Direct randomized benchmarking for multi-qubit devices

Benchmarking methods that can be adapted to multi-qubit systems are essential for assessing the overall or "holistic" performance of nascent quantum processors. The current industry standard is Clifford randomized benchmarking (RB), which measures a single error rate that quantifies overall performance. But scaling Clifford RB to many qubits is surprisingly hard. It has only been performed on 1, 2, and 3 qubits as of this writing. This reflects a fundamental inefficiency in Clifford RB: the $n$-qubit Clifford gates at its core have to be compiled into large circuits over the 1- and 2-qubit gates native to a device. As $n$ grows, the quality of these Clifford gates quickly degrades, making Clifford RB impractical at relatively low $n$. In this Letter, we propose a direct RB protocol that mostly avoids compiling. Instead, it uses random circuits over the native gates in a device, seeded by an initial layer of Clifford-like randomization. We demonstrate this protocol experimentally on 2 -- 5 qubits, using the publicly available IBMQX5. We believe this to be the greatest number of qubits holistically benchmarked, and this was achieved on a freely available device without any special tuning up. Our protocol retains the simplicity and convenient properties of Clifford RB: it estimates an error rate from an exponential decay. But it can be extended to processors with more qubits -- we present simulations on 10+ qubits -- and it reports a more directly informative and flexible error rate than the one reported by Clifford RB. We show how to use this flexibility to measure separate error rates for distinct sets of gates, which includes tasks such as measuring an average CNOT error rate.

==> anc/README.txt <==
Supplemental Material for "Direct randomized benchmarking for multi-qubit devices" by Proctor et al.

The folder "simulations" contains the data for the simulations presented in the main text, and python code that was used to generate and analyze the data.

The folder "experiments" contains the data from the IBMQX5 experiments, that was presented in the main text and the Supplemental Material text (which is appended to the main text in the arXiv version), the python code that was used to analyze the data, and information on how the RB circuits used in the experiments was generated.

To use the python code in this supplementary material, it is necessary to install the pyGSTi python package. More information on this is provided in the python notebooks herein.

==> anc/experiments/.ipynb_checkpoints/analysis-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# IBMQX direct randomized benchmarking data analysis.\n",
    "Original version: 06/28/2018. This version: 03/14/2019 (pyGSTi compatability updates).\n",
    "\n",
    "An ipython notebook containing the analysis of the IBMQX DRB experiments, and specifications for how the DRB sequences were generated.\n",
    "\n",
    "To use this notebook it is necessary to install the python package `pyGSTi` http://www.pygsti.info. This notebook should be used with `pygSTi` version 0.9.7.2, the latest version as of this writing.\n",
    "\n",
    "This notebook is **not** intended as a demonstration of how to use `pyGSTi` to generate DRB circuits for a particular device. For information on how to do this, see the ipython notebook tutorials contained within `pyGSTi`. Furthermore, in this notebook there are limited details of the various `pyGSTi` object that are used (e.g., `pyGSTi` circuits). For this information, see the `pyGSTi` tutorials and documentation."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING:root:\n",
      "Welcome to pygsti version 0.9.7!\n",
      "There have been some major changes between this version and 0.9.6 - ones that break backward compatibility.  If you're trying to run an old script and nothing works, DON'T PANIC; we've tried to make the transition easy.  More often then not, you can just run `pyGSTi/scripts/upgrade2v0.9.7.py` on your old script or notebook files and you'll be up and running again.  For more information, see the pyGSTi FAQ.ipynb.\n",
      "\n",
      "If this warning annoys you run:\n",
      "  `export PYGSTI_BACKCOMPAT_WARNING=0` from the command line or\n",
      "  `import os; os.environ['PYGSTI_BACKCOMPAT_WARNING'] = '0'` in a script or\n",
      "     notebook *before* importing pygsti and the the madness will stop.\n",
      "/Users/tjproct/files/programs/pyGSTi/packages/pygsti/objects/processorspec.py:437: UserWarning:\n",
      "\n",
      "The identity should often *not* be included in the root gate names of a ProcessorSpec.\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# Standard imports\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "\n",
    "# Imports for python2 compatability.\n",
    "from __future__ import division, print_function, absolute_import, unicode_literals\n",
    "\n",
    "# pyGSTi imports. This code requires pyGSTi version 0.9.8\n",
    "import pygsti\n",
    "from pygsti.extras import rb\n",
    "\n",
    "# Imports a local .py file containing information about the experiments (e.g., calibration data).\n",
    "import metadata"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 1. Accessing the data\n",
    "\n",
    "The experimental data is in the folder \"data\", in files with names \"Ss_nQ_Bb_data.txt\" where \"s\" = 1,2, \"n\" = 2,3,4,5 and \"b\" = 0,1,2,3. \n",
    "\n",
    "- The \"s\" refers to the sampling used. \"s\" = 1 (\"s\" = 2 resp.,) is data for the sampling described in the text with $p_{cnot} = 0.75$ ($p_{cnot} = 0.25$ resp.,).\n",
    "- The \"n\" refers to the number of qubits, e.g., the files with \"n\" = 2 contain data for 2-qubit DRB.\n",
    "- The \"b\" refers to the \"batch\". The data for each \"s\" and \"n\" was obtained in 4 sequential jobs submitted to IBMQX, due to the limitations on the number of different circuits that can be submitted in a single job on IBMQX. The data has been stored by batch, which we group together in the analysis below.\n",
    "\n",
    "Each file consists of 4 columns. Each row contains data from one random circuit. The row consists of the RB length, the number of success counts observed, the total counts for this circuit (here, always 1024), the circuit depth of the circuit that the data is for, and the 2-qubit gate count (here, the CNOT count) of the circuit that the data is for. \n",
    "\n",
    "This only summarizes the full data obtained from IBMQX, because IBMQX returns counts for all the possible bit-string outcomes. But, for the purposes of RB a \"success/fail\" outcome is all that is relevant, so this is all that we store here.\n",
    "\n",
    "These data files only summarize the most useful information about what each random circuit is. But, the exact circuits run are stored in the \"circuits\" folder, and are imported later in this notebook. These circuits are `pyGSTi` circuit objects (stored as plain text), and so to implement them on IBMQX it is necessary to convert them to QASM files. These QASM files (one for each circuit) are stored in the \"QASM\" folder, and they show the precise instructions submitted to IBMQX for each circuit. We do not use these QASM files in this notebook.\n",
    "\n",
    "### Importing the data\n",
    "\n",
    "To import the data, we use a `pyGSTi` function that reads in this \"summary\" RB data, arranges it, and stores it in a basic object."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Strings corresponding to the two different samplers\n",
    "samplers = ['S1','S2']\n",
    "# There is data for 2, 3, 4 and 5 qubits\n",
    "number_of_qubits = [2,3,4,5]\n",
    "# There are 4 batches of data for each sampling and qubit number.\n",
    "batchlist = list(range(4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# A dictionary to hold the imported data\n",
    "data = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        # A list of the filenames for the data with this s and n.\n",
    "        filenames = ['data/'+s+'_'+str(n)+'Q_B{}_data.txt'.format(b) for b in batchlist]\n",
    "        # This imports the data, into an RBSummaryDataset object.\n",
    "        data[s,n] = rb.io.import_rb_summary_data(filenames, verbosity=0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's look at where the data are stored. To do this, pick a particular (s,n) pair to look at:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "s = 'S1'\n",
    "n = 2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The two most important quantities are:\n",
    "1. The \"DRB lengths\". That is, the lengths of the \"core\" sequence in DRB, consisting of circuit layers sampled according to the user-specified distribution.\n",
    "2. The corresponding observed average success probabilities.\n",
    "\n",
    "These are stored here:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0, 5, 10, 15, 20, 25, 30]\n",
      "[0.9395577566964286, 0.8503766741071429, 0.7797502790178571, 0.7108328683035714, 0.6653180803571429, 0.5890066964285714, 0.5718122209821429]\n"
     ]
    }
   ],
   "source": [
    "print(data[s,n].lengths)\n",
    "print(data[s,n].ASPs)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The per-circuit information is also stored, as the following lists of lists with (hopefully) self-explanatory names. The first index of these lists of lists corresponds to data at the sequence length with the same index.\n",
    "\n",
    "Here we look at the per-circuit data for the first sequence length (in this case, length 0 for the central circuit)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[987, 927, 920, 974, 925, 946, 981, 934, 992, 974, 946, 977, 927, 978, 983, 981, 976, 975, 920, 992, 988, 996, 933, 993, 933, 932, 970, 979]\n",
      "[1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024]\n",
      "[4, 8, 8, 3, 8, 8, 4, 8, 4, 4, 8, 4, 8, 4, 2, 4, 4, 3, 8, 4, 2, 0, 8, 1, 8, 8, 3, 2]\n",
      "[0, 2, 2, 0, 2, 2, 0, 2, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 2, 0, 0]\n"
     ]
    }
   ],
   "source": [
    "print(data[s,n].success_counts[0])\n",
    "print(data[s,n].total_counts[0])\n",
    "print(data[s,n].circuit_depths[0])\n",
    "print(data[s,n].circuit_twoQgate_counts[0])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plotting the data\n",
    "We'll want to plot data throughout this notebook, so here define a function that plots success probabilities against length (both the average and per-circuit success probabilities)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_data(data, estimates=None, size=(6,2), ylim=(0,1)):\n",
    "    \n",
    "    plt.figure(figsize=size)\n",
    "    plt.plot(data.lengths,data.ASPs,'o')\n",
    "    lengths = np.linspace(0,max(data.lengths),200)\n",
    "    \n",
    "    if estimates is not None:\n",
    "        A = estimates['A']\n",
    "        B = estimates['B']\n",
    "        p = estimates['p']\n",
    "        plt.plot(lengths,A+B*p**lengths)\n",
    "    plt.violinplot(list(data.success_probabilities),data.lengths,points=10, widths=1., showmeans=True, \n",
    "                   showextrema=False, showmedians=False)\n",
    "    \n",
    "    plt.title(\"Results for {} Sampling DRB on {} qubits\".format(s,n))\n",
    "    plt.ylabel(\"Success probability\")\n",
    "    plt.xlabel(\"Core seqence length $(m)$\")\n",
    "    plt.ylim(ylim)\n",
    "    \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's look at some data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAACuCAYAAADZPxEJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n+gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x144 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 'S1'\n",
    "n = 3\n",
    "plot_data(data[s,n])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 2. Fitting the data\n",
    "\n",
    "We analyze the data using least-squares fitting. We implement this using the `rb.analysis.std_least_squares_data_fitting()` function, which is a wrapper for `scipy.optimize.curve_fit()`.\n",
    "\n",
    "As with some of our simulated data (see the other notebooks in this supplementary material), some of this experimental data does not contain much information about the asymptotic average success probability. So, we fix this asymptotic value, as is common-practice when analyzing experimental RB data. By plotting the data (using the cell above) we can see that the observed decays do not appear to be asymptoting to $1/2^n$. This is probably due to biased measurement errors (we did not randomize the ideal circuit output -- it was fixed to $|0\\rangle^{\\otimes n}$). So we guess the asymptote by fitting the \"S1\" data to $P_m = A + Bp^m$, and then, throughout the rest of the analysis, we fix $A$ to the value obtained (with a different $A$ for each $n$)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Seeds for B and p in P_m = A + Bp^m (A is automatically seeded to 1/2**n). \n",
    "seed = {}\n",
    "seed[2] = [0.9,0.97]\n",
    "seed[3] = [0.6,0.96]\n",
    "seed[4] = [0.3,0.95]\n",
    "seed[5] = [0.1,0.94]\n",
    "\n",
    "# A dict to hold fit results\n",
    "fit = {}\n",
    "s = 'S1'\n",
    "for n in number_of_qubits:\n",
    "    # This fits the data to P_m = A + Bp^m\n",
    "    fit[s,n] = rb.analysis.std_least_squares_data_fitting(data[s,n].lengths, data[s,n].ASPs, n, seed=seed[n])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The `fit[s,n]` items are dictionaries with the estimated values saved under the key `estimates`. Other keys just contain information about the fit success etc, and are not important here."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'A': 0.2876799972499679, 'B': 0.6517092905700229, 'p': 0.9717890791930338, 'r': 0.026447738256530802}\n"
     ]
    }
   ],
   "source": [
    "print(fit[s,2]['estimates'])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "As we are going to fix $A$ to the values obtained here, it is useful to check that the fits look reasonable."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAACuCAYAAADZPxEJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nD64UHMdxnB5cKTiO4zg9uFJwHMdxevj/y8Ng15Z5hosAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x144 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 2\n",
    "plot_data(data['S1',n],estimates=fit[s,n]['estimates'])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We then fit all of the data to $P_m = A + Bp^m$ with $A$ fixed as described above."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "A = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        A[s,n] = fit['S1',n]['estimates']['A']\n",
    "fit = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        # With `ftype` set to 'FA' this function fits to A + Bp^m with A fixed to `asymptote`.\n",
    "        fit[s,n] = rb.analysis.std_least_squares_data_fitting(data[s,n].lengths, data[s,n].ASPs, n, \n",
    "                                                              asymptote=A[s,n], seed=seed[n], ftype='FA')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can now look at our point-estimates for the DRB error rates. These correspond to the numbers presented/used in the main text. As specified in the text, $r = (4^n - 1)(1-p)/4^n$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Estimated DRB error rate for S1 sampling and 2 qubits: 0.02644773807067031\n",
      "Estimated DRB error rate for S2 sampling and 2 qubits: 0.010759064789345671\n",
      "\n",
      "Estimated DRB error rate for S1 sampling and 3 qubits: 0.04267225376341005\n",
      "Estimated DRB error rate for S2 sampling and 3 qubits: 0.017688139865732148\n",
      "\n",
      "Estimated DRB error rate for S1 sampling and 4 qubits: 0.06863466516352945\n",
      "Estimated DRB error rate for S2 sampling and 4 qubits: 0.030506143916193624\n",
      "\n",
      "Estimated DRB error rate for S1 sampling and 5 qubits: 0.16053799359758422\n",
      "Estimated DRB error rate for S2 sampling and 5 qubits: 0.06481919249924795\n",
      "\n"
     ]
    }
   ],
   "source": [
    "r = {}\n",
    "for n in number_of_qubits:\n",
    "    for s in samplers:\n",
    "        r[s,n] =  fit[s,n]['estimates']['r']\n",
    "        print(\"Estimated DRB error rate for {} sampling and {} qubits: {}\".format(s,n,r[s,n]))\n",
    "    print('')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating bootstrapped confidence intervals\n",
    "We can obtain confidence intervals using a bootstrap. To do this, we first generate (non-parameteric) bootstrapped datasets, using a standard boostrap. This is achieved using a method of the ``RBSummaryDataset`` object (the items of the `data` dictionary)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n"
     ]
    }
   ],
   "source": [
    "number_of_bootstraps = 1000\n",
    "\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        print(\"Generating {} bootstrapped datsets... \".format(number_of_bootstraps),end='')\n",
    "        data[s,n].add_bootstrapped_datasets(number_of_bootstraps)\n",
    "        print(\"complete.\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We then repeat the fitting procedure above on these bootstrapped datasets:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "S1 sampling and 2 qubits fit fail percentage: 0.0\n",
      "S1 sampling and 3 qubits fit fail percentage: 0.0\n",
      "S1 sampling and 4 qubits fit fail percentage: 0.0\n",
      "S1 sampling and 5 qubits fit fail percentage: 0.0\n",
      "S2 sampling and 2 qubits fit fail percentage: 0.0\n",
      "S2 sampling and 3 qubits fit fail percentage: 0.0\n",
      "S2 sampling and 4 qubits fit fail percentage: 0.0\n",
      "S2 sampling and 5 qubits fit fail percentage: 0.0\n"
     ]
    }
   ],
   "source": [
    "# A dict to hold the bootstrapped r estimates\n",
    "bootstrapped_r = {}\n",
    "# A dict to hold the fail count of the fit (a flag to warn us if the fit is not working)\n",
    "failcount = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        bootstrapped_r[s,n] = []\n",
    "        failcount[s,n] = 0\n",
    "        for i in range(number_of_bootstraps):\n",
    "            bs_fit = rb.analysis.std_least_squares_data_fitting(data[s,n].lengths, data[s,n].bootstraps[i].ASPs, n, \n",
    "                                                                asymptote=A[s,n], seed=seed[n], ftype='FA')\n",
    "            if bs_fit['success']:                \n",
    "                bootstrapped_r[s,n].append(bs_fit['estimates']['r'])\n",
    "            else:\n",
    "                failcount[s,n] += 1\n",
    "        # This tells us how often the fit fails.\n",
    "        print(\"{} sampling and {} qubits fit fail percentage: {}\".format(s,n,failcount[s,n]/number_of_bootstraps))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can then inspect the bootstrapped estimates of $r$, by histogramming them. They look reasonably Gaussian (although they are a bit skewed in some cases), so the standard deviation of these estimates is a reasonable quantification of estimation uncertainty."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAD8CAYAAABn919SAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nS1ITBrokNfF/pPZLYw6xrMAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 'S1'\n",
    "n = 4\n",
    "plt.hist(bootstrapped_r[s,n],bins=30)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# A dict to hold the bootstrapped standard deviations\n",
    "r_std = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        r_std[s,n] = np.std(np.array(bootstrapped_r[s,n]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### The estimated DRB error rates\n",
    "To end our analyze of extracting the DRB error rates from the data, let's look again at our $r$ estimates now that they have uncertainties on them:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Estimated r for S1 sampling and 2 qubits: 0.02644773807067031 +/- 0.0007189568401354448\n",
      "Estimated r for S2 sampling and 2 qubits: 0.010759064789345671 +/- 0.00037610933922125207\n",
      "\n",
      "Estimated r for S1 sampling and 3 qubits: 0.04267225376341005 +/- 0.002087721290933715\n",
      "Estimated r for S2 sampling and 3 qubits: 0.017688139865732148 +/- 0.00142765325760826\n",
      "\n",
      "Estimated r for S1 sampling and 4 qubits: 0.06863466516352945 +/- 0.004736664380972445\n",
      "Estimated r for S2 sampling and 4 qubits: 0.030506143916193624 +/- 0.0027897729429092006\n",
      "\n",
      "Estimated r for S1 sampling and 5 qubits: 0.16053799359758422 +/- 0.03214686855606794\n",
      "Estimated r for S2 sampling and 5 qubits: 0.06481919249924795 +/- 0.01580483056166978\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for n in number_of_qubits:\n",
    "    for s in samplers:\n",
    "        r[s,n] =  fit[s,n]['estimates']['r']\n",
    "        print(\"Estimated r for {} sampling and {} qubits: {} +/- {}\".format(s,n,r[s,n],r_std[s,n]))\n",
    "    print('')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 3. Comparing the observed results with predictions from the calibration data\n",
    "\n",
    "IBMQX results come with data about the error rates for the gates/measurements at the time of the last calibration. This calibration data is obtained from 1- and 2-qubit CRB, so this calibration data allows us to compare the results of $n$-qubit DRB with the $n$-qubit error rates that would be predicted from 1- and 2-qubit CRB error rates.\n",
    "\n",
    "### Extracting error rates from the calibration data\n",
    "\n",
    "We need to convert the calibration data into the relevant error rates for $n$-qubit gates. The error rates are 1- and 2-qubit Clifford RB error rates, and the CRB error rate is traditionally defined as\n",
    "\n",
    "$r = (2^n -1)(1-p)/2^n$\n",
    "\n",
    "where $p$ is, as in DRB, obtained from fitting to $A + Bp^m$. So, $r$ does not correspond to the probability of error for the gate. It must be rescaled by mapping $r \\to p$ and then $p \\to (4^n - 1)(1-p)/4^n$. So, below we use this conversation to find the error rates (according to 1- and 2-qubit CRB) of the 1- and 2-qubit gates. These can then be used to predict the error rate of parallel applications of these gates. In particular, the error rate of an $n$-qubit gate consisting of parallel application of gates with error rates $\\epsilon_1$, $\\epsilon_2$, $\\dots$ is taken to be $1 - (1-\\epsilon_1)(1-\\epsilon_2)\\dots$.\n",
    "\n",
    "Below we estimate these $n$-qubit error rates for all $n$-qubit gates used in the DRB experiments."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# To store the calibration-data-derived error rates of the 1-qubit gates\n",
    "oneQ_gate_error_rates = {}\n",
    "# To store the calibration-data-derived error rates of the CNOT gates\n",
    "twoQ_gate_error_rates = {}\n",
    "# To store the mean calibration-data-derived error rates of the CNOT gates. We will be interested in\n",
    "# this later.\n",
    "mean_twoQ_gate_error_rate = {}\n",
    "# To store the calibration-data-derived error rates of the prep-measure operation on individual qubits.\n",
    "# We will uses these later, when we implement DRB simulations based on the calibration data.\n",
    "SPAM_error_rates = {}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "\n",
    "        # The calibration data, which is a dictionary containing various error rate.\n",
    "        cal = metadata.calibration[s]\n",
    "        oneQ_gate_error_rates[s,n] = {}\n",
    "        twoQ_gate_error_rates[s,n] = {}\n",
    "        SPAM_error_rates[s,n] = {}\n",
    "        \n",
    "        # The qubits we used, in the IBMQX labelling\n",
    "        IBMQX_qubits = metadata.IBMQX_qubits_used[n]\n",
    "        # A mapping to the 0,1,..,n labelling we used in our cirucits. We store the error\n",
    "        # rates by this labelling as this is more convenient for our simulations (see later).\n",
    "        IBMQX_to_circuits = metadata.IBMQX_to_circuits_qubit_labelling[n]\n",
    "\n",
    "        mean_twoQ_gate_error_rate[s,n] = []\n",
    "        \n",
    "        # This goes through the multi-qubit gates and stores the error rates for the ones we used.\n",
    "        for dct in cal['multiQubitGates']:\n",
    "            \n",
    "            IBMQX_q1 = dct['qubits'][0]\n",
    "            IBMQX_q2 = dct['qubits'][1] \n",
    "            \n",
    "            # Only record the gate error rate if this is of a gate we use in the DRB circuits\n",
    "            if (IBMQX_q1 in IBMQX_qubits) and (IBMQX_q2 in IBMQX_qubits):\n",
    "                # We record the error rate of the gates using the labelling used in the ProcessorSpec and circuits\n",
    "                q1 = IBMQX_to_circuits[IBMQX_q1]\n",
    "                q2 = IBMQX_to_circuits[IBMQX_q2]\n",
    "                # This is the inverse of the function r = (2^n -1)(1-p)/2^n with n = 2.\n",
    "                dep = rb.analysis.r_to_p(dct['gateError']['value'],d=4,rtype='AGI')\n",
    "                # This is the mapping r = (4^n -1)(1-p)/4^n with n = 2.\n",
    "                error_rate = rb.analysis.p_to_r(dep,d=4,rtype='EI')                \n",
    "                twoQ_gate_error_rates[s,n][q1,q2] = error_rate\n",
    "                \n",
    "                # Store the 2-qubit error rates in a list to average\n",
    "                mean_twoQ_gate_error_rate[s,n].append(error_rate)\n",
    "        \n",
    "        # The average CNOT error rate.\n",
    "        mean_twoQ_gate_error_rate[s,n] = np.mean(np.array(mean_twoQ_gate_error_rate[s,n]))\n",
    "        \n",
    "        # This goes through the qubits and stores the error rates of the 1-qubit gates and measurements\n",
    "        # for the qubits we used.\n",
    "        for dct in cal['qubits']:\n",
    "            \n",
    "            # This gives the IBMQX qubit index.\n",
    "            IBMQX_q = int(dct['name'][1:])\n",
    "             \n",
    "            # Only record the gate error rate if this is of a gate we use in the DRB circuits\n",
    "            if IBMQX_q in IBMQX_qubits:\n",
    "                \n",
    "                q = IBMQX_to_circuits[IBMQX_q]\n",
    "                # This is the inverse of the function r = (2^n -1)(1-p)/2^n with n = 1.\n",
    "                dep = rb.analysis.r_to_p(dct['gateError']['value'],d=2, rtype='AGI')\n",
    "                # This is the mapping r = (4^n -1)(1-p)/4^n with n = 1.\n",
    "                error_rate = rb.analysis.p_to_r(dep,d=2,rtype='EI')                \n",
    "                oneQ_gate_error_rates[s,n][q] = error_rate\n",
    "                \n",
    "                # The measurement error is just stored as the value given. (to our knowledge\n",
    "                # this error rate corresponds to the rate of error in the prep/measure experiment)\n",
    "                SPAM_error_rates[s,n][q] = dct['readoutError']['value']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Predicting DRB error rates from the calibration data and our DRB theory\n",
    "\n",
    "From the calibration-predicted error rates of the $n$-qubit gates, we can then predict the DRB error rate. In particular, we predict $r$ to be the average of these error rates, weighted according to the sampling probabilities, via the theory of DRB we presented in the main text."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# The probabilities of sampling a layer containing a single CNOT.\n",
    "CNOT_prob = {}\n",
    "CNOT_prob['S1'] = 0.75\n",
    "CNOT_prob['S2'] = 0.25"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 qubits with S1 sampling, calibration predicted r = 0.027880876824274953\n",
      "3 qubits with S1 sampling, calibration predicted r = 0.02980421881749587\n",
      "4 qubits with S1 sampling, calibration predicted r = 0.040129586240170496\n",
      "5 qubits with S1 sampling, calibration predicted r = 0.04320740706536\n",
      "\n",
      "2 qubits with S2 sampling, calibration predicted r = 0.013449896586314486\n",
      "3 qubits with S2 sampling, calibration predicted r = 0.014960259195249376\n",
      "4 qubits with S2 sampling, calibration predicted r = 0.020630856587016237\n",
      "5 qubits with S2 sampling, calibration predicted r = 0.023702504084574444\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# A dictionary for storing the calibration-predicated DRB error rates.\n",
    "cal_predicted_r = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        \n",
    "        # This calculates the error rate of an n-qubit gate containing n parallel 1-qubit gates\n",
    "        oneQgatesonly_LSP = 1\n",
    "        for q in range(n): \n",
    "            oneQgatesonly_LSP = oneQgatesonly_LSP*(1- oneQ_gate_error_rates[s,n][q])\n",
    "        \n",
    "        oneQgatesonly_error_rate = 1 - oneQgatesonly_LSP\n",
    "        \n",
    "        oneCNOT_with_1Qs_error_rates = []\n",
    "        \n",
    "        # The (ordered) pairs of qubits a CNOT can be applied to.\n",
    "        CNOT_pairs = metadata.CNOT_edge_list[n]\n",
    "        \n",
    "        # This calculates the error rates of those n-qubit gate containing one CNOT in parallel \n",
    "        # with 1-qubit gates on the other qubits.\n",
    "        for tup in CNOT_pairs:\n",
    "            \n",
    "            # This calculates the error rate of an n-qubit gate containing the CNOT specified by\n",
    "            # the pair `tup` in parallel with 1-qubit gates on the other qubits.\n",
    "            LSP = 1-twoQ_gate_error_rates[s,n][tup]\n",
    "            for q in range(n):            \n",
    "                if q not in tup:            \n",
    "                    LSP = LSP*(1-oneQ_gate_error_rates[s,n][q])\n",
    "            \n",
    "            oneCNOT_with_1Qs_error_rates.append(1-LSP)\n",
    "            \n",
    "        mean_oneCNOT_with_1Qs_error_rate = np.mean(np.array(oneCNOT_with_1Qs_error_rates))\n",
    "        \n",
    "        # The r predicted by our theory of DRB and the error rates estimated above\n",
    "        cal_predicted_r[s,n] = (1-CNOT_prob[s])*oneQgatesonly_error_rate \\\n",
    "                                + CNOT_prob[s]*mean_oneCNOT_with_1Qs_error_rate\n",
    "        print('{} qubits with {} sampling, calibration predicted r = {}'.format(n,s,cal_predicted_r[s,n]))\n",
    "    print('')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's plot these predictions against the observed values."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAO0AAADTCAYAAABtPZRSAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nwrBOa7FEGNZpLZYI4/8B7oPn6Du5gToAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 'S1'\n",
    "plt.figure(figsize=(3,3))\n",
    "plt.plot(number_of_qubits,[cal_predicted_r[s,n] for n in number_of_qubits],'o--',label='calibration predicted $r$')\n",
    "rlist = [r[s,n] for n in number_of_qubits]\n",
    "rstdlist = [r_std[s,n] for n in number_of_qubits]\n",
    "plt.errorbar(number_of_qubits, rlist, yerr=rstdlist, zorder=0, fmt='.-',capsize=3.,label='Observed $r$')\n",
    "plt.xlabel(\"Number of qubits\")\n",
    "plt.ylabel(\"DRB error rate ($r$)\")\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Predicting DRB error rates from the calibration data and simulations of DRB\n",
    "\n",
    "The above predictions of $r$ from the calibration data relied on our theory of DRB. So, the lack of agreement between the observed and predicted $r$ for $n > 2$ could be for two reasons:\n",
    "\n",
    "1. The gates in IBMQX5 perform worse in circuits over more qubits. That is, even ideal characterization or benchmarking of isolated pairs of qubits would not predict the behaviour of $n > 2$ qubit circuits.\n",
    "2. Our theory for DRB is wrong, and the deviation of the observed $r$ and predicted $r$ is due to a failing in DRB. E.g., the results of $n$-qubit CRB or full $n$-qubit tomography, if it was feasable, would be consist with predictions from the 1- and 2-qubit CRB data.\n",
    "\n",
    "We wish to rule out (2). To do this, we can simulate DRB using a model for the gates constructed from the calibration data, and the DRB circuits we used in the experiments.\n",
    "\n",
    "First, we need to import the circuits used in the experiments."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# To store the circuits as a list for each (s,n) pair\n",
    "circuits = {}\n",
    "# To store the associated DRB lengths.\n",
    "drb_lengths = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        \n",
    "        # The files containing the complete circuits to read in.\n",
    "        filenames_complete = ['circuits/'+s+'_'+str(n)+'Q_B{}_circuits_complete.txt'.format(b) for b in batchlist]\n",
    "        # Files containing the \"core\" circuits, the depth/length of which is the \"DRB length\" for this circuit.\n",
    "        filenames_core = ['circuits/'+s+'_'+str(n)+'Q_B{}_circuits_core.txt'.format(b) for b in batchlist]\n",
    "        # We load the circuits using the pygsti.io methods.\n",
    "        circuits[s,n] = []\n",
    "        for f in filenames_complete:\n",
    "            loaded_gatestrings = pygsti.io.load_circuit_list(f)\n",
    "            # Append the full circuits to the list of circuits\n",
    "            circuits[s,n] = circuits[s,n] + [pygsti.obj.Circuit(layer_labels=l, num_lines=n) for l in loaded_gatestrings]\n",
    "        drb_lengths[s,n] = []\n",
    "        for f in filenames_core:\n",
    "            loaded_gatestrings = pygsti.io.load_circuit_list(f)\n",
    "            # Just use the lengths of the loaded \"core\" circuits.\n",
    "            drb_lengths[s,n] = drb_lengths[s,n] + [len(l) for l in loaded_gatestrings]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we need to create an error model and run the simulations. We will model the 1- and 2-qubit gates as being perfect followed by independent uniform depolarization on each qubit the gate acts on, with the depolarization rates fixed to be be consistent with the calibration data (i.e., the depolarization rate is fixed so that the error probability of the depolarizing channel is equal to the error probability of the gate that we extracted from the calibration data).\n",
    "\n",
    "We have already run these simulations and stored the data (because they are slow). With `dosims` set to False some of the following cells are skipped, and the previously generated data is imported."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "dosims = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# This creates the error model specified above. The error model parameters are stored in the necessary format\n",
    "# for using `rb.simulate.circuit_simulator_for_tensored_independent_pauli_errors()`. For further information \n",
    "# see the docstrings for that function.\n",
    "if dosims:\n",
    "    pspec = {}\n",
    "    pauli_errors = {}\n",
    "\n",
    "    for n in number_of_qubits:\n",
    "        pspec[n] = metadata.pspec[n]\n",
    "\n",
    "        gatelabels = []\n",
    "        gatenames = pspec[n].root_gate_names\n",
    "        for gn in gatenames:\n",
    "            for qubits in pspec[n].availability[gn]:\n",
    "                gatelabels.append(pygsti.baseobjs.Label(gn,qubits))\n",
    "\n",
    "        for s in samplers:\n",
    "            pauli_errors[s,n] = {}\n",
    "            for gl in gatelabels:\n",
    "\n",
    "                pauli_errors[s,n][gl] = np.zeros((n,4),float)\n",
    "                pauli_errors[s,n][gl][:,0] = np.ones(n,float)\n",
    "\n",
    "                if gl.number_of_qubits == 1:\n",
    "                    q = gl.qubits[0]\n",
    "                    er = oneQ_gate_error_rates[s,n][q]\n",
    "                    pauli_errors[s,n][gl][q,:] = np.array([1-er,er/3,er/3,er/3])\n",
    "                else:\n",
    "                    q1 = gl.qubits[0]\n",
    "                    q2 = gl.qubits[1]\n",
    "                    er_per_q = 1-(1-twoQ_gate_error_rates[s,n][q1,q2])**(0.5)\n",
    "                    pauli_errors[s,n][gl][q1,:] = np.array([1-er_per_q,er_per_q/3,er_per_q/3,er_per_q/3])\n",
    "                    pauli_errors[s,n][gl][q2,:] = np.array([1-er_per_q,er_per_q/3,er_per_q/3,er_per_q/3])\n",
    "\n",
    "            pauli_errors[s,n]['measure'] = [SPAM_error_rates[s,n][q] for q in range(n)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Importing simdata/S1_2Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S1_3Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S1_4Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S1_5Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S2_2Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S2_3Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S2_4Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S2_5Q_calibration_data_based_simulated_data.txt...Complete.\n"
     ]
    }
   ],
   "source": [
    "# This runs the simulations, and writes the data to file (it will overwrite the data in this folder). \n",
    "if dosims:\n",
    "    simulated_successcounts = {}\n",
    "    # This should be set to 1024, but it can be reduced for quick simulations \n",
    "    # with less total counts per circuit\n",
    "    simulation_totalcounts = 1024\n",
    "    simulated_data = {}\n",
    "    \n",
    "    for s in samplers:\n",
    "        for n in number_of_qubits:\n",
    "            print(\"\\n\\n---- Simulating {} sampling DRB on {} qubits ----\\n\".format(s,n))\n",
    "            simulated_successcounts[s,n] = []\n",
    "\n",
    "            print(\"  - Number of circuits to simulate = {}\".format(len(circuits[s,n])))\n",
    "            print(\"  - Number of simulatations complete = \",end='')\n",
    "            for i in range(len(circuits[s,n])):\n",
    "                c = circuits[s,n][i]   \n",
    "                outcome_dict = rb.simulate.circuit_simulator_for_tensored_independent_pauli_errors(c, pspec[n], \n",
    "                                                                                                   pauli_errors[s,n],\n",
    "                                                                                                   simulation_totalcounts,\n",
    "                                                                                                   alloutcomes=True)\n",
    "                sc = outcome_dict[tuple(0 for i in range(n))]\n",
    "                simulated_successcounts[s,n].append(sc)\n",
    "                print('{},'.format(i+1),end='')\n",
    "\n",
    "            simulated_data[s,n] = rb.results.RBSummaryDataset(n, drb_lengths[s,n], \n",
    "                                                              success_counts=simulated_successcounts[s,n],\n",
    "                                                              total_counts=simulation_totalcounts)\n",
    "\n",
    "            sim_filename = 'simdata/'+s+'_'+str(n)+'Q_calibration_data_based_simulated_data.txt'       \n",
    "            rb.io.write_rb_summary_data_to_file(simulated_data[s,n],sim_filename)\n",
    "            \n",
    "# If we do not run the simulations, the previously generated data is imported from file.\n",
    "else:\n",
    "    simulated_data = {}\n",
    "    for s in samplers:\n",
    "        for n in number_of_qubits:\n",
    "            sim_filename = 'simdata/'+s+'_'+str(n)+'Q_calibration_data_based_simulated_data.txt'            \n",
    "            simulated_data[s,n] = rb.io.import_rb_summary_data(sim_filename, contains_circuit_data=False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can compare this simulated data -- based on what we would expect to see if 2-qubit CRB was predictive of $n$-qubit DRB -- to what we observed."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulated DRB decay\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAACuCAYAAADZPxEJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<Figure size 432x144 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Observed DRB decay\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAACuCAYAAADZPxEJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n+gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x144 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 'S1'\n",
    "n = 3\n",
    "print(\"Simulated DRB decay\")\n",
    "plot_data(simulated_data[s,n])\n",
    "print(\"Observed DRB decay\")\n",
    "plot_data(data[s,n])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We then fit the data, using the same procedure as above, except that we now set the asymptote to $1/2^n$, which we know to be the correct asymptote for the simulated error model (because the measurement error is unbiased and the gate errors are unital in this model)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Generating 2000 bootstrapped data for S1 sampling on 2 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S1 sampling on 3 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S1 sampling on 4 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S1 sampling on 5 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S2 sampling on 2 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S2 sampling on 3 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S2 sampling on 4 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S2 sampling on 5 qubits... complete.\n",
      "\n",
      "Analyzing bootstrapped data for S1 sampling on 2 qubits... complete.\n",
      "Analyzing bootstrapped data for S1 sampling on 3 qubits... complete.\n",
      "Analyzing bootstrapped data for S1 sampling on 4 qubits... complete.\n",
      "Analyzing bootstrapped data for S1 sampling on 5 qubits... complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 2 qubits... complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 3 qubits... complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 4 qubits... complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 5 qubits... complete.\n"
     ]
    }
   ],
   "source": [
    "sim_fit = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        sim_fit[s,n] = rb.analysis.std_least_squares_data_fitting(simulated_data[s,n].lengths, \n",
    "                                                                  simulated_data[s,n].ASPs,\n",
    "                                                                  n, asymptote=1/2**n, seed=seed[n], \n",
    "                                                                  ftype='FA')\n",
    "sim_number_of_bootstraps = 2000       \n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        print(\"Generating {} bootstrapped data for {} sampling on {} qubits... \".format(sim_number_of_bootstraps,s,n),end='')\n",
    "        simulated_data[s,n].add_bootstrapped_datasets(sim_number_of_bootstraps)\n",
    "        print(\"complete.\")\n",
    "        \n",
    "print('')\n",
    "sim_bootstrapped_r = {}\n",
    "sim_failcount = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        sim_bootstrapped_r[s,n] = []\n",
    "        sim_failcount[s,n] = 0\n",
    "        print(\"Analyzing bootstrapped data for {} sampling on {} qubits... \".format(s,n),end='')\n",
    "        for i in range(sim_number_of_bootstraps):\n",
    "            sim_bs_fit = rb.analysis.std_least_squares_data_fitting(simulated_data[s,n].lengths, \n",
    "                                                                    simulated_data[s,n].bootstraps[i].ASPs,\n",
    "                                                                    n, asymptote=1/2**n, seed=seed[n], \n",
    "                                                                    ftype='FA')\n",
    "            if sim_bs_fit['success']:                \n",
    "                sim_bootstrapped_r[s,n].append(sim_bs_fit['estimates']['r'])\n",
    "            else:\n",
    "                sim_failcount[s,n] += 1\n",
    "        print(\"complete.\")  \n",
    "        \n",
    "sim_r = {}\n",
    "sim_r_std = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        sim_r[s,n] = sim_fit[s,n]['estimates']['r']\n",
    "        sim_r_std[s,n] = np.std(np.array(sim_bootstrapped_r[s,n]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now that we have done the analysis, for DRB with each circuit sampling and each number of qubits $n$, we can compare three different DRB error rates: \n",
    "1. The observed DRB error rate $r$.\n",
    "2. The calibration data + simulation predicted $r$.\n",
    "3. The calibration data + theory predicted $r$.\n",
    "\n",
    "(2) and (3) are in reasonable agreement. This is additional evidence for our theory of DRB -- that DRB measures the sampling-averaged error rate of the gates.\n",
    "\n",
    "But (1) and (2) [or (3)] are significantly different for $n > 2$ (as already discussed earlier). This implies that, in this device, 1- and 2-qubit CRB (or DRB) is not predictive of $n>2$ qubit DRB."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Calibration + simulation predicted r for S1 sampling and 2 qubits: 0.0277 +/- 0.00065\n",
      "   Calibration + theory  predicted r for S1 sampling and 2 qubits: 0.0279 \n",
      "                          observed r for S1 sampling and 2 qubits: 0.0264 +/- 0.00072\n",
      "\n",
      "Calibration + simulation predicted r for S2 sampling and 2 qubits: 0.013 +/- 0.00056\n",
      "   Calibration + theory  predicted r for S2 sampling and 2 qubits: 0.0134 \n",
      "                          observed r for S2 sampling and 2 qubits: 0.0108 +/- 0.00038\n",
      "\n",
      "Calibration + simulation predicted r for S1 sampling and 3 qubits: 0.0305 +/- 0.0014\n",
      "   Calibration + theory  predicted r for S1 sampling and 3 qubits: 0.0298 \n",
      "                          observed r for S1 sampling and 3 qubits: 0.0427 +/- 0.0021\n",
      "\n",
      "Calibration + simulation predicted r for S2 sampling and 3 qubits: 0.0162 +/- 0.0011\n",
      "   Calibration + theory  predicted r for S2 sampling and 3 qubits: 0.015 \n",
      "                          observed r for S2 sampling and 3 qubits: 0.0177 +/- 0.0014\n",
      "\n",
      "Calibration + simulation predicted r for S1 sampling and 4 qubits: 0.0395 +/- 0.0014\n",
      "   Calibration + theory  predicted r for S1 sampling and 4 qubits: 0.0401 \n",
      "                          observed r for S1 sampling and 4 qubits: 0.0686 +/- 0.0047\n",
      "\n",
      "Calibration + simulation predicted r for S2 sampling and 4 qubits: 0.0225 +/- 0.0012\n",
      "   Calibration + theory  predicted r for S2 sampling and 4 qubits: 0.0206 \n",
      "                          observed r for S2 sampling and 4 qubits: 0.0305 +/- 0.0028\n",
      "\n",
      "Calibration + simulation predicted r for S1 sampling and 5 qubits: 0.0406 +/- 0.002\n",
      "   Calibration + theory  predicted r for S1 sampling and 5 qubits: 0.0432 \n",
      "                          observed r for S1 sampling and 5 qubits: 0.161 +/- 0.032\n",
      "\n",
      "Calibration + simulation predicted r for S2 sampling and 5 qubits: 0.0236 +/- 0.0019\n",
      "   Calibration + theory  predicted r for S2 sampling and 5 qubits: 0.0237 \n",
      "                          observed r for S2 sampling and 5 qubits: 0.0648 +/- 0.016\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for n in number_of_qubits:\n",
    "    for s in samplers:\n",
    "        r[s,n] =  fit[s,n]['estimates']['r']\n",
    "        print(\"Calibration + simulation predicted r for {} sampling and {} qubits: {:0.3} +/- {:0.2}\".format(s,n,sim_r[s,n],sim_r_std[s,n]))\n",
    "        print(\"   Calibration + theory  predicted r for {} sampling and {} qubits: {:0.3} \".format(s,n,cal_predicted_r[s,n]))\n",
    "        print(\"                          observed r for {} sampling and {} qubits: {:0.3} +/- {:0.2}\".format(s,n,r[s,n],r_std[s,n]))\n",
    "        print('')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, we can also simulate DRB using the calibration-data-based model of IBMQX5 and independently sampled DRB circuits.\n",
    "\n",
    "To do this we need a method of generating new DRB circuits. The cell below does this, using the same sampling parameters / stabilizer compilers as used in the experiments. For more information on how to do this in general (e.g., with different sampling parameters) see the `pyGSTi` tutorials and documentation.\n",
    "\n",
    "Generating all of these circuits is slow, because we used randomized compilers. Moreover, once the circuits are generated, the simulation of these circuits is as slow as in the case above. So, again, we have already saved data from new circuits, which is imported if `dosims` is False. If `dosims` is True, new circuits are sampled, new data is generated from these circuits, and this is written to file."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "dosims = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# If dosims is True we generate a new set of circuits.\n",
    "if dosims:\n",
    "    # A dictionary containing the needed parameters to generate new RB sequences using the same sampling/compilers etc.\n",
    "    gendict = metadata.drb_circuit_gen_args\n",
    "    # A dict containing the circuits, and the spec of the RB experiments\n",
    "    expdict = {}\n",
    "    for s in samplers:\n",
    "        for n in number_of_qubits:\n",
    "            print('\\n---- Sampling a new set of DRB circuits with {} sampling on {} qubits ----'.format(s,n),end='\\n\\n')        \n",
    "            expdict[s,n] = rb.sample.direct_rb_experiment(*gendict[s,n])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Importing simdata/S1_2Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S1_3Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S1_4Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S1_5Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S2_2Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S2_3Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S2_4Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S2_5Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n"
     ]
    }
   ],
   "source": [
    "# If domsims is True, we simulate these new circuits (with the same error model as above).\n",
    "if dosims:\n",
    "\n",
    "    # This should be set to 1024, but it can be reduced for quick simulations \n",
    "    # with less total counts per circuit\n",
    "    simulation_totalcounts_NCs = 1024\n",
    "    simulated_data_NCs = {}\n",
    "\n",
    "    for s in samplers:\n",
    "        for n in number_of_qubits:\n",
    "            print(\"\\n\\n---- Simulating {} sampling DRB on {} qubits ----\\n\".format(s,n))\n",
    "            \n",
    "            simulated_successcounts_NCs = []\n",
    "            circuitdepths_NCs = []\n",
    "            circuit2QGc_NCs = []\n",
    "            drb_lengths_NCs = []\n",
    "            \n",
    "            print(\"  - Number of circuits to simulate = {}\".format(len(list(expdict[s,n]['circuits'].keys()))))\n",
    "            print(\"  - Number of simulatations complete = \",end='')\n",
    "            i = 0\n",
    "            for key in list(expdict[s,n]['circuits'].keys()):\n",
    "                ctriple = expdict[s,n]['circuits'][key]\n",
    "                drb_lengths_NCs.append(ctriple[1].depth()) \n",
    "                fullcircuit = ctriple[0]\n",
    "                fullcircuit.append_circuit(ctriple[1])  \n",
    "                fullcircuit.append_circuit(ctriple[2])   \n",
    "                outcome_dict = rb.simulate.circuit_simulator_for_tensored_independent_pauli_errors(fullcircuit, \n",
    "                                                                                                    pspec[n], \n",
    "                                                                                                    pauli_errors[s,n], \n",
    "                                                                                                    simulation_totalcounts_NCs, \n",
    "                                                                                                    alloutcomes=True)\n",
    "                sc = outcome_dict[tuple(0 for i in range(n))]\n",
    "                simulated_successcounts_NCs.append(sc)\n",
    "                circuitdepths_NCs.append(fullcircuit.depth())\n",
    "                circuit2QGc_NCs.append(fullcircuit.twoQgate_count())\n",
    "                print('{},'.format(i+1),end='')\n",
    "                i += 1\n",
    "\n",
    "            simulated_data_NCs[s,n] = rb.results.RBSummaryDataset(n, drb_lengths_NCs, \n",
    "                                                              success_counts=simulated_successcounts_NCs,\n",
    "                                                              total_counts=simulation_totalcounts_NCs,\n",
    "                                                                circuit_depths=circuitdepths_NCs,\n",
    "                                                               circuit_twoQgate_counts = circuit2QGc_NCs)\n",
    "\n",
    "            sim_filename = 'simdata/'+s+'_'+str(n)+'Q_calibration_data_based_simulated_data_newcircuits.txt'       \n",
    "            rb.io.write_rb_summary_data_to_file(simulated_data_NCs[s,n],sim_filename)\n",
    "\n",
    "# If we do not implement the simulations, we import data previously generated using this code.\n",
    "else:\n",
    "    simulated_data_NCs = {}\n",
    "    for s in samplers:\n",
    "        for n in number_of_qubits:\n",
    "            sim_filename = 'simdata/'+s+'_'+str(n)+'Q_calibration_data_based_simulated_data_newcircuits.txt'             \n",
    "            simulated_data_NCs[s,n] = rb.io.import_rb_summary_data(sim_filename)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "As with the other simulated data, we fit this additional simulated data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "\n",
      "Analyzing bootstrapped data for S1 sampling on 2 qubits... complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "Analyzing bootstrapped data for S1 sampling on 3 qubits... complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "Analyzing bootstrapped data for S1 sampling on 4 qubits... complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "Analyzing bootstrapped data for S1 sampling on 5 qubits... complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 2 qubits... complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 3 qubits... complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 4 qubits... complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 5 qubits... complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n",
      "complete.\n"
     ]
    }
   ],
   "source": [
    "sim_fit_NCs = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        sim_fit_NCs[s,n] = rb.analysis.std_least_squares_data_fitting(simulated_data_NCs[s,n].lengths, \n",
    "                                                                  simulated_data_NCs[s,n].ASPs,\n",
    "                                                                  n, asymptote=1/2**n, seed=seed[n], \n",
    "                                                                  ftype='FA')\n",
    "sim_number_of_bootstraps_NCs = 2000       \n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        print(\"Generating {} bootstrapped datsets... \".format(sim_number_of_bootstraps_NCs),end='')\n",
    "        simulated_data_NCs[s,n].add_bootstrapped_datasets(sim_number_of_bootstraps_NCs)\n",
    "        print(\"complete.\")\n",
    "        \n",
    "print('')\n",
    "sim_bootstrapped_r_NCs = {}\n",
    "sim_failcount_NCs = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        sim_bootstrapped_r_NCs[s,n] = []\n",
    "        sim_failcount_NCs[s,n] = 0\n",
    "        print(\"Analyzing bootstrapped data for {} sampling on {} qubits... \".format(s,n),end='')\n",
    "        for i in range(sim_number_of_bootstraps_NCs):\n",
    "            sim_bs_fit_NCs = rb.analysis.std_least_squares_data_fitting(simulated_data_NCs[s,n].lengths, \n",
    "                                                                    simulated_data_NCs[s,n].bootstraps[i].ASPs,\n",
    "                                                                    n, asymptote=1/2**n, seed=seed[n], \n",
    "                                                                    ftype='FA')\n",
    "            if sim_bs_fit['success']:                \n",
    "                sim_bootstrapped_r_NCs[s,n].append(sim_bs_fit_NCs['estimates']['r'])\n",
    "            else:\n",
    "                sim_failcount_NCs[s,n] += 1\n",
    "            print('complete.')\n",
    "        \n",
    "sim_r_NCs = {}\n",
    "sim_r_std_NCs = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        sim_r_NCs[s,n] = sim_fit_NCs[s,n]['estimates']['r']\n",
    "        sim_r_std_NCs[s,n] = np.std(np.array(sim_bootstrapped_r_NCs[s,n]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can then compare these simulation results to those from the other simulated data (that used the same circuits as in the DRB experiments). As we can see, and unsurprisingly, the data from the independently sampled circuits is broadly consistent with the data from the circuits we used in the experiments."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Calibration + simulation with experiment circuits r for S1 sampling and 2 qubits: 0.0277 +/- 0.00065\n",
      "       Calibration + simulation with new circuits r for S1 sampling and 2 qubits: 0.0281 +/- 0.00059\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S2 sampling and 2 qubits: 0.013 +/- 0.00056\n",
      "       Calibration + simulation with new circuits r for S2 sampling and 2 qubits: 0.0129 +/- 0.00058\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S1 sampling and 3 qubits: 0.0305 +/- 0.0014\n",
      "       Calibration + simulation with new circuits r for S1 sampling and 3 qubits: 0.0287 +/- 0.0011\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S2 sampling and 3 qubits: 0.0162 +/- 0.0011\n",
      "       Calibration + simulation with new circuits r for S2 sampling and 3 qubits: 0.0131 +/- 0.001\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S1 sampling and 4 qubits: 0.0395 +/- 0.0014\n",
      "       Calibration + simulation with new circuits r for S1 sampling and 4 qubits: 0.0376 +/- 0.0014\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S2 sampling and 4 qubits: 0.0225 +/- 0.0012\n",
      "       Calibration + simulation with new circuits r for S2 sampling and 4 qubits: 0.0177 +/- 0.0012\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S1 sampling and 5 qubits: 0.0406 +/- 0.002\n",
      "       Calibration + simulation with new circuits r for S1 sampling and 5 qubits: 0.042 +/- 0.0013\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S2 sampling and 5 qubits: 0.0236 +/- 0.0019\n",
      "       Calibration + simulation with new circuits r for S2 sampling and 5 qubits: 0.0235 +/- 0.0014\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for n in number_of_qubits:\n",
    "    for s in samplers:\n",
    "        print(\"Calibration + simulation with experiment circuits r for {} sampling and {} qubits: {:0.3} +/- {:0.2}\".format(s,n,sim_r[s,n],sim_r_std[s,n]))\n",
    "        print(\"       Calibration + simulation with new circuits r for {} sampling and {} qubits: {:0.3} +/- {:0.2}\".format(s,n,sim_r_NCs[s,n],sim_r_std_NCs[s,n]))\n",
    "        print(\"\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 4. Estimating average CNOT error rates\n",
    "Finally, we estimate the average error rate of the CNOT gates in $n$-qubit circuits, by comparing the DRB results under the two different sampling distributions (for a fixed number of qubits $n$).\n",
    "\n",
    "As discussed in the main text, according to our theory of DRB\n",
    "\\begin{equation} \\begin{pmatrix} r_{0.75} \\\\ r_{0.25} \\end{pmatrix}  = \\frac{1}{4} \\begin{pmatrix} 3 & 1 \\\\ 1 & 3 \\end{pmatrix}\\begin{pmatrix} \\epsilon_{A} \\\\ \\epsilon_{B} \\end{pmatrix}\\end{equation}\n",
    "where $r_{0.75}$ (resp., $r_{0.25}$) is the $r$ obtained with $p_{cnot} = 0.75$ (resp., $p_{cnot} = 0.25$) sampling corresponding to the label \"S1\" (\"S2\") in this notebook; $\\epsilon_A$ (resp., $\\epsilon_B$) is the average error rate of those $n$-qubit gates containing one CNOT in parallel with 1-qubit gates on the other qubits (resp., $n$ parallel 1-qubit gates).\n",
    "\n",
    "So, to estimate the mean CNOT error rate, we:\n",
    "1. Estimate $\\epsilon_A$ and $\\epsilon_B$ by apply $M^{-1}$ to the vector $ (r_{0.75}, r_{0.25} )$.\n",
    "2. Estimate the error rate of a 1-qubit gate as $\\epsilon_{1Q} = 1-(1-\\epsilon_B)^{1/n}$. \n",
    "3. Estimating the CNOT error rate as $\\epsilon_{cnot} = 1 - (1 - \\epsilon_A)/(1-\\epsilon_{1Q})^{n-2}$.\n",
    "\n",
    "The function below does this analysis, which we then implement for each $n$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def estimated_CNOT_error_rate(rvec,Minv,n):\n",
    "    \n",
    "    evec = np.dot(Minv,rvec)\n",
    "    parallel_oneQgate_error_rate = evec[0]\n",
    "    oneQgate_error_rate = 1 - (1 - parallel_oneQgate_error_rate)**(1/n)\n",
    "    cnot_error_rate = 1 - (1-evec[1]) / (1-oneQgate_error_rate)**(n-2)\n",
    "    \n",
    "    return cnot_error_rate, oneQgate_error_rate, evec"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Below, for each $n$ we print out our estimates of: the vector $(\\epsilon_{A} , \\epsilon_{B})$, the CNOT error rate, and the 1-qubit error rate:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 [0.00291473 0.03429207] 0.034292074711332665 0.0014584275798444901\n",
      "3 [0.00519608 0.05516431] 0.05352213731186828 0.001735036248726174\n",
      "4 [0.01144188 0.08769893] 0.0824344849158587 0.0028728268313394922\n",
      "5 [0.01695979 0.20839739] 0.2002312212233771 0.0034152061242852527\n"
     ]
    }
   ],
   "source": [
    "M = np.array([[1,3],[3,1]])/4\n",
    "Minv = np.linalg.inv(M)\n",
    "\n",
    "evec = {}\n",
    "ecnot = {}\n",
    "e1Q = {}\n",
    "\n",
    "for n in number_of_qubits:\n",
    "    rvec = np.array([r['S1',n],r['S2',n]])\n",
    "    ecnot[n], e1Q[n], evec[n] = estimated_CNOT_error_rate(rvec,Minv,n)\n",
    "    print(n, evec[n], ecnot[n], e1Q[n])    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The CNOT error rate is not a linear function of the DRB error rates, so we don't use the linear propogation of uncertainty formula to obtain estimation uncertainties. Instead, we estimate this uncertainty using the bootstrapped data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean CNOT error rate in 2 qubit circuits = 0.03429 +/- 0.001095\n",
      "Mean CNOT error rate in 3 qubit circuits = 0.05352 +/- 0.003727\n",
      "Mean CNOT error rate in 4 qubit circuits = 0.08243 +/- 0.008793\n",
      "Mean CNOT error rate in 5 qubit circuits = 0.2002 +/- 0.0587\n"
     ]
    }
   ],
   "source": [
    "bs_evec = {}\n",
    "bs_ecnot = {}\n",
    "bs_e1Q = {}\n",
    "\n",
    "ecnot_std = {}\n",
    "e1Q_std = {}\n",
    "\n",
    "for n in number_of_qubits:\n",
    "    bs_evec[n] = []\n",
    "    bs_ecnot[n] = []\n",
    "    bs_e1Q[n] = []\n",
    "    for i in range(number_of_bootstraps):\n",
    "        bootstrapped_rvec =np.array([bootstrapped_r['S1',n][i],bootstrapped_r['S2',n][i]])\n",
    "        a, b, c = estimated_CNOT_error_rate(bootstrapped_rvec,Minv,n)\n",
    "        bs_ecnot[n].append(a)\n",
    "        bs_e1Q[n].append(b)\n",
    "        bs_evec[n].append(c)\n",
    "    \n",
    "    ecnot_std[n] = np.std(np.array(bs_ecnot[n]))\n",
    "    e1Q_std[n] = np.std(np.array(bs_e1Q[n]))\n",
    "    print(\"Mean CNOT error rate in {} qubit circuits = {:0.4} +/- {:0.4}\".format(n,ecnot[n],ecnot_std[n]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can also compare this to predictions (based on 2-qubit Clifford RB) obtained from the calibration data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-------------- Prediction from calibration data ---------------\n",
      "Mean CNOT error rate is between = 0.03506 (S1 data) and = 0.03736 (S2 data)\n",
      "Mean CNOT error rate is between = 0.03412 (S1 data) and = 0.03362 (S2 data)\n",
      "Mean CNOT error rate is between = 0.04395 (S1 data) and = 0.0449 (S2 data)\n",
      "Mean CNOT error rate is between = 0.04451 (S1 data) and = 0.04625 (S2 data)\n"
     ]
    }
   ],
   "source": [
    "print(\"-------------- Prediction from calibration data ---------------\")\n",
    "for n in number_of_qubits:\n",
    "    print(\"Mean CNOT error rate is between = {:0.4} (S1 data) and = {:0.4} (S2 data)\".format(mean_twoQ_gate_error_rate['S1',n],mean_twoQ_gate_error_rate['S2',n]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To check that the standard-deviation based confidence regions are meaningful, we can look at the histograms of the bootstrapped CNOT error rate estimates to check that they look reasonably Gaussian."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAD8CAYAAABn919SAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 2\n",
    "plt.hist(bs_ecnot[n],bins=30)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/experiments/README.txt <==
This folder contains:

1. The analysis for the IBMQX5 data, in “analysis.ipynb". This file explains how the data is stored etc; see that file for details not included here.
 
2. Two .py files which contain auxiliary information about the experiments: "calibrationdata.py" and "metadata.py". These files are accessed within the analysis notebook, and do not need to be directly used.

4. The pyGSTi "Circuit" objects that were used to generate the QASM files, and which specify the RB circuits run. The QASM files have not been included due to size limitations on arXiv submissions. These are available upon request, but can also be reproduced from the pyGSTi circuits using the convert to QASM functionality.

5. The experimental data, in the folder "data".

6. Simulated data, in the folder "simdata". This data is explained in the analysis notebook.

==> anc/experiments/analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# IBMQX direct randomized benchmarking data analysis.\n",
    "Original version: 06/28/2018. This version: 07/29/2019 (pyGSTi compatability updates).\n",
    "\n",
    "An ipython notebook containing the analysis of the IBMQX DRB experiments, and specifications for how the DRB sequences were generated.\n",
    "\n",
    "To use this notebook it is necessary to install the python package `pyGSTi` http://www.pygsti.info. This notebook should be used with `pygSTi` version 0.9.8, the latest version as of this writing.\n",
    "\n",
    "This notebook is **not** intended as a demonstration of how to use `pyGSTi` to generate DRB circuits for a particular device. For information on how to do this, see the ipython notebook tutorials contained within `pyGSTi`. Furthermore, in this notebook there are limited details of the various `pyGSTi` object that are used (e.g., `pyGSTi` circuits). For this information, see the `pyGSTi` tutorials and documentation."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/tjproct/files/programs/pyGSTi/packages/pygsti/objects/processorspec.py:481: UserWarning:\n",
      "\n",
      "The identity should often *not* be included in the root gate names of a ProcessorSpec.\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# Standard imports\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "\n",
    "# Imports for python2 compatability.\n",
    "from __future__ import division, print_function, absolute_import, unicode_literals\n",
    "\n",
    "# pyGSTi imports. This code requires pyGSTi version 0.9.8\n",
    "import pygsti\n",
    "from pygsti.extras import rb\n",
    "\n",
    "# Imports a local .py file containing information about the experiments (e.g., calibration data).\n",
    "import metadata"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 1. Accessing the data\n",
    "\n",
    "The experimental data is in the folder \"data\", in files with names \"Ss_nQ_Bb_data.txt\" where \"s\" = 1,2, \"n\" = 2,3,4,5 and \"b\" = 0,1,2,3. \n",
    "\n",
    "- The \"s\" refers to the sampling used. \"s\" = 1 (\"s\" = 2 resp.,) is data for the sampling described in the text with $p_{cnot} = 0.75$ ($p_{cnot} = 0.25$ resp.,).\n",
    "- The \"n\" refers to the number of qubits, e.g., the files with \"n\" = 2 contain data for 2-qubit DRB.\n",
    "- The \"b\" refers to the \"batch\". The data for each \"s\" and \"n\" was obtained in 4 sequential jobs submitted to IBMQX, due to the limitations on the number of different circuits that can be submitted in a single job on IBMQX. The data has been stored by batch, which we group together in the analysis below.\n",
    "\n",
    "Each file consists of 4 columns. Each row contains data from one random circuit. The row consists of the RB length, the number of success counts observed, the total counts for this circuit (here, always 1024), the circuit depth of the circuit that the data is for, and the 2-qubit gate count (here, the CNOT count) of the circuit that the data is for. \n",
    "\n",
    "This only summarizes the full data obtained from IBMQX, because IBMQX returns counts for all the possible bit-string outcomes. But, for the purposes of RB a \"success/fail\" outcome is all that is relevant, so this is all that we store here.\n",
    "\n",
    "These data files only summarize the most useful information about what each random circuit is. But, the exact circuits run are stored in the \"circuits\" folder, and are imported later in this notebook. These circuits are `pyGSTi` circuit objects (stored as plain text), and so to implement them on IBMQX it is necessary to convert them to QASM files. These QASM files (one for each circuit) are stored in the \"QASM\" folder, and they show the precise instructions submitted to IBMQX for each circuit. We do not use these QASM files in this notebook.\n",
    "\n",
    "### Importing the data\n",
    "\n",
    "To import the data, we use a `pyGSTi` function that reads in this \"summary\" RB data, arranges it, and stores it in a basic object."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Strings corresponding to the two different samplers\n",
    "samplers = ['S1','S2']\n",
    "# There is data for 2, 3, 4 and 5 qubits\n",
    "number_of_qubits = [2,3,4,5]\n",
    "# There are 4 batches of data for each sampling and qubit number.\n",
    "batchlist = list(range(4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# A dictionary to hold the imported data\n",
    "data = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        # A list of the filenames for the data with this s and n.\n",
    "        filenames = ['data/'+s+'_'+str(n)+'Q_B{}_data.txt'.format(b) for b in batchlist]\n",
    "        # This imports the data, into an RBSummaryDataset object.\n",
    "        data[s,n] = rb.io.import_rb_summary_data(filenames, verbosity=0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's look at where the data are stored. To do this, pick a particular (s,n) pair to look at:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "s = 'S1'\n",
    "n = 2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The two most important quantities are:\n",
    "1. The \"DRB lengths\". That is, the lengths of the \"core\" sequence in DRB, consisting of circuit layers sampled according to the user-specified distribution.\n",
    "2. The corresponding observed average success probabilities.\n",
    "\n",
    "These are stored here:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0, 5, 10, 15, 20, 25, 30]\n",
      "[0.9395577566964286, 0.8503766741071429, 0.7797502790178571, 0.7108328683035714, 0.6653180803571429, 0.5890066964285714, 0.5718122209821429]\n"
     ]
    }
   ],
   "source": [
    "print(data[s,n].lengths)\n",
    "print(data[s,n].ASPs)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The per-circuit information is also stored, as the following lists of lists with (hopefully) self-explanatory names. The first index of these lists of lists corresponds to data at the sequence length with the same index.\n",
    "\n",
    "Here we look at the per-circuit data for the first sequence length (in this case, length 0 for the central circuit)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[987, 927, 920, 974, 925, 946, 981, 934, 992, 974, 946, 977, 927, 978, 983, 981, 976, 975, 920, 992, 988, 996, 933, 993, 933, 932, 970, 979]\n",
      "[1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024, 1024]\n",
      "[4, 8, 8, 3, 8, 8, 4, 8, 4, 4, 8, 4, 8, 4, 2, 4, 4, 3, 8, 4, 2, 0, 8, 1, 8, 8, 3, 2]\n",
      "[0, 2, 2, 0, 2, 2, 0, 2, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 2, 0, 0]\n"
     ]
    }
   ],
   "source": [
    "print(data[s,n].success_counts[0])\n",
    "print(data[s,n].total_counts[0])\n",
    "print(data[s,n].circuit_depths[0])\n",
    "print(data[s,n].circuit_twoQgate_counts[0])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plotting the data\n",
    "We'll want to plot data throughout this notebook, so here define a function that plots success probabilities against length (both the average and per-circuit success probabilities)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_data(data, estimates=None, size=(6,2), ylim=(0,1)):\n",
    "    \n",
    "    plt.figure(figsize=size)\n",
    "    plt.plot(data.lengths,data.ASPs,'o')\n",
    "    lengths = np.linspace(0,max(data.lengths),200)\n",
    "    \n",
    "    if estimates is not None:\n",
    "        A = estimates['A']\n",
    "        B = estimates['B']\n",
    "        p = estimates['p']\n",
    "        plt.plot(lengths,A+B*p**lengths)\n",
    "    plt.violinplot(list(data.success_probabilities),data.lengths,points=10, widths=1., showmeans=True, \n",
    "                   showextrema=False, showmedians=False)\n",
    "    \n",
    "    plt.title(\"Results for {} Sampling DRB on {} qubits\".format(s,n))\n",
    "    plt.ylabel(\"Success probability\")\n",
    "    plt.xlabel(\"Core seqence length $(m)$\")\n",
    "    plt.ylim(ylim)\n",
    "    \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's look at some data:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 'S1'\n",
    "n = 3\n",
    "plot_data(data[s,n])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 2. Fitting the data\n",
    "\n",
    "We analyze the data using least-squares fitting. We implement this using the `rb.analysis.std_least_squares_data_fitting()` function, which is a wrapper for `scipy.optimize.curve_fit()`.\n",
    "\n",
    "As with some of our simulated data (see the other notebooks in this supplementary material), some of this experimental data does not contain much information about the asymptotic average success probability. So, we fix this asymptotic value, as is common-practice when analyzing experimental RB data. By plotting the data (using the cell above) we can see that the observed decays do not appear to be asymptoting to $1/2^n$. This is probably due to biased measurement errors (we did not randomize the ideal circuit output -- it was fixed to $|0\\rangle^{\\otimes n}$). So we guess the asymptote by fitting the \"S1\" data to $P_m = A + Bp^m$, and then, throughout the rest of the analysis, we fix $A$ to the value obtained (with a different $A$ for each $n$)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Seeds for B and p in P_m = A + Bp^m (A is automatically seeded to 1/2**n). \n",
    "seed = {}\n",
    "seed[2] = [0.9,0.97]\n",
    "seed[3] = [0.6,0.96]\n",
    "seed[4] = [0.3,0.95]\n",
    "seed[5] = [0.1,0.94]\n",
    "\n",
    "# A dict to hold fit results\n",
    "fit = {}\n",
    "s = 'S1'\n",
    "for n in number_of_qubits:\n",
    "    # This fits the data to P_m = A + Bp^m\n",
    "    fit[s,n] = rb.analysis.std_least_squares_data_fitting(data[s,n].lengths, data[s,n].ASPs, n, seed=seed[n])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The `fit[s,n]` items are dictionaries with the estimated values saved under the key `estimates`. Other keys just contain information about the fit success etc, and are not important here."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'A': 0.28767999816720824, 'B': 0.6517092896937966, 'p': 0.971789079134669, 'r': 0.026447738311247762}\n"
     ]
    }
   ],
   "source": [
    "print(fit[s,2]['estimates'])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "As we are going to fix $A$ to the values obtained here, it is useful to check that the fits look reasonable."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 2\n",
    "plot_data(data['S1',n],estimates=fit[s,n]['estimates'])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We then fit all of the data to $P_m = A + Bp^m$ with $A$ fixed as described above."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "A = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        A[s,n] = fit['S1',n]['estimates']['A']\n",
    "fit = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        # With `ftype` set to 'FA' this function fits to A + Bp^m with A fixed to `asymptote`.\n",
    "        fit[s,n] = rb.analysis.std_least_squares_data_fitting(data[s,n].lengths, data[s,n].ASPs, n, \n",
    "                                                              asymptote=A[s,n], seed=seed[n], ftype='FA')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can now look at our point-estimates for the DRB error rates. These correspond to the numbers presented/used in the main text. As specified in the text, $r = (4^n - 1)(1-p)/4^n$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Estimated DRB error rate for S1 sampling and 2 qubits: 0.026447738116935696\n",
      "Estimated DRB error rate for S2 sampling and 2 qubits: 0.010759064803364145\n",
      "\n",
      "Estimated DRB error rate for S1 sampling and 3 qubits: 0.04267225394565081\n",
      "Estimated DRB error rate for S2 sampling and 3 qubits: 0.01768813992805219\n",
      "\n",
      "Estimated DRB error rate for S1 sampling and 4 qubits: 0.06863466515744918\n",
      "Estimated DRB error rate for S2 sampling and 4 qubits: 0.03050614391829304\n",
      "\n",
      "Estimated DRB error rate for S1 sampling and 5 qubits: 0.16053799346397238\n",
      "Estimated DRB error rate for S2 sampling and 5 qubits: 0.06481919248326892\n",
      "\n"
     ]
    }
   ],
   "source": [
    "r = {}\n",
    "for n in number_of_qubits:\n",
    "    for s in samplers:\n",
    "        r[s,n] =  fit[s,n]['estimates']['r']\n",
    "        print(\"Estimated DRB error rate for {} sampling and {} qubits: {}\".format(s,n,r[s,n]))\n",
    "    print('')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Generating bootstrapped confidence intervals\n",
    "We can obtain confidence intervals using a bootstrap. To do this, we first generate (non-parameteric) bootstrapped datasets, using a standard boostrap. This is achieved using a method of the ``RBSummaryDataset`` object (the items of the `data` dictionary)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n",
      "Generating 1000 bootstrapped datsets... complete.\n"
     ]
    }
   ],
   "source": [
    "number_of_bootstraps = 1000\n",
    "\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        print(\"Generating {} bootstrapped datsets... \".format(number_of_bootstraps),end='')\n",
    "        data[s,n].add_bootstrapped_datasets(number_of_bootstraps)\n",
    "        print(\"complete.\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We then repeat the fitting procedure above on these bootstrapped datasets:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "S1 sampling and 2 qubits fit fail percentage: 0.0\n",
      "S1 sampling and 3 qubits fit fail percentage: 0.0\n",
      "S1 sampling and 4 qubits fit fail percentage: 0.0\n",
      "S1 sampling and 5 qubits fit fail percentage: 0.0\n",
      "S2 sampling and 2 qubits fit fail percentage: 0.0\n",
      "S2 sampling and 3 qubits fit fail percentage: 0.0\n",
      "S2 sampling and 4 qubits fit fail percentage: 0.0\n",
      "S2 sampling and 5 qubits fit fail percentage: 0.0\n"
     ]
    }
   ],
   "source": [
    "# A dict to hold the bootstrapped r estimates\n",
    "bootstrapped_r = {}\n",
    "# A dict to hold the fail count of the fit (a flag to warn us if the fit is not working)\n",
    "failcount = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        bootstrapped_r[s,n] = []\n",
    "        failcount[s,n] = 0\n",
    "        for i in range(number_of_bootstraps):\n",
    "            bs_fit = rb.analysis.std_least_squares_data_fitting(data[s,n].lengths, data[s,n].bootstraps[i].ASPs, n, \n",
    "                                                                asymptote=A[s,n], seed=seed[n], ftype='FA')\n",
    "            if bs_fit['success']:                \n",
    "                bootstrapped_r[s,n].append(bs_fit['estimates']['r'])\n",
    "            else:\n",
    "                failcount[s,n] += 1\n",
    "        # This tells us how often the fit fails.\n",
    "        print(\"{} sampling and {} qubits fit fail percentage: {}\".format(s,n,failcount[s,n]/number_of_bootstraps))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can then inspect the bootstrapped estimates of $r$, by histogramming them. They look reasonably Gaussian (although they are a bit skewed in some cases), so the standard deviation of these estimates is a reasonable quantification of estimation uncertainty."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 'S1'\n",
    "n = 4\n",
    "plt.hist(bootstrapped_r[s,n],bins=30)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "# A dict to hold the bootstrapped standard deviations\n",
    "r_std = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        r_std[s,n] = np.std(np.array(bootstrapped_r[s,n]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### The estimated DRB error rates\n",
    "To end our analyze of extracting the DRB error rates from the data, let's look again at our $r$ estimates now that they have uncertainties on them:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Estimated r for S1 sampling and 2 qubits: 0.026447738116935696 +/- 0.0007145888360009634\n",
      "Estimated r for S2 sampling and 2 qubits: 0.010759064803364145 +/- 0.0003698385380317662\n",
      "\n",
      "Estimated r for S1 sampling and 3 qubits: 0.04267225394565081 +/- 0.0020951596176400846\n",
      "Estimated r for S2 sampling and 3 qubits: 0.01768813992805219 +/- 0.001410849451248798\n",
      "\n",
      "Estimated r for S1 sampling and 4 qubits: 0.06863466515744918 +/- 0.004433702676664019\n",
      "Estimated r for S2 sampling and 4 qubits: 0.03050614391829304 +/- 0.0028044139538224797\n",
      "\n",
      "Estimated r for S1 sampling and 5 qubits: 0.16053799346397238 +/- 0.033019718851087246\n",
      "Estimated r for S2 sampling and 5 qubits: 0.06481919248326892 +/- 0.014919678256659687\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for n in number_of_qubits:\n",
    "    for s in samplers:\n",
    "        r[s,n] =  fit[s,n]['estimates']['r']\n",
    "        print(\"Estimated r for {} sampling and {} qubits: {} +/- {}\".format(s,n,r[s,n],r_std[s,n]))\n",
    "    print('')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 3. Comparing the observed results with predictions from the calibration data\n",
    "\n",
    "IBMQX results come with data about the error rates for the gates/measurements at the time of the last calibration. This calibration data is obtained from 1- and 2-qubit CRB, so this calibration data allows us to compare the results of $n$-qubit DRB with the $n$-qubit error rates that would be predicted from 1- and 2-qubit CRB error rates.\n",
    "\n",
    "### Extracting error rates from the calibration data\n",
    "\n",
    "We need to convert the calibration data into the relevant error rates for $n$-qubit gates. The error rates are 1- and 2-qubit Clifford RB error rates, and the CRB error rate is traditionally defined as\n",
    "\n",
    "$r = (2^n -1)(1-p)/2^n$\n",
    "\n",
    "where $p$ is, as in DRB, obtained from fitting to $A + Bp^m$. So, $r$ does not correspond to the probability of error for the gate. It must be rescaled by mapping $r \\to p$ and then $p \\to (4^n - 1)(1-p)/4^n$. So, below we use this conversation to find the error rates (according to 1- and 2-qubit CRB) of the 1- and 2-qubit gates. These can then be used to predict the error rate of parallel applications of these gates. In particular, the error rate of an $n$-qubit gate consisting of parallel application of gates with error rates $\\epsilon_1$, $\\epsilon_2$, $\\dots$ is taken to be $1 - (1-\\epsilon_1)(1-\\epsilon_2)\\dots$.\n",
    "\n",
    "Below we estimate these $n$-qubit error rates for all $n$-qubit gates used in the DRB experiments."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "# To store the calibration-data-derived error rates of the 1-qubit gates\n",
    "oneQ_gate_error_rates = {}\n",
    "# To store the calibration-data-derived error rates of the CNOT gates\n",
    "twoQ_gate_error_rates = {}\n",
    "# To store the mean calibration-data-derived error rates of the CNOT gates. We will be interested in\n",
    "# this later.\n",
    "mean_twoQ_gate_error_rate = {}\n",
    "# To store the calibration-data-derived error rates of the prep-measure operation on individual qubits.\n",
    "# We will uses these later, when we implement DRB simulations based on the calibration data.\n",
    "SPAM_error_rates = {}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "\n",
    "        # The calibration data, which is a dictionary containing various error rate.\n",
    "        cal = metadata.calibration[s]\n",
    "        oneQ_gate_error_rates[s,n] = {}\n",
    "        twoQ_gate_error_rates[s,n] = {}\n",
    "        SPAM_error_rates[s,n] = {}\n",
    "        \n",
    "        # The qubits we used, in the IBMQX labelling\n",
    "        IBMQX_qubits = metadata.IBMQX_qubits_used[n]\n",
    "        # A mapping to the 0,1,..,n labelling we used in our cirucits. We store the error\n",
    "        # rates by this labelling as this is more convenient for our simulations (see later).\n",
    "        IBMQX_to_circuits = metadata.IBMQX_to_circuits_qubit_labelling[n]\n",
    "\n",
    "        mean_twoQ_gate_error_rate[s,n] = []\n",
    "        \n",
    "        # This goes through the multi-qubit gates and stores the error rates for the ones we used.\n",
    "        for dct in cal['multiQubitGates']:\n",
    "            \n",
    "            IBMQX_q1 = dct['qubits'][0]\n",
    "            IBMQX_q2 = dct['qubits'][1] \n",
    "            \n",
    "            # Only record the gate error rate if this is of a gate we use in the DRB circuits\n",
    "            if (IBMQX_q1 in IBMQX_qubits) and (IBMQX_q2 in IBMQX_qubits):\n",
    "                # We record the error rate of the gates using the labelling used in the ProcessorSpec and circuits\n",
    "                q1 = IBMQX_to_circuits[IBMQX_q1]\n",
    "                q2 = IBMQX_to_circuits[IBMQX_q2]\n",
    "                # This is the inverse of the function r = (2^n -1)(1-p)/2^n with n = 2.\n",
    "                dep = rb.analysis.r_to_p(dct['gateError']['value'],d=4,rtype='AGI')\n",
    "                # This is the mapping r = (4^n -1)(1-p)/4^n with n = 2.\n",
    "                error_rate = rb.analysis.p_to_r(dep,d=4,rtype='EI')                \n",
    "                twoQ_gate_error_rates[s,n][q1,q2] = error_rate\n",
    "                \n",
    "                # Store the 2-qubit error rates in a list to average\n",
    "                mean_twoQ_gate_error_rate[s,n].append(error_rate)\n",
    "        \n",
    "        # The average CNOT error rate.\n",
    "        mean_twoQ_gate_error_rate[s,n] = np.mean(np.array(mean_twoQ_gate_error_rate[s,n]))\n",
    "        \n",
    "        # This goes through the qubits and stores the error rates of the 1-qubit gates and measurements\n",
    "        # for the qubits we used.\n",
    "        for dct in cal['qubits']:\n",
    "            \n",
    "            # This gives the IBMQX qubit index.\n",
    "            IBMQX_q = int(dct['name'][1:])\n",
    "             \n",
    "            # Only record the gate error rate if this is of a gate we use in the DRB circuits\n",
    "            if IBMQX_q in IBMQX_qubits:\n",
    "                \n",
    "                q = IBMQX_to_circuits[IBMQX_q]\n",
    "                # This is the inverse of the function r = (2^n -1)(1-p)/2^n with n = 1.\n",
    "                dep = rb.analysis.r_to_p(dct['gateError']['value'],d=2, rtype='AGI')\n",
    "                # This is the mapping r = (4^n -1)(1-p)/4^n with n = 1.\n",
    "                error_rate = rb.analysis.p_to_r(dep,d=2,rtype='EI')                \n",
    "                oneQ_gate_error_rates[s,n][q] = error_rate\n",
    "                \n",
    "                # The measurement error is just stored as the value given. (to our knowledge\n",
    "                # this error rate corresponds to the rate of error in the prep/measure experiment)\n",
    "                SPAM_error_rates[s,n][q] = dct['readoutError']['value']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Predicting DRB error rates from the calibration data and our DRB theory\n",
    "\n",
    "From the calibration-predicted error rates of the $n$-qubit gates, we can then predict the DRB error rate. In particular, we predict $r$ to be the average of these error rates, weighted according to the sampling probabilities, via the theory of DRB we presented in the main text."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "# The probabilities of sampling a layer containing a single CNOT.\n",
    "CNOT_prob = {}\n",
    "CNOT_prob['S1'] = 0.75\n",
    "CNOT_prob['S2'] = 0.25"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 qubits with S1 sampling, calibration predicted r = 0.027880876824274953\n",
      "3 qubits with S1 sampling, calibration predicted r = 0.02980421881749587\n",
      "4 qubits with S1 sampling, calibration predicted r = 0.040129586240170496\n",
      "5 qubits with S1 sampling, calibration predicted r = 0.04320740706536\n",
      "\n",
      "2 qubits with S2 sampling, calibration predicted r = 0.013449896586314486\n",
      "3 qubits with S2 sampling, calibration predicted r = 0.014960259195249376\n",
      "4 qubits with S2 sampling, calibration predicted r = 0.020630856587016237\n",
      "5 qubits with S2 sampling, calibration predicted r = 0.023702504084574444\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# A dictionary for storing the calibration-predicated DRB error rates.\n",
    "cal_predicted_r = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        \n",
    "        # This calculates the error rate of an n-qubit gate containing n parallel 1-qubit gates\n",
    "        oneQgatesonly_LSP = 1\n",
    "        for q in range(n): \n",
    "            oneQgatesonly_LSP = oneQgatesonly_LSP*(1- oneQ_gate_error_rates[s,n][q])\n",
    "        \n",
    "        oneQgatesonly_error_rate = 1 - oneQgatesonly_LSP\n",
    "        \n",
    "        oneCNOT_with_1Qs_error_rates = []\n",
    "        \n",
    "        # The (ordered) pairs of qubits a CNOT can be applied to.\n",
    "        CNOT_pairs = metadata.CNOT_edge_list[n]\n",
    "        \n",
    "        # This calculates the error rates of those n-qubit gate containing one CNOT in parallel \n",
    "        # with 1-qubit gates on the other qubits.\n",
    "        for tup in CNOT_pairs:\n",
    "            \n",
    "            # This calculates the error rate of an n-qubit gate containing the CNOT specified by\n",
    "            # the pair `tup` in parallel with 1-qubit gates on the other qubits.\n",
    "            LSP = 1-twoQ_gate_error_rates[s,n][tup]\n",
    "            for q in range(n):            \n",
    "                if q not in tup:            \n",
    "                    LSP = LSP*(1-oneQ_gate_error_rates[s,n][q])\n",
    "            \n",
    "            oneCNOT_with_1Qs_error_rates.append(1-LSP)\n",
    "            \n",
    "        mean_oneCNOT_with_1Qs_error_rate = np.mean(np.array(oneCNOT_with_1Qs_error_rates))\n",
    "        \n",
    "        # The r predicted by our theory of DRB and the error rates estimated above\n",
    "        cal_predicted_r[s,n] = (1-CNOT_prob[s])*oneQgatesonly_error_rate \\\n",
    "                                + CNOT_prob[s]*mean_oneCNOT_with_1Qs_error_rate\n",
    "        print('{} qubits with {} sampling, calibration predicted r = {}'.format(n,s,cal_predicted_r[s,n]))\n",
    "    print('')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's plot these predictions against the observed values."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 'S1'\n",
    "plt.figure(figsize=(3,3))\n",
    "plt.plot(number_of_qubits,[cal_predicted_r[s,n] for n in number_of_qubits],'o--',label='calibration predicted $r$')\n",
    "rlist = [r[s,n] for n in number_of_qubits]\n",
    "rstdlist = [r_std[s,n] for n in number_of_qubits]\n",
    "plt.errorbar(number_of_qubits, rlist, yerr=rstdlist, zorder=0, fmt='.-',capsize=3.,label='Observed $r$')\n",
    "plt.xlabel(\"Number of qubits\")\n",
    "plt.ylabel(\"DRB error rate ($r$)\")\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Predicting DRB error rates from the calibration data and simulations of DRB\n",
    "\n",
    "The above predictions of $r$ from the calibration data relied on our theory of DRB. So, the lack of agreement between the observed and predicted $r$ for $n > 2$ could be for two reasons:\n",
    "\n",
    "1. The gates in IBMQX5 perform worse in circuits over more qubits. That is, even ideal characterization or benchmarking of isolated pairs of qubits would not predict the behaviour of $n > 2$ qubit circuits.\n",
    "2. Our theory for DRB is wrong, and the deviation of the observed $r$ and predicted $r$ is due to a failing in DRB. E.g., the results of $n$-qubit CRB or full $n$-qubit tomography, if it was feasable, would be consist with predictions from the 1- and 2-qubit CRB data.\n",
    "\n",
    "We wish to rule out (2). To do this, we can simulate DRB using a model for the gates constructed from the calibration data, and the DRB circuits we used in the experiments.\n",
    "\n",
    "First, we need to import the circuits used in the experiments."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "# To store the circuits as a list for each (s,n) pair\n",
    "circuits = {}\n",
    "# To store the associated DRB lengths.\n",
    "drb_lengths = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        \n",
    "        # The files containing the complete circuits to read in.\n",
    "        filenames_complete = ['circuits/'+s+'_'+str(n)+'Q_B{}_circuits_complete.txt'.format(b) for b in batchlist]\n",
    "        # Files containing the \"core\" circuits, the depth/length of which is the \"DRB length\" for this circuit.\n",
    "        filenames_core = ['circuits/'+s+'_'+str(n)+'Q_B{}_circuits_core.txt'.format(b) for b in batchlist]\n",
    "        # We load the circuits using the pygsti.io methods.\n",
    "        circuits[s,n] = []\n",
    "        for f in filenames_complete:\n",
    "            loaded_gatestrings = pygsti.io.load_circuit_list(f)\n",
    "            # Append the full circuits to the list of circuits\n",
    "            circuits[s,n] = circuits[s,n] + [pygsti.obj.Circuit(layer_labels=l, num_lines=n) for l in loaded_gatestrings]\n",
    "        drb_lengths[s,n] = []\n",
    "        for f in filenames_core:\n",
    "            loaded_gatestrings = pygsti.io.load_circuit_list(f)\n",
    "            # Just use the lengths of the loaded \"core\" circuits.\n",
    "            drb_lengths[s,n] = drb_lengths[s,n] + [len(l) for l in loaded_gatestrings]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we need to create an error model and run the simulations. We will model the 1- and 2-qubit gates as being perfect followed by independent uniform depolarization on each qubit the gate acts on, with the depolarization rates fixed to be be consistent with the calibration data (i.e., the depolarization rate is fixed so that the error probability of the depolarizing channel is equal to the error probability of the gate that we extracted from the calibration data).\n",
    "\n",
    "We have already run these simulations and stored the data (because they are slow). With `dosims` set to False some of the following cells are skipped, and the previously generated data is imported."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "dosims = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "# This creates the error model specified above. The error model parameters are stored in the necessary format\n",
    "# for using `rb.simulate.circuit_simulator_for_tensored_independent_pauli_errors()`. For further information \n",
    "# see the docstrings for that function.\n",
    "if dosims:\n",
    "    pspec = {}\n",
    "    pauli_errors = {}\n",
    "\n",
    "    for n in number_of_qubits:\n",
    "        pspec[n] = metadata.pspec[n]\n",
    "\n",
    "        gatelabels = []\n",
    "        gatenames = pspec[n].root_gate_names\n",
    "        for gn in gatenames:\n",
    "            for qubits in pspec[n].availability[gn]:\n",
    "                gatelabels.append(pygsti.baseobjs.Label(gn,qubits))\n",
    "\n",
    "        for s in samplers:\n",
    "            pauli_errors[s,n] = {}\n",
    "            for gl in gatelabels:\n",
    "\n",
    "                pauli_errors[s,n][gl] = np.zeros((n,4),float)\n",
    "                pauli_errors[s,n][gl][:,0] = np.ones(n,float)\n",
    "\n",
    "                if gl.number_of_qubits == 1:\n",
    "                    q = gl.qubits[0]\n",
    "                    er = oneQ_gate_error_rates[s,n][q]\n",
    "                    pauli_errors[s,n][gl][q,:] = np.array([1-er,er/3,er/3,er/3])\n",
    "                else:\n",
    "                    q1 = gl.qubits[0]\n",
    "                    q2 = gl.qubits[1]\n",
    "                    er_per_q = 1-(1-twoQ_gate_error_rates[s,n][q1,q2])**(0.5)\n",
    "                    pauli_errors[s,n][gl][q1,:] = np.array([1-er_per_q,er_per_q/3,er_per_q/3,er_per_q/3])\n",
    "                    pauli_errors[s,n][gl][q2,:] = np.array([1-er_per_q,er_per_q/3,er_per_q/3,er_per_q/3])\n",
    "\n",
    "            pauli_errors[s,n]['measure'] = [SPAM_error_rates[s,n][q] for q in range(n)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Importing simdata/S1_2Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S1_3Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S1_4Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S1_5Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S2_2Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S2_3Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S2_4Q_calibration_data_based_simulated_data.txt...Complete.\n",
      "Importing simdata/S2_5Q_calibration_data_based_simulated_data.txt...Complete.\n"
     ]
    }
   ],
   "source": [
    "# This runs the simulations, and writes the data to file (it will overwrite the data in this folder). \n",
    "if dosims:\n",
    "    simulated_successcounts = {}\n",
    "    # This should be set to 1024, but it can be reduced for quick simulations \n",
    "    # with less total counts per circuit\n",
    "    simulation_totalcounts = 1024\n",
    "    simulated_data = {}\n",
    "    \n",
    "    for s in samplers:\n",
    "        for n in number_of_qubits:\n",
    "            print(\"\\n\\n---- Simulating {} sampling DRB on {} qubits ----\\n\".format(s,n))\n",
    "            simulated_successcounts[s,n] = []\n",
    "\n",
    "            print(\"  - Number of circuits to simulate = {}\".format(len(circuits[s,n])))\n",
    "            print(\"  - Number of simulatations complete = \",end='')\n",
    "            for i in range(len(circuits[s,n])):\n",
    "                c = circuits[s,n][i]   \n",
    "                outcome_dict = rb.simulate.circuit_simulator_for_tensored_independent_pauli_errors(c, pspec[n], \n",
    "                                                                                                   pauli_errors[s,n],\n",
    "                                                                                                   simulation_totalcounts,\n",
    "                                                                                                   alloutcomes=True)\n",
    "                sc = outcome_dict[tuple(0 for i in range(n))]\n",
    "                simulated_successcounts[s,n].append(sc)\n",
    "                print('{},'.format(i+1),end='')\n",
    "\n",
    "            simulated_data[s,n] = rb.results.RBSummaryDataset(n, drb_lengths[s,n], \n",
    "                                                              success_counts=simulated_successcounts[s,n],\n",
    "                                                              total_counts=simulation_totalcounts)\n",
    "\n",
    "            sim_filename = 'simdata/'+s+'_'+str(n)+'Q_calibration_data_based_simulated_data.txt'       \n",
    "            rb.io.write_rb_summary_data_to_file(simulated_data[s,n],sim_filename)\n",
    "            \n",
    "# If we do not run the simulations, the previously generated data is imported from file.\n",
    "else:\n",
    "    simulated_data = {}\n",
    "    for s in samplers:\n",
    "        for n in number_of_qubits:\n",
    "            sim_filename = 'simdata/'+s+'_'+str(n)+'Q_calibration_data_based_simulated_data.txt'            \n",
    "            simulated_data[s,n] = rb.io.import_rb_summary_data(sim_filename, contains_circuit_data=False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can compare this simulated data -- based on what we would expect to see if 2-qubit CRB was predictive of $n$-qubit DRB -- to what we observed."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulated DRB decay\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAACuCAYAAADZPxEJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJztnXmYHUW5/z/fmUy2yUZIgKwkBhCDokBAuKLihuAViSugiLhxr4rCRVFQhIhwXcDl6sUlCLL4w4gbRkVB2ckVSQJhCQiGTZKwhWyTfTLz/v6omknPmT7n9EzmLD3zfp6nn9NdVV319ulz+u1636q3ZGY4juM4DkBDrQVwHMdx6gdXCo7jOE4nrhQcx3GcTlwpOI7jOJ24UnAcx3E6caXgOI7jdOJKoR8j6QhJy/uorpdKWiKpRdJn+qLO/oakaZJM0qB4/CdJH6q1XAOZwnuSkv9FST+ptlz1jCuFKiHpSUmbJW2Q9KykKySNqIEMb+7l6Z8HbjGzkWb2vT6QZYyky+N30SLpUUlnJfK/KukBSdslzdmZumqFmR1tZlf2db1R2bfH39IGScslXSvp4IJyJmljLLNC0rclNSbyb5W0Jeavk3S7pFf0tbxFruFnkp6RtD7er49Vo91CzOy/zexjUaaSCmSg4EqhuhxjZiOAVwEHAGfXWJ6esCewtDcnFvmTfQcYAbwMGA28A1iWyF9GUER/zNBEubr6Iyvjb2kkcCjwD+AOSW8qKPfKWO71wHHARwryT435Y4FbgasrKvUOvgZMM7NRhPt1gaSDqtS2UwJXCjXAzJ4FbiAoBwAkDZF0saR/SXpO0o8kDYt54yT9QdJaSasl3SGpIeaZpL0S9Vwh6YLCNiVdDUwFfh/fDD8vaWh8Y3sx1r1Q0u4p594MvAH433juPpJGS7pK0guSnpJ0TkKmkyUtkPQdSS8Cc1K+hoOBa8xsjZm1m9k/zOxXie/oSjP7E9CS4SstWZek/5H0dHwrXSzptYm8OZJ+Gb+Hltg72UfS2ZKej+cdmSh/q6SvSbo71vc7SWPThIplO95CT5Z0Z7zHayQ9IenoRNnp8U29RdJfJV0i6WflLtwCy83sXOAnwDeKlFsGLCDxmyvIbwPmATOLtZXhnhe9vpT2lprZ1o7DuM0o0m5jrHeVpMclfUpdzXRdesDxnhZ+dx+RtDL2Tj5XpOzt8XNt/J0fJmkvSbfFntQqSb8odk39BVcKNUDSZOBour7Nfh3Yh/Cn3QuYBJwb8z4LLAfGA7sDXyT8iTJjZh8E/kXsrZjZN4EPEd6spwC7Av8JbE45943AHcS3SjN7FPh+PPclhLfQk4APJ057NfB4lPfCFJHuAi6U9GFJe/fkWnpR10LC9zoWuAb4paShifxjCG/IuwD3EhR2A+EenA/8uKC+kwhv3BOA7UBWc9qrgUeAccA3gcskKeZdA9xNuA9zgA9mrDPJb4ADJTUXZkjaF3gtRXpQkgYDHyB8l8XIcs+LXV9amz+QtInQy3kGuL5I0Y8Dbyf0rmcB7ykhYzHeAOwNHAl8Qelm1NfFzzHxd/434KvAjYTfxmTCd9C/MTPfqrABTwIbCG++BtxE+PEBCNgIzEiUPwx4Iu6fD/wO2CulXkumA1cAF8T9I4DlBTK8OXH8EeD/gP0zyH8r8LG43whsA2Ym8v8DuDXunwz8q0x9wwjKbTHQSnhYHZ1S7mfAnL6oK1F+DcGsAuEB/JdE3jHxPjXG45HxO+64V7cCX0+Unxm/i0ZgWiw7KOU7OxlYljhveCy7B6EHtx0YXnDdPysif5f7mkjfN9Y5KfHbWB9/Wwb8HBhScE83AWuBrcA64E1F2sxyz1Ovr8y9awQOB84BmoqUuRn4z8TxkQXf85N0/V3P6fjuEvdk30T+N4HLSpQdlCh7FTAXmNwXz4E8bN5TqC6zzWwk4U+9L+GNCkIPYDiwOJpx1gJ/jukAFxEedDfG7nNfOVGvJrwVz4td629Kaspw3jigCXgqkfYU4c26g6dLVWBmmy04+Q4ivB1fS3iDTzXF7Exdkj4n6eFoAlhLeNsdl6jiucT+ZmCVBXNKxzEEn0XatT1F+C6S9RXj2YTMmxL1TgRWJ9IK28jKJMJDbW0i7cDYxnGEN/nCXsRnzGwMQbG+HfiVpP1T6s5yz4tdX1HMrM3M7iS8hX+iSLGJdP/Oe0rh+RMznvd5wkvb3ZKWSir0yfQ7XCnUADO7jfBGf3FMWkV4+OxnZmPiNtqCAxAzazGzz5rZSwhOuTO0w6G4iaBQOtijVNMFcrSa2VfMbCbwb4SHwkkZLmEV4Y18z0TaVGBFsbZKYWbrgf8mPLCmZz0vS13Rf/B54H3ALvEBuI7wR+8tUxL7UwnfxaqdqO8ZYKyk5H2cUqxwCd4J3GNmG5OJFrgW+Bs7TJIUlGk3szsILx9HphTJcs93hkEU8SkQvp/C7zzJRsr/BwrPX5lSpttv1syeNbOPm9lEQs/oB0r48PojrhRqx3eBt0h6pZm1A5cC35G0G4CkSZLeGvffHh1eIjzQ2oD2WM8S4P3RGXcUwdZbjOcI9mBivW+Q9AqFYYrrCX/69mIndxDfoq8l2PFHStoTOINg8siEpC9LOljS4GjfP43whvtIzG+K6Q3AIAWneGMv6hpJMM28EOs5FxiVVc4inChpZnyInw/8KtGz6DFm9hSwCJgTr+EwghmrLApMknQe8DGCGa0YXwc+Lin1xSG2O5OUUWZ9cc8T7ewm6XhJI+Lv9q3ACQSTahrXAp+RNFnSLkBhT3kJcHz8zRTzOXxZ0nBJ+xH8IGkO4xcIv//kf+S90QcIwexoZPiP5BlXCjXCzF4g2Cs73ty+QHhLu0vSeuCvwEtj3t7xeAPhbe8HZnZLzDuN8ABZS3AUXlei2a8B50QT1ecIb1S/IiiEh4HbyD4k8dOEN7THgTsJjtLLM54L4c/1U8Ib6ErgLcC/m9mGmH8pofd0AvCluF/M+VqqrhsIprhHCWaDLfTONJPkakJP71lgKNAXk/k+QPAjvQhcQHhobS1RfqKkDYTfxELgFcARZnZjsRPM7AHCCJszE8kdI8o2EK7rHAujvtLY2XveKQrBVLSc8KC9GDjdzOYXKX8p4T7eB9xDcKgn+TKhl7EG+EqUq5DbCP+vm4CL076naPK6EFgQ/yOHEka2/T1+P/OB08zs8R5ca+5QdKY4jpMBSbcSHJMVnQUbhz7+w8zOq2Q7eUTSNOAJgmN6e22l6X94T8Fx6oBo/pohqSGaAY+ldK/PcSpCxZSCQtiB5yU9WCRfkr4naZmk+yUdWClZHCcH7EEYIrqBMO/hE2Z2b00lcgYkFTMfSXod4Qd+lZm9PCX/bQQb5dsIQ+X+x8xeXRFhHMdxnExUrKdgZrcDq0sUOZagMMzM7gLGSJpQKXkcx3Gc8tTSpzCJrqNAltN1IozjOI5TZXIRIlbSKcApAM3NzQftu+++NZbIcRwnXyxevHiVmY0vV66WSmEFXWcZTqbI7Egzm0uIP8KsWbNs0aJFlZfOcRynHyEpU3iQWpqP5gMnxVFIhwLrzOyZGsrjOI4z4KlYT0HSzwmB38YpLAl5HiGgFmb2I0KY3LcRZhluomsIXsdxHKcGVEwpmNkJZfIN+FSl2nccx3F6js9odhzHcTpxpeA4juN0UlYpSDpGcR1Wx3Ecp3+T5WF/HPDPuCqXTxBwHMfpx5RVCmZ2ImHB7MeAKyT9TdIpkkZWXDrHcRynqmQyC8UlDn8FzAMmEJf9k/TpCsrmOI7jVJksPoVjJf2WENa3CTjEzI4GXgl8trLiOY7jONUkyzyFdwHfiVFPOzGzTZI+WhmxHMdxnFqQxXz0bKFCkPQNADMrttC24ziOk0OyKIW3pKQd3deCOI7jOLWnqPlI0ieATwIzJN2fyBoJLKi0YI7jOE71KeVTuAb4E/A14KxEeouZlVpRrb7ZVEb0wSNg0ODqyOI4jlNnlFIKZmZPSuoWtE7S2FwqhrZWePrvpcuM2wd2nVEdeRzHceqMUj6Fa+LnYmBR/FycOC6LpKMkPSJpmaSzUvKnSrpF0r2S7pf0th7K3zPK9RIANq+pqAiO4zj1TNGegpm9PX5O703FkhqBSwiO6uXAQknzzeyhRLFzgGvN7IeSZhLWWJjWm/YysenFDGVWQ3s7NHi4J8dxBh6lHM0HljrRzO4pU/chwDIzezzWNw84FkgqBQNGxf3RwMpyAu8U27eUL2Nt0L4dGtyv4DjOwKOUT+FbJfIMeGOZuicBTyeOlwOvLigzB7gxhstoBt5cps6dY9CQDIUEjU0VFcNxHKdeKWU+ekMV2j8BuMLMviXpMOBqSS83s/ZkIUmnAKcATJ06tfetNWZQCoMGg9T7NhzHcXJMKfPRG83sZknvSss3s9+UqXsFMCVxPDmmJfkocFSs72+ShgLjgOcL2poLzAWYNWuWlWm3OE1DM5QZ3uvqHcdx8k4p89HrgZuBY1LyDCinFBYCe0uaTlAGxwPvLyjzL+BNhJDcLwOGAi9kkLt3NI/vmzKO4zj9lFLmo/Pi54d7U7GZbZd0KnAD0AhcbmZLJZ0PLDKz+YQoq5dK+i+CojnZzHrfEyjHoCEwdAxsWct1j7Vz0WJYuREmNsOZB8HsGQ2uFBzHGdCUjZIqaVfgPOBwwoP7TuB8Mys7vtPMricMM02mnZvYfwh4TQ9l3jlG7MZ1S1dz9gLY3BaSVmyEsxcAjY3Mfumokqc7juP0Z7IMxp9HMOm8G3hP3P9FJYWqKM3juGjxDoXQweY2uGhRe/o5juM4A4Qs6ylMMLOvJo4vkHRcpQSqOENGsXJjetbKlrb0jHqivb38rOtBg2GIr5bqOE7PyaIUbpR0PHBtPH4PwU+QTyQmjmxkRYoCmDgmw+ikWrN1PSy/u3SZoaNhz3+rjjyO4/QripqPJLVIWg98nBAHaVvc5hHnDOSVM1+/O8Mau6YNGwRnvnXf2gjUE7aszVBmPbTnoNfjOE7dUWr0Ub+1P8zef3dYv7Lr6KPDRjD7gEm1Fq082zZlKGTQuhmGjKi4OI7j9C+ymI+QtAuwN2EeAQCFS3TmikFDmT2jgdnJCNkjR9dMnB7RNCxDIWUs5ziO05UsQ1I/BpxGmJG8BDgU+BvlYx/VL2mxjRpzEgAviwO5aRg0NJYvVw9s3wpbN+w4HraLR6h1nBqS5d93GnAw8FSMh3QAkMGwXcdYytBTy4kNfkiGeRRDc9LrAVi3PDjOO7YsPhPHcSpGFqWwxcy2AEgaYmb/AF5aWbEqTJoTNi+O2UGDyyuG5nHVkaUvKFQCrhQcp6Zk8SkslzQGuA74i6Q1wFOVFavCpCmAvPQUAIbvGoamFmPY2OrJsrNsWV/62HGcqlJWKZjZO+PuHEm3EBbD+XNFpao07a0paTlSCtGJnB6/qTE/Tub29u4LH2VZCMlxnIqRdfTRgeyIfbTAzLZVVKpK0769e1pbji5p0BCue6w9PX5Tg5j90pysB9G2tXta6+bqy+E4TidlfQqSzgWuBHYlrHXwU0nnVFqwitKW1lNIURT1ihpLxG/KUY8nrVeQJ+WcpHXLjs1xckwWR/MHgIPN7LwYTvtQ4INZKpd0lKRHJC2TdFaRMu+T9JCkpZKuyS76TpAWnTttRFK9sn1L8fhNGyz9+uqRNOVs7dCWIwUNwQ/y+C07tkwTDB2nPsmiFFaSmLQGDKH7CmrdkNQIXAIcDcwETpA0s6DM3sDZwGvMbD/g9Ixy7xxpY/gbMlnS6oPWzUxsTs+a2EwY+58H0pQC5K+3sOG5guNnayOH4/QBpWIffV/S94B1wFJJV0j6KfAg2eYpHAIsM7PHow9iHnBsQZmPA5eY2RoAM3ueapCmFJSTyV4A21o48yC6x29qDM5mtm1IPa3uKOZUzpuzuZtSqM7P2HEqQanX40XxczHw20T6rRnrngQ8nTheDry6oMw+AJIWEFZnm2NmlR/Z1JA2ozklrV7Zsj6sEkeR1eO2rMvHXIVtRWxgrZuAnAyrbWuFrS1d07asCyOrfGa2k0NKBcS7smNf0mDiAxx4xMyK9Pt71f7ewBGEMBq3S3qFmXXpiUg6hRiZderUqTvfalqoiLysP7B9W+ebdLf4TR2UmsNQT7QWsb0XUxb1SNq8CmuHbS35mlnuOJEso4+OAP5J8A/8AHhU0usy1L0CmJI4nkx3X8RyYL6ZtZrZE8CjBCXRBTOba2azzGzW+PF9sIby4Obu5qIs4SPqgdYMD8w8ODrb24tPVMvTBLZiM7C3rKuuHI7TR2Txrn4LONLMHgGQtA/wc+CgMuctBPaWNJ2gDI4H3l9Q5jrgBMIw13GE3sjj2cXvJRKMmdL1TXXYmIo32ydkGcefh7H+W9eDtaVPwNtrTX7ML8WUwuY1MKYPerXVZO3TsOYJGDkBxnV7N3MGCFmUQlOHQgAws0cllTXAm9l2SacSVmlrBC43s6WSzgcWmdn8mHekpIeANuBMM3uxV1fSU3Z7WVWa6XOyzKfIw5yLzauLT8CjldlT1oWIqfWMGWwqsjTqptXVlaUv2PRiMN1tXOVKYQCTRSkskvQT4Gfx+APscEKXxMyuB64vSDs3sW/AGXFzspAlxHcenOab1xSfgLcYZh+6pv6VwtaW9JApEPw+2zbB4OHVlWln6DB5bV0fFJ5yMjPe6VOy9M8/ATwEfCZuD8U0pxZkUgp1vjaEGWxeU3wC3kaC+aXe2fhCmfwcDU1t277DnGrt+RnW7PQ5JXsKcQLa5Wb2AeDb1RHJKcnQMWFIbbE3VIDmPnDGV5JtG6GtlYnNwWRUyMRm8qEUWsIktfTAhA3Q8hzsMq22MmalcMTalvX5GZHn9Cklewpm1gbsGYekOvVAQwOM3KN0mVETqyNLb4lvpCUn4LW1Fp/xXA9s3wZb13f6RVZsDNEiO/wi1z3WHhRbXqLvFo6W8tFTA5YsPoXHgQWS5gOd73Vm5j2HWjF2OgwZkZ6nRhha58Nro1IoOQEPwiiqevWPxKHBJf0iMyxcax7euAuVQF7mujh9Thal8FjcGoAc/LoHAIObw5ZXEgHvik7Ag/ruKcRhvyX9IhCipuZBKaSZj/LmbE6L+dXQlI+hzXVElkV2vgIgaVQ4tJYypzhOaZqGli/Tk3K1ICqskn4RKO37qRdat3SfRW5twfw1PCfhRra2wJN3dk8ftw/sWuyto47ZvAaahsOgIVVvOsuM5lmSHgDuBx6QdJ+kchPXHKc4TRmHaQ6q4xXk4givkn4RSI+zVW8UG0W1cVV15dgZ1j6dnr7u6fyEkk+yfHHnQIZqk6VfdTnwSTObZmbTgE8BP62oVE7/Zsio8g/LYWPru9sflcLsGQ187TUwqRlE+PzaaxJ+kXr1iSQpNnQ2T0Nq169MT2/dnI+RbIW0b6/ZJNQsPoU2M7uj48DM7pSUgymzTt3SOCiEGVldIqLJ2OnVk6c3JExbJf0i9b5e9vZtnT2C7kNr1zF7j/X1P3ChrbW0mS5PUXchjlizmvnUsiiF2yT9mBDvyIDjgFvjus2Y2T0VlM/pr4zZE9YXWaupaXj9z7VoGh5GelmJIaeNg2tiE+4RLSvB2ouHHGn+B7Nff0hNRSxLufU38rLoVAcd15O2hnkVyKIUXhk/zytIP4CgJN7YpxI5A4OmoTAjxz8dKQwLLjWePw+jjuKCQBctWMvmtq5BITe3wUV3rGL262shWA8o90adt5X8Otb5rtF631lGH72hGoI4Tu4YPq60Uqj3hY7a2zrt7Svb0td+WLnBwsikeh4CXW599Tytvw6wfXPXzypTUU+epKMkPSJpmaSzSpR7tySTNKuS8jhOnzJ6UolMwcg6n1m+eW3nA3Nic/p8hInN1H/E18RD/7rH2nnNte1M/2n4vO6x9vwphY7Q961bajJyqmJKIcZNugQ4GpgJnCBpZkq5kcBpwN8rJYvjVITBzcUjuTaPq+95FtBldEvJobX1Hoo9zrEoGnLkwTpXaoV0rvNiNVkbpZI9hUOAZWb2uJltA+YBx6aU+yrwDSBnq7U7DjD2JT1LrycSb9Alh9bW+5t2jOga/CJdsza3wUV35Szia3LlxGJL1laQsj4FSe8F/mxmLZLOAQ4ELsgw6mgSkJxRshx4dUHdBwJTzOyPks7smeiOUweM2C3Mu0iGiRg2Nh8zgQuGyxYdWpt1smGt2BqCLBT3ixBMMfXec4PgNE/6qTa9WHXfVJaewpejQjgceDNwGfDDnW1YUgMhHPdnM5Q9RdIiSYteeKFMDHvHqTbjXwrNu+3Y8rJq2bAxMKjMg1IN9T08uL29UymU9IvkJcDfptUE41ekBrPKsyiFjg7ZvwNzzeyPQJZQ2iuAKYnjyTGtg5HAywlzHp4EDgXmpzmbzWyumc0ys1njx9fxD9QZmDSPg8kH7djy0EvoYOSE0vnN48Nkw3pl24ZO81ZJv8iWnCiFlme6Hm9dD1ura/7KohRWxMlrxwHXSxqS8byFwN6Spsf1GI4H5ndkmtk6MxuXCJ9xF/AOM8u01KfjOH3ArjOKr9SnhtALygmlQ47kIP7RptXQ8kz3EVR3Vnd+cJZXgPcBRwEXm9laSROAsvZ/M9su6VTgBqBjBbelks4HFpnZ/NI1OI5TcRqbYLeXwTP3dc/bda/6np8A3cxfRf0i5cxktaa9HZ5bmj6z/OYWGPYgs//t5VURJYtSmAD80cy2SjoC2B+4KkvlZnY9cH1B2rlFyh6RpU7HcfqYURPTH/6DczAje9Dg8svTQv0rt5aVsG1D8ZnlN/+rakohixno10CbpL2AuQQ/wTUVlcpxnOoydHT3rZ6j1CYZM6V0fqn5JPVCDDdScmb51uosZZPlrreb2XbgXcD3zexMQu/BcRyn9oyZSvAilMiv5xXk2tvD0FPKjKAqtu5FH5NFKbRKOgE4CfhDTMtBkHjHcQYETcNg5B7peY1NMGpydeXpKYnJgaVnlldnEmEWpfBh4DDgQjN7QtJ04OrKiuU4jtMDdt0rPX3sS+p7SC0E+UYHE1jREVR7NcUeUeXJEiX1IUlfAKbG4ycIYSkcx3HqgyEjwpyL5Dj/xqawbkce2GUarH0KrD19BNWYKcGpXgWyrNF8DLAE+HM8fpUkH07qOE59UfgmPXoKNDSml603mobCLkVWG2xsqmosrSzmozmE4HZrAcxsCZCDaF+O4wwoho+FwSN2HI+uc19CIbvu1VX+Dnbbr6or+GUxtrWa2Tp19d7XedhEx3EGJBMPCMtZqqH+5yYU0tAAE/aHp/5G5wzsEbvDqOoO9syiFJZKej/QKGlv4DPA/1VWLMdxnF4wZETY8srQ0SHy7obnwnENgitmMR99GtgP2EqYtLYOOL2SQjmO4wxYRsUV+4aMrMk631lGH20CvhQ3x3Ecp5I07xZMXzXyiWQZffQXSWMSx7tIuqGyYjmO4wxQGhpg+uvCMNVaNJ+hzDgzW9txYGZrgN0qJ5LjOI5TKzLFPpLUOQBY0p5kDE4u6ShJj0haJumslPwzJD0k6X5JN8W6HcdxnBqRZfTRl4A7Jd1GmHn9WuCUcidJagQuAd5CWJ95oaT5ZvZQoti9wCwz2yTpE8A3CYv5OI7jODUgi6P5z5IOJCyXCXC6mWVZOPQQYJmZPQ4gaR5wLNCpFMzslkT5u4ATswruOI7j9D1ZHM3vJExg+4OZ/QHYLml2hronAU8njpfHtGJ8FPhThnodx3GcCpHFp3Cema3rOIhO5/P6UghJJwKzgIuK5J8iaZGkRS+8UJ2Y4o7jOAORLEohrUwWX8QKwiptHUyOaV2Q9GaC3+IdZrY1rSIzm2tms8xs1vjx4zM07TiO4/SGLEphkaRvS5oRt28DizOctxDYW9J0SYOB44Eu0VUlHQD8mKAQnu+p8I7jOE7fkjXMxTbgF3HbCnyq3ElxCc9TgRuAh4FrzWyppPMlvSMWuwgYAfxS0hIPye04jlNbZJZpykHdMGvWLFu0aFGtxXAcx8kVkhab2axy5cr6BiTdQspkNTN7Yy9lcxzHceqULA7jzyX2hwLvBrZXRhzHcRynlmSZvFboVF4g6e4KyeM4juPUkCzmo7GJwwbgIGB0xSRyHMdxakYW89Figk9BBLPRE4TZx47jOE4/I4v5aHo1BHEcx3FqT9F5CpIOlrRH4vgkSb+T9L0Ck5LjOI7TTyg1ee3HhElrSHod8HXgKsIazXMrL5rjOI5TbUqZjxrNbHXcPw6Ya2a/Bn4taUnlRXMcx3GqTameQqOkDqXxJuDmRF4WB7XjOI6TM0o93H8O3CZpFbAZuANA0l4EE5LjOI7TzyiqFMzsQkk3AROAG21HkKQGQpA8x3Ecp59R0gxkZnelpD1aOXEcx3GcWpIldHavkXSUpEckLZN0Vkr+EEm/iPl/lzStkvI4juM4pamYUpDUCFwCHA3MBE6QNLOg2EeBNWa2F/Ad4BuVksdxHMcpTyV7CocAy8zscTPbBswDji0ocyxwZdz/FfAmSaqgTI7jOE4JKqkUJgFPJ46Xx7TUMnGltnXArhWUyXEcxylBLuYbSDoFOCUebpD0SB9WPw5Y1Yf11QK/hvqgP1wD9I/r8Gvozp5ZClVSKawApiSOJ8e0tDLL40S50cCLhRWZ2VwqFFpD0qIsS9TVM34N9UF/uAboH9fh19B7Kmk+WgjsLWm6pMHA8cD8gjLzgQ/F/fcAN1veFo12HMfpR1Ssp2Bm2yWdCtwANAKXm9lSSecDi8xsPnAZcLWkZcBqguJwHMdxakRFfQpmdj1wfUHauYn9LcB7KylDBvpDxFe/hvqgP1wD9I/r8GvoJXJrjeM4jtNBRWc0O47jOPliQCuFcmE48oCkJyU9IGmJpEW1licLki6X9LykBxNpYyX9RdI/4+cutZSxHEWuYY6kFfFeLJH0tlrKWA5JUyTdIukhSUslnRbTc3MvSlxDbu6FpKGS7pZ0X7yGr8T06TH8z7IYDmhwVeQZqOajGIbjUeAthIl1C4ETzOyhmgrWQyQ9Ccwys9yMyY4r+W0ArjKzl8e0bwKrzezrUUHvYmZfqKWcpShyDXOADWZ2cS1ly4qkCcAEM7tH0khgMTAbOJmc3IsS1/A+cnIvYhSHZjPbIKkJuBM4DTgD+I2ZzZOIDWfSAAAGf0lEQVT0I+A+M/thpeUZyD2FLGE4nApgZrcTRpslSYY8uZLwx65bilxDrjCzZ8zsnrjfAjxMiDKQm3tR4hpygwU2xMOmuBnwRkL4H6jifRjISiFLGI48YMCNkhbHmd95ZXczeybuPwvsXkthdoJTJd0fzUt1a3YpJEYoPgD4Ozm9FwXXADm6F5Ia4zLHzwN/AR4D1sbwP1DF59NAVgr9hcPN7EBCNNpPRbNGrokTGPNo1/whMAN4FfAM8K3aipMNSSOAXwOnm9n6ZF5e7kXKNeTqXphZm5m9ihD54RBg31rJMpCVQpYwHHWPma2In88DvyX8oPLIc9E+3GEnfr7G8vQYM3su/rnbgUvJwb2INuxfA//PzH4Tk3N1L9KuIY/3AsDM1gK3AIcBY2L4H6ji82kgK4UsYTjqGknN0bmGpGbgSODB0mfVLcmQJx8CfldDWXpFx4M08k7q/F5EB+dlwMNm9u1EVm7uRbFryNO9kDRe0pi4P4ww+OVhgnJ4TyxWtfswYEcfAcRhat9lRxiOC2ssUo+Q9BJC7wDC7PRr8nANkn4OHEGIAvkccB5wHXAtMBV4CnifmdWtI7fINRxBMFcY8CTwHwnbfN0h6XDgDuABoD0mf5Fgk8/FvShxDSeQk3shaX+CI7mR8KJ+rZmdH//f84CxwL3AiWa2teLyDGSl4DiO43RlIJuPHMdxnAJcKTiO4ziduFJwHMdxOnGl4DiO43TiSsFxHMfpxJWC4ziO04krBcdxHKcTVwpOxZC0h6R5kh6LAfuul7RPreWqByRtKF+qx3WOkfTJxPG05HoPJc4bJum2GE4+a1uDJd2eCMPg9BNcKTgVIYYf+C1wq5nNMLODgLPJGHFTAf999owxwCfLlurORwhx+9uynhDDzd8EHNeL9pw6xv90TqV4A9BqZj/qSDCz+8zsDklnSHowbqd35Mc320ckXUWIVTNF0olxVaolkn5c+DYb4z/9Ma5a9aCk42J66nmSviTpUUl3Svq5pM8l6up2TpTpYUmXKqyKdWOMT4Okk2Jo5vskXV2qnlJfVC/a/XL8ngqv4evAjFjPRTGtMa2OAj5AIq6OpF9K+t9Y/1OSDpd0dfzeLkucd1081+lPmJlvvvX5BnwG+E5K+kGEODXNwAhgKXBAzJtGiF9zaDx+GfB7oCke/wA4qaC+dwOXJo5HFzsv0fZwYBSwDPhcqbaiTNuBV8X0a4ETgf0IK/eNi+ljs8oc0zf0st2DgSXAUGAk8M/ENUwDHky0kVpHgRyDgWcL0v4BnBH3vwg8AkwgxNd6FhgS8xqBF2r9W/Otbze3BzrV5nDgt2a2EUDSb4DXEgJ+ATxlZnfF/TcRHuQLgzWKYXQP4/wA8C1J3wD+YKEn8sEi542NbW+KbSej4hZr63bgCTNbEsstJjxsdwF+aXEZVNsRMC6LzEl62u444HdmtgXYIun3JeqmSB1JxgFrOw4kDSWYob4bkwy4zGIwOUltwLZ4zW2StkkaaWHVM6cf4ErBqRRL2RH2tydsTOwLuNLMzi5W2MwelXQg8DbgAkk3AWvSzkuaqlJIbUthNa9kZMo2woO7R/VUod1ilKtjM6HX0cF+wD0W1iEAeCVhwRokTQZWmlkyiuYQYEsv5HLqFPcpOJXiZmCIEkuExhDBS4DZkoYrrAHxTkLo4zRuAt4jabd4/lhJeyYLSJoIbDKznwEXAQeWOO/22PYwhXUojulJWynX915Ju3aU72U9PS2/ADhG0lCF1cbenshrIZiUMmNmawh+hw7F8ArgvkSR/YH74/4rE/vEa19lZq09adOpb7yn4FQEMzNJ7wS+K+kLhLfJJ4HTgSuAu2PRn5jZvUXqeEjSOYQ1qBuAVuBThBj/HbwCuEhSe8z/RLHzzOwuSb8gPPSeJyy0VK6tZ4vItlTShcBt0aRyL3ByRpmzXGOxdhdGs9f9hHUcHgDWxbwXJS1QGIb6J+CStDpSuJFg1vsr4fu8GzpNScOi4oCuCgLCYII/ZmzDyQm+noIzYJE0h+DwvbjWsvQESSPMbIOk4YTezylmds9O1Hcg8F9m9sEenvcb4Cwze7S3bTv1h/cUHCd/zJU0k+ALuHJnFAKAmd0j6RZJjZZxroLCErbXuULof3hPwXEcx+nEHc2O4zhOJ64UHMdxnE5cKTiO4ziduFJwHMdxOnGl4DiO43TiSsFxHMfpxJWC4ziO04krBcdxHKeT/w+4nkohnC1eFAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Observed DRB decay\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 'S1'\n",
    "n = 3\n",
    "print(\"Simulated DRB decay\")\n",
    "plot_data(simulated_data[s,n])\n",
    "print(\"Observed DRB decay\")\n",
    "plot_data(data[s,n])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We then fit the data, using the same procedure as above, except that we now set the asymptote to $1/2^n$, which we know to be the correct asymptote for the simulated error model (because the measurement error is unbiased and the gate errors are unital in this model)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Generating 2000 bootstrapped data for S1 sampling on 2 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S1 sampling on 3 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S1 sampling on 4 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S1 sampling on 5 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S2 sampling on 2 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S2 sampling on 3 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S2 sampling on 4 qubits... complete.\n",
      "Generating 2000 bootstrapped data for S2 sampling on 5 qubits... complete.\n",
      "\n",
      "Analyzing bootstrapped data for S1 sampling on 2 qubits... complete.\n",
      "Analyzing bootstrapped data for S1 sampling on 3 qubits... complete.\n",
      "Analyzing bootstrapped data for S1 sampling on 4 qubits... complete.\n",
      "Analyzing bootstrapped data for S1 sampling on 5 qubits... complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 2 qubits... complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 3 qubits... complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 4 qubits... complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 5 qubits... complete.\n"
     ]
    }
   ],
   "source": [
    "sim_fit = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        sim_fit[s,n] = rb.analysis.std_least_squares_data_fitting(simulated_data[s,n].lengths, \n",
    "                                                                  simulated_data[s,n].ASPs,\n",
    "                                                                  n, asymptote=1/2**n, seed=seed[n], \n",
    "                                                                  ftype='FA')\n",
    "sim_number_of_bootstraps = 2000       \n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        print(\"Generating {} bootstrapped data for {} sampling on {} qubits... \".format(sim_number_of_bootstraps,s,n),end='')\n",
    "        simulated_data[s,n].add_bootstrapped_datasets(sim_number_of_bootstraps)\n",
    "        print(\"complete.\")\n",
    "        \n",
    "print('')\n",
    "sim_bootstrapped_r = {}\n",
    "sim_failcount = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        sim_bootstrapped_r[s,n] = []\n",
    "        sim_failcount[s,n] = 0\n",
    "        print(\"Analyzing bootstrapped data for {} sampling on {} qubits... \".format(s,n),end='')\n",
    "        for i in range(sim_number_of_bootstraps):\n",
    "            sim_bs_fit = rb.analysis.std_least_squares_data_fitting(simulated_data[s,n].lengths, \n",
    "                                                                    simulated_data[s,n].bootstraps[i].ASPs,\n",
    "                                                                    n, asymptote=1/2**n, seed=seed[n], \n",
    "                                                                    ftype='FA')\n",
    "            if sim_bs_fit['success']:                \n",
    "                sim_bootstrapped_r[s,n].append(sim_bs_fit['estimates']['r'])\n",
    "            else:\n",
    "                sim_failcount[s,n] += 1\n",
    "        print(\"complete.\")  \n",
    "        \n",
    "sim_r = {}\n",
    "sim_r_std = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        sim_r[s,n] = sim_fit[s,n]['estimates']['r']\n",
    "        sim_r_std[s,n] = np.std(np.array(sim_bootstrapped_r[s,n]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now that we have done the analysis, for DRB with each circuit sampling and each number of qubits $n$, we can compare three different DRB error rates: \n",
    "1. The observed DRB error rate $r$.\n",
    "2. The calibration data + simulation predicted $r$.\n",
    "3. The calibration data + theory predicted $r$.\n",
    "\n",
    "(2) and (3) are in reasonable agreement. This is additional evidence for our theory of DRB -- that DRB measures the sampling-averaged error rate of the gates.\n",
    "\n",
    "But (1) and (2) [or (3)] are significantly different for $n > 2$ (as already discussed earlier). This implies that, in this device, 1- and 2-qubit CRB (or DRB) is not predictive of $n>2$ qubit DRB."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Calibration + simulation predicted r for S1 sampling and 2 qubits: 0.0277 +/- 0.00065\n",
      "   Calibration + theory  predicted r for S1 sampling and 2 qubits: 0.0279 \n",
      "                          observed r for S1 sampling and 2 qubits: 0.0264 +/- 0.00071\n",
      "\n",
      "Calibration + simulation predicted r for S2 sampling and 2 qubits: 0.013 +/- 0.00058\n",
      "   Calibration + theory  predicted r for S2 sampling and 2 qubits: 0.0134 \n",
      "                          observed r for S2 sampling and 2 qubits: 0.0108 +/- 0.00037\n",
      "\n",
      "Calibration + simulation predicted r for S1 sampling and 3 qubits: 0.0305 +/- 0.0014\n",
      "   Calibration + theory  predicted r for S1 sampling and 3 qubits: 0.0298 \n",
      "                          observed r for S1 sampling and 3 qubits: 0.0427 +/- 0.0021\n",
      "\n",
      "Calibration + simulation predicted r for S2 sampling and 3 qubits: 0.0162 +/- 0.0011\n",
      "   Calibration + theory  predicted r for S2 sampling and 3 qubits: 0.015 \n",
      "                          observed r for S2 sampling and 3 qubits: 0.0177 +/- 0.0014\n",
      "\n",
      "Calibration + simulation predicted r for S1 sampling and 4 qubits: 0.0395 +/- 0.0014\n",
      "   Calibration + theory  predicted r for S1 sampling and 4 qubits: 0.0401 \n",
      "                          observed r for S1 sampling and 4 qubits: 0.0686 +/- 0.0044\n",
      "\n",
      "Calibration + simulation predicted r for S2 sampling and 4 qubits: 0.0225 +/- 0.0012\n",
      "   Calibration + theory  predicted r for S2 sampling and 4 qubits: 0.0206 \n",
      "                          observed r for S2 sampling and 4 qubits: 0.0305 +/- 0.0028\n",
      "\n",
      "Calibration + simulation predicted r for S1 sampling and 5 qubits: 0.0406 +/- 0.0021\n",
      "   Calibration + theory  predicted r for S1 sampling and 5 qubits: 0.0432 \n",
      "                          observed r for S1 sampling and 5 qubits: 0.161 +/- 0.033\n",
      "\n",
      "Calibration + simulation predicted r for S2 sampling and 5 qubits: 0.0236 +/- 0.0018\n",
      "   Calibration + theory  predicted r for S2 sampling and 5 qubits: 0.0237 \n",
      "                          observed r for S2 sampling and 5 qubits: 0.0648 +/- 0.015\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for n in number_of_qubits:\n",
    "    for s in samplers:\n",
    "        r[s,n] =  fit[s,n]['estimates']['r']\n",
    "        print(\"Calibration + simulation predicted r for {} sampling and {} qubits: {:0.3} +/- {:0.2}\".format(s,n,sim_r[s,n],sim_r_std[s,n]))\n",
    "        print(\"   Calibration + theory  predicted r for {} sampling and {} qubits: {:0.3} \".format(s,n,cal_predicted_r[s,n]))\n",
    "        print(\"                          observed r for {} sampling and {} qubits: {:0.3} +/- {:0.2}\".format(s,n,r[s,n],r_std[s,n]))\n",
    "        print('')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, we can also simulate DRB using the calibration-data-based model of IBMQX5 and independently sampled DRB circuits.\n",
    "\n",
    "To do this we need a method of generating new DRB circuits. The cell below does this, using the same sampling parameters / stabilizer compilers as used in the experiments. For more information on how to do this in general (e.g., with different sampling parameters) see the `pyGSTi` tutorials and documentation.\n",
    "\n",
    "Generating all of these circuits is slow, because we used randomized compilers. Moreover, once the circuits are generated, the simulation of these circuits is as slow as in the case above. So, again, we have already saved data from new circuits, which is imported if `dosims` is False. If `dosims` is True, new circuits are sampled, new data is generated from these circuits, and this is written to file."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "dosims = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "# If dosims is True we generate a new set of circuits.\n",
    "if dosims:\n",
    "    # A dictionary containing the needed parameters to generate new RB sequences using the same sampling/compilers etc.\n",
    "    gendict = metadata.drb_circuit_gen_args\n",
    "    # A dict containing the circuits, and the spec of the RB experiments\n",
    "    expdict = {}\n",
    "    for s in samplers:\n",
    "        for n in number_of_qubits:\n",
    "            print('\\n---- Sampling a new set of DRB circuits with {} sampling on {} qubits ----'.format(s,n),end='\\n\\n')        \n",
    "            expdict[s,n] = rb.sample.direct_rb_experiment(*gendict[s,n])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Importing simdata/S1_2Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S1_3Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S1_4Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S1_5Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S2_2Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S2_3Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S2_4Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n",
      "Importing simdata/S2_5Q_calibration_data_based_simulated_data_newcircuits.txt...Complete.\n"
     ]
    }
   ],
   "source": [
    "# If domsims is True, we simulate these new circuits (with the same error model as above).\n",
    "if dosims:\n",
    "\n",
    "    # This should be set to 1024, but it can be reduced for quick simulations \n",
    "    # with less total counts per circuit\n",
    "    simulation_totalcounts_NCs = 1024\n",
    "    simulated_data_NCs = {}\n",
    "\n",
    "    for s in samplers:\n",
    "        for n in number_of_qubits:\n",
    "            print(\"\\n\\n---- Simulating {} sampling DRB on {} qubits ----\\n\".format(s,n))\n",
    "            \n",
    "            simulated_successcounts_NCs = []\n",
    "            circuitdepths_NCs = []\n",
    "            circuit2QGc_NCs = []\n",
    "            drb_lengths_NCs = []\n",
    "            \n",
    "            print(\"  - Number of circuits to simulate = {}\".format(len(list(expdict[s,n]['circuits'].keys()))))\n",
    "            print(\"  - Number of simulatations complete = \",end='')\n",
    "            i = 0\n",
    "            for key in list(expdict[s,n]['circuits'].keys()):\n",
    "                ctriple = expdict[s,n]['circuits'][key]\n",
    "                drb_lengths_NCs.append(ctriple[1].depth()) \n",
    "                fullcircuit = ctriple[0]\n",
    "                fullcircuit.append_circuit(ctriple[1])  \n",
    "                fullcircuit.append_circuit(ctriple[2])   \n",
    "                outcome_dict = rb.simulate.circuit_simulator_for_tensored_independent_pauli_errors(fullcircuit, \n",
    "                                                                                                    pspec[n], \n",
    "                                                                                                    pauli_errors[s,n], \n",
    "                                                                                                    simulation_totalcounts_NCs, \n",
    "                                                                                                    alloutcomes=True)\n",
    "                sc = outcome_dict[tuple(0 for i in range(n))]\n",
    "                simulated_successcounts_NCs.append(sc)\n",
    "                circuitdepths_NCs.append(fullcircuit.depth())\n",
    "                circuit2QGc_NCs.append(fullcircuit.twoQgate_count())\n",
    "                print('{},'.format(i+1),end='')\n",
    "                i += 1\n",
    "\n",
    "            simulated_data_NCs[s,n] = rb.results.RBSummaryDataset(n, drb_lengths_NCs, \n",
    "                                                              success_counts=simulated_successcounts_NCs,\n",
    "                                                              total_counts=simulation_totalcounts_NCs,\n",
    "                                                                circuit_depths=circuitdepths_NCs,\n",
    "                                                               circuit_twoQgate_counts = circuit2QGc_NCs)\n",
    "\n",
    "            sim_filename = 'simdata/'+s+'_'+str(n)+'Q_calibration_data_based_simulated_data_newcircuits.txt'       \n",
    "            rb.io.write_rb_summary_data_to_file(simulated_data_NCs[s,n],sim_filename)\n",
    "\n",
    "# If we do not implement the simulations, we import data previously generated using this code.\n",
    "else:\n",
    "    simulated_data_NCs = {}\n",
    "    for s in samplers:\n",
    "        for n in number_of_qubits:\n",
    "            sim_filename = 'simdata/'+s+'_'+str(n)+'Q_calibration_data_based_simulated_data_newcircuits.txt'             \n",
    "            simulated_data_NCs[s,n] = rb.io.import_rb_summary_data(sim_filename)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "As with the other simulated data, we fit this additional simulated data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "Generating 2000 bootstrapped datsets... complete.\n",
      "\n",
      "Analyzing bootstrapped data for S1 sampling on 2 qubits... complete.\n",
      "Analyzing bootstrapped data for S1 sampling on 3 qubits... complete.\n",
      "Analyzing bootstrapped data for S1 sampling on 4 qubits... complete.\n",
      "Analyzing bootstrapped data for S1 sampling on 5 qubits... complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 2 qubits... complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 3 qubits... complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 4 qubits... complete.\n",
      "Analyzing bootstrapped data for S2 sampling on 5 qubits... complete.\n"
     ]
    }
   ],
   "source": [
    "sim_fit_NCs = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        sim_fit_NCs[s,n] = rb.analysis.std_least_squares_data_fitting(simulated_data_NCs[s,n].lengths, \n",
    "                                                                  simulated_data_NCs[s,n].ASPs,\n",
    "                                                                  n, asymptote=1/2**n, seed=seed[n], \n",
    "                                                                  ftype='FA')\n",
    "sim_number_of_bootstraps_NCs = 2000       \n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        print(\"Generating {} bootstrapped datsets... \".format(sim_number_of_bootstraps_NCs),end='')\n",
    "        simulated_data_NCs[s,n].add_bootstrapped_datasets(sim_number_of_bootstraps_NCs)\n",
    "        print(\"complete.\")\n",
    "        \n",
    "print('')\n",
    "sim_bootstrapped_r_NCs = {}\n",
    "sim_failcount_NCs = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        sim_bootstrapped_r_NCs[s,n] = []\n",
    "        sim_failcount_NCs[s,n] = 0\n",
    "        print(\"Analyzing bootstrapped data for {} sampling on {} qubits... \".format(s,n),end='')\n",
    "        for i in range(sim_number_of_bootstraps_NCs):\n",
    "            sim_bs_fit_NCs = rb.analysis.std_least_squares_data_fitting(simulated_data_NCs[s,n].lengths, \n",
    "                                                                    simulated_data_NCs[s,n].bootstraps[i].ASPs,\n",
    "                                                                    n, asymptote=1/2**n, seed=seed[n], \n",
    "                                                                    ftype='FA')\n",
    "            if sim_bs_fit['success']:                \n",
    "                sim_bootstrapped_r_NCs[s,n].append(sim_bs_fit_NCs['estimates']['r'])\n",
    "            else:\n",
    "                sim_failcount_NCs[s,n] += 1\n",
    "        print('complete.')\n",
    "        \n",
    "sim_r_NCs = {}\n",
    "sim_r_std_NCs = {}\n",
    "for s in samplers:\n",
    "    for n in number_of_qubits:\n",
    "        sim_r_NCs[s,n] = sim_fit_NCs[s,n]['estimates']['r']\n",
    "        sim_r_std_NCs[s,n] = np.std(np.array(sim_bootstrapped_r_NCs[s,n]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can then compare these simulation results to those from the other simulated data (that used the same circuits as in the DRB experiments). As we can see, and unsurprisingly, the data from the independently sampled circuits is broadly consistent with the data from the circuits we used in the experiments."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Calibration + simulation with experiment circuits r for S1 sampling and 2 qubits: 0.0277 +/- 0.00065\n",
      "       Calibration + simulation with new circuits r for S1 sampling and 2 qubits: 0.0281 +/- 0.00058\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S2 sampling and 2 qubits: 0.013 +/- 0.00058\n",
      "       Calibration + simulation with new circuits r for S2 sampling and 2 qubits: 0.0129 +/- 0.00056\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S1 sampling and 3 qubits: 0.0305 +/- 0.0014\n",
      "       Calibration + simulation with new circuits r for S1 sampling and 3 qubits: 0.0287 +/- 0.0011\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S2 sampling and 3 qubits: 0.0162 +/- 0.0011\n",
      "       Calibration + simulation with new circuits r for S2 sampling and 3 qubits: 0.0131 +/- 0.00099\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S1 sampling and 4 qubits: 0.0395 +/- 0.0014\n",
      "       Calibration + simulation with new circuits r for S1 sampling and 4 qubits: 0.0376 +/- 0.0014\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S2 sampling and 4 qubits: 0.0225 +/- 0.0012\n",
      "       Calibration + simulation with new circuits r for S2 sampling and 4 qubits: 0.0177 +/- 0.0012\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S1 sampling and 5 qubits: 0.0406 +/- 0.0021\n",
      "       Calibration + simulation with new circuits r for S1 sampling and 5 qubits: 0.042 +/- 0.0014\n",
      "\n",
      "Calibration + simulation with experiment circuits r for S2 sampling and 5 qubits: 0.0236 +/- 0.0018\n",
      "       Calibration + simulation with new circuits r for S2 sampling and 5 qubits: 0.0235 +/- 0.0015\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for n in number_of_qubits:\n",
    "    for s in samplers:\n",
    "        print(\"Calibration + simulation with experiment circuits r for {} sampling and {} qubits: {:0.3} +/- {:0.2}\".format(s,n,sim_r[s,n],sim_r_std[s,n]))\n",
    "        print(\"       Calibration + simulation with new circuits r for {} sampling and {} qubits: {:0.3} +/- {:0.2}\".format(s,n,sim_r_NCs[s,n],sim_r_std_NCs[s,n]))\n",
    "        print(\"\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 4. Estimating average CNOT error rates\n",
    "Finally, we estimate the average error rate of the CNOT gates in $n$-qubit circuits, by comparing the DRB results under the two different sampling distributions (for a fixed number of qubits $n$).\n",
    "\n",
    "As discussed in the main text, according to our theory of DRB\n",
    "\\begin{equation} \\begin{pmatrix} r_{0.75} \\\\ r_{0.25} \\end{pmatrix}  = \\frac{1}{4} \\begin{pmatrix} 3 & 1 \\\\ 1 & 3 \\end{pmatrix}\\begin{pmatrix} \\epsilon_{A} \\\\ \\epsilon_{B} \\end{pmatrix}\\end{equation}\n",
    "where $r_{0.75}$ (resp., $r_{0.25}$) is the $r$ obtained with $p_{cnot} = 0.75$ (resp., $p_{cnot} = 0.25$) sampling corresponding to the label \"S1\" (\"S2\") in this notebook; $\\epsilon_A$ (resp., $\\epsilon_B$) is the average error rate of those $n$-qubit gates containing one CNOT in parallel with 1-qubit gates on the other qubits (resp., $n$ parallel 1-qubit gates).\n",
    "\n",
    "So, to estimate the mean CNOT error rate, we:\n",
    "1. Estimate $\\epsilon_A$ and $\\epsilon_B$ by apply $M^{-1}$ to the vector $ (r_{0.75}, r_{0.25} )$.\n",
    "2. Estimate the error rate of a 1-qubit gate as $\\epsilon_{1Q} = 1-(1-\\epsilon_B)^{1/n}$. \n",
    "3. Estimating the CNOT error rate as $\\epsilon_{cnot} = 1 - (1 - \\epsilon_A)/(1-\\epsilon_{1Q})^{n-2}$.\n",
    "\n",
    "The function below does this analysis, which we then implement for each $n$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "def estimated_CNOT_error_rate(rvec,Minv,n):\n",
    "    \n",
    "    evec = np.dot(Minv,rvec)\n",
    "    parallel_oneQgate_error_rate = evec[0]\n",
    "    oneQgate_error_rate = 1 - (1 - parallel_oneQgate_error_rate)**(1/n)\n",
    "    cnot_error_rate = 1 - (1-evec[1]) / (1-oneQgate_error_rate)**(n-2)\n",
    "    \n",
    "    return cnot_error_rate, oneQgate_error_rate, evec"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Below, for each $n$ we print out our estimates of: the vector $(\\epsilon_{A} , \\epsilon_{B})$, the CNOT error rate, and the 1-qubit error rate:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 [0.00291473 0.03429207] 0.034292074773721426 0.0014584275787904444\n",
      "3 [0.00519608 0.05516431] 0.05352213755374191 0.0017350362495155425\n",
      "4 [0.01144188 0.08769893] 0.0824344849027574 0.0028728268329002438\n",
      "5 [0.01695979 0.20839739] 0.20023122100805324 0.0034152061329707495\n"
     ]
    }
   ],
   "source": [
    "M = np.array([[1,3],[3,1]])/4\n",
    "Minv = np.linalg.inv(M)\n",
    "\n",
    "evec = {}\n",
    "ecnot = {}\n",
    "e1Q = {}\n",
    "\n",
    "for n in number_of_qubits:\n",
    "    rvec = np.array([r['S1',n],r['S2',n]])\n",
    "    ecnot[n], e1Q[n], evec[n] = estimated_CNOT_error_rate(rvec,Minv,n)\n",
    "    print(n, evec[n], ecnot[n], e1Q[n])    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The CNOT error rate is not a linear function of the DRB error rates, so we don't use the linear propogation of uncertainty formula to obtain estimation uncertainties. Instead, we estimate this uncertainty using the bootstrapped data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean CNOT error rate in 2 qubit circuits = 0.03429 +/- 0.001097\n",
      "Mean CNOT error rate in 3 qubit circuits = 0.05352 +/- 0.003695\n",
      "Mean CNOT error rate in 4 qubit circuits = 0.08243 +/- 0.008494\n",
      "Mean CNOT error rate in 5 qubit circuits = 0.2002 +/- 0.0612\n"
     ]
    }
   ],
   "source": [
    "bs_evec = {}\n",
    "bs_ecnot = {}\n",
    "bs_e1Q = {}\n",
    "\n",
    "ecnot_std = {}\n",
    "e1Q_std = {}\n",
    "\n",
    "for n in number_of_qubits:\n",
    "    bs_evec[n] = []\n",
    "    bs_ecnot[n] = []\n",
    "    bs_e1Q[n] = []\n",
    "    for i in range(number_of_bootstraps):\n",
    "        bootstrapped_rvec =np.array([bootstrapped_r['S1',n][i],bootstrapped_r['S2',n][i]])\n",
    "        a, b, c = estimated_CNOT_error_rate(bootstrapped_rvec,Minv,n)\n",
    "        bs_ecnot[n].append(a)\n",
    "        bs_e1Q[n].append(b)\n",
    "        bs_evec[n].append(c)\n",
    "    \n",
    "    ecnot_std[n] = np.std(np.array(bs_ecnot[n]))\n",
    "    e1Q_std[n] = np.std(np.array(bs_e1Q[n]))\n",
    "    print(\"Mean CNOT error rate in {} qubit circuits = {:0.4} +/- {:0.4}\".format(n,ecnot[n],ecnot_std[n]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can also compare this to predictions (based on 2-qubit Clifford RB) obtained from the calibration data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-------------- Prediction from calibration data ---------------\n",
      "Mean CNOT error rate is between = 0.03506 (S1 data) and = 0.03736 (S2 data)\n",
      "Mean CNOT error rate is between = 0.03412 (S1 data) and = 0.03362 (S2 data)\n",
      "Mean CNOT error rate is between = 0.04395 (S1 data) and = 0.0449 (S2 data)\n",
      "Mean CNOT error rate is between = 0.04451 (S1 data) and = 0.04625 (S2 data)\n"
     ]
    }
   ],
   "source": [
    "print(\"-------------- Prediction from calibration data ---------------\")\n",
    "for n in number_of_qubits:\n",
    "    print(\"Mean CNOT error rate is between = {:0.4} (S1 data) and = {:0.4} (S2 data)\".format(mean_twoQ_gate_error_rate['S1',n],mean_twoQ_gate_error_rate['S2',n]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To check that the standard-deviation based confidence regions are meaningful, we can look at the histograms of the bootstrapped CNOT error rate estimates to check that they look reasonably Gaussian."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 2\n",
    "plt.hist(bs_ecnot[n],bins=30)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/experiments/calibrationdata.py <==

data = {}
data['2018-04-29T11:43:24.000Z'] = {'lastUpdateDate': '2018-04-29T11:43:24.000Z',
 'qubits': [{'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.005111933676114733},
   'name': 'Q0',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.05349999999999999}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.002921478418728418},
   'name': 'Q1',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.058599999999999985}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0032229028577661634},
   'name': 'Q2',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.04160000000000008}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.002411973580349558},
   'name': 'Q3',
   'readoutError': {'date': '2018-04-29T10:27:04Z', 'value': 0.0676}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0011811547097053121},
   'name': 'Q4',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.08699999999999997}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0019037638710433513},
   'name': 'Q5',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.04170000000000007}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0024263258443489866},
   'name': 'Q6',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.03739999999999999}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0017991129545621987},
   'name': 'Q7',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.06220000000000003}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0012339517035893088},
   'name': 'Q8',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.03990000000000005}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0011384498747287752},
   'name': 'Q9',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.09800000000000009}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0018504678634420069},
   'name': 'Q10',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.10020000000000007}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0018024916774460609},
   'name': 'Q11',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.05580000000000007}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0010981289972442632},
   'name': 'Q12',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.10000000000000009}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0013983401738851264},
   'name': 'Q13',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.02949999999999997}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0021775511146477355},
   'name': 'Q14',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.06390000000000007}},
  {'gateError': {'date': '2018-04-29T10:35:06Z',
    'value': 0.0025925110713213018},
   'name': 'Q15',
   'readoutError': {'date': '2018-04-29T10:27:04Z',
    'value': 0.11150000000000004}}],
 'multiQubitGates': [{'qubits': [1, 0],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:43:24Z', 'value': 0.0855602553540174},
   'name': 'CX1_0'},
  {'qubits': [1, 2],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z', 'value': 0.04739623252928929},
   'name': 'CX1_2'},
  {'qubits': [2, 3],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z', 'value': 0.03288259648193245},
   'name': 'CX2_3'},
  {'qubits': [3, 4],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z', 'value': 0.04570280677000488},
   'name': 'CX3_4'},
  {'qubits': [3, 14],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z',
    'value': 0.045108334607531164},
   'name': 'CX3_14'},
  {'qubits': [5, 4],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z',
    'value': 0.027576972575927394},
   'name': 'CX5_4'},
  {'qubits': [6, 5],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z', 'value': 0.03741522221491053},
   'name': 'CX6_5'},
  {'qubits': [6, 7],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z',
    'value': 0.026549209900219722},
   'name': 'CX6_7'},
  {'qubits': [6, 11],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z',
    'value': 0.028050698996459955},
   'name': 'CX6_11'},
  {'qubits': [7, 10],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z',
    'value': 0.050304110183037626},
   'name': 'CX7_10'},
  {'qubits': [8, 7],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z', 'value': 0.0362754423723102},
   'name': 'CX8_7'},
  {'qubits': [9, 8],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z',
    'value': 0.027468974706143456},
   'name': 'CX9_8'},
  {'qubits': [9, 10],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z',
    'value': 0.049200695991625326},
   'name': 'CX9_10'},
  {'qubits': [11, 10],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z', 'value': 0.03572842212058672},
   'name': 'CX11_10'},
  {'qubits': [12, 5],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z',
    'value': 0.042621801649753405},
   'name': 'CX12_5'},
  {'qubits': [12, 11],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z', 'value': 0.03466977304581778},
   'name': 'CX12_11'},
  {'qubits': [12, 13],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z',
    'value': 0.030263523293044797},
   'name': 'CX12_13'},
  {'qubits': [13, 4],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z', 'value': 0.02580477147220825},
   'name': 'CX13_4'},
  {'qubits': [13, 14],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z', 'value': 0.03795837659657578},
   'name': 'CX13_14'},
  {'qubits': [15, 0],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:43:24Z', 'value': 0.07907762432281701},
   'name': 'CX15_0'},
  {'qubits': [15, 2],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z', 'value': 0.04335402780844716},
   'name': 'CX15_2'},
  {'qubits': [15, 14],
   'type': 'CX',
   'gateError': {'date': '2018-04-29T11:09:40Z', 'value': 0.03533417910299022},
   'name': 'CX15_14'}],
 'backend': 'ibmqx5'}

data['2018-05-01T14:33:46.000Z'] = {'lastUpdateDate': '2018-05-01T14:33:46.000Z',
 'qubits': [{'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0042552470026084865},
   'name': 'Q0',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.057800000000000074}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.003059259637807399},
   'name': 'Q1',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.055300000000000016}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0035558801673317153},
   'name': 'Q2',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.07210000000000005}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0019499811696233604},
   'name': 'Q3',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.07469999999999999}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0014799501418503724},
   'name': 'Q4',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.08650000000000002}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0018690338562484254},
   'name': 'Q5',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.044300000000000006}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0018486008659884812},
   'name': 'Q6',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.05800000000000005}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0016280323341125724},
   'name': 'Q7',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.05109999999999992}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0011333880339464142},
   'name': 'Q8',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.05369999999999997}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0016498295405504293},
   'name': 'Q9',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.09750000000000003}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0019525340435428418},
   'name': 'Q10',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.09419999999999995}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.001809561264392967},
   'name': 'Q11',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.053100000000000036}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0012868808823250366},
   'name': 'Q12',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.09129999999999994}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0028751382439776707},
   'name': 'Q13',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.04709999999999992}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.001935683765890872},
   'name': 'Q14',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.06919999999999993}},
  {'gateError': {'date': '2018-05-01T13:19:41Z',
    'value': 0.0033826395620867866},
   'name': 'Q15',
   'readoutError': {'date': '2018-05-01T13:11:18Z',
    'value': 0.11780000000000002}}],
 'multiQubitGates': [{'qubits': [1, 0],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T14:33:46Z', 'value': 0.07963543331678066},
   'name': 'CX1_0'},
  {'qubits': [1, 2],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z', 'value': 0.04415711520819984},
   'name': 'CX1_2'},
  {'qubits': [2, 3],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z', 'value': 0.03777736780018609},
   'name': 'CX2_3'},
  {'qubits': [3, 4],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z',
    'value': 0.043125075645542826},
   'name': 'CX3_4'},
  {'qubits': [3, 14],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T14:33:46Z', 'value': 0.04849320417038244},
   'name': 'CX3_14'},
  {'qubits': [5, 4],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T14:33:46Z',
    'value': 0.030351903304888517},
   'name': 'CX5_4'},
  {'qubits': [6, 5],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z', 'value': 0.04129276461804238},
   'name': 'CX6_5'},
  {'qubits': [6, 7],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z', 'value': 0.0239098454408532},
   'name': 'CX6_7'},
  {'qubits': [6, 11],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z',
    'value': 0.029888349252043228},
   'name': 'CX6_11'},
  {'qubits': [7, 10],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z', 'value': 0.04949681398014019},
   'name': 'CX7_10'},
  {'qubits': [8, 7],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z',
    'value': 0.035056815472454955},
   'name': 'CX8_7'},
  {'qubits': [9, 8],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z',
    'value': 0.024625162716813476},
   'name': 'CX9_8'},
  {'qubits': [9, 10],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z',
    'value': 0.046512193167539934},
   'name': 'CX9_10'},
  {'qubits': [11, 10],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z',
    'value': 0.040392561706299984},
   'name': 'CX11_10'},
  {'qubits': [12, 5],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z',
    'value': 0.044517219482058584},
   'name': 'CX12_5'},
  {'qubits': [12, 11],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z', 'value': 0.03203463243250701},
   'name': 'CX12_11'},
  {'qubits': [12, 13],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z', 'value': 0.03838145420064046},
   'name': 'CX12_13'},
  {'qubits': [13, 4],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T14:33:46Z', 'value': 0.03559938818628838},
   'name': 'CX13_4'},
  {'qubits': [13, 14],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T14:33:46Z',
    'value': 0.047196177109397636},
   'name': 'CX13_14'},
  {'qubits': [15, 0],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T14:33:46Z', 'value': 0.06514981154178062},
   'name': 'CX15_0'},
  {'qubits': [15, 2],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T14:33:46Z',
    'value': 0.036700898896226325},
   'name': 'CX15_2'},
  {'qubits': [15, 14],
   'type': 'CX',
   'gateError': {'date': '2018-05-01T13:58:32Z', 'value': 0.04373419642405346},
   'name': 'CX15_14'}],
 'backend': 'ibmqx5'}

==> anc/experiments/circuits/README.txt <==
The circuits used in the experiments. 

The circuits in files starting with "Ss_nQ_Bn" correspond to circuits run for the data stored in the file with the same start. The jth row in the files correspond to the circuits associated with the jth data row in the data file.

There are 4 files for each circuit, ending in "complete", "core", "measure" and "prep".

- "complete" : the full DRB circuits
- "prep" : the circuits that generates the sampled uniformly random stabilizer state.
- "core" : the central random circuits with circuit layers sampled according to the relevant DRB sampling distribution.
- "measure" : the circuits that implement the stabilizer measurement.

The circuits "complete" are the same as appending the circuits in the other files as "prep"+"core"+"measure".

==> anc/experiments/circuits/S1_2Q_B0_circuits_complete.txt <==
# Complete DRB circuits
[Gc11:0Gc3:1][Gc6:0Gc0:1][Gc3:0Gc3:1][Gc4:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc8:1][Gc6:0Gc0:1][Gc4:0Gc9:1][Gc0:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc22:0Gc12:1][Gc9:0Gc3:1][Gc6:0Gc9:1][Gc4:0Gc6:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc11:0Gc0:1][Gc3:0Gc0:1][Gc4:0Gc9:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc22:0Gc8:1][Gc6:0Gc9:1][Gc12:0Gc3:1][Gc0:0Gc6:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc8:1][Gc0:0Gc9:1][Gc6:0Gc6:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc11:0Gc11:1][Gc3:0Gc6:1][Gc6:0Gc3:1][Gc4:0Gc4:1]
[Gc11:0Gc11:1][Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc3:1][Gc4:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc12:1][Gc3:0Gc3:1]Gcnot:0:1[Gc11:0Gc12:1][Gc6:0Gc17:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc6:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc11:0Gc11:1][Gc6:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc9:1][Gc0:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc18:0Gc11:1][Gc6:0Gc6:1][Gc4:0Gc3:1]Gcnot:0:1[Gc14:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc3:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc8:1][Gc6:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc9:1][Gc4:0Gc4:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc8:1][Gc9:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc17:1][Gc8:0Gc5:1][Gc9:0Gc9:1]
[Gc18:0Gc18:1][Gc3:0Gc3:1]Gcnot:0:1[Gc7:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc8:1][Gc3:0Gc0:1][Gc11:0Gc16:1][Gc21:0Gc15:1][Gc0:0Gc7:1]Gcnot:0:1[Gc0:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc11:1]Gcnot:0:1[Gc6:0Gc4:1][Gc4:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc18:0Gc3:1][Gc6:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc3:1][Gc6:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc6:1][Gc4:0Gc4:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc12:1][Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc17:1][Gc1:0Gc11:1][Gc10:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc12:1][Gc4:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc0:0Gc3:1]Gcnot:0:1[Gc4:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc6:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc11:0Gc3:1][Gc3:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc6:1][Gc22:0Gc0:1]
[Gc3:0Gc0:1]Gcnot:0:1[Gc17:0Gc10:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc9:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc6:1][Gc21:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc23:1]Gcnot:0:1[Gc16:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc9:1][Gc18:0Gc18:1]
[Gc18:0Gc18:1][Gc3:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc17:1]Gcnot:0:1[Gc18:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc20:1]Gcnot:0:1[Gc6:0Gc3:1][Gc19:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc6:1][Gc11:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc9:1][Gc0:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc2:1]Gcnot:0:1[Gc3:0Gc0:1][Gc22:0Gc0:1]
[Gc3:0Gc18:1][Gc0:0Gc6:1][Gc14:0Gc12:1][Gc2:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc4:1][Gc16:0Gc2:1]Gcnot:0:1[Gc8:0Gc22:1][Gc21:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc17:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc3:1][Gc0:0Gc4:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc6:1][Gc3:0Gc3:1]Gcnot:0:1[Gc9:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc18:1][Gc5:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc9:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc12:1][Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc11:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc23:1][Gc3:0Gc11:1][Gc2:0Gc12:1][Gc4:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc12:1][Gc6:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc9:1][Gc17:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc17:1][Gc1:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc5:1]Gcnot:0:1[Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc11:0Gc11:1][Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc20:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc4:1][Gc22:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc10:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc3:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc6:1][Gc6:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc7:1][Gc13:0Gc2:1][Gc21:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc12:1][Gc4:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc6:1][Gc0:0Gc3:1]Gcnot:0:1[Gc22:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc20:0Gc8:1]Gcnot:0:1[Gc22:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc15:1]Gcnot:0:1[Gc10:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc3:1][Gc6:0Gc12:1][Gc12:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc18:0Gc11:1][Gc6:0Gc3:1][Gc20:0Gc11:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc20:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc2:1][Gc2:0Gc15:1]Gcnot:0:1[Gc9:0Gc6:1][Gc4:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc13:1][Gc19:0Gc16:1][Gc7:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc11:1]Gcnot:0:1Gcnot:0:1
[Gc11:0Gc18:1][Gc6:0Gc3:1]Gcnot:0:1[Gc18:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc3:1][Gc0:0Gc18:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc12:1][Gc6:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc5:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc23:1][Gc23:0Gc11:1][Gc18:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc13:1]Gcnot:0:1[Gc9:0Gc6:1][Gc4:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc8:1][Gc3:0Gc0:1][Gc3:0Gc18:1]Gcnot:0:1[Gc1:0Gc17:1]Gcnot:0:1[Gc18:0Gc23:1][Gc10:0Gc18:1]Gcnot:0:1[Gc5:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc20:0Gc6:1]Gcnot:0:1[Gc11:0Gc17:1]Gcnot:0:1[Gc20:0Gc2:1]Gcnot:0:1[Gc0:0Gc6:1][Gc0:0Gc22:1]
[Gc3:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc3:1]
[Gc11:0Gc3:1][Gc6:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc5:1][Gc12:0Gc13:1][Gc11:0Gc14:1][Gc18:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc22:1][Gc3:0Gc1:1]Gcnot:0:1[Gc13:0Gc23:1]Gcnot:0:1[Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc2:1][Gc4:0Gc9:1]
[Gc18:0Gc18:1][Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc1:1][Gc6:0Gc9:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc0:0Gc18:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc10:1][Gc1:0Gc21:1][Gc16:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc11:0Gc19:1][Gc12:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc4:1][Gc4:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc0:0Gc22:1][Gc0:0Gc9:1][Gc1:0Gc1:1]Gcnot:0:1[Gc10:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc23:1][Gc12:0Gc9:1]Gcnot:0:1[Gc8:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc5:1][Gc0:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc2:1]Gcnot:0:1[Gc21:0Gc8:1][Gc3:0Gc3:1][Gc19:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc18:0Gc18:1][Gc6:0Gc6:1][Gc10:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc19:1]Gcnot:0:1[Gc9:0Gc2:1][Gc6:0Gc6:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc22:0Gc0:1][Gc6:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc8:1]Gcnot:0:1[Gc18:0Gc0:1]Gcnot:0:1[Gc0:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc20:1][Gc1:0Gc4:1]Gcnot:0:1[Gc6:0Gc6:1][Gc0:0Gc18:1]
[Gc11:0Gc11:1][Gc3:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc7:1][Gc1:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc14:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc9:1][Gc4:0Gc0:1]
[Gc0:0Gc22:1][Gc0:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc6:1][Gc4:0Gc6:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc18:0Gc11:1][Gc6:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc0:1]Gcnot:0:1[Gc6:0Gc9:1][Gc4:0Gc18:1]
[Gc18:0Gc11:1][Gc3:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc0:1]Gcnot:0:1[Gc6:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc21:1]Gcnot:0:1[Gc21:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc14:1]Gcnot:0:1[Gc19:0Gc0:1][Gc9:0Gc6:1][Gc0:0Gc18:1]
[Gc18:0Gc11:1][Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc14:1]Gcnot:0:1[Gc8:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc1:1][Gc11:0Gc13:1]Gcnot:0:1[Gc18:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc18:1][Gc18:0Gc0:1]
[Gc3:0Gc18:1][Gc0:0Gc3:1]Gcnot:0:1[Gc11:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc4:1]Gcnot:0:1[Gc23:0Gc13:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc11:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc11:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc6:1][Gc12:0Gc6:1]Gcnot:0:1[Gc22:0Gc22:1]


==> anc/experiments/circuits/S1_2Q_B0_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc11:0Gc12:1][Gc6:0Gc17:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc4:0Gc3:1]Gcnot:0:1[Gc14:0Gc3:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc17:1][Gc8:0Gc5:1]
Gcnot:0:1[Gc7:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc11:0Gc16:1][Gc21:0Gc15:1][Gc0:0Gc7:1]Gcnot:0:1[Gc0:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc11:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc3:1][Gc6:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc17:1][Gc1:0Gc11:1][Gc10:0Gc1:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc4:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc17:0Gc10:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc21:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc23:1]Gcnot:0:1[Gc16:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc17:1]Gcnot:0:1[Gc18:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc20:1]Gcnot:0:1
[Gc11:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc9:1][Gc0:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc2:1]Gcnot:0:1
[Gc14:0Gc12:1][Gc2:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc4:1][Gc16:0Gc2:1]Gcnot:0:1[Gc8:0Gc22:1][Gc21:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc17:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc9:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc18:1][Gc5:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc11:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc23:1][Gc3:0Gc11:1][Gc2:0Gc12:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc9:1][Gc17:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc17:1][Gc1:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc5:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc20:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc4:1][Gc22:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc10:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc19:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc9:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc7:1][Gc13:0Gc2:1][Gc21:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc22:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc20:0Gc8:1]Gcnot:0:1[Gc22:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc15:1]Gcnot:0:1[Gc10:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc3:1]
[Gc20:0Gc11:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc20:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc2:1][Gc2:0Gc15:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc13:1][Gc19:0Gc16:1][Gc7:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc11:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc18:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc5:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc23:1][Gc23:0Gc11:1][Gc18:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc13:1]Gcnot:0:1
[Gc3:0Gc18:1]Gcnot:0:1[Gc1:0Gc17:1]Gcnot:0:1[Gc18:0Gc23:1][Gc10:0Gc18:1]Gcnot:0:1[Gc5:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc20:0Gc6:1]Gcnot:0:1[Gc11:0Gc17:1]Gcnot:0:1[Gc20:0Gc2:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc5:1][Gc12:0Gc13:1][Gc11:0Gc14:1][Gc18:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc22:1][Gc3:0Gc1:1]Gcnot:0:1[Gc13:0Gc23:1]Gcnot:0:1[Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc2:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc1:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc10:1][Gc1:0Gc21:1][Gc16:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc11:0Gc19:1][Gc12:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc1:0Gc1:1]Gcnot:0:1[Gc10:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc23:1][Gc12:0Gc9:1]Gcnot:0:1[Gc8:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc5:1][Gc0:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc2:1]Gcnot:0:1[Gc21:0Gc8:1]
[Gc10:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc19:1]Gcnot:0:1[Gc9:0Gc2:1]
Gcnot:0:1Gcnot:0:1[Gc19:0Gc8:1]Gcnot:0:1[Gc18:0Gc0:1]Gcnot:0:1[Gc0:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc20:1][Gc1:0Gc4:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc13:0Gc7:1][Gc1:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc14:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc7:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc0:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc0:1]Gcnot:0:1[Gc6:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc21:1]Gcnot:0:1[Gc21:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc14:1]Gcnot:0:1[Gc19:0Gc0:1]
Gcnot:0:1Gcnot:0:1[Gc18:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc14:1]Gcnot:0:1[Gc8:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc1:1][Gc11:0Gc13:1]Gcnot:0:1[Gc18:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc22:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc11:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc4:1]Gcnot:0:1[Gc23:0Gc13:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc11:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc11:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1


==> anc/experiments/circuits/S1_2Q_B0_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc3:0Gc3:1][Gc4:0Gc0:1]
[Gc4:0Gc9:1][Gc0:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc9:1][Gc4:0Gc6:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc4:0Gc9:1]
[Gc12:0Gc3:1][Gc0:0Gc6:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc6:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc3:1][Gc4:0Gc4:1]
[Gc6:0Gc3:1][Gc4:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc9:0Gc6:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc4:0Gc9:1][Gc0:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc3:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc9:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc3:0Gc9:1][Gc4:0Gc4:1]
[Gc9:0Gc9:1]
[Gc9:0Gc6:1]
[Gc6:0Gc4:1][Gc4:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc9:0Gc6:1][Gc4:0Gc4:1]
[Gc6:0Gc12:1][Gc4:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc9:0Gc6:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc9:0Gc6:1][Gc22:0Gc0:1]
[Gc3:0Gc9:1]
[Gc6:0Gc9:1][Gc18:0Gc18:1]
[Gc6:0Gc3:1][Gc19:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc3:0Gc0:1][Gc22:0Gc0:1]
[Gc18:0Gc3:1][Gc0:0Gc4:1]
[Gc9:0Gc9:1]
[Gc4:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc9:0Gc3:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc3:0Gc12:1][Gc4:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc12:1][Gc12:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc9:0Gc6:1][Gc4:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
{}
[Gc6:0Gc3:1][Gc0:0Gc18:1]
[Gc9:0Gc6:1][Gc4:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc0:0Gc6:1][Gc0:0Gc22:1]
[Gc9:0Gc3:1]
[Gc4:0Gc9:1]
[Gc6:0Gc9:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc3:0Gc4:1][Gc4:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc3:0Gc3:1][Gc19:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc6:1][Gc12:0Gc4:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc6:1][Gc0:0Gc18:1]
[Gc9:0Gc9:1][Gc4:0Gc0:1]
[Gc3:0Gc6:1][Gc4:0Gc6:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc9:1][Gc4:0Gc18:1]
[Gc9:0Gc6:1][Gc0:0Gc18:1]
[Gc6:0Gc18:1][Gc18:0Gc0:1]
[Gc6:0Gc6:1][Gc12:0Gc6:1]Gcnot:0:1[Gc22:0Gc22:1]


==> anc/experiments/circuits/S1_2Q_B0_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc11:0Gc3:1][Gc6:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc8:1][Gc6:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc22:0Gc12:1][Gc9:0Gc3:1]
[Gc11:0Gc0:1][Gc3:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc22:0Gc8:1][Gc6:0Gc9:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc8:1][Gc0:0Gc9:1]
[Gc11:0Gc11:1][Gc3:0Gc6:1]
[Gc11:0Gc11:1][Gc3:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc12:1][Gc3:0Gc3:1]
[Gc11:0Gc11:1][Gc6:0Gc6:1]
[Gc18:0Gc11:1][Gc6:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc8:1][Gc6:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc8:1][Gc9:0Gc0:1]
[Gc18:0Gc18:1][Gc3:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc8:1][Gc3:0Gc0:1]
[Gc18:0Gc3:1][Gc6:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc12:1][Gc3:0Gc3:1]
[Gc0:0Gc3:1]
[Gc11:0Gc3:1][Gc3:0Gc0:1]
[Gc3:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc6:1]
[Gc18:0Gc18:1][Gc3:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc6:1]
[Gc3:0Gc18:1][Gc0:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc6:1][Gc3:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc12:1][Gc3:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc12:1][Gc6:0Gc3:1]
[Gc11:0Gc11:1][Gc3:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc6:1][Gc6:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc6:1][Gc0:0Gc3:1]
[Gc18:0Gc11:1][Gc6:0Gc3:1]
[Gc3:0Gc3:1]
[Gc11:0Gc18:1][Gc6:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc12:1][Gc6:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc8:0Gc8:1][Gc3:0Gc0:1]
[Gc3:0Gc0:1]
[Gc11:0Gc3:1][Gc6:0Gc0:1]
[Gc18:0Gc18:1][Gc3:0Gc3:1]
[Gc0:0Gc18:1][Gc0:0Gc3:1]
[Gc0:0Gc22:1][Gc0:0Gc9:1]
[Gc18:0Gc18:1][Gc6:0Gc6:1]
[Gc22:0Gc0:1][Gc6:0Gc0:1]
[Gc11:0Gc11:1][Gc3:0Gc6:1]
[Gc0:0Gc22:1][Gc0:0Gc9:1]
[Gc18:0Gc11:1][Gc6:0Gc6:1]
[Gc18:0Gc11:1][Gc3:0Gc6:1]
[Gc18:0Gc11:1][Gc3:0Gc3:1]
[Gc3:0Gc18:1][Gc0:0Gc3:1]


==> anc/experiments/circuits/S1_2Q_B1_circuits_complete.txt <==
# Complete DRB circuits
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc0:0Gc6:1][Gc1:0Gc9:1][Gc0:0Gc1:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc8:0Gc8:1][Gc6:0Gc6:1][Gc6:0Gc6:1][Gc4:0Gc4:1]
[Gc3:0Gc8:1][Gc0:0Gc6:1][Gc6:0Gc3:1][Gc0:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc6:1][Gc9:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc8:0Gc15:1][Gc3:0Gc0:1][Gc3:0Gc9:1][Gc4:0Gc15:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc3:1][Gc9:0Gc12:1][Gc1:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc0:0Gc8:1][Gc0:0Gc3:1][Gc0:0Gc3:1][Gc0:0Gc4:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc18:1]Gcnot:0:1[Gc3:0Gc6:1][Gc15:0Gc0:1]
[Gc0:0Gc15:1][Gc0:0Gc9:1][Gc17:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc9:1][Gc0:0Gc4:1]
[Gc0:0Gc8:1][Gc0:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc9:1][Gc0:0Gc4:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc5:1][Gc0:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc9:1][Gc15:0Gc4:1]
[Gc8:0Gc15:1][Gc6:0Gc9:1][Gc17:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc3:1][Gc15:0Gc4:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc12:1][Gc12:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc3:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc9:1][Gc9:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc21:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc3:1]
[Gc15:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc17:1][Gc0:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc9:1][Gc19:0Gc18:1][Gc6:0Gc3:1][Gc0:0Gc4:1]
[Gc15:0Gc8:1][Gc0:0Gc3:1][Gc1:0Gc4:1]Gcnot:0:1[Gc10:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc4:1][Gc15:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc0:0Gc6:1]Gcnot:0:1[Gc5:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc18:1]Gcnot:0:1[Gc15:0Gc3:1][Gc0:0Gc4:1]
[Gc15:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc12:1][Gc9:0Gc15:1]
[Gc15:0Gc8:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc4:1]Gcnot:0:1[Gc18:0Gc17:1]Gcnot:0:1Gcnot:0:1[Gc12:0Gc3:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc8:0Gc15:1][Gc3:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc6:1][Gc15:0Gc15:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc4:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc6:1][Gc1:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc11:1]Gcnot:0:1[Gc6:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc21:1]Gcnot:0:1[Gc2:0Gc18:1]Gcnot:0:1[Gc6:0Gc3:1][Gc0:0Gc16:1]
[Gc16:0Gc0:1][Gc5:0Gc21:1][Gc10:0Gc11:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc0:1][Gc4:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc5:1][Gc9:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc19:1][Gc6:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc1:1][Gc12:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc15:0Gc3:1][Gc9:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc23:1][Gc2:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc4:1][Gc12:0Gc9:1]Gcnot:0:1[Gc10:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc6:1][Gc0:0Gc15:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc12:1][Gc12:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc9:1][Gc0:0Gc1:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc15:0Gc8:1][Gc9:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc12:1][Gc1:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc8:0Gc8:1][Gc6:0Gc3:1][Gc0:0Gc8:1]Gcnot:0:1[Gc0:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc13:1][Gc14:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc11:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc3:1][Gc12:0Gc1:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc15:0Gc15:1]Gcnot:0:1[Gc11:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc14:1]Gcnot:0:1[Gc11:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc10:1][Gc16:0Gc3:1]
[Gc3:0Gc15:1][Gc0:0Gc9:1][Gc4:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc5:1][Gc5:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc3:1][Gc16:0Gc0:1]
[Gc8:0Gc8:1][Gc6:0Gc3:1][Gc15:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc1:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc8:0Gc8:1][Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc4:1]Gcnot:0:1[Gc23:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc18:1][Gc23:0Gc13:1][Gc21:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc6:1][Gc0:0Gc3:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc5:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc11:1][Gc6:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc16:1][Gc6:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc9:1][Gc1:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc6:1][Gc17:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc9:1]Gcnot:0:1[Gc14:0Gc11:1][Gc9:0Gc8:1]Gcnot:0:1[Gc12:0Gc7:1]Gcnot:0:1[Gc19:0Gc3:1]Gcnot:0:1[Gc7:0Gc3:1]Gcnot:0:1[Gc17:0Gc11:1]Gcnot:0:1[Gc13:0Gc23:1][Gc20:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc0:0Gc9:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc5:1][Gc11:0Gc13:1]Gcnot:0:1[Gc10:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc21:1]Gcnot:0:1[Gc19:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc8:1][Gc8:0Gc2:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc15:1][Gc15:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc3:1][Gc7:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc21:1]Gcnot:0:1[Gc18:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc20:1]Gcnot:0:1[Gc19:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc0:1]
[Gc3:0Gc16:1][Gc0:0Gc3:1][Gc16:0Gc22:1][Gc23:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc20:1][Gc4:0Gc6:1][Gc7:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc20:0Gc17:1][Gc6:0Gc1:1][Gc22:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc22:0Gc12:1][Gc9:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc15:1]Gcnot:0:1[Gc7:0Gc11:1]Gcnot:0:1[Gc7:0Gc22:1]Gcnot:0:1[Gc17:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc4:1]Gcnot:0:1[Gc1:0Gc3:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc22:0Gc12:1][Gc9:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc1:1][Gc0:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc0:0Gc5:1]Gcnot:0:1[Gc2:0Gc19:1]Gcnot:0:1[Gc23:0Gc17:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc3:1][Gc1:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc22:0Gc5:1][Gc6:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc15:1][Gc7:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc0:1][Gc12:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc6:1]
[Gc3:0Gc8:1][Gc0:0Gc6:1][Gc13:0Gc11:1][Gc22:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc22:1][Gc3:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc16:1]Gcnot:0:1[Gc23:0Gc0:1][Gc2:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc1:1][Gc5:0Gc11:1]Gcnot:0:1[Gc3:0Gc6:1][Gc16:0Gc0:1]
[Gc8:0Gc8:1][Gc6:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc19:1][Gc17:0Gc11:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc3:1][Gc0:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc3:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc5:0Gc2:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc13:1]Gcnot:0:1[Gc0:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc10:1][Gc15:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc12:0Gc6:1][Gc0:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc3:1]Gcnot:0:1[Gc1:0Gc7:1][Gc19:0Gc0:1]Gcnot:0:1[Gc5:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc13:1]Gcnot:0:1[Gc23:0Gc13:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc3:1]Gcnot:0:1[Gc18:0Gc8:1]Gcnot:0:1[Gc2:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc15:1][Gc9:0Gc10:1][Gc9:0Gc11:1]Gcnot:0:1[Gc2:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc9:1][Gc16:0Gc0:1]
[Gc0:0Gc8:1][Gc0:0Gc3:1][Gc7:0Gc6:1]Gcnot:0:1[Gc20:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc4:1]Gcnot:0:1[Gc18:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc4:1]Gcnot:0:1[Gc4:0Gc3:1]Gcnot:0:1[Gc18:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc3:1][Gc0:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc3:1][Gc11:0Gc6:1]Gcnot:0:1[Gc18:0Gc20:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc20:1][Gc11:0Gc9:1][Gc20:0Gc18:1]Gcnot:0:1[Gc0:0Gc21:1][Gc16:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc3:1]


==> anc/experiments/circuits/S1_2Q_B1_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc18:1]Gcnot:0:1
[Gc17:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc1:0Gc18:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc17:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc21:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc22:0Gc17:1][Gc0:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc9:1][Gc19:0Gc18:1]
[Gc1:0Gc4:1]Gcnot:0:1[Gc10:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc5:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc18:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc12:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc4:1]Gcnot:0:1[Gc18:0Gc17:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc16:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc4:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc11:1]Gcnot:0:1[Gc6:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc21:1]Gcnot:0:1[Gc2:0Gc18:1]Gcnot:0:1
[Gc5:0Gc21:1][Gc10:0Gc11:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc8:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc19:1][Gc6:0Gc12:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc23:1][Gc2:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc4:1][Gc12:0Gc9:1]Gcnot:0:1[Gc10:0Gc1:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc9:1]Gcnot:0:1Gcnot:0:1
[Gc0:0Gc8:1]Gcnot:0:1[Gc0:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc13:1][Gc14:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc11:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc11:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc14:1]Gcnot:0:1[Gc11:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc10:1]
[Gc4:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc5:1][Gc5:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc15:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc6:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc13:0Gc4:1]Gcnot:0:1[Gc23:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc18:1][Gc23:0Gc13:1][Gc21:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc11:1][Gc6:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc16:1][Gc6:0Gc19:1]Gcnot:0:1Gcnot:0:1
[Gc17:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc9:1]Gcnot:0:1[Gc14:0Gc11:1][Gc9:0Gc8:1]Gcnot:0:1[Gc12:0Gc7:1]Gcnot:0:1[Gc19:0Gc3:1]Gcnot:0:1[Gc7:0Gc3:1]Gcnot:0:1[Gc17:0Gc11:1]Gcnot:0:1[Gc13:0Gc23:1][Gc20:0Gc5:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc5:1][Gc11:0Gc13:1]Gcnot:0:1[Gc10:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc21:1]Gcnot:0:1[Gc19:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc8:1][Gc8:0Gc2:1]Gcnot:0:1Gcnot:0:1
[Gc7:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc21:1]Gcnot:0:1[Gc18:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc20:1]Gcnot:0:1[Gc19:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc16:0Gc22:1][Gc23:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc20:1][Gc4:0Gc6:1][Gc7:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc20:0Gc17:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc15:1]Gcnot:0:1[Gc7:0Gc11:1]Gcnot:0:1[Gc7:0Gc22:1]Gcnot:0:1[Gc17:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc4:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc1:1][Gc0:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc0:0Gc5:1]Gcnot:0:1[Gc2:0Gc19:1]Gcnot:0:1[Gc23:0Gc17:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc8:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc15:1][Gc7:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc0:1][Gc12:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc4:1]Gcnot:0:1Gcnot:0:1
[Gc13:0Gc11:1][Gc22:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc22:1][Gc3:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc16:1]Gcnot:0:1[Gc23:0Gc0:1][Gc2:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc1:1][Gc5:0Gc11:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc19:1][Gc17:0Gc11:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc5:0Gc2:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc13:1]Gcnot:0:1[Gc0:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc10:1][Gc15:0Gc19:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc1:0Gc7:1][Gc19:0Gc0:1]Gcnot:0:1[Gc5:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc13:1]Gcnot:0:1[Gc23:0Gc13:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc18:0Gc8:1]Gcnot:0:1[Gc2:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc15:1][Gc9:0Gc10:1][Gc9:0Gc11:1]Gcnot:0:1[Gc2:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc7:0Gc6:1]Gcnot:0:1[Gc20:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc4:1]Gcnot:0:1[Gc18:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc4:1]Gcnot:0:1[Gc4:0Gc3:1]Gcnot:0:1[Gc18:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc11:0Gc6:1]Gcnot:0:1[Gc18:0Gc20:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc20:1][Gc11:0Gc9:1][Gc20:0Gc18:1]Gcnot:0:1[Gc0:0Gc21:1][Gc16:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1


==> anc/experiments/circuits/S1_2Q_B1_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc1:0Gc9:1][Gc0:0Gc1:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc6:1][Gc4:0Gc4:1]
[Gc6:0Gc3:1][Gc0:0Gc16:1]
[Gc9:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc3:0Gc9:1][Gc4:0Gc15:1]
[Gc9:0Gc12:1][Gc1:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc0:0Gc3:1][Gc0:0Gc4:1]
[Gc3:0Gc6:1][Gc15:0Gc0:1]
[Gc3:0Gc9:1][Gc0:0Gc4:1]
[Gc15:0Gc9:1][Gc0:0Gc4:1]
[Gc3:0Gc9:1][Gc15:0Gc4:1]
[Gc6:0Gc3:1][Gc15:0Gc4:1]
[Gc6:0Gc12:1][Gc12:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc6:1]
[Gc3:0Gc3:1]
[Gc6:0Gc3:1][Gc0:0Gc4:1]
[Gc6:0Gc4:1][Gc15:0Gc0:1]
[Gc15:0Gc3:1][Gc0:0Gc4:1]
[Gc9:0Gc15:1]
[Gc12:0Gc3:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc6:1][Gc15:0Gc15:1]
[Gc9:0Gc6:1][Gc1:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc3:1][Gc0:0Gc16:1]
[Gc6:0Gc0:1][Gc4:0Gc0:1]
[Gc6:0Gc1:1][Gc12:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc6:1][Gc0:0Gc15:1]
[Gc3:0Gc12:1][Gc12:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc12:0Gc9:1][Gc0:0Gc1:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc12:1][Gc1:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc9:0Gc3:1][Gc12:0Gc1:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc16:0Gc3:1]
[Gc9:0Gc3:1][Gc16:0Gc0:1]
[Gc22:0Gc1:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc12:0Gc6:1][Gc0:0Gc3:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc9:0Gc9:1][Gc1:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc0:0Gc9:1]
[Gc9:0Gc15:1][Gc15:0Gc0:1]
[Gc3:0Gc0:1]
[Gc6:0Gc1:1][Gc22:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc1:0Gc3:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc3:1][Gc1:0Gc0:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc6:0Gc6:1]
[Gc3:0Gc6:1][Gc16:0Gc0:1]
[Gc12:0Gc3:1][Gc0:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc12:0Gc6:1][Gc0:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc3:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc9:0Gc9:1][Gc16:0Gc0:1]
[Gc12:0Gc3:1][Gc0:0Gc12:1]Gcnot:0:1[Gc22:0Gc22:1]
[Gc3:0Gc3:1]


==> anc/experiments/circuits/S1_2Q_B1_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc0:0Gc6:1]
[Gc8:0Gc8:1][Gc6:0Gc6:1]
[Gc3:0Gc8:1][Gc0:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc6:1]
[Gc8:0Gc15:1][Gc3:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc3:1]
[Gc0:0Gc8:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc0:0Gc3:1]
[Gc0:0Gc15:1][Gc0:0Gc9:1]
[Gc0:0Gc8:1][Gc0:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc5:1][Gc0:0Gc6:1]
[Gc8:0Gc15:1][Gc6:0Gc9:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc6:1]
[Gc3:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc9:1][Gc9:0Gc3:1]
[Gc15:0Gc0:1]
[Gc15:0Gc8:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc0:0Gc6:1]
[Gc15:0Gc0:1]
[Gc15:0Gc8:1][Gc0:0Gc3:1]
[Gc8:0Gc15:1][Gc3:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc9:1]
[Gc16:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc5:1][Gc9:0Gc6:1]
[Gc15:0Gc3:1][Gc9:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc6:1]
[Gc15:0Gc8:1][Gc9:0Gc3:1]
[Gc8:0Gc8:1][Gc6:0Gc3:1]
[Gc15:0Gc15:1]
[Gc3:0Gc15:1][Gc0:0Gc9:1]
[Gc8:0Gc8:1][Gc6:0Gc3:1]
[Gc8:0Gc8:1][Gc3:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc5:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc3:1]
[Gc3:0Gc16:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc22:0Gc12:1][Gc9:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc22:0Gc12:1][Gc9:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc22:0Gc5:1][Gc6:0Gc6:1]
[Gc3:0Gc8:1][Gc0:0Gc6:1]
[Gc8:0Gc8:1][Gc6:0Gc6:1]
[Gc3:0Gc15:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc3:1]
[Gc0:0Gc8:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc3:1]


==> anc/experiments/circuits/S1_2Q_B2_circuits_complete.txt <==
# Complete DRB circuits
[Gc0:0Gc12:1][Gc0:0Gc12:1]
[Gc11:0Gc12:1][Gc6:0Gc0:1][Gc1:0Gc3:1][Gc0:0Gc12:1]
[Gc12:0Gc11:1][Gc0:0Gc3:1][Gc3:0Gc9:1][Gc12:0Gc1:1]
[Gc12:0Gc12:1][Gc3:0Gc3:1][Gc12:0Gc12:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc0:0Gc6:1][Gc6:0Gc6:1][Gc10:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc11:0Gc12:1][Gc3:0Gc9:1][Gc3:0Gc6:1][Gc1:0Gc12:1]
[Gc3:0Gc3:1][Gc3:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc0:0Gc6:1][Gc1:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc10:1][Gc12:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc12:1][Gc0:0Gc9:1]Gcnot:0:1[Gc6:0Gc18:1][Gc19:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc6:1][Gc12:0Gc0:1]
[Gc11:0Gc0:1][Gc3:0Gc0:1][Gc20:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc6:1][Gc0:0Gc1:1]
[Gc12:0Gc11:1][Gc9:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc9:1][Gc0:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc12:1][Gc0:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc0:0Gc12:1][Gc21:0Gc16:1][Gc7:0Gc5:1][Gc12:0Gc6:1][Gc0:0Gc12:1]
[Gc12:0Gc11:1][Gc0:0Gc3:1]Gcnot:0:1[Gc14:0Gc11:1]Gcnot:0:1[Gc20:0Gc21:1]Gcnot:0:1[Gc6:0Gc0:1][Gc12:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc0:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc21:1][Gc23:0Gc15:1][Gc6:0Gc6:1][Gc12:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc0:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc10:1][Gc10:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc11:1][Gc0:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc20:1][Gc19:0Gc8:1][Gc23:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc1:1]Gcnot:0:1[Gc6:0Gc3:1][Gc12:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc11:1][Gc0:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc22:1][Gc3:0Gc9:1][Gc3:0Gc12:1][Gc19:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc9:0Gc6:1]Gcnot:0:1[Gc5:0Gc19:1][Gc4:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc12:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc12:1]Gcnot:0:1[Gc6:0Gc3:1][Gc0:0Gc1:1]
[Gc13:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc21:1][Gc9:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc23:1][Gc3:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc11:0Gc11:1][Gc6:0Gc3:1][Gc4:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc6:1][Gc1:0Gc0:1]
[Gc3:0Gc3:1]Gcnot:0:1[Gc5:0Gc8:1][Gc6:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc3:1]
[Gc3:0Gc11:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc12:1][Gc12:0Gc0:1]
[Gc12:0Gc3:1][Gc9:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc3:1]Gcnot:0:1[Gc5:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc1:1]Gcnot:0:1[Gc13:0Gc5:1][Gc3:0Gc6:1][Gc10:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc0:1]Gcnot:0:1[Gc14:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc1:1][Gc12:0Gc0:1]
[Gc11:0Gc12:1][Gc6:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc18:1][Gc8:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc9:1][Gc12:0Gc1:1]
[Gc12:0Gc3:1][Gc9:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc17:1]Gcnot:0:1[Gc8:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc6:1][Gc0:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc6:1][Gc0:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc11:0Gc12:1][Gc6:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc3:1][Gc10:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc2:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc12:0Gc2:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc21:1]Gcnot:0:1[Gc23:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc15:1][Gc10:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc12:1][Gc12:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc2:1][Gc0:0Gc6:1][Gc5:0Gc11:1]Gcnot:0:1Gcnot:0:1[Gc16:0Gc1:1]Gcnot:0:1[Gc20:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc2:1][Gc3:0Gc6:1][Gc12:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc6:1]Gcnot:0:1[Gc2:0Gc9:1]Gcnot:0:1[Gc13:0Gc0:1][Gc6:0Gc2:1][Gc6:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc15:1][Gc0:0Gc18:1]Gcnot:0:1[Gc6:0Gc10:1][Gc12:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc1:1]Gcnot:0:1[Gc5:0Gc1:1][Gc21:0Gc13:1][Gc14:0Gc5:1][Gc23:0Gc15:1]Gcnot:0:1[Gc0:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc6:1][Gc13:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc9:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc21:1]Gcnot:0:1[Gc17:0Gc11:1][Gc12:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc4:0Gc4:1]Gcnot:0:1[Gc21:0Gc21:1]Gcnot:0:1[Gc1:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc3:1][Gc5:0Gc15:1]Gcnot:0:1[Gc18:0Gc0:1][Gc12:0Gc9:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc11:1]Gcnot:0:1[Gc8:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc6:1][Gc17:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc12:1][Gc12:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc9:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc7:1][Gc18:0Gc20:1]Gcnot:0:1[Gc2:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc5:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc11:0Gc11:1][Gc3:0Gc6:1][Gc19:0Gc10:1][Gc9:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc16:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc3:1][Gc0:0Gc1:1]
[Gc3:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc20:1]Gcnot:0:1[Gc9:0Gc9:1][Gc19:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc20:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc17:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc20:1][Gc3:0Gc6:1][Gc10:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc11:1][Gc0:0Gc3:1][Gc22:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc9:1][Gc0:0Gc1:1]
[Gc12:0Gc0:1][Gc1:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc14:1][Gc18:0Gc7:1]Gcnot:0:1[Gc17:0Gc18:1][Gc12:0Gc9:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc13:0Gc2:1][Gc0:0Gc6:1][Gc3:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc0:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc0:1][Gc12:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc6:1][Gc18:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc8:1][Gc21:0Gc3:1][Gc23:0Gc11:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc3:1][Gc0:0Gc12:1]
[Gc0:0Gc13:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc17:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc12:1][Gc12:0Gc1:1]Gcnot:0:1[Gc16:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc11:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc11:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc12:1][Gc13:0Gc17:1][Gc14:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc21:1]Gcnot:0:1[Gc14:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc21:0Gc0:1][Gc6:0Gc18:1][Gc9:0Gc6:1][Gc10:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc12:1][Gc0:0Gc9:1][Gc22:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc17:1]Gcnot:0:1[Gc19:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc5:1][Gc9:0Gc9:1][Gc10:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc2:1][Gc0:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc4:1][Gc19:0Gc3:1]Gcnot:0:1[Gc0:0Gc23:1][Gc21:0Gc1:1][Gc18:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc10:1][Gc6:0Gc4:1][Gc20:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc9:1][Gc1:0Gc0:1]
[Gc3:0Gc11:1][Gc0:0Gc3:1][Gc21:0Gc22:1][Gc0:0Gc8:1][Gc21:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc20:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc1:1][Gc20:0Gc17:1]Gcnot:0:1[Gc1:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc16:1][Gc0:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc9:1]Gcnot:0:1[Gc6:0Gc12:1][Gc10:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc13:0Gc2:1][Gc3:0Gc3:1][Gc20:0Gc22:1]Gcnot:0:1[Gc10:0Gc20:1][Gc3:0Gc3:1]Gcnot:0:1[Gc23:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc5:1]Gcnot:0:1[Gc5:0Gc11:1]Gcnot:0:1[Gc9:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]


==> anc/experiments/circuits/S1_2Q_B2_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc1:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc6:0Gc18:1][Gc19:0Gc6:1]Gcnot:0:1Gcnot:0:1
[Gc20:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc0:0Gc12:1][Gc21:0Gc16:1][Gc7:0Gc5:1]
Gcnot:0:1[Gc14:0Gc11:1]Gcnot:0:1[Gc20:0Gc21:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc21:1][Gc23:0Gc15:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc2:0Gc20:1][Gc19:0Gc8:1][Gc23:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc1:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc22:1][Gc3:0Gc9:1]
Gcnot:0:1[Gc5:0Gc19:1][Gc4:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc12:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc12:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc21:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc23:1]
[Gc4:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc12:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc5:0Gc8:1][Gc6:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc3:1]Gcnot:0:1[Gc5:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc1:1]Gcnot:0:1[Gc13:0Gc5:1]
Gcnot:0:1[Gc14:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc16:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc18:1][Gc8:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc8:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc9:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc17:1]Gcnot:0:1[Gc8:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc2:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc12:0Gc2:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc21:1]Gcnot:0:1[Gc23:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc15:1][Gc10:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc5:0Gc11:1]Gcnot:0:1Gcnot:0:1[Gc16:0Gc1:1]Gcnot:0:1[Gc20:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc2:1]
Gcnot:0:1[Gc2:0Gc9:1]Gcnot:0:1[Gc13:0Gc0:1][Gc6:0Gc2:1][Gc6:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc15:1][Gc0:0Gc18:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc1:1]Gcnot:0:1[Gc5:0Gc1:1][Gc21:0Gc13:1][Gc14:0Gc5:1][Gc23:0Gc15:1]Gcnot:0:1[Gc0:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc9:0Gc21:1]Gcnot:0:1[Gc17:0Gc11:1][Gc12:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc4:0Gc4:1]Gcnot:0:1[Gc21:0Gc21:1]Gcnot:0:1[Gc1:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc3:1][Gc5:0Gc15:1]Gcnot:0:1[Gc18:0Gc0:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc11:1]Gcnot:0:1[Gc8:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc6:1][Gc17:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc1:0Gc7:1][Gc18:0Gc20:1]Gcnot:0:1[Gc2:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc5:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc19:0Gc10:1][Gc9:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc16:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc20:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc20:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc17:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc20:1]
[Gc22:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc21:1]Gcnot:0:1Gcnot:0:1
[Gc1:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc14:1][Gc18:0Gc7:1]Gcnot:0:1[Gc17:0Gc18:1]
[Gc3:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc0:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc0:1][Gc12:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc6:1][Gc18:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc8:1][Gc21:0Gc3:1][Gc23:0Gc11:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc3:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc17:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc12:1][Gc12:0Gc1:1]Gcnot:0:1[Gc16:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc11:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc12:1][Gc13:0Gc17:1][Gc14:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc21:1]Gcnot:0:1[Gc14:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc21:0Gc0:1][Gc6:0Gc18:1]
[Gc22:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc17:1]Gcnot:0:1[Gc19:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc5:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc4:1][Gc19:0Gc3:1]Gcnot:0:1[Gc0:0Gc23:1][Gc21:0Gc1:1][Gc18:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc10:1][Gc6:0Gc4:1][Gc20:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc21:0Gc22:1][Gc0:0Gc8:1][Gc21:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc20:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc1:1][Gc20:0Gc17:1]Gcnot:0:1[Gc1:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc16:1][Gc0:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc9:1]Gcnot:0:1[Gc6:0Gc12:1]
[Gc20:0Gc22:1]Gcnot:0:1[Gc10:0Gc20:1][Gc3:0Gc3:1]Gcnot:0:1[Gc23:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc5:1]Gcnot:0:1[Gc5:0Gc11:1]Gcnot:0:1


==> anc/experiments/circuits/S1_2Q_B2_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc0:0Gc12:1]
[Gc1:0Gc3:1][Gc0:0Gc12:1]
[Gc3:0Gc9:1][Gc12:0Gc1:1]
[Gc3:0Gc3:1][Gc12:0Gc12:1]
[Gc6:0Gc6:1][Gc10:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc6:1][Gc1:0Gc12:1]
[Gc3:0Gc6:1]
[Gc9:0Gc10:1][Gc12:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc6:1][Gc12:0Gc0:1]
[Gc12:0Gc6:1][Gc0:0Gc1:1]
[Gc12:0Gc9:1][Gc0:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc6:1][Gc0:0Gc12:1]
[Gc6:0Gc0:1][Gc12:0Gc0:1]
[Gc6:0Gc6:1][Gc12:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc10:1][Gc10:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc3:1][Gc12:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc12:1][Gc19:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc3:1][Gc0:0Gc1:1]
[Gc9:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc6:1][Gc1:0Gc0:1]
[Gc1:0Gc3:1]
[Gc3:0Gc12:1][Gc12:0Gc0:1]
[Gc3:0Gc6:1][Gc10:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc1:1][Gc12:0Gc0:1]
[Gc6:0Gc9:1][Gc12:0Gc1:1]
[Gc10:0Gc6:1][Gc0:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc10:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc10:0Gc6:1][Gc0:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc3:1][Gc10:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc12:1][Gc12:0Gc0:1]
[Gc3:0Gc6:1][Gc12:0Gc0:1]
[Gc6:0Gc10:1][Gc12:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc6:1][Gc13:0Gc0:1]
[Gc12:0Gc9:1]
[Gc9:0Gc12:1][Gc12:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc3:1][Gc0:0Gc1:1]
[Gc9:0Gc9:1][Gc19:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc6:1][Gc10:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc9:1][Gc0:0Gc1:1]
[Gc12:0Gc9:1]
[Gc1:0Gc3:1][Gc0:0Gc12:1]
[Gc3:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc6:1][Gc10:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc9:1][Gc10:0Gc10:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc9:1][Gc1:0Gc0:1]
[Gc10:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]


==> anc/experiments/circuits/S1_2Q_B2_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc0:0Gc12:1]
[Gc11:0Gc12:1][Gc6:0Gc0:1]
[Gc12:0Gc11:1][Gc0:0Gc3:1]
[Gc12:0Gc12:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc0:0Gc6:1]
[Gc11:0Gc12:1][Gc3:0Gc9:1]
[Gc3:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc0:0Gc6:1]
[Gc12:0Gc12:1][Gc0:0Gc9:1]
[Gc11:0Gc0:1][Gc3:0Gc0:1]
[Gc12:0Gc11:1][Gc9:0Gc3:1]
[Gc12:0Gc12:1][Gc0:0Gc9:1]
[Gc12:0Gc11:1][Gc0:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc0:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc0:0Gc6:1]
[Gc3:0Gc11:1][Gc0:0Gc6:1]
[Gc12:0Gc11:1][Gc0:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc9:0Gc6:1]
[Gc13:0Gc3:1]
[Gc12:0Gc0:1]
[Gc11:0Gc11:1][Gc6:0Gc3:1]
[Gc3:0Gc3:1]
[Gc3:0Gc11:1][Gc0:0Gc3:1]
[Gc12:0Gc3:1][Gc9:0Gc0:1]
[Gc13:0Gc0:1]
[Gc11:0Gc12:1][Gc6:0Gc0:1]
[Gc12:0Gc3:1][Gc9:0Gc0:1]
[Gc12:0Gc3:1]
[Gc0:0Gc3:1]
[Gc11:0Gc12:1][Gc6:0Gc9:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc2:1][Gc0:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc2:1][Gc0:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc6:1]
[Gc0:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc9:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc0:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc9:0Gc3:1]
[Gc11:0Gc11:1][Gc3:0Gc6:1]
[Gc3:0Gc12:1]
[Gc12:0Gc3:1]
[Gc12:0Gc11:1][Gc0:0Gc3:1]
[Gc12:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc13:0Gc2:1][Gc0:0Gc6:1]
[Gc0:0Gc13:1][Gc0:0Gc3:1]
[Gc3:0Gc11:1][Gc0:0Gc3:1]
[Gc3:0Gc12:1][Gc0:0Gc9:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc2:1][Gc0:0Gc6:1]
[Gc3:0Gc11:1][Gc0:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc13:0Gc2:1][Gc3:0Gc3:1]


==> anc/experiments/circuits/S1_2Q_B3_circuits_complete.txt <==
# Complete DRB circuits
{}
[Gc22:0Gc22:1]Gcnot:0:1[Gc8:0Gc0:1][Gc6:0Gc6:1][Gc3:0Gc12:1][Gc22:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc13:0Gc8:1][Gc3:0Gc9:1][Gc9:0Gc3:1][Gc22:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc0:1][Gc0:0Gc6:1][Gc22:0Gc9:1][Gc0:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc8:0Gc3:1][Gc3:0Gc0:1][Gc16:0Gc3:1]
[Gc12:0Gc3:1][Gc12:0Gc3:1]
[Gc3:0Gc8:1][Gc0:0Gc3:1][Gc11:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc3:1][Gc1:0Gc12:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc13:0Gc12:1][Gc0:0Gc3:1]Gcnot:0:1[Gc13:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc12:1][Gc12:0Gc0:1]
[Gc8:0Gc8:1][Gc3:0Gc3:1][Gc15:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc9:1]Gcnot:0:1[Gc9:0Gc0:1][Gc4:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc13:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc18:1]Gcnot:0:1[Gc6:0Gc6:1][Gc12:0Gc12:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc13:0Gc12:1][Gc3:0Gc3:1][Gc22:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc6:1][Gc12:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc8:1][Gc9:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc6:1][Gc12:0Gc1:1]
[Gc12:0Gc8:1][Gc9:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc17:1]Gcnot:0:1[Gc9:0Gc1:1]Gcnot:0:1[Gc6:0Gc12:1][Gc0:0Gc18:1][Gc4:0Gc6:1][Gc0:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc8:1][Gc9:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc10:1][Gc6:0Gc14:1][Gc0:0Gc7:1][Gc3:0Gc12:1][Gc4:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc8:1][Gc0:0Gc3:1][Gc6:0Gc16:1][Gc5:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc12:0Gc16:1]Gcnot:0:1[Gc5:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc0:1][Gc16:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc8:0Gc12:1][Gc3:0Gc3:1][Gc20:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc13:1][Gc11:0Gc2:1][Gc3:0Gc9:1][Gc1:0Gc1:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc0:1]Gcnot:0:1[Gc2:0Gc16:1]Gcnot:0:1[Gc21:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc6:1][Gc12:0Gc12:1]
[Gc16:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc23:1][Gc0:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc1:1][Gc12:0Gc0:1]
[Gc16:0Gc0:1][Gc3:0Gc0:1][Gc15:0Gc16:1][Gc8:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc0:1][Gc0:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc10:1]Gcnot:0:1[Gc3:0Gc22:1][Gc15:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc3:1][Gc1:0Gc1:1]
[Gc8:0Gc8:1][Gc6:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc4:1][Gc6:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc2:1][Gc4:0Gc9:1][Gc0:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc12:1][Gc0:0Gc9:1]Gcnot:0:1[Gc1:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc5:0Gc7:1][Gc11:0Gc13:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc6:1][Gc0:0Gc1:1]
[Gc3:0Gc16:1][Gc20:0Gc1:1][Gc5:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc3:1][Gc1:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc8:1][Gc9:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc0:1][Gc3:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc22:1]Gcnot:0:1[Gc9:0Gc3:1][Gc12:0Gc1:1]
[Gc3:0Gc12:1][Gc0:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc22:1]Gcnot:0:1[Gc0:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc23:1]Gcnot:0:1[Gc8:0Gc19:1][Gc6:0Gc3:1][Gc1:0Gc1:1]
[Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc11:1][Gc15:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc5:0Gc19:1][Gc9:0Gc6:1]
[Gc8:0Gc8:1][Gc6:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc23:1]Gcnot:0:1[Gc0:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc14:0Gc8:1][Gc6:0Gc6:1][Gc1:0Gc1:1]
[Gc3:0Gc12:1][Gc0:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc17:0Gc5:1]Gcnot:0:1[Gc9:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc11:1][Gc21:0Gc12:1]Gcnot:0:1[Gc16:0Gc17:1]Gcnot:0:1[Gc4:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc12:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc8:0Gc0:1][Gc6:0Gc6:1][Gc5:0Gc1:1]Gcnot:0:1[Gc16:0Gc10:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc8:1]Gcnot:0:1[Gc4:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc6:1]
[Gc12:0Gc8:1][Gc0:0Gc6:1]Gcnot:0:1[Gc0:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc3:1]Gcnot:0:1[Gc14:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc3:1][Gc9:0Gc3:1][Gc1:0Gc12:1]
[Gc8:0Gc12:1][Gc3:0Gc0:1][Gc10:0Gc15:1]Gcnot:0:1[Gc22:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc8:1][Gc6:0Gc3:1][Gc0:0Gc1:1]
[Gc12:0Gc0:1][Gc9:0Gc0:1]Gcnot:0:1[Gc10:0Gc4:1][Gc21:0Gc10:1]Gcnot:0:1[Gc16:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc6:1]Gcnot:0:1[Gc3:0Gc6:1][Gc4:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc8:1][Gc9:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc21:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc17:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc23:1]Gcnot:0:1[Gc3:0Gc12:1][Gc4:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc8:1][Gc9:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc13:1]Gcnot:0:1[Gc1:0Gc14:1][Gc5:0Gc15:1][Gc9:0Gc0:1]
[Gc3:0Gc0:1][Gc22:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc17:0Gc12:1][Gc6:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc9:1][Gc0:0Gc12:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc8:0Gc12:1][Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc6:1]Gcnot:0:1[Gc21:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc6:1][Gc0:0Gc1:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc6:1][Gc5:0Gc12:1][Gc0:0Gc12:1]Gcnot:0:1[Gc0:0Gc12:1][Gc11:0Gc4:1][Gc23:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc19:1]Gcnot:0:1[Gc10:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc12:1][Gc4:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc8:0Gc8:1][Gc6:0Gc3:1][Gc19:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc14:1][Gc13:0Gc10:1][Gc7:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc16:1][Gc1:0Gc9:1][Gc0:0Gc1:1]
[Gc12:0Gc8:1][Gc0:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc22:1][Gc3:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc9:1]Gcnot:0:1[Gc9:0Gc12:1][Gc1:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc13:0Gc12:1][Gc3:0Gc3:1][Gc15:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc19:1]Gcnot:0:1[Gc3:0Gc0:1][Gc22:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc4:1]Gcnot:0:1[Gc21:0Gc6:1][Gc6:0Gc6:1][Gc12:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc0:0Gc8:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc20:0Gc21:1]Gcnot:0:1[Gc15:0Gc18:1][Gc1:0Gc17:1][Gc3:0Gc9:1][Gc0:0Gc12:1]
[Gc0:0Gc12:1][Gc15:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc22:1][Gc19:0Gc18:1][Gc10:0Gc4:1]Gcnot:0:1[Gc14:0Gc8:1][Gc7:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc21:1][Gc2:0Gc3:1][Gc5:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc6:1][Gc4:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc8:0Gc8:1][Gc3:0Gc3:1]Gcnot:0:1[Gc16:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc11:1]Gcnot:0:1[Gc15:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc17:1][Gc21:0Gc20:1][Gc13:0Gc1:1]Gcnot:0:1[Gc19:0Gc3:1][Gc3:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc12:1]
[Gc8:0Gc8:1][Gc6:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc4:0Gc6:1][Gc0:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc16:0Gc3:1][Gc3:0Gc0:1][Gc17:0Gc10:1]Gcnot:0:1[Gc17:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc1:1][Gc11:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc3:1][Gc22:0Gc11:1]Gcnot:0:1[Gc6:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc0:1][Gc1:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc8:1][Gc9:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc3:1][Gc0:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]


==> anc/experiments/circuits/S1_2Q_B3_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc11:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc13:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc15:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc9:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc18:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc22:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc6:0Gc18:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc17:1]Gcnot:0:1[Gc9:0Gc1:1]Gcnot:0:1[Gc6:0Gc12:1][Gc0:0Gc18:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc10:1][Gc6:0Gc14:1][Gc0:0Gc7:1]
[Gc6:0Gc16:1][Gc5:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc12:0Gc16:1]Gcnot:0:1[Gc5:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc20:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc13:1][Gc11:0Gc2:1]
Gcnot:0:1Gcnot:0:1[Gc1:0Gc0:1]Gcnot:0:1[Gc2:0Gc16:1]Gcnot:0:1[Gc21:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc23:1][Gc0:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc15:0Gc16:1][Gc8:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc0:1][Gc0:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc10:1]Gcnot:0:1[Gc3:0Gc22:1][Gc15:0Gc12:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc4:1][Gc6:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc2:1]
Gcnot:0:1[Gc1:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc5:0Gc7:1][Gc11:0Gc13:1]Gcnot:0:1Gcnot:0:1
[Gc20:0Gc1:1][Gc5:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc3:0Gc0:1][Gc3:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc22:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc22:1]Gcnot:0:1[Gc0:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc23:1]Gcnot:0:1[Gc8:0Gc19:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc11:1][Gc15:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc5:0Gc19:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc23:1]Gcnot:0:1[Gc0:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc14:0Gc8:1]
Gcnot:0:1Gcnot:0:1[Gc17:0Gc5:1]Gcnot:0:1[Gc9:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc11:1][Gc21:0Gc12:1]Gcnot:0:1[Gc16:0Gc17:1]Gcnot:0:1[Gc4:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc5:0Gc1:1]Gcnot:0:1[Gc16:0Gc10:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc8:1]Gcnot:0:1[Gc4:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc16:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc0:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc3:1]Gcnot:0:1[Gc14:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc3:1]
[Gc10:0Gc15:1]Gcnot:0:1[Gc22:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc8:1]
Gcnot:0:1[Gc10:0Gc4:1][Gc21:0Gc10:1]Gcnot:0:1[Gc16:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc6:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc21:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc17:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc23:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc13:1]Gcnot:0:1[Gc1:0Gc14:1][Gc5:0Gc15:1]
[Gc22:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc17:0Gc12:1][Gc6:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc6:1]Gcnot:0:1[Gc21:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc5:0Gc12:1][Gc0:0Gc12:1]Gcnot:0:1[Gc0:0Gc12:1][Gc11:0Gc4:1][Gc23:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc19:1]Gcnot:0:1[Gc10:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc19:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc14:1][Gc13:0Gc10:1][Gc7:0Gc8:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc16:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc22:1][Gc3:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc9:1]Gcnot:0:1
[Gc15:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc19:1]Gcnot:0:1[Gc3:0Gc0:1][Gc22:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc4:1]Gcnot:0:1[Gc21:0Gc6:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc12:0Gc22:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc20:0Gc21:1]Gcnot:0:1[Gc15:0Gc18:1][Gc1:0Gc17:1]
[Gc15:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc22:1][Gc19:0Gc18:1][Gc10:0Gc4:1]Gcnot:0:1[Gc14:0Gc8:1][Gc7:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc21:1][Gc2:0Gc3:1][Gc5:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc16:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc11:1]Gcnot:0:1[Gc15:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc16:0Gc17:1][Gc21:0Gc20:1][Gc13:0Gc1:1]Gcnot:0:1[Gc19:0Gc3:1][Gc3:0Gc4:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc13:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc14:0Gc19:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc17:0Gc10:1]Gcnot:0:1[Gc17:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc1:1][Gc11:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc3:1][Gc22:0Gc11:1]Gcnot:0:1[Gc6:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc21:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc7:0Gc18:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1


==> anc/experiments/circuits/S1_2Q_B3_circuits_measure.txt <==
# Stabilizer measurement circuits
{}
[Gc3:0Gc12:1][Gc22:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc0:1]
[Gc9:0Gc3:1][Gc22:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc22:0Gc9:1][Gc0:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc16:0Gc3:1]
[Gc12:0Gc3:1]
[Gc9:0Gc3:1][Gc1:0Gc12:1]
[Gc6:0Gc12:1][Gc12:0Gc0:1]
[Gc9:0Gc0:1][Gc4:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc6:1][Gc12:0Gc12:1]
[Gc6:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc6:1][Gc12:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc6:1][Gc12:0Gc1:1]
[Gc4:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc4:0Gc6:1][Gc0:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc12:1][Gc4:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc0:1][Gc16:0Gc0:1]
[Gc3:0Gc9:1][Gc1:0Gc1:1]
[Gc3:0Gc6:1][Gc12:0Gc12:1]
[Gc3:0Gc1:1][Gc12:0Gc0:1]
[Gc9:0Gc3:1][Gc1:0Gc1:1]
[Gc4:0Gc9:1][Gc0:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc6:1][Gc0:0Gc1:1]
[Gc9:0Gc3:1][Gc1:0Gc0:1]
[Gc9:0Gc3:1][Gc12:0Gc1:1]
[Gc6:0Gc3:1][Gc1:0Gc1:1]
[Gc9:0Gc6:1]
[Gc6:0Gc6:1][Gc1:0Gc1:1]
[Gc0:0Gc12:1]
[Gc0:0Gc6:1]
[Gc9:0Gc3:1][Gc1:0Gc12:1]
[Gc6:0Gc3:1][Gc0:0Gc1:1]
[Gc3:0Gc6:1][Gc4:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc12:1][Gc4:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc0:1]
[Gc1:0Gc9:1][Gc0:0Gc12:1]
[Gc9:0Gc6:1][Gc0:0Gc1:1]
[Gc6:0Gc12:1][Gc4:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc1:0Gc9:1][Gc0:0Gc1:1]
[Gc9:0Gc12:1][Gc1:0Gc0:1]
[Gc6:0Gc6:1][Gc12:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc9:1][Gc0:0Gc12:1]
[Gc9:0Gc6:1][Gc4:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc6:1]
[Gc6:0Gc12:1]
[Gc4:0Gc6:1][Gc0:0Gc4:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc0:1][Gc1:0Gc0:1]
[Gc12:0Gc3:1][Gc0:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]


==> anc/experiments/circuits/S1_2Q_B3_circuits_prep.txt <==
# Stabilizer state preparation circuits
{}
[Gc22:0Gc22:1]Gcnot:0:1[Gc8:0Gc0:1][Gc6:0Gc6:1]
{}
[Gc22:0Gc22:1]Gcnot:0:1[Gc13:0Gc8:1][Gc3:0Gc9:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc0:1][Gc0:0Gc6:1]
[Gc8:0Gc3:1][Gc3:0Gc0:1]
[Gc12:0Gc3:1]
[Gc3:0Gc8:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc13:0Gc12:1][Gc0:0Gc3:1]
[Gc8:0Gc8:1][Gc3:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc13:0Gc8:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc13:0Gc12:1][Gc3:0Gc3:1]
[Gc12:0Gc8:1][Gc9:0Gc6:1]
[Gc12:0Gc8:1][Gc9:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc8:1][Gc9:0Gc9:1]
[Gc12:0Gc8:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc8:0Gc12:1][Gc3:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc3:1]
[Gc16:0Gc0:1]
[Gc16:0Gc0:1][Gc3:0Gc0:1]
[Gc8:0Gc8:1][Gc6:0Gc3:1]
[Gc3:0Gc12:1][Gc0:0Gc9:1]
[Gc3:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc8:1][Gc9:0Gc9:1]
[Gc3:0Gc12:1][Gc0:0Gc9:1]
[Gc0:0Gc3:1]
[Gc8:0Gc8:1][Gc6:0Gc6:1]
[Gc3:0Gc12:1][Gc0:0Gc9:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc8:0Gc0:1][Gc6:0Gc6:1]
[Gc12:0Gc8:1][Gc0:0Gc6:1]
[Gc8:0Gc12:1][Gc3:0Gc0:1]
[Gc12:0Gc0:1][Gc9:0Gc0:1]
[Gc12:0Gc8:1][Gc9:0Gc6:1]
[Gc12:0Gc8:1][Gc9:0Gc3:1]
[Gc3:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc8:0Gc12:1][Gc3:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc6:1]
[Gc8:0Gc8:1][Gc6:0Gc3:1]
[Gc12:0Gc8:1][Gc0:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc13:0Gc12:1][Gc3:0Gc3:1]
[Gc0:0Gc8:1][Gc0:0Gc3:1]
[Gc0:0Gc12:1]
[Gc8:0Gc8:1][Gc3:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc3:1]
[Gc8:0Gc8:1][Gc6:0Gc6:1]
[Gc16:0Gc3:1][Gc3:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc8:1][Gc9:0Gc9:1]


==> anc/experiments/circuits/S1_3Q_B0_circuits_complete.txt <==
# Complete DRB circuits
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc9:2][Gc6:0Gc0:1Gc0:2][Gc6:0Gc17:1Gc3:2][Gc17:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc0:0Gc18:1Gc5:2][Gc0:0Gc6:1Gc0:2][Gc0:0Gc6:1Gc9:2][Gc0:0Gc18:1Gc1:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc11:0Gc0:1Gc11:2][Gc6:0Gc0:1Gc3:2][Gc9:0Gc9:1Gc3:2][Gc7:0Gc17:1Gc7:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc0:2][Gc11:0Gc11:1Gc0:2][Gc3:0Gc6:1Gc0:2][Gc7:0Gc9:1Gc3:2][Gc0:0Gc7:1Gc1:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc18:1Gc13:2][Gcnot:0:2Gc3:1][Gc11:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc9:2][Gc9:0Gc3:1Gc12:2][Gc7:0Gc18:1Gc0:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gc0:0Gc0:1Gc6:2][Gc6:0Gc6:1Gc6:2][Gc12:0Gc0:1Gc7:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gc0:0Gc0:1Gc9:2][Gc9:0Gc9:1Gc6:2][Gc1:0Gc1:1Gc1:2]
[Gc13:0Gc3:1Gc13:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc11:2][Gc3:0Gc0:1Gc6:2][Gc14:0Gc2:1Gc17:2][Gc9:0Gc23:1Gc9:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc5:2][Gc3:0Gc6:1Gc1:2][Gc1:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc11:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc23:1][Gc4:0Gc2:1Gc2:2][Gc10:0Gc0:1Gc21:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc23:2][Gc6:0Gc17:1Gc9:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc13:0Gc16:1Gc13:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc9:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc18:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc6:1][Gc9:0Gc1:1Gc9:2][Gc18:0Gc0:1Gc18:2]
[Gc5:0Gc18:1Gc5:2][Gc9:0Gc6:1Gc0:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc6:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc20:1][Gc9:0Gc6:1Gc3:2][Gc12:0Gc1:1Gc6:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc13:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc6:1Gc0:2][Gc9:0Gc6:1Gc0:2][Gc22:0Gc9:1Gc8:2][Gcnot:0:2Gc21:1][Gc14:0Gc23:1Gc20:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc18:2][Gc3:0Gc3:1Gc3:2][Gc7:0Gc0:1Gc13:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc17:0Gc9:1Gc0:2][Gc6:0Gc0:1Gc0:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc20:2][Gc7:0Gc9:1Gc3:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc5:0Gc18:1Gc3:2][Gc9:0Gc6:1Gc0:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc14:1][Gcnot:0:1Gc16:2][Gc2:0Gc10:1Gc9:2][Gc3:0Gc9:1Gc9:2][Gc6:0Gc7:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc0:0Gc18:1Gc18:2][Gc0:0Gc3:1Gc6:2][Gcnot:0:2Gc8:1][Gc23:0Gc14:1Gc15:2][Gc4:0Gc19:1Gc6:2][Gc9:0Gc3:1Gc7:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc11:1][Gc3:0Gc9:1Gc9:2][Gc13:0Gc12:1Gc1:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc17:2][Gc3:0Gc0:1Gc6:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc23:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc17:2][Gcnot:0:2Gc7:1][Gc3:0Gc6:1Gc9:2][Gc0:0Gc17:1Gc7:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc9:2][Gc12:0Gc11:1Gc0:2][Gc9:0Gc3:1Gc0:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc3:2][Gc13:0Gc17:1Gc11:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc10:2][Gc7:0Gc23:1Gc23:2][Gc1:0Gc8:1Gc9:2][Gc6:0Gc5:1Gc17:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc11:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc7:2][Gc7:0Gc19:1Gc18:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc20:1][Gcnot:0:1Gc10:2][Gcnot:0:1Gc17:2][Gc2:0Gc20:1Gc1:2][Gc20:0Gc6:1Gc17:2][Gcnot:0:1Gc15:2][Gc9:0Gc17:1Gc3:2][Gc17:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc11:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc11:2][Gc9:0Gc0:1Gc6:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc22:2][Gc3:0Gc3:1Gc9:2][Gc6:0Gc11:1Gc21:2][Gcnot:0:1Gc17:2][Gc3:0Gc6:1Gc9:2][Gcnot:0:2Gc17:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc18:0Gc3:1Gc18:2][Gc6:0Gc0:1Gc3:2][Gcnot:0:2Gc6:1][Gc8:0Gc19:1Gc5:2][Gc5:0Gc20:1Gc22:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc6:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc21:2][Gcnot:0:2Gc8:1][Gc8:0Gc12:1Gc16:2][Gc12:0Gc9:1Gc3:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc3:1Gc13:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc23:1][Gc9:0Gc1:1Gc9:2][Gc11:0Gc21:1Gc7:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc22:2][Gc6:0Gc9:1Gc9:2][Gc18:0Gc0:1Gc16:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc6:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc11:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc19:1][Gc9:0Gc2:1Gc13:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc13:1][Gc6:0Gc20:1Gc17:2][Gc3:0Gc0:1Gc6:2][Gc17:0Gc0:1Gc17:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc9:2][Gc13:0Gc12:1Gc0:2][Gc3:0Gc9:1Gc0:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc4:1][Gc20:0Gc14:1Gc11:2][Gcnot:0:1Gc3:2][Gc23:0Gc20:1Gc4:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc13:2][Gcnot:0:1Gc16:2][Gc17:0Gc7:1Gc10:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc3:2][Gcnot:0:2Gc19:1][Gc3:0Gc9:1Gc9:2][Gc1:0Gc18:1Gc1:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc6:2][Gc9:0Gc0:1Gc6:2][Gc19:0Gc0:1Gc20:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc10:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc12:2][Gc1:0Gc7:1Gc0:2][Gcnot:0:2Gc9:1][Gc23:0Gc11:1Gc3:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc3:2][Gc4:0Gc10:1Gc11:2][Gc2:0Gc21:1Gc8:2][Gc6:0Gc4:1Gc20:2][Gcnot:0:2Gc6:1][Gc3:0Gc9:1Gc9:2][Gc7:0Gc6:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc18:1Gc13:2][Gcnot:0:2Gc6:1][Gc11:0Gc0:1Gc11:2][Gc3:0Gc0:1Gc6:2][Gc16:0Gc8:1Gc15:2][Gcnot:0:2Gc12:1][Gc20:0Gc21:1Gc1:2][Gcnot:0:1Gc21:2][Gc12:0Gc22:1Gc10:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc20:2][Gc10:0Gc22:1Gc18:2][Gcnot:0:1Gc5:2][Gc15:0Gc13:1Gc5:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc23:1][Gc1:0Gc20:1Gc7:2][Gcnot:0:2Gc21:1][Gc9:0Gc9:1Gc6:2][Gc12:0Gc1:1Gc7:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc18:1Gc13:2][Gcnot:0:2Gc6:1][Gc11:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc9:2][Gc1:0Gc13:1Gc1:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc7:1][Gc10:0Gc0:1Gc10:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc9:1][Gc11:0Gc19:1Gc18:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc1:2][Gc14:0Gc16:1Gc21:2][Gc23:0Gc8:1Gc0:2][Gc9:0Gc6:1Gc6:2][Gc1:0Gc1:1Gc18:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc18:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc23:2][Gcnot:0:2Gc16:1][Gc10:0Gc21:1Gc3:2][Gc14:0Gc1:1Gc10:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc11:2][Gc5:0Gc23:1Gc7:2][Gc17:0Gc18:1Gc20:2][Gc15:0Gc10:1Gc0:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc14:1][Gcnot:0:2Gc14:1][Gc5:0Gc22:1Gc13:2][Gc6:0Gc1:1Gc12:2][Gc7:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc0:0Gc18:1Gc5:2][Gc0:0Gc6:1Gc9:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc2:1][Gc19:0Gc4:1Gc6:2][Gcnot:0:2Gc2:1][Gcnot:0:2Gc17:1][Gc4:0Gc7:1Gc14:2][Gc5:0Gc0:1Gc15:2][Gcnot:0:1Gc6:2][Gc11:0Gc4:1Gc4:2][Gc23:0Gc7:1Gc11:2][Gcnot:0:1Gc6:2][Gc5:0Gc5:1Gc21:2][Gcnot:0:1Gc23:2][Gc6:0Gc18:1Gc3:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc3:1][Gc11:0Gc0:1Gc11:2][Gc3:0Gc0:1Gc3:2][Gc12:0Gc0:1Gc10:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc8:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc1:2][Gcnot:0:2Gc20:1][Gc19:0Gc3:1Gc13:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc19:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc2:2][Gc21:0Gc4:1Gc6:2][Gc19:0Gc2:1Gc21:2][Gcnot:0:1Gc13:2][Gc9:0Gc9:1Gc6:2][Gc12:0Gc12:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc0:0Gc5:1Gc0:2][Gc0:0Gc9:1Gc0:2][Gcnot:0:1Gc5:2][Gc23:0Gc21:1Gc6:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc23:1][Gc1:0Gc8:1Gc2:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc18:1][Gc9:0Gc1:1Gc19:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc18:1][Gc4:0Gc2:1Gc7:2][Gcnot:0:2Gc0:1][Gc5:0Gc22:1Gc12:2][Gcnot:0:1Gc13:2][Gc8:0Gc0:1Gc9:2][Gcnot:0:1Gc19:2][Gc18:0Gc21:1Gc9:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc7:2][Gc6:0Gc6:1Gc3:2]
[Gc13:0Gc13:1Gc18:2][Gcnot:0:1Gc3:2][Gc13:0Gc12:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc5:2][Gc4:0Gc6:1Gc19:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc19:2][Gc13:0Gc18:1Gc11:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc13:2][Gc17:0Gc17:1Gc6:2][Gc3:0Gc4:1Gc17:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc23:2][Gc12:0Gc7:1Gc17:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc8:1][Gc6:0Gc9:1Gc0:2][Gc0:0Gc16:1Gc0:2]
[Gc13:0Gc18:1Gc13:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc11:2][Gc0:0Gc0:1Gc3:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc12:1][Gcnot:0:1Gc10:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc13:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc14:2][Gc0:0Gc23:1Gc0:2][Gcnot:0:1Gc10:2][Gc7:0Gc17:1Gc19:2][Gcnot:0:2Gc5:1][Gc1:0Gc9:1Gc20:2][Gc1:0Gc20:1Gc23:2][Gc7:0Gc21:1Gc10:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc15:2][Gc9:0Gc0:1Gc9:2][Gcnot:0:1Gc6:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc6:2][Gc1:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc18:2][Gc3:0Gc19:1Gc18:2][Gcnot:0:2Gc2:1][Gc7:0Gc17:1Gc20:2][Gc21:0Gc22:1Gc21:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc1:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc22:2][Gc13:0Gc14:1Gc7:2][Gcnot:0:1Gc14:2][Gc9:0Gc9:1Gc12:2][Gc5:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc13:0Gc13:1Gc3:2][Gcnot:0:1Gc0:2][Gc11:0Gc12:1Gc0:2][Gc6:0Gc9:1Gc0:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc17:2][Gc2:0Gc3:1Gc6:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc1:1][Gc2:0Gc22:1Gc7:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc8:2][Gc22:0Gc11:1Gc14:2][Gcnot:0:2Gc21:1][Gc8:0Gc10:1Gc3:2][Gc10:0Gc23:1Gc19:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc22:1][Gc9:0Gc6:1Gc6:2][Gc7:0Gc18:1Gc12:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc17:0Gc0:1Gc0:2][Gc6:0Gc0:1Gc0:2][Gc18:0Gc18:1Gc4:2][Gc14:0Gc15:1Gc5:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc20:2][Gc15:0Gc17:1Gc3:2][Gcnot:0:1Gc4:2][Gc1:0Gc8:1Gc10:2][Gcnot:0:1Gc0:2][Gc10:0Gc21:1Gc9:2][Gc2:0Gc15:1Gc23:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc8:2][Gc6:0Gc9:1Gc3:2][Gc17:0Gc17:1Gc6:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc16:0Gc0:1Gc18:2][Gc0:0Gc0:1Gc3:2][Gcnot:0:1Gc5:2][Gc9:0Gc21:1Gc6:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc0:2][Gc7:0Gc21:1Gc5:2][Gcnot:0:1Gc20:2][Gc4:0Gc1:1Gc19:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc23:2][Gcnot:0:2Gc5:1][Gc2:0Gc10:1Gc6:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc6:2][Gc17:0Gc13:1Gc12:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc8:1][Gcnot:0:2Gc4:1][Gc19:0Gc1:1Gc10:2][Gcnot:0:1Gc11:2][Gc3:0Gc19:1Gc8:2][Gc11:0Gc17:1Gc0:2][Gc23:0Gc12:1Gc16:2][Gc6:0Gc9:1Gc6:2][Gc17:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc7:2][Gc23:0Gc19:1Gc2:2][Gcnot:0:2Gc11:1][Gc15:0Gc20:1Gc23:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc19:2][Gc0:0Gc20:1Gc21:2][Gcnot:0:1Gc8:2][Gc11:0Gc10:1Gc7:2][Gc2:0Gc10:1Gc13:2][Gcnot:0:1Gc9:2][Gcnot:0:2Gc3:1][Gc4:0Gc7:1Gc4:2][Gc18:0Gc17:1Gc5:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc17:1][Gcnot:0:1Gc15:2][Gc3:0Gc9:1Gc3:2][Gc7:0Gc18:1Gc7:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc18:1Gc13:2][Gcnot:0:2Gc6:1][Gc11:0Gc0:1Gc11:2][Gc6:0Gc0:1Gc3:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc12:2][Gc18:0Gc15:1Gc17:2][Gcnot:0:2Gc23:1][Gc12:0Gc22:1Gc18:2][Gcnot:0:1Gc8:2][Gc21:0Gc0:1Gc18:2][Gcnot:0:1Gc15:2][Gc14:0Gc1:1Gc1:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc4:2][Gc21:0Gc6:1Gc12:2][Gc14:0Gc6:1Gc22:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc7:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc15:1][Gc10:0Gc21:1Gc22:2][Gc13:0Gc7:1Gc9:2][Gc0:0Gc0:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc1:0Gc17:1Gc0:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:1Gc23:2][Gc14:0Gc17:1Gc0:2][Gc11:0Gc18:1Gc16:2][Gcnot:0:2Gc16:1][Gc20:0Gc20:1Gc2:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc22:1][Gc7:0Gc18:1Gc14:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc23:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc4:2][Gc20:0Gc9:1Gc2:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc16:2][Gc19:0Gc1:1Gc16:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc14:1][Gcnot:0:2Gc21:1][Gc6:0Gc6:1Gc6:2][Gc12:0Gc7:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc9:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc10:1][Gc21:0Gc5:1Gc20:2][Gc13:0Gc15:1Gc20:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc22:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc15:2][Gc1:0Gc3:1Gc19:2][Gcnot:0:1Gc20:2][Gc21:0Gc19:1Gc23:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc23:2][Gc23:0Gc8:1Gc2:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc22:2][Gc6:0Gc3:1Gc6:2][Gc5:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc0:2][Gc12:0Gc6:1Gc0:2][Gc9:0Gc9:1Gc0:2][Gcnot:0:1Gc5:2][Gc6:0Gc9:1Gc15:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc20:2][Gc7:0Gc5:1Gc16:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc0:2][Gcnot:0:2Gc23:1][Gc14:0Gc0:1Gc15:2][Gcnot:0:2Gc12:1][Gc20:0Gc23:1Gc11:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc16:2][Gc14:0Gc19:1Gc7:2][Gc13:0Gc7:1Gc0:2][Gcnot:0:2Gc4:1][Gc12:0Gc7:1Gc10:2][Gcnot:0:1Gc17:2][Gc1:0Gc21:1Gc18:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc0:1][Gc23:0Gc12:1Gc4:2][Gc6:0Gc6:1Gc9:2][Gc13:0Gc18:1Gc12:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc17:2][Gc3:0Gc0:1Gc3:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc6:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc11:1][Gc10:0Gc3:1Gc21:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc8:1][Gc14:0Gc4:1Gc18:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc12:2][Gcnot:0:2Gc19:1][Gc17:0Gc11:1Gc15:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc6:2][Gcnot:0:2Gc17:1][Gc14:0Gc16:1Gc8:2][Gcnot:0:1Gc18:2][Gc1:0Gc2:1Gc21:2][Gcnot:0:1Gc0:2][Gc0:0Gc3:1Gc18:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc0:2][Gc6:0Gc0:1Gc0:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc7:2][Gc4:0Gc7:1Gc8:2][Gc3:0Gc1:1Gc14:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc18:2][Gc19:0Gc18:1Gc3:2][Gcnot:0:1Gc3:2][Gc7:0Gc12:1Gc20:2][Gc6:0Gc13:1Gc8:2][Gc19:0Gc4:1Gc13:2][Gc18:0Gc22:1Gc17:2][Gc4:0Gc7:1Gc20:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc19:2][Gc11:0Gc8:1Gc4:2][Gcnot:0:1Gc16:2][Gc6:0Gc0:1Gc12:2][Gc7:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc5:1][Gc5:0Gc14:1Gc7:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc23:1][Gc20:0Gc13:1Gc1:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc11:1][Gc0:0Gc11:1Gc1:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc16:2][Gcnot:0:2Gc13:1][Gc3:0Gc6:1Gc14:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc19:1][Gc21:0Gc3:1Gc21:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc5:1][Gc6:0Gc18:1Gc9:2][Gc13:0Gc0:1Gc7:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc6:2][Gc17:0Gc17:1Gc0:2][Gc3:0Gc6:1Gc0:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc12:1][Gcnot:0:2Gc14:1][Gc6:0Gc1:1Gc8:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc9:1][Gcnot:0:1Gc20:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc9:1][Gcnot:0:1Gc1:2][Gcnot:0:2Gc23:1][Gc1:0Gc9:1Gc3:2][Gc8:0Gc8:1Gc7:2][Gc4:0Gc5:1Gc4:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc0:2][Gc21:0Gc20:1Gc12:2][Gc3:0Gc0:1Gc18:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc3:1][Gc11:0Gc0:1Gc11:2][Gc3:0Gc0:1Gc6:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc6:2][Gcnot:0:2Gc21:1][Gc4:0Gc12:1Gc4:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc21:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc11:2][Gc11:0Gc8:1Gc12:2][Gc21:0Gc12:1Gc0:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc9:2][Gcnot:0:2Gc2:1][Gcnot:0:2Gc0:1][Gc14:0Gc13:1Gc6:2][Gcnot:0:2Gc14:1][Gc20:0Gc16:1Gc9:2][Gc5:0Gc21:1Gc3:2][Gc5:0Gc9:1Gc6:2][Gcnot:0:1Gc7:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc5:0Gc5:1Gc18:2][Gc9:0Gc0:1Gc6:2][Gcnot:0:1Gc2:2][Gc21:0Gc17:1Gc15:2][Gc13:0Gc6:1Gc19:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc0:1][Gc5:0Gc6:1Gc3:2][Gc5:0Gc17:1Gc21:2][Gcnot:0:1Gc18:2][Gc17:0Gc20:1Gc1:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc20:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc15:2][Gc11:0Gc14:1Gc14:2][Gc22:0Gc3:1Gc14:2][Gc6:0Gc21:1Gc5:2][Gc2:0Gc7:1Gc14:2][Gc12:0Gc16:1Gc22:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc16:1][Gc3:0Gc18:1Gc6:2][Gc12:0Gc0:1Gc6:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc10:1][Gc14:0Gc11:1Gc6:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc10:2][Gc20:0Gc3:1Gc13:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc9:2][Gc12:0Gc23:1Gc15:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc11:2][Gc10:0Gc13:1Gc19:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc14:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc15:2][Gc5:0Gc6:1Gc1:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc18:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc10:1][Gc2:0Gc16:1Gc5:2][Gc2:0Gc6:1Gc7:2][Gcnot:0:2Gc9:1][Gc3:0Gc6:1Gc3:2][Gc7:0Gc12:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc13:1Gc3:2][Gcnot:0:1Gc0:2][Gc12:0Gc13:1Gc0:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc22:2][Gc9:0Gc10:1Gc15:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc21:1][Gc19:0Gc5:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc1:2][Gc22:0Gc3:1Gc3:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc18:1][Gc0:0Gc0:1Gc18:2][Gcnot:0:1Gc20:2][Gc7:0Gc7:1Gc8:2][Gc4:0Gc23:1Gc8:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc4:2][Gc23:0Gc4:1Gc12:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc11:1][Gcnot:0:2Gc12:1][Gc9:0Gc12:1Gc19:2][Gcnot:0:1Gc13:2][Gc9:0Gc3:1Gc6:2][Gc12:0Gc18:1Gc7:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]


==> anc/experiments/circuits/S1_3Q_B0_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc14:0Gc2:1Gc17:2][Gc9:0Gc23:1Gc9:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc5:2]
[Gcnot:0:2Gc23:1][Gc4:0Gc2:1Gc2:2][Gc10:0Gc0:1Gc21:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc23:2]
[Gcnot:0:2Gc21:1][Gcnot:0:1Gc18:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc6:1]
[Gcnot:0:1Gc14:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc6:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc20:1]
[Gc22:0Gc9:1Gc8:2][Gcnot:0:2Gc21:1][Gc14:0Gc23:1Gc20:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc18:2]
[Gcnot:0:2Gc9:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc20:2]
[Gcnot:0:1Gc16:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc14:1][Gcnot:0:1Gc16:2][Gc2:0Gc10:1Gc9:2]
[Gcnot:0:2Gc8:1][Gc23:0Gc14:1Gc15:2][Gc4:0Gc19:1Gc6:2][Gc9:0Gc3:1Gc7:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc11:1]
[Gcnot:0:1Gc6:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc23:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc17:2][Gcnot:0:2Gc7:1]
[Gcnot:0:1Gc9:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc3:2][Gc13:0Gc17:1Gc11:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc10:2][Gc7:0Gc23:1Gc23:2][Gc1:0Gc8:1Gc9:2]
[Gcnot:0:2Gc8:1][Gcnot:0:1Gc7:2][Gc7:0Gc19:1Gc18:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc20:1][Gcnot:0:1Gc10:2][Gcnot:0:1Gc17:2][Gc2:0Gc20:1Gc1:2][Gc20:0Gc6:1Gc17:2][Gcnot:0:1Gc15:2]
[Gcnot:0:1Gc0:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc22:2][Gc3:0Gc3:1Gc9:2][Gc6:0Gc11:1Gc21:2][Gcnot:0:1Gc17:2]
[Gcnot:0:2Gc6:1][Gc8:0Gc19:1Gc5:2][Gc5:0Gc20:1Gc22:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc6:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc21:2][Gcnot:0:2Gc8:1][Gc8:0Gc12:1Gc16:2]
[Gcnot:0:2Gc18:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc23:1][Gc9:0Gc1:1Gc9:2][Gc11:0Gc21:1Gc7:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc22:2]
[Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc6:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc11:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc19:1][Gc9:0Gc2:1Gc13:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc13:1][Gc6:0Gc20:1Gc17:2]
[Gcnot:0:1Gc8:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc4:1][Gc20:0Gc14:1Gc11:2][Gcnot:0:1Gc3:2][Gc23:0Gc20:1Gc4:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc13:2][Gcnot:0:1Gc16:2][Gc17:0Gc7:1Gc10:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc3:2][Gcnot:0:2Gc19:1]
[Gc19:0Gc0:1Gc20:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc10:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc12:2][Gc1:0Gc7:1Gc0:2][Gcnot:0:2Gc9:1][Gc23:0Gc11:1Gc3:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc3:2][Gc4:0Gc10:1Gc11:2][Gc2:0Gc21:1Gc8:2][Gc6:0Gc4:1Gc20:2][Gcnot:0:2Gc6:1]
[Gc16:0Gc8:1Gc15:2][Gcnot:0:2Gc12:1][Gc20:0Gc21:1Gc1:2][Gcnot:0:1Gc21:2][Gc12:0Gc22:1Gc10:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc20:2][Gc10:0Gc22:1Gc18:2][Gcnot:0:1Gc5:2][Gc15:0Gc13:1Gc5:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc23:1][Gc1:0Gc20:1Gc7:2][Gcnot:0:2Gc21:1]
[Gc1:0Gc13:1Gc1:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc7:1][Gc10:0Gc0:1Gc10:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc9:1][Gc11:0Gc19:1Gc18:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc1:2][Gc14:0Gc16:1Gc21:2][Gc23:0Gc8:1Gc0:2]
[Gcnot:0:2Gc14:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc23:2][Gcnot:0:2Gc16:1][Gc10:0Gc21:1Gc3:2][Gc14:0Gc1:1Gc10:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc11:2][Gc5:0Gc23:1Gc7:2][Gc17:0Gc18:1Gc20:2][Gc15:0Gc10:1Gc0:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc14:1][Gcnot:0:2Gc14:1][Gc5:0Gc22:1Gc13:2]
[Gcnot:0:1Gc8:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc2:1][Gc19:0Gc4:1Gc6:2][Gcnot:0:2Gc2:1][Gcnot:0:2Gc17:1][Gc4:0Gc7:1Gc14:2][Gc5:0Gc0:1Gc15:2][Gcnot:0:1Gc6:2][Gc11:0Gc4:1Gc4:2][Gc23:0Gc7:1Gc11:2][Gcnot:0:1Gc6:2][Gc5:0Gc5:1Gc21:2][Gcnot:0:1Gc23:2]
[Gc12:0Gc0:1Gc10:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc8:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc1:2][Gcnot:0:2Gc20:1][Gc19:0Gc3:1Gc13:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc19:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc2:2][Gc21:0Gc4:1Gc6:2][Gc19:0Gc2:1Gc21:2][Gcnot:0:1Gc13:2]
[Gcnot:0:1Gc5:2][Gc23:0Gc21:1Gc6:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc23:1][Gc1:0Gc8:1Gc2:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc18:1][Gc9:0Gc1:1Gc19:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc18:1][Gc4:0Gc2:1Gc7:2][Gcnot:0:2Gc0:1][Gc5:0Gc22:1Gc12:2][Gcnot:0:1Gc13:2][Gc8:0Gc0:1Gc9:2][Gcnot:0:1Gc19:2][Gc18:0Gc21:1Gc9:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc7:2]
[Gcnot:0:1Gc15:2][Gcnot:0:1Gc5:2][Gc4:0Gc6:1Gc19:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc19:2][Gc13:0Gc18:1Gc11:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc13:2][Gc17:0Gc17:1Gc6:2][Gc3:0Gc4:1Gc17:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc23:2][Gc12:0Gc7:1Gc17:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc8:1]
[Gcnot:0:2Gc5:1][Gcnot:0:2Gc12:1][Gcnot:0:1Gc10:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc13:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc14:2][Gc0:0Gc23:1Gc0:2][Gcnot:0:1Gc10:2][Gc7:0Gc17:1Gc19:2][Gcnot:0:2Gc5:1][Gc1:0Gc9:1Gc20:2][Gc1:0Gc20:1Gc23:2][Gc7:0Gc21:1Gc10:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc15:2]
[Gcnot:0:2Gc6:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc18:2][Gc3:0Gc19:1Gc18:2][Gcnot:0:2Gc2:1][Gc7:0Gc17:1Gc20:2][Gc21:0Gc22:1Gc21:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc1:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc22:2][Gc13:0Gc14:1Gc7:2][Gcnot:0:1Gc14:2]
[Gcnot:0:1Gc11:2][Gcnot:0:1Gc17:2][Gc2:0Gc3:1Gc6:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc1:1][Gc2:0Gc22:1Gc7:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc8:2][Gc22:0Gc11:1Gc14:2][Gcnot:0:2Gc21:1][Gc8:0Gc10:1Gc3:2][Gc10:0Gc23:1Gc19:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc22:1]
[Gc18:0Gc18:1Gc4:2][Gc14:0Gc15:1Gc5:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc20:2][Gc15:0Gc17:1Gc3:2][Gcnot:0:1Gc4:2][Gc1:0Gc8:1Gc10:2][Gcnot:0:1Gc0:2][Gc10:0Gc21:1Gc9:2][Gc2:0Gc15:1Gc23:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc8:2]
[Gcnot:0:1Gc5:2][Gc9:0Gc21:1Gc6:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc0:2][Gc7:0Gc21:1Gc5:2][Gcnot:0:1Gc20:2][Gc4:0Gc1:1Gc19:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc23:2][Gcnot:0:2Gc5:1][Gc2:0Gc10:1Gc6:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc6:2][Gc17:0Gc13:1Gc12:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc8:1][Gcnot:0:2Gc4:1][Gc19:0Gc1:1Gc10:2][Gcnot:0:1Gc11:2][Gc3:0Gc19:1Gc8:2][Gc11:0Gc17:1Gc0:2][Gc23:0Gc12:1Gc16:2]
[Gcnot:0:1Gc7:2][Gcnot:0:1Gc7:2][Gc23:0Gc19:1Gc2:2][Gcnot:0:2Gc11:1][Gc15:0Gc20:1Gc23:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc19:2][Gc0:0Gc20:1Gc21:2][Gcnot:0:1Gc8:2][Gc11:0Gc10:1Gc7:2][Gc2:0Gc10:1Gc13:2][Gcnot:0:1Gc9:2][Gcnot:0:2Gc3:1][Gc4:0Gc7:1Gc4:2][Gc18:0Gc17:1Gc5:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc17:1][Gcnot:0:1Gc15:2]
[Gcnot:0:2Gc22:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc12:2][Gc18:0Gc15:1Gc17:2][Gcnot:0:2Gc23:1][Gc12:0Gc22:1Gc18:2][Gcnot:0:1Gc8:2][Gc21:0Gc0:1Gc18:2][Gcnot:0:1Gc15:2][Gc14:0Gc1:1Gc1:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc4:2][Gc21:0Gc6:1Gc12:2][Gc14:0Gc6:1Gc22:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc7:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc15:1][Gc10:0Gc21:1Gc22:2]
[Gcnot:0:1Gc23:2][Gc14:0Gc17:1Gc0:2][Gc11:0Gc18:1Gc16:2][Gcnot:0:2Gc16:1][Gc20:0Gc20:1Gc2:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc22:1][Gc7:0Gc18:1Gc14:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc23:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc4:2][Gc20:0Gc9:1Gc2:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc16:2][Gc19:0Gc1:1Gc16:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc14:1][Gcnot:0:2Gc21:1]
[Gcnot:0:2Gc17:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc10:1][Gc21:0Gc5:1Gc20:2][Gc13:0Gc15:1Gc20:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc22:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc15:2][Gc1:0Gc3:1Gc19:2][Gcnot:0:1Gc20:2][Gc21:0Gc19:1Gc23:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc23:2][Gc23:0Gc8:1Gc2:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc22:2]
[Gcnot:0:1Gc5:2][Gc6:0Gc9:1Gc15:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc20:2][Gc7:0Gc5:1Gc16:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc0:2][Gcnot:0:2Gc23:1][Gc14:0Gc0:1Gc15:2][Gcnot:0:2Gc12:1][Gc20:0Gc23:1Gc11:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc16:2][Gc14:0Gc19:1Gc7:2][Gc13:0Gc7:1Gc0:2][Gcnot:0:2Gc4:1][Gc12:0Gc7:1Gc10:2][Gcnot:0:1Gc17:2][Gc1:0Gc21:1Gc18:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc0:1][Gc23:0Gc12:1Gc4:2]
[Gcnot:0:2Gc3:1][Gcnot:0:1Gc6:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc11:1][Gc10:0Gc3:1Gc21:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc8:1][Gc14:0Gc4:1Gc18:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc12:2][Gcnot:0:2Gc19:1][Gc17:0Gc11:1Gc15:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc6:2][Gcnot:0:2Gc17:1][Gc14:0Gc16:1Gc8:2][Gcnot:0:1Gc18:2][Gc1:0Gc2:1Gc21:2][Gcnot:0:1Gc0:2]
[Gcnot:0:1Gc10:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc7:2][Gc4:0Gc7:1Gc8:2][Gc3:0Gc1:1Gc14:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc18:2][Gc19:0Gc18:1Gc3:2][Gcnot:0:1Gc3:2][Gc7:0Gc12:1Gc20:2][Gc6:0Gc13:1Gc8:2][Gc19:0Gc4:1Gc13:2][Gc18:0Gc22:1Gc17:2][Gc4:0Gc7:1Gc20:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc19:2][Gc11:0Gc8:1Gc4:2][Gcnot:0:1Gc16:2]
[Gcnot:0:2Gc13:1][Gcnot:0:2Gc5:1][Gc5:0Gc14:1Gc7:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc23:1][Gc20:0Gc13:1Gc1:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc11:1][Gc0:0Gc11:1Gc1:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc16:2][Gcnot:0:2Gc13:1][Gc3:0Gc6:1Gc14:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc19:1][Gc21:0Gc3:1Gc21:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc5:1]
[Gcnot:0:1Gc13:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc12:1][Gcnot:0:2Gc14:1][Gc6:0Gc1:1Gc8:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc9:1][Gcnot:0:1Gc20:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc9:1][Gcnot:0:1Gc1:2][Gcnot:0:2Gc23:1][Gc1:0Gc9:1Gc3:2][Gc8:0Gc8:1Gc7:2][Gc4:0Gc5:1Gc4:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc0:2][Gc21:0Gc20:1Gc12:2]
[Gcnot:0:1Gc20:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc6:2][Gcnot:0:2Gc21:1][Gc4:0Gc12:1Gc4:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc21:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc11:2][Gc11:0Gc8:1Gc12:2][Gc21:0Gc12:1Gc0:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc9:2][Gcnot:0:2Gc2:1][Gcnot:0:2Gc0:1][Gc14:0Gc13:1Gc6:2][Gcnot:0:2Gc14:1][Gc20:0Gc16:1Gc9:2][Gc5:0Gc21:1Gc3:2]
[Gcnot:0:1Gc2:2][Gc21:0Gc17:1Gc15:2][Gc13:0Gc6:1Gc19:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc0:1][Gc5:0Gc6:1Gc3:2][Gc5:0Gc17:1Gc21:2][Gcnot:0:1Gc18:2][Gc17:0Gc20:1Gc1:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc20:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc15:2][Gc11:0Gc14:1Gc14:2][Gc22:0Gc3:1Gc14:2][Gc6:0Gc21:1Gc5:2][Gc2:0Gc7:1Gc14:2][Gc12:0Gc16:1Gc22:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc16:1]
[Gcnot:0:1Gc23:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc10:1][Gc14:0Gc11:1Gc6:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc10:2][Gc20:0Gc3:1Gc13:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc9:2][Gc12:0Gc23:1Gc15:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc11:2][Gc10:0Gc13:1Gc19:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc14:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc15:2][Gc5:0Gc6:1Gc1:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc18:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc10:1][Gc2:0Gc16:1Gc5:2][Gc2:0Gc6:1Gc7:2][Gcnot:0:2Gc9:1]
[Gcnot:0:1Gc17:2][Gcnot:0:1Gc22:2][Gc9:0Gc10:1Gc15:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc21:1][Gc19:0Gc5:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc1:2][Gc22:0Gc3:1Gc3:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc18:1][Gc0:0Gc0:1Gc18:2][Gcnot:0:1Gc20:2][Gc7:0Gc7:1Gc8:2][Gc4:0Gc23:1Gc8:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc4:2][Gc23:0Gc4:1Gc12:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc11:1][Gcnot:0:2Gc12:1][Gc9:0Gc12:1Gc19:2][Gcnot:0:1Gc13:2]


==> anc/experiments/circuits/S1_3Q_B0_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc6:0Gc17:1Gc3:2][Gc17:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc0:0Gc6:1Gc9:2][Gc0:0Gc18:1Gc1:2]
[Gc9:0Gc9:1Gc3:2][Gc7:0Gc17:1Gc7:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc7:0Gc9:1Gc3:2][Gc0:0Gc7:1Gc1:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc3:1Gc12:2][Gc7:0Gc18:1Gc0:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc6:0Gc6:1Gc6:2][Gc12:0Gc0:1Gc7:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc9:1Gc6:2][Gc1:0Gc1:1Gc1:2]
[Gc3:0Gc6:1Gc1:2][Gc1:0Gc0:1Gc0:2]
[Gc6:0Gc17:1Gc9:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc9:0Gc1:1Gc9:2][Gc18:0Gc0:1Gc18:2]
[Gc9:0Gc6:1Gc3:2][Gc12:0Gc1:1Gc6:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc3:0Gc3:1Gc3:2][Gc7:0Gc0:1Gc13:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc7:0Gc9:1Gc3:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc3:0Gc9:1Gc9:2][Gc6:0Gc7:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc9:1Gc9:2][Gc13:0Gc12:1Gc1:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc6:1Gc9:2][Gc0:0Gc17:1Gc7:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc6:0Gc5:1Gc17:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc9:0Gc17:1Gc3:2][Gc17:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc3:0Gc6:1Gc9:2][Gcnot:0:2Gc17:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc12:0Gc9:1Gc3:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc6:0Gc9:1Gc9:2][Gc18:0Gc0:1Gc16:2]
[Gc3:0Gc0:1Gc6:2][Gc17:0Gc0:1Gc17:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc3:0Gc9:1Gc9:2][Gc1:0Gc18:1Gc1:2]
[Gc3:0Gc9:1Gc9:2][Gc7:0Gc6:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc9:1Gc6:2][Gc12:0Gc1:1Gc7:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc9:0Gc6:1Gc6:2][Gc1:0Gc1:1Gc18:2]
[Gc6:0Gc1:1Gc12:2][Gc7:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc6:0Gc18:1Gc3:2]
[Gc9:0Gc9:1Gc6:2][Gc12:0Gc12:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc6:1Gc3:2]
[Gc6:0Gc9:1Gc0:2][Gc0:0Gc16:1Gc0:2]
[Gc9:0Gc0:1Gc9:2][Gcnot:0:1Gc6:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc9:1Gc12:2][Gc5:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc9:0Gc6:1Gc6:2][Gc7:0Gc18:1Gc12:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc6:0Gc9:1Gc3:2][Gc17:0Gc17:1Gc6:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc9:1Gc6:2][Gc17:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc9:1Gc3:2][Gc7:0Gc18:1Gc7:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc7:1Gc9:2][Gc0:0Gc0:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc6:1Gc6:2][Gc12:0Gc7:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc3:1Gc6:2][Gc5:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc6:1Gc9:2][Gc13:0Gc18:1Gc12:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc0:0Gc3:1Gc18:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc6:0Gc0:1Gc12:2][Gc7:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc18:1Gc9:2][Gc13:0Gc0:1Gc7:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc3:0Gc0:1Gc18:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc5:0Gc9:1Gc6:2][Gcnot:0:1Gc7:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc3:0Gc18:1Gc6:2][Gc12:0Gc0:1Gc6:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc3:0Gc6:1Gc3:2][Gc7:0Gc12:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc3:1Gc6:2][Gc12:0Gc18:1Gc7:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]


==> anc/experiments/circuits/S1_3Q_B0_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc9:2][Gc6:0Gc0:1Gc0:2]
[Gc0:0Gc18:1Gc5:2][Gc0:0Gc6:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc11:0Gc0:1Gc11:2][Gc6:0Gc0:1Gc3:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc0:2][Gc11:0Gc11:1Gc0:2][Gc3:0Gc6:1Gc0:2]
[Gc13:0Gc18:1Gc13:2][Gcnot:0:2Gc3:1][Gc11:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc9:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gc0:0Gc0:1Gc6:2]
[Gc5:0Gc5:1Gc5:2][Gc0:0Gc0:1Gc9:2]
[Gc13:0Gc3:1Gc13:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc11:2][Gc3:0Gc0:1Gc6:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc11:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2]
[Gc13:0Gc16:1Gc13:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc9:2]
[Gc5:0Gc18:1Gc5:2][Gc9:0Gc6:1Gc0:2]
[Gc13:0Gc13:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc6:1Gc0:2][Gc9:0Gc6:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc17:0Gc9:1Gc0:2][Gc6:0Gc0:1Gc0:2]
[Gc5:0Gc18:1Gc3:2][Gc9:0Gc6:1Gc0:2]
[Gc0:0Gc18:1Gc18:2][Gc0:0Gc3:1Gc6:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc17:2][Gc3:0Gc0:1Gc6:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc9:2][Gc12:0Gc11:1Gc0:2][Gc9:0Gc3:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc11:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc11:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc11:2][Gc9:0Gc0:1Gc6:2]
[Gc18:0Gc3:1Gc18:2][Gc6:0Gc0:1Gc3:2]
[Gc13:0Gc3:1Gc13:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc9:2][Gc13:0Gc12:1Gc0:2][Gc3:0Gc9:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc6:2][Gc9:0Gc0:1Gc6:2]
[Gc13:0Gc18:1Gc13:2][Gcnot:0:2Gc6:1][Gc11:0Gc0:1Gc11:2][Gc3:0Gc0:1Gc6:2]
[Gc13:0Gc18:1Gc13:2][Gcnot:0:2Gc6:1][Gc11:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc9:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc18:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc0:0Gc18:1Gc5:2][Gc0:0Gc6:1Gc9:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc3:1][Gc11:0Gc0:1Gc11:2][Gc3:0Gc0:1Gc3:2]
[Gc0:0Gc5:1Gc0:2][Gc0:0Gc9:1Gc0:2]
[Gc13:0Gc13:1Gc18:2][Gcnot:0:1Gc3:2][Gc13:0Gc12:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc13:0Gc18:1Gc13:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc11:2][Gc0:0Gc0:1Gc3:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc6:2][Gc1:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc3:2][Gcnot:0:1Gc0:2][Gc11:0Gc12:1Gc0:2][Gc6:0Gc9:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc17:0Gc0:1Gc0:2][Gc6:0Gc0:1Gc0:2]
[Gc16:0Gc0:1Gc18:2][Gc0:0Gc0:1Gc3:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc0:2]
[Gc13:0Gc18:1Gc13:2][Gcnot:0:2Gc6:1][Gc11:0Gc0:1Gc11:2][Gc6:0Gc0:1Gc3:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc1:0Gc17:1Gc0:2][Gc0:0Gc6:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc9:2][Gc3:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc0:2][Gc12:0Gc6:1Gc0:2][Gc9:0Gc9:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc17:2][Gc3:0Gc0:1Gc3:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc0:2][Gc6:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc6:2][Gc17:0Gc17:1Gc0:2][Gc3:0Gc6:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc3:1][Gc11:0Gc0:1Gc11:2][Gc3:0Gc0:1Gc6:2]
[Gc5:0Gc5:1Gc18:2][Gc9:0Gc0:1Gc6:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc3:2][Gcnot:0:1Gc0:2][Gc12:0Gc13:1Gc0:2]


==> anc/experiments/circuits/S1_3Q_B1_circuits_complete.txt <==
# Complete DRB circuits
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc3:2][Gc3:0Gc3:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc5:0Gc12:1Gc12:2][Gc9:0Gc0:1Gc0:2][Gc9:0Gc3:1Gc3:2][Gc4:0Gc12:1Gc12:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc20:2][Gc6:0Gc0:1Gc3:2][Gc6:0Gc3:1Gc3:2][Gc13:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc12:0Gc9:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc13:0Gc12:1Gc13:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc3:2][Gc9:0Gc6:1Gc9:2][Gc12:0Gc12:1Gc4:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc13:0Gc3:1Gc13:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2][Gc6:0Gc6:1Gc0:2][Gc13:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc13:0Gc13:1Gc3:2][Gcnot:0:1Gc0:2][Gc8:0Gc0:1Gc0:2][Gc6:0Gc3:1Gc0:2][Gc6:0Gc3:1Gc6:2][Gc4:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc0:0Gc20:1Gc0:2][Gc0:0Gc3:1Gc0:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc22:2][Gc9:0Gc6:1Gc3:2][Gc20:0Gc5:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc3:2][Gc20:0Gc16:1Gc4:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc19:1][Gcnot:0:1Gc10:2][Gc12:0Gc3:1Gc9:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc9:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:1Gc15:2][Gc13:0Gc13:1Gc11:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc19:1][Gc20:0Gc12:1Gc14:2][Gc6:0Gc3:1Gc4:2][Gc13:0Gc4:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc6:2][Gc0:0Gc6:1Gc16:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc3:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc14:2][Gc3:0Gc3:1Gc20:2][Gc20:0Gc5:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc3:2][Gc20:0Gc9:1Gc0:2][Gc6:0Gc0:1Gc0:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc12:2][Gcnot:0:2Gc17:1][Gc3:0Gc6:1Gc4:2][Gc4:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc0:0Gc12:1Gc5:2][Gc0:0Gc9:1Gc0:2][Gc0:0Gc19:1Gc22:2][Gc16:0Gc6:1Gc11:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc19:2][Gc4:0Gc4:1Gc9:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc13:0Gc13:1Gc12:2][Gcnot:0:1Gc0:2][Gc8:0Gc8:1Gc0:2][Gc3:0Gc6:1Gc0:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc14:1][Gcnot:0:1Gc9:2][Gc10:0Gc1:1Gc22:2][Gcnot:0:2Gc10:1][Gc9:0Gc9:1Gc3:2][Gc0:0Gc19:1Gc12:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc6:2][Gc20:0Gc20:1Gc0:2][Gc3:0Gc3:1Gc0:2][Gcnot:0:1Gc22:2][Gc22:0Gc19:1Gc8:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc0:2][Gc21:0Gc1:1Gc18:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc23:2][Gc10:0Gc6:1Gc9:2][Gcnot:0:2Gc2:1][Gc3:0Gc3:1Gc9:2][Gc4:0Gc4:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc4:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc3:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc10:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc5:1][Gc5:0Gc6:1Gc16:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc18:2][Gc6:0Gc3:1Gc0:2][Gcnot:0:2Gc20:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc8:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2][Gc8:0Gc6:1Gc11:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc4:1][Gc16:0Gc22:1Gc11:2][Gc23:0Gc8:1Gc8:2][Gcnot:0:1Gc9:2][Gcnot:0:2Gc19:1][Gc13:0Gc4:1Gc6:2][Gc0:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc5:0Gc5:1Gc3:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc11:2][Gc10:0Gc17:1Gc15:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc6:2][Gc23:0Gc9:1Gc3:2][Gc9:0Gc6:1Gc3:2][Gc12:0Gc0:1Gc4:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc20:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:1Gc1:2][Gc22:0Gc4:1Gc5:2][Gcnot:0:2Gc9:1][Gc3:0Gc21:1Gc11:2][Gcnot:0:1Gc0:2][Gc22:0Gc2:1Gc13:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc18:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc16:2][Gc6:0Gc6:1Gc9:2][Gc12:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc12:2][Gcnot:0:1Gc0:2][Gc8:0Gc12:1Gc0:2][Gc6:0Gc9:1Gc0:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc22:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc14:1][Gc11:0Gc10:1Gc13:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc16:1][Gc18:0Gc21:1Gc0:2][Gc9:0Gc6:1Gc6:2][Gc0:0Gc5:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc22:1][Gc0:0Gc18:1Gc0:2][Gc13:0Gc15:1Gc16:2][Gcnot:0:2Gc5:1][Gc9:0Gc16:1Gc23:2][Gcnot:0:1Gc2:2][Gc9:0Gc9:1Gc6:2][Gc12:0Gc4:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc9:1][Gc22:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc0:2][Gcnot:0:2Gc21:1][Gc23:0Gc3:1Gc22:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc12:1][Gcnot:0:2Gc10:1][Gcnot:0:2Gc23:1][Gcnot:0:1Gc3:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc21:1][Gc12:0Gc9:1Gc9:2][Gc0:0Gc4:1Gc4:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc20:0Gc4:1Gc0:2][Gc3:0Gc6:1Gc0:2][Gcnot:0:2Gc14:1][Gc8:0Gc3:1Gc0:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc10:2][Gc21:0Gc2:1Gc19:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc9:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc8:2][Gc3:0Gc6:1Gc12:2][Gc20:0Gc20:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc13:0Gc13:1Gc0:2][Gcnot:0:1Gc0:2][Gc8:0Gc8:1Gc0:2][Gc3:0Gc6:1Gc0:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc0:2][Gc17:0Gc8:1Gc21:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc16:2][Gcnot:0:2Gc11:1][Gc21:0Gc4:1Gc5:2][Gcnot:0:2Gc13:1][Gc5:0Gc21:1Gc3:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc0:2][Gcnot:0:2Gc16:1][Gc20:0Gc6:1Gc6:2][Gc0:0Gc20:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc13:0Gc13:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc0:1Gc0:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc3:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc22:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc6:2][Gc11:0Gc12:1Gc7:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc19:2][Gc0:0Gc9:1Gc18:2][Gcnot:0:1Gc3:2][Gc3:0Gc6:1Gc6:2][Gc20:0Gc20:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc0:2][Gc22:0Gc8:1Gc0:2][Gc6:0Gc3:1Gc0:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc10:2][Gc9:0Gc23:1Gc21:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc0:2][Gc13:0Gc4:1Gc17:2][Gcnot:0:1Gc2:2][Gc19:0Gc18:1Gc8:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc6:2][Gcnot:0:1Gc4:2][Gc22:0Gc22:1Gc0:2]
[Gc5:0Gc5:1Gc12:2][Gc9:0Gc0:1Gc9:2][Gc7:0Gc5:1Gc9:2][Gc2:0Gc5:1Gc14:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc13:2][Gc18:0Gc23:1Gc16:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc3:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc22:2][Gc6:0Gc3:1Gc11:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc4:2][Gc19:0Gc17:1Gc14:2][Gcnot:0:1Gc18:2][Gc9:0Gc6:1Gc6:2][Gc12:0Gc4:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc8:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc14:2][Gc0:0Gc2:1Gc0:2][Gcnot:0:2Gc6:1][Gc21:0Gc20:1Gc20:2][Gc9:0Gc3:1Gc3:2][Gc13:0Gc12:1Gc12:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc6:1][Gc22:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc6:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc1:1][Gc2:0Gc20:1Gc13:2][Gcnot:0:1Gc4:2][Gc20:0Gc6:1Gc20:2][Gcnot:0:2Gc20:1][Gc6:0Gc10:1Gc2:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc5:1][Gc2:0Gc0:1Gc23:2][Gcnot:0:2Gc8:1][Gc11:0Gc20:1Gc19:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc10:1][Gc21:0Gc12:1Gc4:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc4:1][Gc9:0Gc3:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc3:1][Gc22:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc6:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc13:1][Gcnot:0:2Gc10:1][Gcnot:0:2Gc23:1][Gc19:0Gc17:1Gc2:2][Gc19:0Gc21:1Gc3:2][Gc16:0Gc1:1Gc10:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc2:1][Gc0:0Gc23:1Gc19:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc0:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc7:2][Gc17:0Gc17:1Gc23:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc4:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc13:1][Gc6:0Gc20:1Gc3:2][Gc5:0Gc0:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc9:1][Gc8:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc6:2][Gc6:0Gc23:1Gc3:2][Gc3:0Gc3:1Gc11:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc16:2][Gc16:0Gc22:1Gc21:2][Gc12:0Gc3:1Gc16:2][Gc21:0Gc0:1Gc21:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc0:2][Gc1:0Gc20:1Gc7:2][Gcnot:0:1Gc9:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc12:2][Gc6:0Gc20:1Gc22:2][Gcnot:0:1Gc7:2][Gc2:0Gc16:1Gc13:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc9:2][Gc6:0Gc12:1Gc3:2][Gc4:0Gc0:1Gc12:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc11:2][Gc14:0Gc20:1Gc9:2][Gc14:0Gc2:1Gc11:2][Gc23:0Gc23:1Gc6:2][Gc10:0Gc7:1Gc18:2][Gc14:0Gc11:1Gc6:2][Gcnot:0:2Gc20:1][Gc16:0Gc17:1Gc8:2][Gc20:0Gc13:1Gc2:2][Gcnot:0:1Gc20:2][Gc3:0Gc23:1Gc7:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc1:1][Gc22:0Gc20:1Gc23:2][Gc12:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc9:1][Gc22:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc9:2][Gcnot:0:2Gc21:1][Gc10:0Gc2:1Gc16:2][Gc16:0Gc15:1Gc10:2][Gc22:0Gc2:1Gc11:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc0:1][Gcnot:0:1Gc21:2][Gc7:0Gc10:1Gc1:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc23:1][Gc11:0Gc8:1Gc5:2][Gc8:0Gc12:1Gc9:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc13:1][Gc2:0Gc3:1Gc19:2][Gc3:0Gc3:1Gc3:2][Gc5:0Gc5:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc12:0Gc12:1Gc5:2][Gc9:0Gc9:1Gc0:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc7:2][Gc17:0Gc15:1Gc17:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc2:2][Gc12:0Gc16:1Gc15:2][Gc4:0Gc12:1Gc17:2][Gcnot:0:2Gc19:1][Gc6:0Gc9:1Gc3:2][Gc0:0Gc4:1Gc0:2]
[Gc0:0Gc12:1Gc0:2][Gc15:0Gc3:1Gc19:2][Gc14:0Gc2:1Gc23:2][Gcnot:0:1Gc19:2][Gc1:0Gc7:1Gc15:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc22:2][Gc0:0Gc19:1Gc4:2][Gc8:0Gc9:1Gc8:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc13:2][Gc18:0Gc13:1Gc3:2][Gcnot:0:1Gc14:2][Gc12:0Gc3:1Gc4:2][Gcnot:0:1Gc12:2][Gc3:0Gc6:1Gc6:2][Gc5:0Gc5:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc3:0Gc3:1Gc0:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc18:2][Gc15:0Gc11:1Gc14:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc8:1][Gc22:0Gc4:1Gc4:2][Gc1:0Gc13:1Gc1:2][Gc4:0Gc12:1Gc20:2][Gcnot:0:1Gc3:2][Gc2:0Gc8:1Gc6:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc12:2][Gc13:0Gc14:1Gc6:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc14:1][Gcnot:0:2Gc2:1][Gc6:0Gc12:1Gc13:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc19:1][Gc6:0Gc9:1Gc6:2][Gc4:0Gc4:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc9:0Gc0:1Gc0:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc17:2][Gcnot:0:2Gc17:1][Gc17:0Gc23:1Gc3:2][Gcnot:0:1Gc6:2][Gc13:0Gc16:1Gc19:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc21:1][Gc9:0Gc21:1Gc21:2][Gc17:0Gc7:1Gc9:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc10:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc3:1][Gcnot:0:2Gc14:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc8:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc19:2][Gcnot:0:2Gc11:1][Gc17:0Gc15:1Gc22:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc19:2][Gc0:0Gc3:1Gc3:2][Gc0:0Gc4:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc0:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc9:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc8:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc3:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc17:1][Gc10:0Gc12:1Gc18:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc0:2][Gc17:0Gc4:1Gc2:2][Gc23:0Gc18:1Gc15:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc0:1][Gcnot:0:2Gc11:1][Gcnot:0:1Gc17:2][Gc4:0Gc20:1Gc6:2][Gcnot:0:1Gc8:2][Gc5:0Gc6:1Gc9:2][Gcnot:0:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc12:0Gc19:1Gc3:2][Gc9:0Gc6:1Gc0:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc9:2][Gc15:0Gc13:1Gc9:2][Gcnot:0:1Gc1:2][Gc16:0Gc23:1Gc23:2][Gc19:0Gc7:1Gc21:2][Gc9:0Gc14:1Gc0:2][Gcnot:0:1Gc14:2][Gc8:0Gc12:1Gc13:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc8:2][Gc19:0Gc21:1Gc4:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc12:1][Gc0:0Gc3:1Gc9:2][Gc0:0Gc20:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc4:1Gc0:2][Gcnot:0:2Gc6:1][Gc0:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc9:2][Gc1:0Gc0:1Gc0:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc8:1][Gc23:0Gc13:1Gc21:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc14:2][Gc23:0Gc7:1Gc17:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc23:1][Gc21:0Gc0:1Gc3:2][Gc0:0Gc4:1Gc5:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc12:2][Gc2:0Gc14:1Gc1:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc17:1][Gc12:0Gc9:1Gc9:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc3:0Gc0:1Gc5:2][Gc0:0Gc0:1Gc9:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc21:1][Gcnot:0:2Gc11:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc6:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc2:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc9:2][Gc4:0Gc9:1Gc1:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc17:2][Gc21:0Gc3:1Gc5:2][Gc5:0Gc18:1Gc12:2][Gc9:0Gc9:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc5:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc22:2][Gcnot:0:2Gc1:1][Gc17:0Gc21:1Gc2:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc9:1][Gc17:0Gc4:1Gc16:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc19:2][Gc9:0Gc19:1Gc20:2][Gc9:0Gc23:1Gc11:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc23:1][Gc17:0Gc23:1Gc0:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc5:2][Gc15:0Gc8:1Gc0:2][Gc18:0Gc12:1Gc15:2][Gcnot:0:2Gc11:1][Gc3:0Gc3:1Gc3:2][Gc4:0Gc20:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc13:0Gc12:1Gc13:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc0:2][Gc6:0Gc0:1Gc3:2][Gcnot:0:2Gc5:1][Gc16:0Gc22:1Gc6:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc22:2][Gc18:0Gc14:1Gc14:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc10:1][Gc17:0Gc17:1Gc20:2][Gc9:0Gc8:1Gc10:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc20:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc11:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc10:2][Gcnot:0:2Gc18:1][Gc19:0Gc12:1Gc22:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc13:2][Gc17:0Gc3:1Gc21:2][Gcnot:0:1Gc7:2][Gc13:0Gc2:1Gc9:2][Gc6:0Gc9:1Gc9:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc13:0Gc13:1Gc12:2][Gcnot:0:1Gc9:2][Gc8:0Gc12:1Gc0:2][Gc6:0Gc9:1Gc0:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc18:2][Gc9:0Gc12:1Gc13:2][Gcnot:0:2Gc19:1][Gc23:0Gc10:1Gc6:2][Gc11:0Gc20:1Gc23:2][Gcnot:0:1Gc21:2][Gc2:0Gc6:1Gc2:2][Gc9:0Gc3:1Gc20:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc17:2][Gc14:0Gc10:1Gc13:2][Gcnot:0:2Gc18:1][Gc2:0Gc8:1Gc8:2][Gc4:0Gc19:1Gc17:2][Gc0:0Gc13:1Gc0:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc20:2][Gc14:0Gc8:1Gc12:2][Gc15:0Gc9:1Gc1:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc2:1][Gc3:0Gc4:1Gc3:2][Gc4:0Gc0:1Gc12:2]
[Gc19:0Gc0:1Gc19:2][Gc6:0Gc0:1Gc9:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc10:2][Gc14:0Gc7:1Gc2:2][Gc23:0Gc2:1Gc3:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc22:2][Gc20:0Gc23:1Gc21:2][Gcnot:0:1Gc2:2][Gc11:0Gc18:1Gc0:2][Gc4:0Gc21:1Gc17:2][Gc12:0Gc21:1Gc22:2][Gcnot:0:2Gc23:1][Gc4:0Gc15:1Gc17:2][Gc20:0Gc9:1Gc7:2][Gc4:0Gc6:1Gc21:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc3:1][Gc12:0Gc12:1Gc6:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc1:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc3:2][Gc9:0Gc3:1Gc22:2][Gc12:0Gc12:1Gc3:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc20:2][Gc9:0Gc0:1Gc6:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc4:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc6:2][Gcnot:0:2Gc19:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc13:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc12:1][Gcnot:0:1Gc5:2][Gc6:0Gc11:1Gc8:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc22:2][Gcnot:0:2Gc17:1][Gc10:0Gc12:1Gc13:2][Gcnot:0:1Gc18:2][Gc7:0Gc22:1Gc2:2][Gc15:0Gc3:1Gc4:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc11:1][Gc22:0Gc17:1Gc19:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc18:2][Gc4:0Gc9:1Gc6:2][Gc0:0Gc4:1Gc12:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc13:0Gc12:1Gc13:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc3:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc23:1][Gc0:0Gc0:1Gc9:2][Gc1:0Gc14:1Gc22:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc2:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc16:1][Gc2:0Gc19:1Gc21:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc19:2][Gc13:0Gc6:1Gc11:2][Gcnot:0:2Gc7:1][Gc19:0Gc23:1Gc2:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc12:2][Gc3:0Gc11:1Gc12:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc10:2][Gc3:0Gc20:1Gc4:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc16:2][Gc0:0Gc23:1Gc8:2][Gc19:0Gc18:1Gc9:2][Gcnot:0:1Gc14:2][Gc6:0Gc0:1Gc3:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc9:0Gc20:1Gc0:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:1Gc23:2][Gc20:0Gc15:1Gc6:2][Gc21:0Gc7:1Gc19:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc11:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc3:1][Gc16:0Gc20:1Gc15:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc3:2][Gcnot:0:2Gc20:1][Gc16:0Gc20:1Gc16:2][Gc2:0Gc12:1Gc5:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc12:1][Gc3:0Gc9:1Gc1:2][Gcnot:0:2Gc5:1][Gc6:0Gc8:1Gc22:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc3:1][Gc11:0Gc10:1Gc1:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc10:2][Gc4:0Gc16:1Gc21:2][Gcnot:0:2Gc18:1][Gc23:0Gc12:1Gc22:2][Gc12:0Gc3:1Gc9:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc12:0Gc5:1Gc12:2][Gc9:0Gc9:1Gc9:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc0:1][Gcnot:0:2Gc18:1][Gcnot:0:1Gc12:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc21:2][Gc4:0Gc17:1Gc8:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc10:1][Gc16:0Gc7:1Gc8:2][Gcnot:0:2Gc5:1][Gc3:0Gc9:1Gc22:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc3:1][Gc16:0Gc15:1Gc0:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc14:2][Gc15:0Gc22:1Gc13:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc0:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc20:2][Gc3:0Gc7:1Gc16:2][Gc3:0Gc20:1Gc18:2][Gcnot:0:1Gc11:2][Gc16:0Gc20:1Gc2:2][Gc9:0Gc6:1Gc9:2][Gcnot:0:1Gc4:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]


==> anc/experiments/circuits/S1_3Q_B1_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gcnot:0:2Gc1:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc22:2]
[Gc20:0Gc16:1Gc4:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc19:1][Gcnot:0:1Gc10:2]
[Gcnot:0:1Gc15:2][Gc13:0Gc13:1Gc11:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc19:1][Gc20:0Gc12:1Gc14:2]
[Gc0:0Gc6:1Gc16:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc3:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc14:2]
[Gcnot:0:1Gc19:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc12:2][Gcnot:0:2Gc17:1]
[Gc0:0Gc19:1Gc22:2][Gc16:0Gc6:1Gc11:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc19:2]
[Gcnot:0:2Gc10:1][Gcnot:0:2Gc14:1][Gcnot:0:1Gc9:2][Gc10:0Gc1:1Gc22:2][Gcnot:0:2Gc10:1]
[Gcnot:0:1Gc22:2][Gc22:0Gc19:1Gc8:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc0:2][Gc21:0Gc1:1Gc18:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc23:2][Gc10:0Gc6:1Gc9:2][Gcnot:0:2Gc2:1]
[Gcnot:0:2Gc0:1][Gcnot:0:2Gc10:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc5:1][Gc5:0Gc6:1Gc16:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc18:2]
[Gc8:0Gc6:1Gc11:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc4:1][Gc16:0Gc22:1Gc11:2][Gc23:0Gc8:1Gc8:2][Gcnot:0:1Gc9:2][Gcnot:0:2Gc19:1]
[Gcnot:0:2Gc11:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc11:2][Gc10:0Gc17:1Gc15:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc6:2][Gc23:0Gc9:1Gc3:2]
[Gcnot:0:1Gc1:2][Gc22:0Gc4:1Gc5:2][Gcnot:0:2Gc9:1][Gc3:0Gc21:1Gc11:2][Gcnot:0:1Gc0:2][Gc22:0Gc2:1Gc13:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc18:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc16:2]
[Gcnot:0:2Gc13:1][Gcnot:0:1Gc22:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc14:1][Gc11:0Gc10:1Gc13:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc16:1][Gc18:0Gc21:1Gc0:2]
[Gcnot:0:1Gc10:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc22:1][Gc0:0Gc18:1Gc0:2][Gc13:0Gc15:1Gc16:2][Gcnot:0:2Gc5:1][Gc9:0Gc16:1Gc23:2][Gcnot:0:1Gc2:2]
[Gcnot:0:2Gc21:1][Gc23:0Gc3:1Gc22:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc12:1][Gcnot:0:2Gc10:1][Gcnot:0:2Gc23:1][Gcnot:0:1Gc3:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc21:1]
[Gcnot:0:2Gc14:1][Gc8:0Gc3:1Gc0:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc10:2][Gc21:0Gc2:1Gc19:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc9:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc8:2]
[Gcnot:0:1Gc5:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc0:2][Gc17:0Gc8:1Gc21:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc16:2][Gcnot:0:2Gc11:1][Gc21:0Gc4:1Gc5:2][Gcnot:0:2Gc13:1][Gc5:0Gc21:1Gc3:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc0:2][Gcnot:0:2Gc16:1]
[Gcnot:0:1Gc12:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc3:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc22:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc6:2][Gc11:0Gc12:1Gc7:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc19:2][Gc0:0Gc9:1Gc18:2][Gcnot:0:1Gc3:2]
[Gcnot:0:1Gc2:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc10:2][Gc9:0Gc23:1Gc21:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc0:2][Gc13:0Gc4:1Gc17:2][Gcnot:0:1Gc2:2][Gc19:0Gc18:1Gc8:2][Gcnot:0:1Gc0:2]
[Gc7:0Gc5:1Gc9:2][Gc2:0Gc5:1Gc14:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc13:2][Gc18:0Gc23:1Gc16:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc3:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc22:2][Gc6:0Gc3:1Gc11:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc4:2][Gc19:0Gc17:1Gc14:2][Gcnot:0:1Gc18:2]
[Gcnot:0:1Gc14:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc14:2][Gc0:0Gc2:1Gc0:2][Gcnot:0:2Gc6:1][Gc21:0Gc20:1Gc20:2]
[Gcnot:0:1Gc11:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc1:1][Gc2:0Gc20:1Gc13:2][Gcnot:0:1Gc4:2][Gc20:0Gc6:1Gc20:2][Gcnot:0:2Gc20:1][Gc6:0Gc10:1Gc2:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc5:1][Gc2:0Gc0:1Gc23:2][Gcnot:0:2Gc8:1][Gc11:0Gc20:1Gc19:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc10:1][Gc21:0Gc12:1Gc4:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc4:1]
[Gcnot:0:2Gc3:1][Gcnot:0:2Gc13:1][Gcnot:0:2Gc10:1][Gcnot:0:2Gc23:1][Gc19:0Gc17:1Gc2:2][Gc19:0Gc21:1Gc3:2][Gc16:0Gc1:1Gc10:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc2:1][Gc0:0Gc23:1Gc19:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc0:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc7:2][Gc17:0Gc17:1Gc23:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc4:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc13:1]
[Gc6:0Gc23:1Gc3:2][Gc3:0Gc3:1Gc11:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc16:2][Gc16:0Gc22:1Gc21:2][Gc12:0Gc3:1Gc16:2][Gc21:0Gc0:1Gc21:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc0:2][Gc1:0Gc20:1Gc7:2][Gcnot:0:1Gc9:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc12:2][Gc6:0Gc20:1Gc22:2][Gcnot:0:1Gc7:2][Gc2:0Gc16:1Gc13:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc9:2]
[Gcnot:0:1Gc13:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc11:2][Gc14:0Gc20:1Gc9:2][Gc14:0Gc2:1Gc11:2][Gc23:0Gc23:1Gc6:2][Gc10:0Gc7:1Gc18:2][Gc14:0Gc11:1Gc6:2][Gcnot:0:2Gc20:1][Gc16:0Gc17:1Gc8:2][Gc20:0Gc13:1Gc2:2][Gcnot:0:1Gc20:2][Gc3:0Gc23:1Gc7:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc1:1][Gc22:0Gc20:1Gc23:2]
[Gcnot:0:2Gc21:1][Gc10:0Gc2:1Gc16:2][Gc16:0Gc15:1Gc10:2][Gc22:0Gc2:1Gc11:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc0:1][Gcnot:0:1Gc21:2][Gc7:0Gc10:1Gc1:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc23:1][Gc11:0Gc8:1Gc5:2][Gc8:0Gc12:1Gc9:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc13:1][Gc2:0Gc3:1Gc19:2]
[Gcnot:0:1Gc1:2][Gcnot:0:1Gc7:2][Gc17:0Gc15:1Gc17:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc2:2][Gc12:0Gc16:1Gc15:2][Gc4:0Gc12:1Gc17:2][Gcnot:0:2Gc19:1]
[Gc15:0Gc3:1Gc19:2][Gc14:0Gc2:1Gc23:2][Gcnot:0:1Gc19:2][Gc1:0Gc7:1Gc15:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc22:2][Gc0:0Gc19:1Gc4:2][Gc8:0Gc9:1Gc8:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc13:2][Gc18:0Gc13:1Gc3:2][Gcnot:0:1Gc14:2][Gc12:0Gc3:1Gc4:2][Gcnot:0:1Gc12:2]
[Gcnot:0:2Gc4:1][Gcnot:0:1Gc18:2][Gc15:0Gc11:1Gc14:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc8:1][Gc22:0Gc4:1Gc4:2][Gc1:0Gc13:1Gc1:2][Gc4:0Gc12:1Gc20:2][Gcnot:0:1Gc3:2][Gc2:0Gc8:1Gc6:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc12:2][Gc13:0Gc14:1Gc6:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc14:1][Gcnot:0:2Gc2:1][Gc6:0Gc12:1Gc13:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc19:1]
[Gcnot:0:2Gc8:1][Gcnot:0:1Gc17:2][Gcnot:0:2Gc17:1][Gc17:0Gc23:1Gc3:2][Gcnot:0:1Gc6:2][Gc13:0Gc16:1Gc19:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc21:1][Gc9:0Gc21:1Gc21:2][Gc17:0Gc7:1Gc9:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc10:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc3:1][Gcnot:0:2Gc14:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc8:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc19:2][Gcnot:0:2Gc11:1][Gc17:0Gc15:1Gc22:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc19:2]
[Gcnot:0:1Gc19:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc8:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc3:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc17:1][Gc10:0Gc12:1Gc18:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc0:2][Gc17:0Gc4:1Gc2:2][Gc23:0Gc18:1Gc15:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc0:1][Gcnot:0:2Gc11:1][Gcnot:0:1Gc17:2][Gc4:0Gc20:1Gc6:2][Gcnot:0:1Gc8:2]
[Gcnot:0:2Gc8:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc9:2][Gc15:0Gc13:1Gc9:2][Gcnot:0:1Gc1:2][Gc16:0Gc23:1Gc23:2][Gc19:0Gc7:1Gc21:2][Gc9:0Gc14:1Gc0:2][Gcnot:0:1Gc14:2][Gc8:0Gc12:1Gc13:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc8:2][Gc19:0Gc21:1Gc4:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc12:1]
[Gc1:0Gc0:1Gc0:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc8:1][Gc23:0Gc13:1Gc21:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc14:2][Gc23:0Gc7:1Gc17:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc23:1][Gc21:0Gc0:1Gc3:2][Gc0:0Gc4:1Gc5:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc12:2][Gc2:0Gc14:1Gc1:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc17:1]
[Gcnot:0:2Gc10:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc21:1][Gcnot:0:2Gc11:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc6:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc2:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc9:2][Gc4:0Gc9:1Gc1:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc17:2][Gc21:0Gc3:1Gc5:2][Gc5:0Gc18:1Gc12:2]
[Gcnot:0:2Gc5:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc22:2][Gcnot:0:2Gc1:1][Gc17:0Gc21:1Gc2:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc9:1][Gc17:0Gc4:1Gc16:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc19:2][Gc9:0Gc19:1Gc20:2][Gc9:0Gc23:1Gc11:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc23:1][Gc17:0Gc23:1Gc0:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc5:2][Gc15:0Gc8:1Gc0:2][Gc18:0Gc12:1Gc15:2][Gcnot:0:2Gc11:1]
[Gcnot:0:2Gc5:1][Gc16:0Gc22:1Gc6:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc22:2][Gc18:0Gc14:1Gc14:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc10:1][Gc17:0Gc17:1Gc20:2][Gc9:0Gc8:1Gc10:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc20:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc11:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc10:2][Gcnot:0:2Gc18:1][Gc19:0Gc12:1Gc22:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc13:2][Gc17:0Gc3:1Gc21:2][Gcnot:0:1Gc7:2][Gc13:0Gc2:1Gc9:2]
[Gcnot:0:2Gc3:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc18:2][Gc9:0Gc12:1Gc13:2][Gcnot:0:2Gc19:1][Gc23:0Gc10:1Gc6:2][Gc11:0Gc20:1Gc23:2][Gcnot:0:1Gc21:2][Gc2:0Gc6:1Gc2:2][Gc9:0Gc3:1Gc20:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc17:2][Gc14:0Gc10:1Gc13:2][Gcnot:0:2Gc18:1][Gc2:0Gc8:1Gc8:2][Gc4:0Gc19:1Gc17:2][Gc0:0Gc13:1Gc0:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc20:2][Gc14:0Gc8:1Gc12:2][Gc15:0Gc9:1Gc1:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc2:1]
[Gcnot:0:2Gc11:1][Gcnot:0:1Gc10:2][Gc14:0Gc7:1Gc2:2][Gc23:0Gc2:1Gc3:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc22:2][Gc20:0Gc23:1Gc21:2][Gcnot:0:1Gc2:2][Gc11:0Gc18:1Gc0:2][Gc4:0Gc21:1Gc17:2][Gc12:0Gc21:1Gc22:2][Gcnot:0:2Gc23:1][Gc4:0Gc15:1Gc17:2][Gc20:0Gc9:1Gc7:2][Gc4:0Gc6:1Gc21:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc3:1][Gc12:0Gc12:1Gc6:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc1:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc3:2][Gc9:0Gc3:1Gc22:2]
[Gcnot:0:2Gc13:1][Gcnot:0:1Gc4:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc6:2][Gcnot:0:2Gc19:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc13:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc12:1][Gcnot:0:1Gc5:2][Gc6:0Gc11:1Gc8:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc22:2][Gcnot:0:2Gc17:1][Gc10:0Gc12:1Gc13:2][Gcnot:0:1Gc18:2][Gc7:0Gc22:1Gc2:2][Gc15:0Gc3:1Gc4:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc11:1][Gc22:0Gc17:1Gc19:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc18:2]
[Gcnot:0:2Gc8:1][Gcnot:0:2Gc23:1][Gc0:0Gc0:1Gc9:2][Gc1:0Gc14:1Gc22:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc2:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc16:1][Gc2:0Gc19:1Gc21:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc19:2][Gc13:0Gc6:1Gc11:2][Gcnot:0:2Gc7:1][Gc19:0Gc23:1Gc2:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc12:2][Gc3:0Gc11:1Gc12:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc10:2][Gc3:0Gc20:1Gc4:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc16:2][Gc0:0Gc23:1Gc8:2][Gc19:0Gc18:1Gc9:2][Gcnot:0:1Gc14:2]
[Gcnot:0:1Gc23:2][Gc20:0Gc15:1Gc6:2][Gc21:0Gc7:1Gc19:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc11:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc3:1][Gc16:0Gc20:1Gc15:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc3:2][Gcnot:0:2Gc20:1][Gc16:0Gc20:1Gc16:2][Gc2:0Gc12:1Gc5:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc12:1][Gc3:0Gc9:1Gc1:2][Gcnot:0:2Gc5:1][Gc6:0Gc8:1Gc22:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc3:1][Gc11:0Gc10:1Gc1:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc10:2][Gc4:0Gc16:1Gc21:2][Gcnot:0:2Gc18:1][Gc23:0Gc12:1Gc22:2]
[Gcnot:0:1Gc18:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc0:1][Gcnot:0:2Gc18:1][Gcnot:0:1Gc12:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc21:2][Gc4:0Gc17:1Gc8:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc10:1][Gc16:0Gc7:1Gc8:2][Gcnot:0:2Gc5:1][Gc3:0Gc9:1Gc22:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc3:1][Gc16:0Gc15:1Gc0:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc14:2][Gc15:0Gc22:1Gc13:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc0:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc20:2][Gc3:0Gc7:1Gc16:2][Gc3:0Gc20:1Gc18:2][Gcnot:0:1Gc11:2][Gc16:0Gc20:1Gc2:2]


==> anc/experiments/circuits/S1_3Q_B1_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc3:0Gc3:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc9:0Gc3:1Gc3:2][Gc4:0Gc12:1Gc12:2]
[Gc6:0Gc3:1Gc3:2][Gc13:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc12:0Gc9:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc9:0Gc6:1Gc9:2][Gc12:0Gc12:1Gc4:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc6:0Gc6:1Gc0:2][Gc13:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc6:0Gc3:1Gc6:2][Gc4:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc9:0Gc6:1Gc3:2][Gc20:0Gc5:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc12:0Gc3:1Gc9:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc6:0Gc3:1Gc4:2][Gc13:0Gc4:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc3:0Gc3:1Gc20:2][Gc20:0Gc5:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc3:0Gc6:1Gc4:2][Gc4:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc4:0Gc4:1Gc9:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc9:0Gc9:1Gc3:2][Gc0:0Gc19:1Gc12:2]
[Gc3:0Gc3:1Gc9:2][Gc4:0Gc4:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc6:0Gc3:1Gc0:2][Gcnot:0:2Gc20:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc13:0Gc4:1Gc6:2][Gc0:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc9:0Gc6:1Gc3:2][Gc12:0Gc0:1Gc4:2]
[Gc6:0Gc6:1Gc9:2][Gc12:0Gc0:1Gc0:2]
[Gc9:0Gc6:1Gc6:2][Gc0:0Gc5:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc9:0Gc9:1Gc6:2][Gc12:0Gc4:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc12:0Gc9:1Gc9:2][Gc0:0Gc4:1Gc4:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc3:0Gc6:1Gc12:2][Gc20:0Gc20:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc20:0Gc6:1Gc6:2][Gc0:0Gc20:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc3:0Gc6:1Gc6:2][Gc20:0Gc20:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc12:0Gc12:1Gc6:2][Gcnot:0:1Gc4:2][Gc22:0Gc22:1Gc0:2]
[Gc9:0Gc6:1Gc6:2][Gc12:0Gc4:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc9:0Gc3:1Gc3:2][Gc13:0Gc12:1Gc12:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc9:0Gc3:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc6:0Gc20:1Gc3:2][Gc5:0Gc0:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc6:0Gc12:1Gc3:2][Gc4:0Gc0:1Gc12:2]
[Gc12:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc3:0Gc3:1Gc3:2][Gc5:0Gc5:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc6:0Gc9:1Gc3:2][Gc0:0Gc4:1Gc0:2]
[Gc3:0Gc6:1Gc6:2][Gc5:0Gc5:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc6:0Gc9:1Gc6:2][Gc4:0Gc4:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc0:0Gc3:1Gc3:2][Gc0:0Gc4:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc5:0Gc6:1Gc9:2][Gcnot:0:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc0:0Gc3:1Gc9:2][Gc0:0Gc20:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc12:0Gc9:1Gc9:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc9:0Gc9:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc3:0Gc3:1Gc3:2][Gc4:0Gc20:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc6:0Gc9:1Gc9:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc3:0Gc4:1Gc3:2][Gc4:0Gc0:1Gc12:2]
[Gc12:0Gc12:1Gc3:2]
[Gc4:0Gc9:1Gc6:2][Gc0:0Gc4:1Gc12:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc6:0Gc0:1Gc3:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc12:0Gc3:1Gc9:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc9:0Gc6:1Gc9:2][Gcnot:0:1Gc4:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]


==> anc/experiments/circuits/S1_3Q_B1_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc3:2]
[Gc5:0Gc12:1Gc12:2][Gc9:0Gc0:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc20:2][Gc6:0Gc0:1Gc3:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2]
[Gc13:0Gc12:1Gc13:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc3:2]
[Gc13:0Gc3:1Gc13:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc3:2][Gcnot:0:1Gc0:2][Gc8:0Gc0:1Gc0:2][Gc6:0Gc3:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc0:0Gc20:1Gc0:2][Gc0:0Gc3:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc3:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc9:2][Gc12:0Gc12:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc6:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc3:2][Gc20:0Gc9:1Gc0:2][Gc6:0Gc0:1Gc0:2]
[Gc0:0Gc12:1Gc5:2][Gc0:0Gc9:1Gc0:2]
[Gc13:0Gc13:1Gc12:2][Gcnot:0:1Gc0:2][Gc8:0Gc8:1Gc0:2][Gc3:0Gc6:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc6:2][Gc20:0Gc20:1Gc0:2][Gc3:0Gc3:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc4:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc3:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc8:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2]
[Gc5:0Gc5:1Gc3:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc20:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc12:2][Gcnot:0:1Gc0:2][Gc8:0Gc12:1Gc0:2][Gc6:0Gc9:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc9:1][Gc22:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc20:0Gc4:1Gc0:2][Gc3:0Gc6:1Gc0:2]
[Gc13:0Gc13:1Gc0:2][Gcnot:0:1Gc0:2][Gc8:0Gc8:1Gc0:2][Gc3:0Gc6:1Gc0:2]
[Gc13:0Gc13:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc0:1Gc0:2][Gc9:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc0:2][Gc22:0Gc8:1Gc0:2][Gc6:0Gc3:1Gc0:2]
[Gc5:0Gc5:1Gc12:2][Gc9:0Gc0:1Gc9:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc8:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc6:1][Gc22:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc6:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc3:1][Gc22:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc6:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc9:1][Gc8:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc6:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc9:1][Gc22:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc9:2]
[Gc12:0Gc12:1Gc5:2][Gc9:0Gc9:1Gc0:2]
[Gc0:0Gc12:1Gc0:2]
[Gc3:0Gc3:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc9:0Gc0:1Gc0:2]
[Gc0:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc9:2]
[Gc12:0Gc19:1Gc3:2][Gc9:0Gc6:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc4:1Gc0:2][Gcnot:0:2Gc6:1][Gc0:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc9:2]
[Gc3:0Gc0:1Gc5:2][Gc0:0Gc0:1Gc9:2]
[Gc5:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc0:2]
[Gc13:0Gc12:1Gc13:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc0:2][Gc6:0Gc0:1Gc3:2]
[Gc13:0Gc13:1Gc12:2][Gcnot:0:1Gc9:2][Gc8:0Gc12:1Gc0:2][Gc6:0Gc9:1Gc0:2]
[Gc19:0Gc0:1Gc19:2][Gc6:0Gc0:1Gc9:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc20:2][Gc9:0Gc0:1Gc6:2]
[Gc13:0Gc12:1Gc13:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc3:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc9:0Gc20:1Gc0:2][Gc0:0Gc6:1Gc0:2]
[Gc12:0Gc5:1Gc12:2][Gc9:0Gc9:1Gc9:2]


==> anc/experiments/circuits/S1_3Q_B2_circuits_complete.txt <==
# Complete DRB circuits
[Gc0:0Gc11:1Gc3:2][Gc0:0Gc6:1Gc0:2][Gc0:0Gc1:1Gc3:2]
[Gc19:0Gc18:1Gc19:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc6:2][Gc9:0Gc9:1Gc6:2][Gc12:0Gc18:1Gc12:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc6:1][Gc13:0Gc0:1Gc11:2][Gc9:0Gc0:1Gc9:2][Gc3:0Gc9:1Gc7:2][Gc19:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc0:2][Gc17:0Gc9:1Gc0:2][Gc6:0Gc0:1Gc0:2][Gc6:0Gc9:1Gc17:2][Gc17:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc18:0Gc3:1Gc0:2][Gc6:0Gc0:1Gc0:2][Gc6:0Gc3:1Gc0:2][Gc18:0Gc0:1Gc0:2]
[Gc3:0Gc11:1Gc22:2][Gc0:0Gc6:1Gc9:2][Gc3:0Gc6:1Gc3:2][Gc0:0Gc22:1Gc1:2]
[Gc11:0Gc11:1Gc0:2][Gc3:0Gc3:1Gc0:2][Gc3:0Gc9:1Gc0:2][Gc22:0Gc1:1Gc0:2]
[Gc19:0Gc19:1Gc11:2][Gcnot:0:1Gc6:2][Gc11:0Gc11:1Gc0:2][Gc6:0Gc9:1Gc0:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc19:1][Gc11:0Gc7:1Gc13:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc13:2][Gc12:0Gc9:1Gc7:2][Gcnot:0:2Gc18:1][Gc13:0Gc0:1Gc13:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc9:2][Gc6:0Gc9:1Gc0:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc8:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc19:2][Gcnot:0:2Gc12:1][Gc0:0Gc17:1Gc3:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc11:2][Gc6:0Gc0:1Gc0:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc9:2][Gc3:0Gc6:1Gc6:2][Gc17:0Gc17:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc19:0Gc19:1Gc11:2][Gcnot:0:1Gc3:2][Gc13:0Gc11:1Gc0:2][Gc3:0Gc9:1Gc0:2][Gcnot:0:2Gc22:1][Gc16:0Gc19:1Gc22:2][Gcnot:0:1Gc10:2][Gc0:0Gc22:1Gc14:2][Gcnot:0:2Gc22:1][Gc3:0Gc17:1Gc7:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc19:0Gc19:1Gc3:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gc9:0Gc3:1Gc0:2][Gc2:0Gc17:1Gc16:2][Gcnot:0:1Gc19:2][Gc20:0Gc9:1Gc3:2][Gc13:0Gc23:1Gc3:2][Gcnot:0:2Gc5:1][Gc11:0Gc9:1Gc7:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc18:2][Gc0:0Gc0:1Gc3:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc9:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc17:1][Gcnot:0:1Gc6:2][Gc6:0Gc3:1Gc7:2][Gc7:0Gc17:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc18:0Gc18:1Gc18:2][Gc6:0Gc6:1Gc3:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc13:1][Gc3:0Gc9:1Gc3:2][Gc18:0Gc18:1Gc18:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc6:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc20:2][Gcnot:0:2Gc15:1][Gc18:0Gc21:1Gc0:2][Gcnot:0:2Gc22:1][Gc9:0Gc20:1Gc9:2][Gc11:0Gc13:1Gc10:2][Gc11:0Gc16:1Gc7:2][Gc9:0Gc6:1Gc9:2][Gc11:0Gc11:1Gc18:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc18:2][Gc9:0Gc0:1Gc3:2][Gcnot:0:1Gc10:2][Gc14:0Gc11:1Gc18:2][Gc17:0Gc1:1Gc22:2][Gcnot:0:1Gc16:2][Gc9:0Gc8:1Gc8:2][Gc13:0Gc4:1Gc8:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc14:2][Gcnot:0:2Gc23:1][Gc11:0Gc8:1Gc15:2][Gc6:0Gc6:1Gc6:2][Gc11:0Gc17:1Gc7:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc6:2][Gc9:0Gc0:1Gc3:2][Gc22:0Gc10:1Gc16:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc4:2][Gc8:0Gc3:1Gc5:2][Gcnot:0:2Gc21:1][Gc11:0Gc20:1Gc11:2][Gc12:0Gc22:1Gc4:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc1:1][Gc3:0Gc9:1Gc6:2][Gc7:0Gc11:1Gc7:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc11:0Gc0:1Gc11:2][Gc9:0Gc0:1Gc9:2][Gcnot:0:1Gc9:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc22:2][Gcnot:0:2Gc23:1][Gc15:0Gc22:1Gc11:2][Gc9:0Gc22:1Gc20:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc8:2][Gc9:0Gc7:1Gc3:2][Gc19:0Gc0:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc3:1][Gc13:0Gc0:1Gc13:2][Gc9:0Gc0:1Gc9:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc12:1][Gc2:0Gc0:1Gc16:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc10:1][Gc3:0Gc5:1Gc18:2][Gc3:0Gc17:1Gc21:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc4:2][Gc6:0Gc17:1Gc6:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc3:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:1Gc15:2][Gc18:0Gc20:1Gc4:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc22:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc15:1][Gc7:0Gc9:1Gc9:2][Gc0:0Gc6:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc0:0Gc3:1Gc18:2][Gc0:0Gc0:1Gc6:2][Gcnot:0:1Gc16:2][Gc3:0Gc14:1Gc12:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc12:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc8:2][Gc18:0Gc12:1Gc0:2][Gc9:0Gc9:1Gc1:2][Gc18:0Gc18:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc9:2][Gc1:0Gc0:1Gc0:2][Gc13:0Gc2:1Gc2:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc18:2][Gc2:0Gc11:1Gc7:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc23:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc6:2][Gc6:0Gc9:1Gc9:2][Gc19:0Gc7:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc17:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc15:1][Gc9:0Gc6:1Gc22:2][Gcnot:0:2Gc13:1][Gc8:0Gc19:1Gc22:2][Gc10:0Gc18:1Gc4:2][Gcnot:0:1Gc14:2][Gc7:0Gc14:1Gc3:2][Gcnot:0:2Gc11:1][Gc7:0Gc14:1Gc18:2][Gc7:0Gc8:1Gc8:2][Gc2:0Gc10:1Gc0:2][Gc9:0Gc8:1Gc2:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc0:1][Gc11:0Gc3:1Gc3:2][Gc0:0Gc11:1Gc18:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc3:0Gc0:1Gc18:2][Gc0:0Gc0:1Gc6:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc13:2][Gc3:0Gc5:1Gc18:2][Gcnot:0:2Gc9:1][Gc12:0Gc3:1Gc17:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc10:2][Gc3:0Gc9:1Gc9:2][Gc12:0Gc12:1Gc18:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc9:2][Gc1:0Gc17:1Gc0:2][Gc6:0Gc3:1Gc0:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc1:2][Gc21:0Gc2:1Gc2:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc0:1][Gc20:0Gc15:1Gc11:2][Gc12:0Gc6:1Gc12:2][Gcnot:0:2Gc18:1][Gc13:0Gc0:1Gc13:2]
[Gc19:0Gc19:1Gc0:2][Gcnot:0:1Gc0:2][Gc11:0Gc11:1Gc0:2][Gc6:0Gc9:1Gc0:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc1:1][Gc10:0Gc1:1Gc18:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc9:2][Gc3:0Gc12:1Gc11:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc18:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc7:2][Gc4:0Gc4:1Gc23:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc2:2][Gc6:0Gc9:1Gc6:2][Gc7:0Gc12:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc19:0Gc19:1Gc18:2][Gcnot:0:1Gc3:2][Gc12:0Gc12:1Gc0:2][Gc9:0Gc3:1Gc0:2][Gcnot:0:1Gc5:2][Gc11:0Gc14:1Gc8:2][Gcnot:0:1Gc1:2][Gcnot:0:2Gc4:1][Gc3:0Gc9:1Gc10:2][Gc14:0Gc11:1Gc4:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc16:1][Gc8:0Gc12:1Gc11:2][Gcnot:0:1Gc14:2][Gc9:0Gc23:1Gc22:2][Gc9:0Gc5:1Gc21:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc8:2][Gc9:0Gc3:1Gc6:2][Gc17:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc11:2][Gc6:0Gc0:1Gc9:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc13:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc12:2][Gc15:0Gc20:1Gc1:2][Gc5:0Gc21:1Gc0:2][Gc4:0Gc4:1Gc8:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc3:1][Gc11:0Gc21:1Gc23:2][Gcnot:0:2Gc5:1][Gc11:0Gc9:1Gc9:2][Gcnot:0:1Gc12:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc9:2][Gc1:0Gc9:1Gc0:2][Gcnot:0:2Gc21:1][Gcnot:0:2Gc10:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc10:2][Gc1:0Gc13:1Gc4:2][Gc13:0Gc22:1Gc6:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc16:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc3:1][Gc8:0Gc6:1Gc17:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc0:2][Gc17:0Gc7:1Gc23:2][Gc16:0Gc17:1Gc16:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc11:2][Gc3:0Gc3:1Gc3:2][Gc12:0Gc17:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc6:2][Gcnot:0:2Gc14:1][Gc19:0Gc0:1Gc4:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc2:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc20:1][Gc6:0Gc21:1Gc1:2][Gcnot:0:1Gc11:2][Gc14:0Gc18:1Gc15:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc20:1][Gcnot:0:2Gc10:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc7:2][Gcnot:0:2Gc17:1][Gc16:0Gc21:1Gc1:2][Gc12:0Gc9:1Gc9:2][Gc0:0Gc6:1Gc18:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc3:2][Gc1:0Gc2:1Gc20:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc13:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc23:1][Gc9:0Gc20:1Gc9:2][Gc3:0Gc23:1Gc8:2][Gcnot:0:2Gc2:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc8:1][Gc3:0Gc18:1Gc18:2][Gcnot:0:1Gc7:2][Gc7:0Gc6:1Gc10:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc7:2][Gc3:0Gc9:1Gc6:2][Gc7:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc19:0Gc18:1Gc19:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc6:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc17:1][Gcnot:0:1Gc7:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc3:2][Gc20:0Gc15:1Gc21:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc9:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc0:1][Gcnot:0:2Gc11:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc17:1][Gc3:0Gc11:1Gc9:2][Gc11:0Gc0:1Gc17:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc11:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc3:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc18:2][Gc7:0Gc14:1Gc5:2][Gcnot:0:2Gc9:1][Gc2:0Gc18:1Gc9:2][Gc2:0Gc23:1Gc20:2][Gc4:0Gc18:1Gc14:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc23:1][Gc18:0Gc19:1Gc20:2][Gc1:0Gc17:1Gc23:2][Gc15:0Gc10:1Gc12:2][Gc9:0Gc1:1Gc9:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc2:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc14:2][Gc11:0Gc6:1Gc6:2][Gc0:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc17:2][Gc6:0Gc0:1Gc9:2][Gc4:0Gc16:1Gc6:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc13:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc16:2][Gc4:0Gc19:1Gc2:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc14:1][Gcnot:0:2Gc22:1][Gc3:0Gc3:1Gc17:2][Gc8:0Gc7:1Gc11:2][Gcnot:0:1Gc21:2][Gc1:0Gc13:1Gc13:2][Gcnot:0:2Gc18:1][Gc19:0Gc0:1Gc12:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc1:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc13:2][Gc9:0Gc7:1Gc9:2][Gc19:0Gc0:1Gc1:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc3:0Gc0:1Gc17:2][Gc9:0Gc11:1Gc10:2][Gc14:0Gc15:1Gc5:2][Gc1:0Gc16:1Gc23:2][Gc2:0Gc5:1Gc23:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc19:1][Gcnot:0:1Gc11:2][Gc4:0Gc4:1Gc4:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc6:1][Gcnot:0:2Gc10:1][Gc2:0Gc23:1Gc19:2][Gcnot:0:2Gc15:1][Gc6:0Gc3:1Gc3:2][Gc19:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc9:2][Gc3:0Gc0:1Gc0:2][Gc21:0Gc19:1Gc22:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc10:2][Gc6:0Gc7:1Gc4:2][Gc9:0Gc20:1Gc16:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc17:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc4:2][Gc4:0Gc1:1Gc11:2][Gcnot:0:2Gc22:1][Gc17:0Gc11:1Gc12:2][Gcnot:0:2Gc8:1][Gc5:0Gc19:1Gc15:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc13:1][Gc14:0Gc12:1Gc23:2][Gc21:0Gc1:1Gc13:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc19:1][Gc9:0Gc3:1Gc9:2][Gc12:0Gc7:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc6:2][Gc1:0Gc17:1Gc0:2][Gc0:0Gc3:1Gc0:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc10:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc10:2][Gc1:0Gc11:1Gc15:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc1:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc18:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc12:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc2:1][Gcnot:0:1Gc14:2][Gcnot:0:2Gc18:1][Gc9:0Gc14:1Gc10:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc4:2][Gc6:0Gc9:1Gc3:2][Gc7:0Gc6:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc6:2][Gc1:0Gc9:1Gc0:2][Gc6:0Gc0:1Gc0:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc13:1][Gc5:0Gc5:1Gc16:2][Gc17:0Gc5:1Gc9:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc12:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc3:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc22:2][Gc17:0Gc0:1Gc6:2][Gcnot:0:1Gc2:2][Gc11:0Gc3:1Gc3:2][Gcnot:0:1Gc6:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc18:0Gc18:1Gc11:2][Gc6:0Gc6:1Gc3:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc13:2][Gc16:0Gc15:1Gc3:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc1:2][Gcnot:0:2Gc8:1][Gc21:0Gc14:1Gc2:2][Gcnot:0:2Gc10:1][Gc22:0Gc13:1Gc8:2][Gcnot:0:2Gc0:1][Gc21:0Gc17:1Gc22:2][Gcnot:0:2Gc7:1][Gc14:0Gc14:1Gc19:2][Gc18:0Gc0:1Gc9:2][Gc9:0Gc9:1Gc12:2][Gc17:0Gc17:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc11:0Gc0:1Gc11:2][Gc6:0Gc0:1Gc0:2][Gc20:0Gc9:1Gc22:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc15:2][Gc1:0Gc9:1Gc10:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc11:2][Gcnot:0:2Gc12:1][Gc15:0Gc1:1Gc12:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc12:1][Gc21:0Gc22:1Gc19:2][Gc19:0Gc13:1Gc1:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc11:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc3:2][Gc10:0Gc21:1Gc10:2][Gcnot:0:2Gc12:1][Gc9:0Gc3:1Gc3:2][Gc0:0Gc18:1Gc0:2]
[Gc3:0Gc18:1Gc22:2][Gc0:0Gc3:1Gc6:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc3:1][Gc9:0Gc11:1Gc13:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc9:1][Gcnot:0:2Gc18:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc3:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc6:2][Gc4:0Gc0:1Gc1:2][Gc6:0Gc6:1Gc4:2][Gc17:0Gc7:1Gc7:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc10:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc11:2][Gc9:0Gc6:1Gc9:2][Gc12:0Gc22:1Gc6:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc18:0Gc11:1Gc18:2][Gc6:0Gc3:1Gc3:2][Gc23:0Gc5:1Gc7:2][Gcnot:0:2Gc13:1][Gc16:0Gc18:1Gc6:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc23:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc4:2][Gc9:0Gc5:1Gc11:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc17:1][Gcnot:0:1Gc4:2][Gc2:0Gc6:1Gc23:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc22:1][Gc0:0Gc15:1Gc11:2][Gc22:0Gc3:1Gc7:2][Gc7:0Gc20:1Gc16:2][Gc20:0Gc11:1Gc18:2][Gc5:0Gc10:1Gc18:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc3:2][Gc9:0Gc3:1Gc9:2][Gcnot:0:1Gc12:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc3:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc11:1][Gc11:0Gc21:1Gc19:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc19:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc6:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc23:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc9:1][Gc19:0Gc12:1Gc4:2][Gc17:0Gc13:1Gc20:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc2:1][Gc6:0Gc19:1Gc10:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc17:1][Gcnot:0:1Gc18:2][Gcnot:0:1Gc7:2][Gc10:0Gc17:1Gc5:2][Gc16:0Gc5:1Gc6:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc11:1][Gc3:0Gc6:1Gc7:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc0:1Gc11:2][Gc0:0Gc0:1Gc6:2][Gc2:0Gc20:1Gc20:2][Gc20:0Gc11:1Gc11:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc6:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc23:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc17:1][Gc0:0Gc7:1Gc11:2][Gc14:0Gc13:1Gc3:2][Gcnot:0:1Gc11:2][Gc3:0Gc9:1Gc0:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc20:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc22:1][Gc12:0Gc23:1Gc21:2][Gc19:0Gc12:1Gc20:2][Gc16:0Gc10:1Gc8:2][Gcnot:0:1Gc11:2][Gc3:0Gc3:1Gc20:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc15:2][Gc3:0Gc3:1Gc9:2][Gc12:0Gc18:1Gc7:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc3:0Gc11:1Gc22:2][Gc0:0Gc6:1Gc9:2][Gc1:0Gc15:1Gc9:2][Gcnot:0:1Gc5:2][Gc9:0Gc23:1Gc3:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc9:2][Gc14:0Gc19:1Gc0:2][Gcnot:0:2Gc21:1][Gc21:0Gc17:1Gc22:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc2:2][Gc13:0Gc0:1Gc1:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc13:2][Gc11:0Gc11:1Gc6:2][Gc5:0Gc11:1Gc7:2][Gcnot:0:1Gc22:2][Gc9:0Gc3:1Gc20:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc19:1][Gc3:0Gc6:1Gc6:2][Gc7:0Gc7:1Gc6:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc11:2][Gc6:0Gc0:1Gc9:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc10:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc22:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc0:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc6:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc2:2][Gcnot:0:2Gc3:1][Gc20:0Gc21:1Gc18:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc3:1][Gc18:0Gc21:1Gc10:2][Gc7:0Gc10:1Gc4:2][Gc17:0Gc20:1Gc4:2][Gcnot:0:2Gc21:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc1:2][Gc10:0Gc2:1Gc5:2][Gc11:0Gc11:1Gc9:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc17:2][Gc3:0Gc0:1Gc9:2][Gc11:0Gc5:1Gc23:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc22:1][Gc14:0Gc6:1Gc11:2][Gc4:0Gc14:1Gc23:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc2:2][Gc20:0Gc3:1Gc18:2][Gc7:0Gc0:1Gc19:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc20:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc8:1][Gcnot:0:2Gc10:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc11:2][Gc17:0Gc14:1Gc11:2][Gc2:0Gc17:1Gc21:2][Gc23:0Gc5:1Gc20:2][Gcnot:0:1Gc9:2][Gc18:0Gc3:1Gc18:2]
[Gc11:0Gc18:1Gc18:2][Gc6:0Gc6:1Gc3:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc1:1][Gcnot:0:2Gc9:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc20:1][Gcnot:0:2Gc19:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc9:1][Gc1:0Gc12:1Gc3:2][Gcnot:0:2Gc7:1][Gc8:0Gc0:1Gc15:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc0:2][Gcnot:0:2Gc13:1][Gc8:0Gc6:1Gc5:2][Gc9:0Gc17:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc8:0Gc12:1Gc12:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc1:1][Gc23:0Gc0:1Gc18:2][Gcnot:0:2Gc19:1][Gcnot:0:2Gc3:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc13:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc7:2][Gc0:0Gc0:1Gc23:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc2:2][Gc21:0Gc14:1Gc9:2][Gc16:0Gc5:1Gc12:2][Gcnot:0:1Gc7:2][Gc12:0Gc18:1Gc11:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc21:2][Gc1:0Gc11:1Gc10:2][Gc12:0Gc0:1Gc5:2][Gc21:0Gc11:1Gc9:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc14:2][Gc3:0Gc6:1Gc6:2][Gc7:0Gc7:1Gc6:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]


==> anc/experiments/circuits/S1_3Q_B2_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gcnot:0:1Gc10:2][Gcnot:0:2Gc19:1][Gc11:0Gc7:1Gc13:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc13:2]
[Gcnot:0:2Gc17:1][Gcnot:0:1Gc8:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc19:2][Gcnot:0:2Gc12:1]
[Gcnot:0:1Gc6:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc9:2]
[Gcnot:0:2Gc22:1][Gc16:0Gc19:1Gc22:2][Gcnot:0:1Gc10:2][Gc0:0Gc22:1Gc14:2][Gcnot:0:2Gc22:1]
[Gc2:0Gc17:1Gc16:2][Gcnot:0:1Gc19:2][Gc20:0Gc9:1Gc3:2][Gc13:0Gc23:1Gc3:2][Gcnot:0:2Gc5:1]
[Gcnot:0:2Gc6:1][Gcnot:0:1Gc9:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc17:1][Gcnot:0:1Gc6:2]
[Gcnot:0:1Gc23:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc13:1]
[Gcnot:0:1Gc9:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc20:2][Gcnot:0:2Gc15:1][Gc18:0Gc21:1Gc0:2][Gcnot:0:2Gc22:1][Gc9:0Gc20:1Gc9:2][Gc11:0Gc13:1Gc10:2][Gc11:0Gc16:1Gc7:2]
[Gcnot:0:1Gc10:2][Gc14:0Gc11:1Gc18:2][Gc17:0Gc1:1Gc22:2][Gcnot:0:1Gc16:2][Gc9:0Gc8:1Gc8:2][Gc13:0Gc4:1Gc8:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc14:2][Gcnot:0:2Gc23:1][Gc11:0Gc8:1Gc15:2]
[Gc22:0Gc10:1Gc16:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc4:2][Gc8:0Gc3:1Gc5:2][Gcnot:0:2Gc21:1][Gc11:0Gc20:1Gc11:2][Gc12:0Gc22:1Gc4:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc1:1]
[Gcnot:0:1Gc9:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc22:2][Gcnot:0:2Gc23:1][Gc15:0Gc22:1Gc11:2][Gc9:0Gc22:1Gc20:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc8:2]
[Gcnot:0:2Gc7:1][Gcnot:0:2Gc12:1][Gc2:0Gc0:1Gc16:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc10:1][Gc3:0Gc5:1Gc18:2][Gc3:0Gc17:1Gc21:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc4:2]
[Gcnot:0:1Gc15:2][Gc18:0Gc20:1Gc4:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc22:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc15:1]
[Gcnot:0:1Gc16:2][Gc3:0Gc14:1Gc12:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc12:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc8:2][Gc18:0Gc12:1Gc0:2]
[Gc13:0Gc2:1Gc2:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc18:2][Gc2:0Gc11:1Gc7:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc23:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc6:2]
[Gcnot:0:1Gc12:2][Gcnot:0:2Gc15:1][Gc9:0Gc6:1Gc22:2][Gcnot:0:2Gc13:1][Gc8:0Gc19:1Gc22:2][Gc10:0Gc18:1Gc4:2][Gcnot:0:1Gc14:2][Gc7:0Gc14:1Gc3:2][Gcnot:0:2Gc11:1][Gc7:0Gc14:1Gc18:2][Gc7:0Gc8:1Gc8:2][Gc2:0Gc10:1Gc0:2][Gc9:0Gc8:1Gc2:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc0:1]
[Gcnot:0:1Gc16:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc13:2][Gc3:0Gc5:1Gc18:2][Gcnot:0:2Gc9:1][Gc12:0Gc3:1Gc17:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc10:2]
[Gcnot:0:2Gc21:1][Gcnot:0:1Gc1:2][Gc21:0Gc2:1Gc2:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc0:1][Gc20:0Gc15:1Gc11:2]
[Gcnot:0:2Gc13:1][Gcnot:0:2Gc1:1][Gc10:0Gc1:1Gc18:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc9:2][Gc3:0Gc12:1Gc11:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc18:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc7:2][Gc4:0Gc4:1Gc23:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc2:2]
[Gcnot:0:1Gc5:2][Gc11:0Gc14:1Gc8:2][Gcnot:0:1Gc1:2][Gcnot:0:2Gc4:1][Gc3:0Gc9:1Gc10:2][Gc14:0Gc11:1Gc4:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc16:1][Gc8:0Gc12:1Gc11:2][Gcnot:0:1Gc14:2][Gc9:0Gc23:1Gc22:2][Gc9:0Gc5:1Gc21:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc8:2]
[Gcnot:0:1Gc22:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc13:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc12:2][Gc15:0Gc20:1Gc1:2][Gc5:0Gc21:1Gc0:2][Gc4:0Gc4:1Gc8:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc3:1][Gc11:0Gc21:1Gc23:2][Gcnot:0:2Gc5:1]
[Gcnot:0:2Gc21:1][Gcnot:0:2Gc10:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc10:2][Gc1:0Gc13:1Gc4:2][Gc13:0Gc22:1Gc6:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc16:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc3:1][Gc8:0Gc6:1Gc17:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc0:2][Gc17:0Gc7:1Gc23:2][Gc16:0Gc17:1Gc16:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc11:2]
[Gcnot:0:2Gc14:1][Gc19:0Gc0:1Gc4:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc2:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc20:1][Gc6:0Gc21:1Gc1:2][Gcnot:0:1Gc11:2][Gc14:0Gc18:1Gc15:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc20:1][Gcnot:0:2Gc10:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc7:2][Gcnot:0:2Gc17:1][Gc16:0Gc21:1Gc1:2]
[Gc1:0Gc2:1Gc20:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc13:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc23:1][Gc9:0Gc20:1Gc9:2][Gc3:0Gc23:1Gc8:2][Gcnot:0:2Gc2:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc8:1][Gc3:0Gc18:1Gc18:2][Gcnot:0:1Gc7:2][Gc7:0Gc6:1Gc10:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc7:2]
[Gcnot:0:2Gc22:1][Gcnot:0:2Gc17:1][Gcnot:0:1Gc7:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc3:2][Gc20:0Gc15:1Gc21:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc9:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc0:1][Gcnot:0:2Gc11:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc17:1]
[Gcnot:0:2Gc7:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc18:2][Gc7:0Gc14:1Gc5:2][Gcnot:0:2Gc9:1][Gc2:0Gc18:1Gc9:2][Gc2:0Gc23:1Gc20:2][Gc4:0Gc18:1Gc14:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc23:1][Gc18:0Gc19:1Gc20:2][Gc1:0Gc17:1Gc23:2][Gc15:0Gc10:1Gc12:2][Gc9:0Gc1:1Gc9:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc2:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc14:2]
[Gc4:0Gc16:1Gc6:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc13:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc16:2][Gc4:0Gc19:1Gc2:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc14:1][Gcnot:0:2Gc22:1][Gc3:0Gc3:1Gc17:2][Gc8:0Gc7:1Gc11:2][Gcnot:0:1Gc21:2][Gc1:0Gc13:1Gc13:2][Gcnot:0:2Gc18:1][Gc19:0Gc0:1Gc12:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc1:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc13:2]
[Gc9:0Gc11:1Gc10:2][Gc14:0Gc15:1Gc5:2][Gc1:0Gc16:1Gc23:2][Gc2:0Gc5:1Gc23:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc19:1][Gcnot:0:1Gc11:2][Gc4:0Gc4:1Gc4:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc6:1][Gcnot:0:2Gc10:1][Gc2:0Gc23:1Gc19:2][Gcnot:0:2Gc15:1]
[Gc21:0Gc19:1Gc22:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc10:2][Gc6:0Gc7:1Gc4:2][Gc9:0Gc20:1Gc16:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc17:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc4:2][Gc4:0Gc1:1Gc11:2][Gcnot:0:2Gc22:1][Gc17:0Gc11:1Gc12:2][Gcnot:0:2Gc8:1][Gc5:0Gc19:1Gc15:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc13:1][Gc14:0Gc12:1Gc23:2][Gc21:0Gc1:1Gc13:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc19:1]
[Gcnot:0:2Gc15:1][Gcnot:0:1Gc10:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc10:2][Gc1:0Gc11:1Gc15:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc1:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc18:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc12:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc2:1][Gcnot:0:1Gc14:2][Gcnot:0:2Gc18:1][Gc9:0Gc14:1Gc10:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc4:2]
[Gcnot:0:1Gc16:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc13:1][Gc5:0Gc5:1Gc16:2][Gc17:0Gc5:1Gc9:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc12:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc3:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc22:2][Gc17:0Gc0:1Gc6:2][Gcnot:0:1Gc2:2]
[Gcnot:0:1Gc8:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc13:2][Gc16:0Gc15:1Gc3:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc1:2][Gcnot:0:2Gc8:1][Gc21:0Gc14:1Gc2:2][Gcnot:0:2Gc10:1][Gc22:0Gc13:1Gc8:2][Gcnot:0:2Gc0:1][Gc21:0Gc17:1Gc22:2][Gcnot:0:2Gc7:1][Gc14:0Gc14:1Gc19:2][Gc18:0Gc0:1Gc9:2]
[Gc20:0Gc9:1Gc22:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc15:2][Gc1:0Gc9:1Gc10:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc21:1][Gcnot:0:1Gc11:2][Gcnot:0:2Gc12:1][Gc15:0Gc1:1Gc12:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc12:1][Gc21:0Gc22:1Gc19:2][Gc19:0Gc13:1Gc1:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc11:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc10:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc3:2][Gc10:0Gc21:1Gc10:2][Gcnot:0:2Gc12:1]
[Gcnot:0:2Gc6:1][Gcnot:0:2Gc3:1][Gc9:0Gc11:1Gc13:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc9:1][Gcnot:0:2Gc18:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc3:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc6:2][Gc4:0Gc0:1Gc1:2][Gc6:0Gc6:1Gc4:2][Gc17:0Gc7:1Gc7:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc10:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc11:2]
[Gc23:0Gc5:1Gc7:2][Gcnot:0:2Gc13:1][Gc16:0Gc18:1Gc6:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc23:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc4:2][Gc9:0Gc5:1Gc11:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc17:1][Gcnot:0:1Gc4:2][Gc2:0Gc6:1Gc23:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc22:1][Gc0:0Gc15:1Gc11:2][Gc22:0Gc3:1Gc7:2][Gc7:0Gc20:1Gc16:2][Gc20:0Gc11:1Gc18:2][Gc5:0Gc10:1Gc18:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc3:2]
[Gcnot:0:1Gc8:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc11:1][Gc11:0Gc21:1Gc19:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc19:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc6:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc23:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc9:1][Gc19:0Gc12:1Gc4:2][Gc17:0Gc13:1Gc20:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc2:1][Gc6:0Gc19:1Gc10:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc17:1][Gcnot:0:1Gc18:2][Gcnot:0:1Gc7:2][Gc10:0Gc17:1Gc5:2][Gc16:0Gc5:1Gc6:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc11:1]
[Gc2:0Gc20:1Gc20:2][Gc20:0Gc11:1Gc11:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc6:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc23:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc17:1][Gc0:0Gc7:1Gc11:2][Gc14:0Gc13:1Gc3:2][Gcnot:0:1Gc11:2][Gc3:0Gc9:1Gc0:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc20:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc22:1][Gc12:0Gc23:1Gc21:2][Gc19:0Gc12:1Gc20:2][Gc16:0Gc10:1Gc8:2][Gcnot:0:1Gc11:2][Gc3:0Gc3:1Gc20:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc15:2]
[Gc1:0Gc15:1Gc9:2][Gcnot:0:1Gc5:2][Gc9:0Gc23:1Gc3:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc9:2][Gc14:0Gc19:1Gc0:2][Gcnot:0:2Gc21:1][Gc21:0Gc17:1Gc22:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc2:2][Gc13:0Gc0:1Gc1:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc13:2][Gc11:0Gc11:1Gc6:2][Gc5:0Gc11:1Gc7:2][Gcnot:0:1Gc22:2][Gc9:0Gc3:1Gc20:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc19:1]
[Gcnot:0:1Gc22:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc10:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc22:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc0:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc6:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc2:2][Gcnot:0:2Gc3:1][Gc20:0Gc21:1Gc18:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc3:1][Gc18:0Gc21:1Gc10:2][Gc7:0Gc10:1Gc4:2][Gc17:0Gc20:1Gc4:2][Gcnot:0:2Gc21:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc1:2][Gc10:0Gc2:1Gc5:2]
[Gc11:0Gc5:1Gc23:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc22:1][Gc14:0Gc6:1Gc11:2][Gc4:0Gc14:1Gc23:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc2:2][Gc20:0Gc3:1Gc18:2][Gc7:0Gc0:1Gc19:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc20:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc8:1][Gcnot:0:2Gc10:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc11:2][Gc17:0Gc14:1Gc11:2][Gc2:0Gc17:1Gc21:2][Gc23:0Gc5:1Gc20:2][Gcnot:0:1Gc9:2]
[Gcnot:0:1Gc10:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc1:1][Gcnot:0:2Gc9:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc20:1][Gcnot:0:2Gc19:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc9:1][Gc1:0Gc12:1Gc3:2][Gcnot:0:2Gc7:1][Gc8:0Gc0:1Gc15:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc0:2][Gcnot:0:2Gc13:1][Gc8:0Gc6:1Gc5:2]
[Gcnot:0:2Gc0:1][Gc8:0Gc12:1Gc12:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc1:1][Gc23:0Gc0:1Gc18:2][Gcnot:0:2Gc19:1][Gcnot:0:2Gc3:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc13:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc7:2][Gc0:0Gc0:1Gc23:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc2:2][Gc21:0Gc14:1Gc9:2][Gc16:0Gc5:1Gc12:2][Gcnot:0:1Gc7:2][Gc12:0Gc18:1Gc11:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc21:2][Gc1:0Gc11:1Gc10:2][Gc12:0Gc0:1Gc5:2][Gc21:0Gc11:1Gc9:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc14:2]


==> anc/experiments/circuits/S1_3Q_B2_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc0:0Gc1:1Gc3:2]
[Gc9:0Gc9:1Gc6:2][Gc12:0Gc18:1Gc12:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc3:0Gc9:1Gc7:2][Gc19:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc9:1Gc17:2][Gc17:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc6:0Gc3:1Gc0:2][Gc18:0Gc0:1Gc0:2]
[Gc3:0Gc6:1Gc3:2][Gc0:0Gc22:1Gc1:2]
[Gc3:0Gc9:1Gc0:2][Gc22:0Gc1:1Gc0:2]
[Gc12:0Gc9:1Gc7:2][Gcnot:0:2Gc18:1][Gc13:0Gc0:1Gc13:2]
[Gc0:0Gc17:1Gc3:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc3:0Gc6:1Gc6:2][Gc17:0Gc17:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc3:0Gc17:1Gc7:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc9:1Gc7:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc6:0Gc3:1Gc7:2][Gc7:0Gc17:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc9:1Gc3:2][Gc18:0Gc18:1Gc18:2]
[Gc9:0Gc6:1Gc9:2][Gc11:0Gc11:1Gc18:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc6:0Gc6:1Gc6:2][Gc11:0Gc17:1Gc7:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc9:1Gc6:2][Gc7:0Gc11:1Gc7:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc9:0Gc7:1Gc3:2][Gc19:0Gc0:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc17:1Gc6:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc7:0Gc9:1Gc9:2][Gc0:0Gc6:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc9:1Gc1:2][Gc18:0Gc18:1Gc0:2]
[Gc6:0Gc9:1Gc9:2][Gc19:0Gc7:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc3:1Gc3:2][Gc0:0Gc11:1Gc18:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc3:0Gc9:1Gc9:2][Gc12:0Gc12:1Gc18:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc12:0Gc6:1Gc12:2][Gcnot:0:2Gc18:1][Gc13:0Gc0:1Gc13:2]
[Gc6:0Gc9:1Gc6:2][Gc7:0Gc12:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc3:1Gc6:2][Gc17:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc11:0Gc9:1Gc9:2][Gcnot:0:1Gc12:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc3:1Gc3:2][Gc12:0Gc17:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc12:0Gc9:1Gc9:2][Gc0:0Gc6:1Gc18:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc9:1Gc6:2][Gc7:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc11:1Gc9:2][Gc11:0Gc0:1Gc17:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc11:0Gc6:1Gc6:2][Gc0:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc9:0Gc7:1Gc9:2][Gc19:0Gc0:1Gc1:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc3:1Gc3:2][Gc19:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc9:0Gc3:1Gc9:2][Gc12:0Gc7:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc9:1Gc3:2][Gc7:0Gc6:1Gc7:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc3:1Gc3:2][Gcnot:0:1Gc6:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc9:1Gc12:2][Gc17:0Gc17:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc3:1Gc3:2][Gc0:0Gc18:1Gc0:2]
[Gc9:0Gc6:1Gc9:2][Gc12:0Gc22:1Gc6:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc9:0Gc3:1Gc9:2][Gcnot:0:1Gc12:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc6:1Gc7:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc3:1Gc9:2][Gc12:0Gc18:1Gc7:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc3:0Gc6:1Gc6:2][Gc7:0Gc7:1Gc6:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc11:0Gc11:1Gc9:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc18:0Gc3:1Gc18:2]
[Gc9:0Gc17:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc3:0Gc6:1Gc6:2][Gc7:0Gc7:1Gc6:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]


==> anc/experiments/circuits/S1_3Q_B2_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc0:0Gc11:1Gc3:2][Gc0:0Gc6:1Gc0:2]
[Gc19:0Gc18:1Gc19:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc6:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc6:1][Gc13:0Gc0:1Gc11:2][Gc9:0Gc0:1Gc9:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc0:2][Gc17:0Gc9:1Gc0:2][Gc6:0Gc0:1Gc0:2]
[Gc18:0Gc3:1Gc0:2][Gc6:0Gc0:1Gc0:2]
[Gc3:0Gc11:1Gc22:2][Gc0:0Gc6:1Gc9:2]
[Gc11:0Gc11:1Gc0:2][Gc3:0Gc3:1Gc0:2]
[Gc19:0Gc19:1Gc11:2][Gcnot:0:1Gc6:2][Gc11:0Gc11:1Gc0:2][Gc6:0Gc9:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc9:2][Gc6:0Gc9:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc11:2][Gc6:0Gc0:1Gc0:2]
[Gc19:0Gc19:1Gc11:2][Gcnot:0:1Gc3:2][Gc13:0Gc11:1Gc0:2][Gc3:0Gc9:1Gc0:2]
[Gc19:0Gc19:1Gc3:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gc9:0Gc3:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc18:2][Gc0:0Gc0:1Gc3:2]
[Gc18:0Gc18:1Gc18:2][Gc6:0Gc6:1Gc3:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc6:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc18:2][Gc9:0Gc0:1Gc3:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc6:2][Gc9:0Gc0:1Gc3:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc11:0Gc0:1Gc11:2][Gc9:0Gc0:1Gc9:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc3:1][Gc13:0Gc0:1Gc13:2][Gc9:0Gc0:1Gc9:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc3:2][Gc3:0Gc0:1Gc0:2]
[Gc0:0Gc3:1Gc18:2][Gc0:0Gc0:1Gc6:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc9:2][Gc1:0Gc0:1Gc0:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc17:2][Gc9:0Gc0:1Gc0:2]
[Gc3:0Gc0:1Gc18:2][Gc0:0Gc0:1Gc6:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc9:2][Gc1:0Gc17:1Gc0:2][Gc6:0Gc3:1Gc0:2]
[Gc19:0Gc19:1Gc0:2][Gcnot:0:1Gc0:2][Gc11:0Gc11:1Gc0:2][Gc6:0Gc9:1Gc0:2]
[Gc19:0Gc19:1Gc18:2][Gcnot:0:1Gc3:2][Gc12:0Gc12:1Gc0:2][Gc9:0Gc3:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc11:2][Gc6:0Gc0:1Gc9:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc9:2][Gc1:0Gc9:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc6:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc3:2]
[Gc19:0Gc18:1Gc19:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc6:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc11:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc3:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc17:2][Gc6:0Gc0:1Gc9:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc17:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc3:0Gc0:1Gc17:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc11:2][Gcnot:0:1Gc9:2][Gc3:0Gc0:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc6:2][Gc1:0Gc17:1Gc0:2][Gc0:0Gc3:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc6:2][Gc1:0Gc9:1Gc0:2][Gc6:0Gc0:1Gc0:2]
[Gc18:0Gc18:1Gc11:2][Gc6:0Gc6:1Gc3:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc11:0Gc0:1Gc11:2][Gc6:0Gc0:1Gc0:2]
[Gc3:0Gc18:1Gc22:2][Gc0:0Gc3:1Gc6:2]
[Gc18:0Gc11:1Gc18:2][Gc6:0Gc3:1Gc3:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc17:0Gc0:1Gc3:2]
[Gc3:0Gc0:1Gc11:2][Gc0:0Gc0:1Gc6:2]
[Gc3:0Gc11:1Gc22:2][Gc0:0Gc6:1Gc9:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc11:2][Gc6:0Gc0:1Gc9:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc17:2][Gc3:0Gc0:1Gc9:2]
[Gc11:0Gc18:1Gc18:2][Gc6:0Gc6:1Gc3:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc3:0Gc0:1Gc0:2]


==> anc/experiments/circuits/S1_3Q_B3_circuits_complete.txt <==
# Complete DRB circuits
[Gc18:0Gc0:1Gc0:2][Gc6:0Gc0:1Gc0:2][Gc9:0Gc0:1Gc0:2][Gc18:0Gc0:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc6:2][Gc20:0Gc9:1Gc0:2][Gc9:0Gc0:1Gc0:2][Gc6:0Gc6:1Gc12:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc19:0Gc3:1Gc11:2][Gc6:0Gc0:1Gc3:2][Gc4:0Gc3:1Gc4:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc9:1][Gc8:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc6:2][Gc6:0Gc6:1Gc6:2][Gc4:0Gc4:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:2Gc9:1][Gc22:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc9:2][Gc3:0Gc9:1Gc6:2][Gc19:0Gc4:1Gc4:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc11:0Gc18:1Gc3:2][Gc3:0Gc3:1Gc0:2][Gc4:0Gc18:1Gc3:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc18:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc18:2][Gc0:0Gc0:1Gc3:2][Gc9:0Gc20:1Gc4:2][Gc19:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc3:2][Gc23:0Gc20:1Gc7:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc19:1][Gcnot:0:2Gc17:1][Gc0:0Gc20:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc11:0Gc3:1Gc19:2][Gc3:0Gc0:1Gc6:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc20:2][Gc4:0Gc3:1Gc18:2][Gc0:0Gc4:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc9:1][Gc22:0Gc0:1Gc8:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc12:2][Gc4:0Gc21:1Gc20:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc21:1][Gc11:0Gc20:1Gc9:2][Gcnot:0:1Gc4:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc20:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:2Gc7:1][Gc16:0Gc21:1Gc5:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc11:2][Gc15:0Gc8:1Gc7:2][Gc3:0Gc9:1Gc6:2][Gc12:0Gc18:1Gc4:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc20:0Gc9:1Gc0:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc21:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc12:1][Gcnot:0:2Gc17:1][Gc6:0Gc6:1Gc9:2][Gc20:0Gc20:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc19:0Gc19:1Gc11:2][Gcnot:0:1Gc3:2][Gc12:0Gc6:1Gc0:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc15:2][Gc3:0Gc9:1Gc18:2][Gc4:0Gc12:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc6:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc9:2][Gc19:0Gc18:1Gc1:2][Gc6:0Gc4:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc19:0Gc3:1Gc19:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc9:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc7:2][Gcnot:0:2Gc2:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc22:1][Gc6:0Gc19:1Gc13:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc15:2][Gc3:0Gc6:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc19:0Gc18:1Gc19:2][Gcnot:0:2Gc3:1][Gc8:0Gc0:1Gc6:2][Gc3:0Gc0:1Gc0:2][Gc6:0Gc2:1Gc9:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc20:1][Gc4:0Gc18:1Gc14:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc10:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc3:1][Gc9:0Gc0:1Gc20:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc11:0Gc18:1Gc18:2][Gc6:0Gc3:1Gc6:2][Gcnot:0:2Gc6:1][Gc0:0Gc1:1Gc11:2][Gc1:0Gc2:1Gc20:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc10:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc2:2][Gc9:0Gc3:1Gc3:2][Gc0:0Gc0:1Gc19:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc9:2][Gc4:0Gc0:1Gc0:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc5:2][Gc1:0Gc0:1Gc10:2][Gc23:0Gc18:1Gc13:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc23:1][Gc12:0Gc19:1Gc23:2][Gc3:0Gc6:1Gc4:2][Gc4:0Gc18:1Gc0:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc9:2][Gc20:0Gc9:1Gc0:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc17:2][Gc12:0Gc13:1Gc11:2][Gc7:0Gc18:1Gc12:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc3:1][Gc17:0Gc8:1Gc7:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc3:1][Gc6:0Gc3:1Gc6:2][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc18:0Gc3:1Gc3:2][Gc6:0Gc0:1Gc0:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc18:1][Gcnot:0:1Gc10:2][Gc11:0Gc9:1Gc8:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc4:1][Gc1:0Gc3:1Gc13:2][Gc1:0Gc18:1Gc21:2][Gc6:0Gc9:1Gc3:2][Gc12:0Gc18:1Gc6:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc3:2][Gc3:0Gc0:1Gc0:2][Gc9:0Gc22:1Gc17:2][Gc12:0Gc9:1Gc14:2][Gcnot:0:2Gc18:1][Gc15:0Gc6:1Gc5:2][Gcnot:0:2Gc18:1][Gc21:0Gc18:1Gc15:2][Gc11:0Gc1:1Gc1:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc1:2][Gcnot:0:1Gc9:2][Gc6:0Gc12:1Gc3:2][Gc12:0Gc0:1Gc18:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc3:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc4:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc15:2][Gc5:0Gc15:1Gc20:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc10:2][Gc18:0Gc22:1Gc2:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc5:2][Gc6:0Gc20:1Gc3:2][Gc0:0Gc0:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc3:2][Gc20:0Gc20:1Gc0:2][Gc6:0Gc3:1Gc0:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc8:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc9:1][Gc23:0Gc4:1Gc19:2][Gc13:0Gc13:1Gc15:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc2:1][Gc3:0Gc4:1Gc23:2][Gc10:0Gc10:1Gc15:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc19:2][Gc9:0Gc3:1Gc3:2][Gc4:0Gc0:1Gc18:2]
[Gc19:0Gc0:1Gc19:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc6:2][Gc6:0Gc0:1Gc0:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc16:2][Gc3:0Gc17:1Gc13:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc4:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc0:2][Gc6:0Gc19:1Gc23:2][Gcnot:0:2Gc8:1][Gc11:0Gc21:1Gc22:2][Gc6:0Gc3:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc19:0Gc11:1Gc19:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc6:2][Gcnot:0:1Gc19:2][Gc9:0Gc3:1Gc4:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc13:1][Gcnot:0:2Gc20:1][Gc23:0Gc3:1Gc14:2][Gcnot:0:2Gc13:1][Gc9:0Gc1:1Gc8:2][Gc10:0Gc4:1Gc12:2][Gc8:0Gc6:1Gc6:2][Gcnot:0:1Gc1:2][Gc9:0Gc10:1Gc16:2][Gcnot:0:2Gc10:1][Gc6:0Gc6:1Gc3:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc0:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:1Gc3:2][Gc10:0Gc5:1Gc20:2][Gcnot:0:1Gc1:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc7:2][Gcnot:0:2Gc17:1][Gc6:0Gc7:1Gc16:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc23:1][Gc14:0Gc3:1Gc20:2][Gc1:0Gc1:1Gc4:2][Gcnot:0:2Gc1:1][Gc6:0Gc9:1Gc0:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc22:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc9:2][Gc23:0Gc11:1Gc8:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc2:2][Gc23:0Gc18:1Gc12:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc9:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc11:1][Gc7:0Gc18:1Gc5:2][Gc16:0Gc23:1Gc22:2][Gc9:0Gc6:1Gc0:2][Gc20:0Gc20:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc18:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:1Gc1:2][Gc5:0Gc6:1Gc6:2][Gc22:0Gc23:1Gc0:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc7:1][Gc17:0Gc17:1Gc5:2][Gc23:0Gc0:1Gc4:2][Gcnot:0:2Gc5:1][Gc6:0Gc3:1Gc6:2][Gc19:0Gc18:1Gc0:2]
[Gc0:0Gc11:1Gc18:2][Gc0:0Gc3:1Gc6:2][Gcnot:0:1Gc23:2][Gc8:0Gc11:1Gc17:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc1:1][Gc8:0Gc2:1Gc5:2][Gcnot:0:1Gc7:2][Gc11:0Gc2:1Gc19:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc4:1][Gc2:0Gc16:1Gc5:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc18:2][Gc14:0Gc0:1Gc22:2][Gcnot:0:1Gc2:2][Gc5:0Gc15:1Gc19:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc17:2][Gc6:0Gc19:1Gc3:2][Gc4:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc19:0Gc19:1Gc11:2][Gcnot:0:1Gc3:2][Gc8:0Gc12:1Gc0:2][Gc3:0Gc6:1Gc0:2][Gc15:0Gc11:1Gc15:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc19:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc23:1][Gcnot:0:1Gc18:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc12:1][Gcnot:0:2Gc20:1][Gcnot:0:1Gc21:2][Gc2:0Gc11:1Gc17:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc10:1][Gc21:0Gc1:1Gc17:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc6:1][Gc18:0Gc18:1Gc13:2][Gc12:0Gc6:1Gc18:2][Gc0:0Gc4:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc19:0Gc19:1Gc18:2][Gcnot:0:1Gc3:2][Gc8:0Gc12:1Gc0:2][Gc6:0Gc6:1Gc0:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc17:2][Gc20:0Gc4:1Gc15:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc19:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc22:2][Gc11:0Gc16:1Gc22:2][Gc4:0Gc3:1Gc0:2][Gc0:0Gc19:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc4:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc18:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc12:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc13:2][Gc0:0Gc13:1Gc0:2][Gc18:0Gc16:1Gc17:2][Gc10:0Gc20:1Gc8:2][Gcnot:0:1Gc7:2][Gc4:0Gc1:1Gc0:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc4:2][Gc23:0Gc0:1Gc14:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc16:1][Gc2:0Gc18:1Gc9:2][Gc9:0Gc3:1Gc6:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc6:0Gc0:1Gc9:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc6:1][Gc5:0Gc7:1Gc0:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc9:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc15:2][Gc11:0Gc17:1Gc7:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc3:1][Gcnot:0:1Gc23:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc20:2][Gc3:0Gc6:1Gc3:2][Gc20:0Gc20:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc9:2][Gc20:0Gc9:1Gc0:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc1:2][Gcnot:0:2Gc3:1][Gc21:0Gc4:1Gc12:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc2:1][Gcnot:0:1Gc22:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc13:1][Gc16:0Gc19:1Gc13:2][Gcnot:0:1Gc5:2][Gc4:0Gc15:1Gc2:2][Gcnot:0:2Gc21:1][Gc20:0Gc17:1Gc15:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc3:2][Gc4:0Gc9:1Gc6:2][Gc0:0Gc4:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc9:2][Gc4:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc11:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc12:1][Gc5:0Gc20:1Gc17:2][Gc11:0Gc15:1Gc11:2][Gc3:0Gc4:1Gc3:2][Gc4:0Gc0:1Gc18:2]
[Gc19:0Gc19:1Gc11:2][Gcnot:0:1Gc3:2][Gc12:0Gc6:1Gc0:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:1Gc18:2][Gc9:0Gc16:1Gc9:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc23:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc20:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc10:2][Gc19:0Gc4:1Gc3:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc6:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc14:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc22:1][Gc1:0Gc2:1Gc19:2][Gc10:0Gc9:1Gc21:2][Gc4:0Gc9:1Gc3:2][Gc0:0Gc18:1Gc18:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc6:2][Gc6:0Gc0:1Gc0:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc8:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc16:2][Gcnot:0:2Gc4:1][Gc5:0Gc12:1Gc13:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc13:2][Gcnot:0:1Gc13:2][Gc3:0Gc18:1Gc8:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc15:2][Gc9:0Gc0:1Gc4:2][Gc4:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc19:0Gc19:1Gc11:2][Gcnot:0:1Gc3:2][Gc8:0Gc8:1Gc0:2][Gc6:0Gc9:1Gc0:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc4:1][Gc1:0Gc4:1Gc5:2][Gcnot:0:2Gc14:1][Gc1:0Gc13:1Gc22:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc2:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc18:2][Gc4:0Gc19:1Gc1:2][Gc23:0Gc22:1Gc5:2][Gc20:0Gc18:1Gc13:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc22:2][Gc9:0Gc6:1Gc2:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc10:1][Gc2:0Gc21:1Gc20:2][Gcnot:0:2Gc2:1][Gc9:0Gc9:1Gc12:2][Gc19:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc0:0Gc18:1Gc11:2][Gc0:0Gc3:1Gc3:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc14:2][Gc17:0Gc12:1Gc14:2][Gcnot:0:2Gc7:1][Gc2:0Gc15:1Gc23:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc9:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc0:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc23:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc3:1][Gc6:0Gc9:1Gc9:2][Gc4:0Gc0:1Gc18:2]
[Gc3:0Gc3:1Gc18:2][Gc0:0Gc0:1Gc3:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc2:1][Gc3:0Gc13:1Gc22:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc20:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc7:2][Gc21:0Gc3:1Gc16:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc11:1][Gcnot:0:2Gc10:1][Gc3:0Gc1:1Gc9:2][Gcnot:0:1Gc16:2][Gc1:0Gc4:1Gc9:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc21:2][Gc6:0Gc15:1Gc23:2][Gc9:0Gc3:1Gc6:2][Gc0:0Gc0:1Gc4:2]
[Gc19:0Gc19:1Gc3:2][Gcnot:0:1Gc0:2][Gc8:0Gc22:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc0:2][Gcnot:0:2Gc19:1][Gc4:0Gc17:1Gc20:2][Gc4:0Gc19:1Gc8:2][Gcnot:0:2Gc23:1][Gc10:0Gc22:1Gc5:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc14:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc12:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc14:1][Gc22:0Gc23:1Gc21:2][Gcnot:0:1Gc2:2][Gc21:0Gc9:1Gc4:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc1:1][Gc14:0Gc1:1Gc16:2][Gc7:0Gc0:1Gc1:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc2:1][Gc6:0Gc6:1Gc9:2][Gc4:0Gc4:1Gc12:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc8:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc1:1][Gcnot:0:2Gc22:1][Gc11:0Gc10:1Gc13:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc8:2][Gc14:0Gc21:1Gc19:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc20:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc9:2][Gc8:0Gc1:1Gc14:2][Gc1:0Gc8:1Gc4:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc1:1][Gc6:0Gc6:1Gc3:2][Gc12:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc18:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc11:1][Gc16:0Gc6:1Gc15:2][Gcnot:0:1Gc6:2][Gc9:0Gc6:1Gc16:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc23:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc21:2][Gcnot:0:2Gc21:1][Gc16:0Gc9:1Gc4:2][Gcnot:0:1Gc10:2][Gc13:0Gc21:1Gc10:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc10:2][Gc15:0Gc2:1Gc9:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc8:1][Gc23:0Gc6:1Gc2:2][Gc9:0Gc3:1Gc3:2][Gc11:0Gc0:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc0:0Gc11:1Gc3:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:1Gc1:2][Gc13:0Gc4:1Gc22:2][Gc15:0Gc15:1Gc12:2][Gc17:0Gc13:1Gc19:2][Gc11:0Gc21:1Gc12:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc8:2][Gc3:0Gc13:1Gc4:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc10:2][Gc3:0Gc1:1Gc12:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc9:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc1:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc16:2][Gc14:0Gc6:1Gc16:2][Gc3:0Gc18:1Gc18:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc3:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc17:2][Gc7:0Gc5:1Gc11:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc18:1][Gc0:0Gc21:1Gc17:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc9:2][Gc13:0Gc15:1Gc19:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc21:1][Gc2:0Gc1:1Gc18:2][Gcnot:0:1Gc6:2][Gc22:0Gc20:1Gc19:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc2:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc22:1][Gc3:0Gc3:1Gc3:2][Gc12:0Gc20:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc4:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc6:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:1Gc12:2][Gc12:0Gc7:1Gc15:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc3:1][Gcnot:0:1Gc11:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc23:2][Gc9:0Gc18:1Gc5:2][Gc11:0Gc13:1Gc9:2][Gcnot:0:2Gc10:1][Gc15:0Gc0:1Gc16:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc12:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc6:2][Gcnot:0:2Gc19:1][Gcnot:0:2Gc12:1][Gc4:0Gc19:1Gc5:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc2:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc18:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc9:1][Gc14:0Gc3:1Gc14:2][Gc3:0Gc13:1Gc6:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc17:1][Gc4:0Gc10:1Gc11:2][Gcnot:0:2Gc3:1][Gc6:0Gc3:1Gc3:2][Gc0:0Gc11:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc8:2][Gc1:0Gc5:1Gc17:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc4:2][Gc5:0Gc8:1Gc12:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc22:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc12:1][Gc15:0Gc15:1Gc13:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc1:1][Gc0:0Gc16:1Gc3:2][Gc22:0Gc4:1Gc3:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc2:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc1:2][Gc11:0Gc3:1Gc3:2][Gcnot:0:2Gc20:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc3:1][Gc8:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc9:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc14:1][Gc9:0Gc12:1Gc17:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc23:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc9:1][Gc1:0Gc19:1Gc20:2][Gc7:0Gc3:1Gc6:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc9:2][Gc9:0Gc1:1Gc15:2][Gcnot:0:1Gc11:2][Gc11:0Gc12:1Gc19:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc2:1][Gcnot:0:1Gc16:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc15:2][Gc6:0Gc3:1Gc3:2][Gc4:0Gc0:1Gc6:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc11:0Gc18:1Gc11:2][Gc3:0Gc3:1Gc6:2][Gc5:0Gc10:1Gc18:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc21:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc10:1][Gc10:0Gc8:1Gc22:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc17:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc4:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc23:1][Gc0:0Gc6:1Gc14:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc6:1][Gcnot:0:2Gc14:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc22:1][Gc0:0Gc3:1Gc15:2][Gcnot:0:1Gc5:2][Gc11:0Gc0:1Gc4:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc20:2][Gc16:0Gc19:1Gc13:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc6:1][Gc6:0Gc6:1Gc3:2][Gc19:0Gc12:1Gc4:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]


==> anc/experiments/circuits/S1_3Q_B3_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc23:0Gc20:1Gc7:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc19:1][Gcnot:0:2Gc17:1]
[Gcnot:0:1Gc16:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc20:2]
[Gcnot:0:1Gc11:2][Gcnot:0:1Gc12:2][Gc4:0Gc21:1Gc20:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc21:1]
[Gcnot:0:2Gc7:1][Gc16:0Gc21:1Gc5:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc11:2][Gc15:0Gc8:1Gc7:2]
[Gcnot:0:2Gc22:1][Gcnot:0:1Gc21:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc12:1][Gcnot:0:2Gc17:1]
[Gcnot:0:1Gc0:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc15:2][Gcnot:0:1Gc15:2]
[Gcnot:0:1Gc19:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc9:2][Gc19:0Gc18:1Gc1:2]
[Gcnot:0:2Gc18:1][Gcnot:0:1Gc7:2][Gcnot:0:2Gc2:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc22:1][Gc6:0Gc19:1Gc13:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc15:2]
[Gc6:0Gc2:1Gc9:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc20:1][Gc4:0Gc18:1Gc14:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc10:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc3:1]
[Gcnot:0:2Gc6:1][Gc0:0Gc1:1Gc11:2][Gc1:0Gc2:1Gc20:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc10:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc2:2]
[Gcnot:0:2Gc22:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc5:2][Gc1:0Gc0:1Gc10:2][Gc23:0Gc18:1Gc13:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc23:1][Gc12:0Gc19:1Gc23:2]
[Gcnot:0:1Gc7:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc17:2][Gc12:0Gc13:1Gc11:2][Gc7:0Gc18:1Gc12:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc3:1][Gc17:0Gc8:1Gc7:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc3:1]
[Gcnot:0:2Gc7:1][Gcnot:0:2Gc18:1][Gcnot:0:1Gc10:2][Gc11:0Gc9:1Gc8:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc4:1][Gc1:0Gc3:1Gc13:2][Gc1:0Gc18:1Gc21:2]
[Gc9:0Gc22:1Gc17:2][Gc12:0Gc9:1Gc14:2][Gcnot:0:2Gc18:1][Gc15:0Gc6:1Gc5:2][Gcnot:0:2Gc18:1][Gc21:0Gc18:1Gc15:2][Gc11:0Gc1:1Gc1:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc1:2][Gcnot:0:1Gc9:2]
[Gcnot:0:1Gc20:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc4:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc15:2][Gc5:0Gc15:1Gc20:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc10:2][Gc18:0Gc22:1Gc2:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc5:2]
[Gcnot:0:2Gc5:1][Gcnot:0:2Gc8:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc9:1][Gc23:0Gc4:1Gc19:2][Gc13:0Gc13:1Gc15:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc2:1][Gc3:0Gc4:1Gc23:2][Gc10:0Gc10:1Gc15:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc19:2]
[Gcnot:0:1Gc7:2][Gcnot:0:1Gc16:2][Gc3:0Gc17:1Gc13:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc4:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc0:2][Gc6:0Gc19:1Gc23:2][Gcnot:0:2Gc8:1][Gc11:0Gc21:1Gc22:2]
[Gcnot:0:1Gc19:2][Gc9:0Gc3:1Gc4:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc13:1][Gcnot:0:2Gc20:1][Gc23:0Gc3:1Gc14:2][Gcnot:0:2Gc13:1][Gc9:0Gc1:1Gc8:2][Gc10:0Gc4:1Gc12:2][Gc8:0Gc6:1Gc6:2][Gcnot:0:1Gc1:2][Gc9:0Gc10:1Gc16:2][Gcnot:0:2Gc10:1]
[Gcnot:0:1Gc3:2][Gc10:0Gc5:1Gc20:2][Gcnot:0:1Gc1:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc12:1][Gcnot:0:1Gc7:2][Gcnot:0:2Gc17:1][Gc6:0Gc7:1Gc16:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc23:1][Gc14:0Gc3:1Gc20:2][Gc1:0Gc1:1Gc4:2][Gcnot:0:2Gc1:1]
[Gc23:0Gc11:1Gc8:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc2:2][Gc23:0Gc18:1Gc12:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc9:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc11:1][Gc7:0Gc18:1Gc5:2][Gc16:0Gc23:1Gc22:2]
[Gcnot:0:1Gc1:2][Gc5:0Gc6:1Gc6:2][Gc22:0Gc23:1Gc0:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc7:1][Gc17:0Gc17:1Gc5:2][Gc23:0Gc0:1Gc4:2][Gcnot:0:2Gc5:1]
[Gcnot:0:1Gc23:2][Gc8:0Gc11:1Gc17:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc1:1][Gc8:0Gc2:1Gc5:2][Gcnot:0:1Gc7:2][Gc11:0Gc2:1Gc19:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc4:1][Gc2:0Gc16:1Gc5:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc18:2][Gc14:0Gc0:1Gc22:2][Gcnot:0:1Gc2:2][Gc5:0Gc15:1Gc19:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc17:2]
[Gc15:0Gc11:1Gc15:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc19:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc23:1][Gcnot:0:1Gc18:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc12:1][Gcnot:0:2Gc20:1][Gcnot:0:1Gc21:2][Gc2:0Gc11:1Gc17:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc10:1][Gc21:0Gc1:1Gc17:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc6:1][Gc18:0Gc18:1Gc13:2]
[Gcnot:0:2Gc16:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc17:2][Gc20:0Gc4:1Gc15:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc19:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc22:2][Gc11:0Gc16:1Gc22:2]
[Gcnot:0:1Gc13:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc12:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc13:2][Gc0:0Gc13:1Gc0:2][Gc18:0Gc16:1Gc17:2][Gc10:0Gc20:1Gc8:2][Gcnot:0:1Gc7:2][Gc4:0Gc1:1Gc0:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc4:2][Gc23:0Gc0:1Gc14:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc16:1][Gc2:0Gc18:1Gc9:2]
[Gcnot:0:1Gc14:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc6:1][Gc5:0Gc7:1Gc0:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc9:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc15:2][Gc11:0Gc17:1Gc7:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc3:1][Gcnot:0:1Gc23:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc20:2]
[Gcnot:0:1Gc20:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc1:2][Gcnot:0:2Gc3:1][Gc21:0Gc4:1Gc12:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc2:1][Gcnot:0:1Gc22:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc13:1][Gc16:0Gc19:1Gc13:2][Gcnot:0:1Gc5:2][Gc4:0Gc15:1Gc2:2][Gcnot:0:2Gc21:1][Gc20:0Gc17:1Gc15:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc3:2]
[Gcnot:0:2Gc5:1][Gcnot:0:1Gc11:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc12:1][Gc5:0Gc20:1Gc17:2][Gc11:0Gc15:1Gc11:2]
[Gcnot:0:1Gc18:2][Gc9:0Gc16:1Gc9:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc23:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc18:1][Gcnot:0:1Gc21:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc20:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc10:2][Gc19:0Gc4:1Gc3:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc6:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc14:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc22:1][Gc1:0Gc2:1Gc19:2][Gc10:0Gc9:1Gc21:2]
[Gcnot:0:2Gc11:1][Gcnot:0:2Gc8:1][Gcnot:0:2Gc7:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc15:1][Gcnot:0:1Gc16:2][Gcnot:0:2Gc4:1][Gc5:0Gc12:1Gc13:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc13:2][Gcnot:0:1Gc13:2][Gc3:0Gc18:1Gc8:2][Gcnot:0:1Gc13:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc15:2]
[Gcnot:0:2Gc5:1][Gcnot:0:2Gc4:1][Gc1:0Gc4:1Gc5:2][Gcnot:0:2Gc14:1][Gc1:0Gc13:1Gc22:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc2:1][Gcnot:0:2Gc4:1][Gcnot:0:1Gc3:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc18:2][Gc4:0Gc19:1Gc1:2][Gc23:0Gc22:1Gc5:2][Gc20:0Gc18:1Gc13:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc4:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc22:2][Gc9:0Gc6:1Gc2:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc10:1][Gc2:0Gc21:1Gc20:2][Gcnot:0:2Gc2:1]
[Gcnot:0:1Gc22:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc14:2][Gc17:0Gc12:1Gc14:2][Gcnot:0:2Gc7:1][Gc2:0Gc15:1Gc23:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc13:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc15:1][Gcnot:0:2Gc9:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc18:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc0:1][Gcnot:0:1Gc15:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc23:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc3:1]
[Gcnot:0:1Gc22:2][Gcnot:0:2Gc2:1][Gc3:0Gc13:1Gc22:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc20:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc7:2][Gc21:0Gc3:1Gc16:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc11:1][Gcnot:0:2Gc10:1][Gc3:0Gc1:1Gc9:2][Gcnot:0:1Gc16:2][Gc1:0Gc4:1Gc9:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc21:2][Gc6:0Gc15:1Gc23:2]
[Gcnot:0:2Gc12:1][Gcnot:0:1Gc0:2][Gcnot:0:2Gc19:1][Gc4:0Gc17:1Gc20:2][Gc4:0Gc19:1Gc8:2][Gcnot:0:2Gc23:1][Gc10:0Gc22:1Gc5:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc14:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc12:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc14:1][Gc22:0Gc23:1Gc21:2][Gcnot:0:1Gc2:2][Gc21:0Gc9:1Gc4:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc1:1][Gc14:0Gc1:1Gc16:2][Gc7:0Gc0:1Gc1:2][Gcnot:0:1Gc15:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc2:1]
[Gcnot:0:2Gc11:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc1:1][Gcnot:0:2Gc22:1][Gc11:0Gc10:1Gc13:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc2:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc8:2][Gc14:0Gc21:1Gc19:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc20:1][Gcnot:0:2Gc13:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc9:2][Gc8:0Gc1:1Gc14:2][Gc1:0Gc8:1Gc4:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc1:1]
[Gcnot:0:2Gc11:1][Gcnot:0:2Gc11:1][Gc16:0Gc6:1Gc15:2][Gcnot:0:1Gc6:2][Gc9:0Gc6:1Gc16:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc21:1][Gcnot:0:2Gc2:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc23:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc1:1][Gcnot:0:1Gc21:2][Gcnot:0:2Gc21:1][Gc16:0Gc9:1Gc4:2][Gcnot:0:1Gc10:2][Gc13:0Gc21:1Gc10:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc10:2][Gc15:0Gc2:1Gc9:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc8:1][Gc23:0Gc6:1Gc2:2]
[Gcnot:0:1Gc1:2][Gc13:0Gc4:1Gc22:2][Gc15:0Gc15:1Gc12:2][Gc17:0Gc13:1Gc19:2][Gc11:0Gc21:1Gc12:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc8:2][Gc3:0Gc13:1Gc4:2][Gcnot:0:1Gc6:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc8:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc20:2][Gcnot:0:1Gc10:2][Gc3:0Gc1:1Gc12:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc9:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc22:1][Gcnot:0:1Gc1:2][Gcnot:0:2Gc19:1][Gcnot:0:1Gc16:2][Gc14:0Gc6:1Gc16:2]
[Gcnot:0:2Gc22:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc17:2][Gc7:0Gc5:1Gc11:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc18:1][Gc0:0Gc21:1Gc17:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc5:1][Gcnot:0:2Gc6:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc9:2][Gc13:0Gc15:1Gc19:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc21:1][Gc2:0Gc1:1Gc18:2][Gcnot:0:1Gc6:2][Gc22:0Gc20:1Gc19:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc18:2][Gcnot:0:2Gc2:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc22:1]
[Gcnot:0:1Gc12:2][Gc12:0Gc7:1Gc15:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc3:1][Gcnot:0:1Gc11:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc23:2][Gc9:0Gc18:1Gc5:2][Gc11:0Gc13:1Gc9:2][Gcnot:0:2Gc10:1][Gc15:0Gc0:1Gc16:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc12:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc6:2][Gcnot:0:2Gc19:1][Gcnot:0:2Gc12:1][Gc4:0Gc19:1Gc5:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc2:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc18:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc9:1][Gc14:0Gc3:1Gc14:2][Gc3:0Gc13:1Gc6:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc17:1][Gc4:0Gc10:1Gc11:2][Gcnot:0:2Gc3:1]
[Gc1:0Gc5:1Gc17:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc4:2][Gc5:0Gc8:1Gc12:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc22:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc12:1][Gc15:0Gc15:1Gc13:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc1:1][Gc0:0Gc16:1Gc3:2][Gc22:0Gc4:1Gc3:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc7:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc2:1][Gcnot:0:2Gc17:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc5:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc1:2]
[Gcnot:0:1Gc9:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc3:1][Gcnot:0:2Gc23:1][Gcnot:0:2Gc22:1][Gcnot:0:2Gc14:1][Gc9:0Gc12:1Gc17:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc11:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc23:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc20:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc9:1][Gc1:0Gc19:1Gc20:2][Gc7:0Gc3:1Gc6:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc9:2][Gc9:0Gc1:1Gc15:2][Gcnot:0:1Gc11:2][Gc11:0Gc12:1Gc19:2][Gcnot:0:2Gc12:1][Gcnot:0:2Gc2:1][Gcnot:0:1Gc16:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc15:2]
[Gc5:0Gc10:1Gc18:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc21:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc10:1][Gc10:0Gc8:1Gc22:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc17:2][Gcnot:0:2Gc13:1][Gcnot:0:1Gc4:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc23:1][Gc0:0Gc6:1Gc14:2][Gcnot:0:2Gc18:1][Gcnot:0:2Gc6:1][Gcnot:0:2Gc14:1][Gcnot:0:1Gc0:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc22:1][Gc0:0Gc3:1Gc15:2][Gcnot:0:1Gc5:2][Gc11:0Gc0:1Gc4:2][Gcnot:0:1Gc1:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc20:2][Gc16:0Gc19:1Gc13:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc6:1]


==> anc/experiments/circuits/S1_3Q_B3_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc9:0Gc0:1Gc0:2][Gc18:0Gc0:1Gc0:2]
[Gc6:0Gc6:1Gc12:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc4:0Gc3:1Gc4:2]
[Gc6:0Gc6:1Gc6:2][Gc4:0Gc4:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc3:0Gc9:1Gc6:2][Gc19:0Gc4:1Gc4:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc4:0Gc18:1Gc3:2]
[Gc9:0Gc20:1Gc4:2][Gc19:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc0:0Gc20:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc4:0Gc3:1Gc18:2][Gc0:0Gc4:1Gc0:2]
[Gc11:0Gc20:1Gc9:2][Gcnot:0:1Gc4:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc3:0Gc9:1Gc6:2][Gc12:0Gc18:1Gc4:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc6:0Gc6:1Gc9:2][Gc20:0Gc20:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc3:0Gc9:1Gc18:2][Gc4:0Gc12:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc6:0Gc4:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc3:0Gc6:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc9:0Gc0:1Gc20:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc9:0Gc3:1Gc3:2][Gc0:0Gc0:1Gc19:2]
[Gc3:0Gc6:1Gc4:2][Gc4:0Gc18:1Gc0:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc6:0Gc3:1Gc6:2][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc6:0Gc9:1Gc3:2][Gc12:0Gc18:1Gc6:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc6:0Gc12:1Gc3:2][Gc12:0Gc0:1Gc18:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc6:0Gc20:1Gc3:2][Gc0:0Gc0:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc9:0Gc3:1Gc3:2][Gc4:0Gc0:1Gc18:2]
[Gc6:0Gc3:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc6:0Gc6:1Gc3:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc6:0Gc9:1Gc0:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc9:0Gc6:1Gc0:2][Gc20:0Gc20:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc6:0Gc3:1Gc6:2][Gc19:0Gc18:1Gc0:2]
[Gc6:0Gc19:1Gc3:2][Gc4:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc12:0Gc6:1Gc18:2][Gc0:0Gc4:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc4:0Gc3:1Gc0:2][Gc0:0Gc19:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc9:0Gc3:1Gc6:2]
[Gc3:0Gc6:1Gc3:2][Gc20:0Gc20:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc4:0Gc9:1Gc6:2][Gc0:0Gc4:1Gc0:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc3:0Gc4:1Gc3:2][Gc4:0Gc0:1Gc18:2]
[Gc4:0Gc9:1Gc3:2][Gc0:0Gc18:1Gc18:2]
[Gc9:0Gc0:1Gc4:2][Gc4:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc9:0Gc9:1Gc12:2][Gc19:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc6:0Gc9:1Gc9:2][Gc4:0Gc0:1Gc18:2]
[Gc9:0Gc3:1Gc6:2][Gc0:0Gc0:1Gc4:2]
[Gc6:0Gc6:1Gc9:2][Gc4:0Gc4:1Gc12:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc6:0Gc6:1Gc3:2][Gc12:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc9:0Gc3:1Gc3:2][Gc11:0Gc0:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc3:0Gc18:1Gc18:2]
[Gc3:0Gc3:1Gc3:2][Gc12:0Gc20:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]
[Gc6:0Gc3:1Gc3:2][Gc0:0Gc11:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc4:1][Gc4:0Gc0:1Gc4:2]
[Gc11:0Gc3:1Gc3:2][Gcnot:0:2Gc20:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc0:2][Gc4:0Gc4:1Gc0:2]
[Gc6:0Gc3:1Gc3:2][Gc4:0Gc0:1Gc6:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc22:2]
[Gc6:0Gc6:1Gc3:2][Gc19:0Gc12:1Gc4:2][Gcnot:0:1Gc0:2][Gc22:0Gc22:1Gc0:2]


==> anc/experiments/circuits/S1_3Q_B3_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc18:0Gc0:1Gc0:2][Gc6:0Gc0:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc6:2][Gc20:0Gc9:1Gc0:2][Gc9:0Gc0:1Gc0:2]
[Gc19:0Gc3:1Gc11:2][Gc6:0Gc0:1Gc3:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc9:1][Gc8:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc6:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:2Gc9:1][Gc22:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc9:2]
[Gc11:0Gc18:1Gc3:2][Gc3:0Gc3:1Gc0:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc18:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc18:2][Gc0:0Gc0:1Gc3:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc3:2]
[Gc11:0Gc3:1Gc19:2][Gc3:0Gc0:1Gc6:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc9:1][Gc22:0Gc0:1Gc8:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc20:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc20:0Gc9:1Gc0:2]
[Gc19:0Gc19:1Gc11:2][Gcnot:0:1Gc3:2][Gc12:0Gc6:1Gc0:2][Gc9:0Gc0:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc6:2][Gc3:0Gc0:1Gc0:2]
[Gc19:0Gc3:1Gc19:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc9:2]
[Gc19:0Gc18:1Gc19:2][Gcnot:0:2Gc3:1][Gc8:0Gc0:1Gc6:2][Gc3:0Gc0:1Gc0:2]
[Gc11:0Gc18:1Gc18:2][Gc6:0Gc3:1Gc6:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc9:2][Gc4:0Gc0:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc9:2][Gc20:0Gc9:1Gc0:2][Gc9:0Gc0:1Gc0:2]
[Gc18:0Gc3:1Gc3:2][Gc6:0Gc0:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc3:2][Gc3:0Gc0:1Gc0:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc3:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc22:2][Gcnot:0:1Gc3:2][Gc20:0Gc20:1Gc0:2][Gc6:0Gc3:1Gc0:2]
[Gc19:0Gc0:1Gc19:2][Gcnot:0:2Gc0:1][Gc22:0Gc0:1Gc6:2][Gc6:0Gc0:1Gc0:2]
[Gc19:0Gc11:1Gc19:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc6:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc0:2][Gc9:0Gc0:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc22:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc9:2]
[Gc18:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc0:0Gc11:1Gc18:2][Gc0:0Gc3:1Gc6:2]
[Gc19:0Gc19:1Gc11:2][Gcnot:0:1Gc3:2][Gc8:0Gc12:1Gc0:2][Gc3:0Gc6:1Gc0:2]
[Gc19:0Gc19:1Gc18:2][Gcnot:0:1Gc3:2][Gc8:0Gc12:1Gc0:2][Gc6:0Gc6:1Gc0:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc4:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc18:2][Gc3:0Gc0:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc6:0Gc0:1Gc9:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc9:2][Gc20:0Gc9:1Gc0:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc9:2][Gc4:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc19:0Gc19:1Gc11:2][Gcnot:0:1Gc3:2][Gc12:0Gc6:1Gc0:2][Gc9:0Gc0:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc6:2][Gc6:0Gc0:1Gc0:2]
[Gc19:0Gc19:1Gc11:2][Gcnot:0:1Gc3:2][Gc8:0Gc8:1Gc0:2][Gc6:0Gc9:1Gc0:2]
[Gc0:0Gc18:1Gc11:2][Gc0:0Gc3:1Gc3:2]
[Gc3:0Gc3:1Gc18:2][Gc0:0Gc0:1Gc3:2]
[Gc19:0Gc19:1Gc3:2][Gcnot:0:1Gc0:2][Gc8:0Gc22:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc8:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc18:2][Gc9:0Gc0:1Gc0:2]
[Gc0:0Gc11:1Gc3:2][Gc0:0Gc6:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc3:2][Gc9:0Gc0:1Gc0:2]
[Gc11:0Gc11:1Gc11:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc4:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc0:1Gc6:2][Gc3:0Gc0:1Gc0:2]
[Gc11:0Gc11:1Gc19:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc8:2]
[Gc19:0Gc19:1Gc19:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc3:1][Gc8:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc9:2]
[Gc11:0Gc18:1Gc11:2][Gc3:0Gc3:1Gc6:2]


==> anc/experiments/circuits/S1_4Q_B0_circuits_complete.txt <==
# Complete DRB circuits
[Gc8:0Gc8:1Gc22:2Gc8:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc12:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc3:1Gc12:2Gc12:3][Gcnot:0:3Gc6:1Gc3:2][Gc17:0Gc0:1Gc0:2Gc4:3][Gc9:0Gc0:1Gc0:2Gc3:3][Gc6:0Gc8:1Gc9:2Gc3:3][Gc7:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc6:2Gc6:3][Gc8:0Gc8:1Gc0:2Gc7:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc22:1Gc11:2Gc3:3][Gc3:0Gc3:1Gc6:2Gc6:3][Gc8:0Gc9:1Gc3:2Gc6:3][Gc0:0Gc9:1Gc21:2Gc8:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc4:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc3:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc17:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc6:1Gc21:2Gc0:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gc3:0Gc0:1Gc3:2Gc17:3][Gc0:0Gc0:1Gc21:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc3:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc6:1Gc3:2Gc0:3][Gc9:0Gc9:1Gc6:2Gc12:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc4:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc22:0Gc21:1Gc8:2Gc22:3][Gcnot:0:3Gc6:1Gc6:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc6:0Gc3:1Gc6:2Gc7:3][Gc12:0Gc21:1Gc4:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc22:3]
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc4:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc3:0Gc9:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc3:2Gc9:3][Gc17:0Gc0:1Gc8:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc6:0Gc21:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc11:2Gc11:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc18:0Gc1:1Gcnot:3:2][Gc11:0Gc4:1Gc10:2Gc14:3][Gc18:0Gc10:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc3:3][Gcnot:0:3Gc6:1Gc12:2][Gc9:0Gc3:1Gc9:2Gc9:3][Gc21:0Gc7:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc3:0Gc0:1Gc0:2Gc8:3][Gc0:0Gc0:1Gc0:2Gc3:3][Gcnot:0:3Gc7:1Gc19:2][Gcnot:0:1Gc5:2Gc19:3][Gc4:0Gcnot:1:2Gc23:3][Gc0:0Gcnot:1:2Gc7:3][Gc1:0Gc13:1Gcnot:3:2][Gc9:0Gc21:1Gc9:2Gc21:3][Gc4:0Gc0:1Gc21:2Gc0:3]
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gc0:0Gc0:1Gc0:2Gc3:3][Gc18:0Gc9:1Gcnot:3:2][Gc17:0Gc20:1Gc5:2Gc4:3][Gc6:0Gc14:1Gc10:2Gc11:3][Gcnot:0:1Gc10:2Gc21:3][Gc7:0Gcnot:1:2Gc7:3][Gc12:0Gc3:1Gc3:2Gc9:3][Gc0:0Gc0:1Gc17:2Gc7:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc11:0Gc12:1Gc12:2Gc12:3][Gc9:0Gcnot:1:2Gc6:3][Gc0:0Gc9:1Gc3:2Gc0:3][Gc0:0Gc13:1Gc5:2Gc21:3][Gcnot:0:1Gc19:2Gc0:3][Gcnot:0:1Gc4:2Gc11:3][Gcnot:0:3Gc1:1Gc1:2][Gc5:0Gc10:1Gc13:2Gc23:3][Gc6:0Gc12:1Gc12:2Gc3:3][Gc21:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc16:0Gc21:1Gc8:2Gc8:3][Gc3:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc17:3][Gc0:0Gc0:1Gc6:2Gc9:3][Gcnot:0:1Gc7:2Gc18:3][Gc22:0Gc16:1Gc12:2Gc12:3][Gc6:0Gc3:1Gcnot:3:2][Gcnot:0:3Gc5:1Gc12:2][Gcnot:0:3Gc23:1Gc21:2][Gc0:0Gc6:1Gc6:2Gc21:3]
[Gc16:0Gc22:1Gc8:2Gc8:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc17:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc3:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc12:0Gcnot:1:2Gc19:3][Gc18:0Gc13:1Gc21:2Gc0:3][Gc4:0Gcnot:1:2Gc6:3][Gcnot:0:3Gc4:1Gc6:2][Gc11:0Gc16:1Gcnot:3:2][Gc3:0Gc6:1Gc3:2Gc9:3][Gc16:0Gc21:1Gc0:2Gc16:3]
[Gc22:0Gc22:1Gc22:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc11:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc3:0Gc22:1Gc0:2Gc0:3][Gc9:0Gc6:1Gc0:2Gc0:3][Gcnot:0:1Gc5:2Gc11:3][Gc4:0Gcnot:1:2Gc9:3][Gc8:0Gc18:1Gc4:2Gc16:3][Gc15:0Gc0:1Gcnot:3:2][Gc17:0Gc17:1Gc4:2Gc7:3][Gc9:0Gc6:1Gc21:2Gc9:3][Gc21:0Gc0:1Gc0:2Gc21:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc6:0Gc17:1Gc11:2Gc12:3][Gc0:0Gc3:1Gc3:2Gc6:3][Gc14:0Gcnot:1:2Gc10:3][Gc21:0Gc14:1Gc19:2Gc7:3][Gcnot:0:3Gc15:1Gc1:2][Gc4:0Gc9:1Gcnot:3:2][Gc5:0Gc12:1Gc21:2Gc12:3][Gc13:0Gc2:1Gc5:2Gc3:3][Gc1:0Gc10:1Gc21:2Gc6:3][Gc6:0Gcnot:1:2Gc7:3][Gc21:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc7:1Gc7:2][Gc9:0Gc9:1Gc3:2Gc7:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc3:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc9:3][Gc17:0Gc9:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc4:2Gc9:3][Gcnot:0:3Gc5:1Gc8:2][Gcnot:0:1Gc16:2Gc14:3][Gc22:0Gc6:1Gc7:2Gc4:3][Gc9:0Gc22:1Gc5:2Gc11:3][Gcnot:0:1Gc11:2Gc13:3][Gc12:0Gc23:1Gc15:2Gc17:3][Gcnot:0:3Gc4:1Gc9:2][Gcnot:0:1Gc15:2Gc13:3][Gcnot:0:1Gc23:2Gc18:3][Gc6:0Gc6:1Gc3:2Gc9:3][Gc7:0Gc12:1Gc4:2Gc7:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc3:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc17:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc3:3][Gc14:0Gc15:1Gc18:2Gc9:3][Gc18:0Gc9:1Gcnot:3:2][Gc17:0Gc9:1Gcnot:3:2][Gc18:0Gcnot:1:2Gc5:3][Gc3:0Gc7:1Gc10:2Gc21:3][Gcnot:0:3Gc6:1Gc5:2][Gc10:0Gc1:1Gcnot:3:2][Gc9:0Gc1:1Gc17:2Gc2:3][Gc2:0Gc23:1Gc18:2Gc5:3][Gcnot:0:1Gc22:2Gc20:3][Gc9:0Gc9:1Gc6:2Gc3:3][Gc21:0Gc0:1Gc0:2Gc8:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc4:1Gc0:2][Gc4:0Gc0:1Gc0:2Gc4:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc12:1Gc12:2Gc12:3][Gc6:0Gcnot:1:2Gc3:3][Gc0:0Gc17:1Gc17:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc23:0Gc18:1Gcnot:3:2][Gc6:0Gc21:1Gcnot:3:2][Gcnot:0:3Gc6:1Gc22:2][Gcnot:0:1Gc19:2Gc15:3][Gc17:0Gc10:1Gc20:2Gc7:3][Gc10:0Gc6:1Gc9:2Gc7:3][Gc16:0Gcnot:1:2Gc6:3][Gc18:0Gcnot:1:2Gc8:3][Gc12:0Gc9:1Gcnot:3:2][Gc0:0Gc8:1Gcnot:3:2][Gc6:0Gc9:1Gc9:2Gc4:3][Gc12:0Gc7:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc17:0Gc12:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc12:1Gc11:2Gc0:3][Gc0:0Gc6:1Gc9:2Gc0:3][Gc17:0Gcnot:1:2Gc9:3][Gc5:0Gc7:1Gc10:2Gc17:3][Gc16:0Gc13:1Gc8:2Gc0:3][Gc20:0Gcnot:1:2Gc5:3][Gc10:0Gc11:1Gc21:2Gc5:3][Gcnot:0:3Gc2:1Gc19:2][Gc7:0Gcnot:1:2Gc8:3][Gc6:0Gc12:1Gcnot:3:2][Gc5:0Gc22:1Gcnot:3:2][Gc2:0Gc18:1Gcnot:3:2][Gc9:0Gc12:1Gc3:2Gc12:3][Gc7:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc0:0Gc19:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc12:3][Gcnot:0:1Gc4:2Gc10:3][Gcnot:0:1Gc17:2Gc1:3][Gc22:0Gc20:1Gc4:2Gc5:3][Gc15:0Gcnot:1:2Gc18:3][Gc2:0Gc16:1Gcnot:3:2][Gcnot:0:1Gc16:2Gc11:3][Gcnot:0:3Gc4:1Gc12:2][Gcnot:0:3Gc5:1Gc15:2][Gc6:0Gc9:1Gc9:2Gc3:3][Gc9:0Gc7:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc11:0Gc12:1Gc11:2Gc12:3][Gc3:0Gc0:1Gc6:2Gc6:3][Gc22:0Gc14:1Gcnot:3:2][Gc20:0Gc3:1Gcnot:3:2][Gc7:0Gc8:1Gc1:2Gc22:3][Gc4:0Gc2:1Gc13:2Gc18:3][Gc15:0Gcnot:1:2Gc15:3][Gc7:0Gc1:1Gcnot:3:2][Gc13:0Gc23:1Gc20:2Gc5:3][Gc15:0Gc20:1Gc8:2Gc19:3][Gcnot:0:1Gc15:2Gc15:3][Gc19:0Gcnot:1:2Gc2:3][Gc6:0Gc21:1Gc9:2Gc6:3][Gc21:0Gc0:1Gc17:2Gc21:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc17:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc11:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc11:0Gc12:1Gc0:2Gc0:3][Gc6:0Gc6:1Gc0:2Gc0:3][Gc11:0Gc9:1Gc22:2Gc23:3][Gc5:0Gc1:1Gc17:2Gc12:3][Gc2:0Gc6:1Gc6:2Gc23:3][Gc22:0Gcnot:1:2Gc10:3][Gcnot:0:3Gc20:1Gc8:2][Gcnot:0:1Gc1:2Gc13:3][Gc5:0Gc8:1Gcnot:3:2][Gc1:0Gcnot:1:2Gc14:3][Gc16:0Gc4:1Gcnot:3:2][Gc11:0Gcnot:1:2Gc9:3][Gc5:0Gc4:1Gcnot:3:2][Gc19:0Gc19:1Gc14:2Gc4:3][Gc21:0Gc7:1Gcnot:3:2][Gcnot:0:1Gc18:2Gc2:3][Gc20:0Gcnot:1:2Gc7:3][Gc9:0Gc6:1Gc3:2Gc6:3][Gc7:0Gc22:1Gc9:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc22:0Gc8:1Gc8:2Gc21:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc11:0Gc0:1Gc0:2Gc0:3][Gc3:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc21:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gc18:0Gc15:1Gcnot:3:2][Gc9:0Gc15:1Gc0:2Gc1:3][Gc19:0Gc8:1Gc19:2Gc6:3][Gc15:0Gc7:1Gc20:2Gc1:3][Gc7:0Gc9:1Gc7:2Gc14:3][Gc12:0Gc22:1Gc15:2Gc18:3][Gc14:0Gc14:1Gc21:2Gc7:3][Gcnot:0:1Gc6:2Gc13:3][Gc5:0Gc13:1Gc3:2Gc17:3][Gc20:0Gc18:1Gcnot:3:2][Gc4:0Gc21:1Gc15:2Gc2:3][Gc15:0Gc13:1Gcnot:3:2][Gc4:0Gc14:1Gcnot:3:2][Gcnot:0:3Gc23:1Gc23:2][Gc9:0Gcnot:1:2Gc21:3][Gc21:0Gc9:1Gc7:2Gc3:3][Gc0:0Gc12:1Gc0:2Gc21:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc3:0Gc22:1Gc22:2Gc21:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc22:1Gc11:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gc3:0Gc23:1Gc17:2Gc20:3][Gc12:0Gcnot:1:2Gc2:3][Gcnot:0:3Gc13:1Gc7:2][Gcnot:0:3Gc3:1Gc5:2][Gc3:0Gc20:1Gcnot:3:2][Gcnot:0:3Gc20:1Gc11:2][Gc3:0Gcnot:1:2Gc13:3][Gcnot:0:3Gc14:1Gc12:2][Gc7:0Gc22:1Gcnot:3:2][Gc21:0Gc12:1Gcnot:3:2][Gc4:0Gc17:1Gc6:2Gc18:3][Gcnot:0:3Gc9:1Gc21:2][Gc1:0Gc2:1Gc13:2Gc19:3][Gc22:0Gcnot:1:2Gc11:3][Gc21:0Gc9:1Gc4:2Gc8:3][Gc9:0Gc0:1Gc17:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc21:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc22:0Gc21:1Gc21:2Gc22:3][Gcnot:0:3Gc3:1Gc6:2][Gc11:0Gc0:1Gc0:2Gc12:3][Gc3:0Gc0:1Gc0:2Gc3:3][Gcnot:0:1Gc15:2Gc12:3][Gc18:0Gc9:1Gc4:2Gc21:3][Gcnot:0:1Gc1:2Gc10:3][Gc19:0Gc0:1Gc21:2Gc6:3][Gc19:0Gc8:1Gc4:2Gc10:3][Gc21:0Gc20:1Gc15:2Gc17:3][Gc7:0Gc14:1Gc15:2Gc3:3][Gc8:0Gcnot:1:2Gc20:3][Gc11:0Gc1:1Gc14:2Gc22:3][Gc9:0Gc3:1Gc16:2Gc13:3][Gcnot:0:1Gc7:2Gc9:3][Gc22:0Gc7:1Gcnot:3:2][Gcnot:0:3Gc13:1Gc6:2][Gc7:0Gc21:1Gc9:2Gc5:3][Gc16:0Gc22:1Gc23:2Gc2:3][Gc7:0Gc6:1Gc9:2Gc21:3][Gc0:0Gc7:1Gc7:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc21:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc11:1Gc22:2Gc0:3][Gc0:0Gc6:1Gc3:2Gc0:3][Gcnot:0:3Gc14:1Gc16:2][Gcnot:0:3Gc15:1Gc13:2][Gc20:0Gcnot:1:2Gc17:3][Gc9:0Gc3:1Gc0:2Gc3:3][Gc19:0Gc4:1Gc4:2Gc1:3][Gc3:0Gcnot:1:2Gc20:3][Gc8:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc13:1Gc20:2][Gc22:0Gc17:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc11:3][Gc4:0Gc17:1Gc17:2Gc16:3][Gcnot:0:3Gc2:1Gc4:2][Gcnot:0:1Gc6:2Gc15:3][Gc12:0Gcnot:1:2Gc1:3][Gc4:0Gcnot:1:2Gc0:3][Gc3:0Gc9:1Gc9:2Gc9:3][Gc9:0Gc7:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc11:0Gc12:1Gc12:2Gc12:3][Gc9:0Gcnot:1:2Gc6:3][Gc0:0Gc3:1Gc17:2Gc0:3][Gc2:0Gc9:1Gc10:2Gc20:3][Gcnot:0:3Gc1:1Gc8:2][Gc14:0Gc9:1Gcnot:3:2][Gc6:0Gcnot:1:2Gc2:3][Gc16:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc21:1Gc1:2][Gc5:0Gcnot:1:2Gc4:3][Gc17:0Gc8:1Gc0:2Gc7:3][Gc9:0Gc9:1Gc10:2Gc22:3][Gc3:0Gc2:1Gcnot:3:2][Gcnot:0:1Gc8:2Gc7:3][Gc5:0Gc3:1Gc18:2Gc15:3][Gc20:0Gcnot:1:2Gc21:3][Gc20:0Gc23:1Gc21:2Gc18:3][Gc6:0Gc17:1Gc6:2Gc10:3][Gc3:0Gc6:1Gc6:2Gc0:3][Gc17:0Gc0:1Gc17:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc22:2Gc22:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc4:2Gc0:3][Gcnot:0:3Gc3:1Gc6:2][Gc17:0Gc0:1Gc0:2Gc6:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gc12:0Gcnot:1:2Gc16:3][Gcnot:0:3Gc12:1Gc18:2][Gcnot:0:1Gc11:2Gc19:3][Gc22:0Gcnot:1:2Gc8:3][Gc3:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc9:3][Gcnot:0:3Gc11:1Gc13:2][Gc23:0Gc21:1Gc0:2Gc23:3][Gcnot:0:3Gc16:1Gc13:2][Gc6:0Gc16:1Gcnot:3:2][Gcnot:0:3Gc12:1Gc5:2][Gcnot:0:1Gc22:2Gc10:3][Gc6:0Gc10:1Gcnot:3:2][Gc9:0Gc12:1Gc16:2Gc22:3][Gcnot:0:3Gc3:1Gc17:2][Gc9:0Gc3:1Gc6:2Gc7:3][Gc17:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc11:1Gc11:2Gc11:3][Gc3:0Gc3:1Gc0:2Gc9:3][Gc11:0Gcnot:1:2Gc18:3][Gc16:0Gcnot:1:2Gc21:3][Gc21:0Gc23:1Gcnot:3:2][Gcnot:0:1Gc19:2Gc8:3][Gcnot:0:1Gc16:2Gc1:3][Gc1:0Gc3:1Gcnot:3:2][Gc16:0Gc15:1Gcnot:3:2][Gc0:0Gc13:1Gc7:2Gc0:3][Gc21:0Gcnot:1:2Gc7:3][Gc11:0Gc15:1Gcnot:3:2][Gc7:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc4:1Gc7:2][Gc1:0Gcnot:1:2Gc8:3][Gc10:0Gc7:1Gc8:2Gc5:3][Gcnot:0:3Gc3:1Gc9:2][Gc2:0Gc0:1Gc17:2Gc13:3][Gc3:0Gc7:1Gc13:2Gc6:3][Gcnot:0:1Gc9:2Gc18:3][Gcnot:0:1Gc23:2Gc11:3][Gcnot:0:1Gc6:2Gc0:3][Gc6:0Gc0:1Gc6:2Gc6:3][Gc0:0Gc0:1Gc8:2Gc21:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc3:1Gc17:2Gc17:3][Gc0:0Gc9:1Gc6:2Gc9:3][Gc5:0Gcnot:1:2Gc1:3][Gcnot:0:3Gc7:1Gc4:2][Gc21:0Gc10:1Gcnot:3:2][Gc17:0Gc23:1Gc21:2Gc18:3][Gcnot:0:3Gc2:1Gc22:2][Gcnot:0:3Gc23:1Gc12:2][Gc3:0Gc7:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc7:2][Gc11:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc2:3][Gc9:0Gcnot:1:2Gc8:3][Gcnot:0:3Gc2:1Gc4:2][Gcnot:0:3Gc14:1Gc5:2][Gc0:0Gcnot:1:2Gc13:3][Gcnot:0:1Gc2:2Gc23:3][Gc9:0Gcnot:1:2Gc8:3][Gc2:0Gc1:1Gc8:2Gc19:3][Gcnot:0:3Gc18:1Gc11:2][Gc16:0Gc8:1Gc3:2Gc20:3][Gcnot:0:1Gc21:2Gc7:3][Gc6:0Gc6:1Gc3:2Gc3:3][Gc7:0Gc17:1Gc17:2Gc17:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc22:0Gc21:1Gc3:2Gc22:3][Gcnot:0:3Gc3:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc6:0Gc0:1Gc0:2Gc6:3][Gc22:0Gc19:1Gcnot:3:2][Gc21:0Gc9:1Gc15:2Gc2:3][Gc4:0Gc7:1Gc6:2Gc17:3][Gc15:0Gcnot:1:2Gc4:3][Gc16:0Gc20:1Gcnot:3:2][Gc20:0Gc22:1Gc9:2Gc8:3][Gcnot:0:1Gc19:2Gc3:3][Gcnot:0:3Gc16:1Gc16:2][Gcnot:0:1Gc3:2Gc16:3][Gc4:0Gcnot:1:2Gc8:3][Gc17:0Gc10:1Gcnot:3:2][Gcnot:0:3Gc16:1Gc2:2][Gc23:0Gc3:1Gcnot:3:2][Gcnot:0:1Gc22:2Gc5:3][Gc4:0Gc12:1Gcnot:3:2][Gc8:0Gc8:1Gc17:2Gc8:3][Gcnot:0:1Gc12:2Gc22:3][Gc0:0Gc20:1Gcnot:3:2][Gc11:0Gc22:1Gcnot:3:2][Gcnot:0:1Gc8:2Gc16:3][Gc9:0Gc9:1Gc9:2Gc3:3][Gc7:0Gc7:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc21:2Gc22:3][Gcnot:0:1Gc3:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc6:3][Gc17:0Gc5:1Gc14:2Gc21:3][Gcnot:0:3Gc5:1Gc3:2][Gc9:0Gcnot:1:2Gc4:3][Gc7:0Gc8:1Gc7:2Gc20:3][Gc18:0Gc19:1Gc18:2Gc1:3][Gc4:0Gc3:1Gc18:2Gc3:3][Gcnot:0:3Gc14:1Gc4:2][Gc4:0Gcnot:1:2Gc4:3][Gc18:0Gc23:1Gcnot:3:2][Gc4:0Gc4:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc4:2][Gcnot:0:3Gc21:1Gc10:2][Gcnot:0:3Gc14:1Gc1:2][Gc15:0Gc15:1Gc17:2Gc4:3][Gc10:0Gc18:1Gc11:2Gc6:3][Gcnot:0:1Gc2:2Gc8:3][Gc22:0Gcnot:1:2Gc6:3][Gc14:0Gc8:1Gcnot:3:2][Gcnot:0:3Gc17:1Gc0:2][Gcnot:0:3Gc23:1Gc5:2][Gc3:0Gc6:1Gc3:2Gc6:3][Gc7:0Gc7:1Gc22:2Gc9:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc17:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc15:3][Gc2:0Gc8:1Gc8:2Gc3:3][Gcnot:0:1Gc2:2Gc12:3][Gcnot:0:3Gc11:1Gc17:2][Gc1:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc12:1Gc22:2][Gc23:0Gc6:1Gc9:2Gc5:3][Gcnot:0:1Gc5:2Gc2:3][Gcnot:0:3Gc12:1Gc20:2][Gc1:0Gc6:1Gc21:2Gc21:3][Gc3:0Gc11:1Gc13:2Gc16:3][Gc6:0Gc5:1Gcnot:3:2][Gc14:0Gc21:1Gc23:2Gc10:3][Gcnot:0:1Gc23:2Gc19:3][Gc0:0Gc7:1Gc9:2Gc19:3][Gcnot:0:3Gc15:1Gc12:2][Gc16:0Gc9:1Gcnot:3:2][Gc14:0Gc11:1Gcnot:3:2][Gcnot:0:1Gc16:2Gc9:3][Gc2:0Gcnot:1:2Gc7:3][Gc6:0Gc3:1Gc6:2Gc3:3][Gc17:0Gc12:1Gc22:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc3:0Gc17:1Gc12:2Gc12:3][Gc0:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc11:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gcnot:0:3Gc15:1Gc0:2][Gc12:0Gc17:1Gc1:2Gc7:3][Gc19:0Gcnot:1:2Gc14:3][Gc19:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc6:2Gc10:3][Gc8:0Gc18:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc18:2][Gcnot:0:1Gc11:2Gc8:3][Gc15:0Gc5:1Gcnot:3:2][Gcnot:0:1Gc16:2Gc22:3][Gc12:0Gc16:1Gcnot:3:2][Gc23:0Gc9:1Gcnot:3:2][Gc1:0Gc16:1Gc3:2Gc6:3][Gc14:0Gcnot:1:2Gc8:3][Gc17:0Gc1:1Gc2:2Gc21:3][Gcnot:0:3Gc19:1Gc19:2][Gcnot:0:1Gc21:2Gc18:3][Gc22:0Gc16:1Gcnot:3:2][Gc20:0Gc18:1Gcnot:3:2][Gc10:0Gc11:1Gcnot:3:2][Gc7:0Gc3:1Gc3:2Gc6:3][Gc0:0Gc7:1Gc12:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:1Gc6:2Gc6:3][Gc11:0Gc11:1Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gc16:0Gc11:1Gc2:2Gc11:3][Gc11:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc21:2][Gcnot:0:3Gc8:1Gc20:2][Gcnot:0:1Gc13:2Gc5:3][Gcnot:0:3Gc0:1Gc11:2][Gc17:0Gcnot:1:2Gc6:3][Gcnot:0:1Gc3:2Gc19:3][Gcnot:0:3Gc18:1Gc4:2][Gc0:0Gc0:1Gc2:2Gc0:3][Gcnot:0:1Gc9:2Gc3:3][Gc1:0Gc13:1Gc22:2Gc7:3][Gcnot:0:3Gc13:1Gc3:2][Gcnot:0:1Gc12:2Gc17:3][Gc15:0Gc9:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc15:2][Gcnot:0:1Gc11:2Gc23:3][Gcnot:0:3Gc11:1Gc13:2][Gcnot:0:3Gc1:1Gc17:2][Gc20:0Gc11:1Gcnot:3:2][Gc9:0Gc3:1Gc9:2Gc3:3][Gc7:0Gc21:1Gc8:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc21:2Gc22:3][Gcnot:0:1Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc9:3][Gc6:0Gc17:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc5:0Gc0:1Gc14:2Gc14:3][Gcnot:0:3Gc16:1Gc23:2][Gc5:0Gcnot:1:2Gc12:3][Gc8:0Gcnot:1:2Gc3:3][Gc0:0Gc14:1Gc23:2Gc20:3][Gc23:0Gcnot:1:2Gc15:3][Gc1:0Gc7:1Gc13:2Gc23:3][Gcnot:0:1Gc21:2Gc12:3][Gc1:0Gcnot:1:2Gc13:3][Gcnot:0:1Gc4:2Gc11:3][Gcnot:0:1Gc15:2Gc11:3][Gc20:0Gc11:1Gc18:2Gc0:3][Gcnot:0:1Gc10:2Gc5:3][Gcnot:0:1Gc15:2Gc17:3][Gcnot:0:3Gc6:1Gc13:2][Gcnot:0:1Gc21:2Gc16:3][Gc3:0Gc16:1Gcnot:3:2][Gc10:0Gcnot:1:2Gc10:3][Gc12:0Gcnot:1:2Gc5:3][Gc1:0Gc15:1Gc3:2Gc6:3][Gc20:0Gc0:1Gcnot:3:2][Gc6:0Gc22:1Gc2:2Gc12:3][Gc0:0Gc8:1Gcnot:3:2][Gcnot:0:1Gc20:2Gc8:3][Gc0:0Gc23:1Gc19:2Gc2:3][Gc7:0Gc6:1Gc3:2Gc3:3][Gc0:0Gc7:1Gc12:2Gc17:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc11:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc17:1Gc17:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gcnot:0:1Gc14:2Gc4:3][Gcnot:0:3Gc17:1Gc8:2][Gc9:0Gcnot:1:2Gc0:3][Gc1:0Gcnot:1:2Gc16:3][Gc13:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc18:1Gc20:2][Gcnot:0:3Gc19:1Gc20:2][Gc8:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc16:1Gc20:2][Gc11:0Gcnot:1:2Gc14:3][Gc1:0Gc13:1Gc22:2Gc3:3][Gc4:0Gc6:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc12:3][Gcnot:0:1Gc8:2Gc15:3][Gc18:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc2:2Gc4:3][Gc0:0Gc15:1Gc0:2Gc10:3][Gc19:0Gc9:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc2:3][Gcnot:0:1Gc23:2Gc21:3][Gc8:0Gc3:1Gc0:2Gc10:3][Gcnot:0:3Gc9:1Gc0:2][Gc3:0Gcnot:1:2Gc9:3][Gc18:0Gc23:1Gc22:2Gc13:3][Gc9:0Gc0:1Gcnot:3:2][Gc17:0Gc7:1Gc6:2Gc6:3][Gc0:0Gc0:1Gc7:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc3:0Gc21:1Gc8:2Gc8:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc21:2Gc21:3][Gc0:0Gc0:1Gc3:2Gc9:3][Gc13:0Gcnot:1:2Gc19:3][Gcnot:0:3Gc19:1Gc4:2][Gc9:0Gc6:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc21:3][Gc3:0Gc20:1Gc22:2Gc2:3][Gc18:0Gc17:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc19:3][Gc4:0Gcnot:1:2Gc3:3][Gcnot:0:1Gc13:2Gc0:3][Gc1:0Gc22:1Gcnot:3:2][Gcnot:0:3Gc5:1Gc1:2][Gc18:0Gc12:1Gc12:2Gc6:3][Gc13:0Gc10:1Gc15:2Gc20:3][Gc13:0Gc19:1Gcnot:3:2][Gcnot:0:1Gc11:2Gc16:3][Gc17:0Gc19:1Gcnot:3:2][Gc18:0Gcnot:1:2Gc18:3][Gcnot:0:3Gc0:1Gc5:2][Gc20:0Gc14:1Gcnot:3:2][Gcnot:0:3Gc20:1Gc22:2][Gc21:0Gc11:1Gc23:2Gc2:3][Gcnot:0:1Gc2:2Gc17:3][Gcnot:0:3Gc23:1Gc17:2][Gcnot:0:3Gc12:1Gc12:2][Gc11:0Gc10:1Gc9:2Gc12:3][Gc6:0Gc9:1Gc9:2Gc7:3][Gc17:0Gc7:1Gc7:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc6:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc0:2Gc0:3][Gc13:0Gc5:1Gc8:2Gc3:3][Gc14:0Gc0:1Gcnot:3:2][Gc10:0Gc7:1Gc7:2Gc11:3][Gc19:0Gcnot:1:2Gc0:3][Gc20:0Gc8:1Gcnot:3:2][Gc0:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc17:3][Gc13:0Gc23:1Gc21:2Gc11:3][Gc3:0Gc16:1Gcnot:3:2][Gc2:0Gcnot:1:2Gc15:3][Gc9:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc22:1Gc22:2][Gc8:0Gc8:1Gc21:2Gc6:3][Gcnot:0:3Gc10:1Gc18:2][Gc6:0Gcnot:1:2Gc16:3][Gc14:0Gc5:1Gcnot:3:2][Gc14:0Gc6:1Gc13:2Gc14:3][Gc22:0Gc5:1Gcnot:3:2][Gc11:0Gc20:1Gc16:2Gc19:3][Gc10:0Gc9:1Gc17:2Gc2:3][Gcnot:0:3Gc18:1Gc2:2][Gcnot:0:1Gc12:2Gc10:3][Gcnot:0:1Gc9:2Gc7:3][Gc19:0Gc16:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc18:3][Gc6:0Gc9:1Gc21:2Gc9:3][Gc22:0Gc21:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc22:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc0:3][Gc17:0Gc12:1Gc0:2Gc0:3][Gc3:0Gcnot:1:2Gc0:3][Gc0:0Gc11:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc9:2Gc0:3][Gc13:0Gcnot:1:2Gc15:3][Gc3:0Gc4:1Gcnot:3:2][Gc7:0Gc3:1Gcnot:3:2][Gc19:0Gc21:1Gcnot:3:2][Gc23:0Gc1:1Gc23:2Gc19:3][Gc1:0Gc11:1Gc2:2Gc8:3][Gcnot:0:1Gc3:2Gc10:3][Gcnot:0:3Gc4:1Gc21:2][Gc6:0Gc7:1Gc6:2Gc19:3][Gcnot:0:3Gc10:1Gc8:2][Gc9:0Gc13:1Gcnot:3:2][Gc7:0Gc11:1Gcnot:3:2][Gc12:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc18:1Gc5:2][Gc8:0Gc5:1Gc5:2Gc7:3][Gcnot:0:3Gc1:1Gc6:2][Gc2:0Gcnot:1:2Gc3:3][Gcnot:0:1Gc1:2Gc9:3][Gcnot:0:3Gc15:1Gc19:2][Gcnot:0:3Gc0:1Gc14:2][Gc3:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc17:3][Gc10:0Gcnot:1:2Gc20:3][Gc19:0Gc4:1Gc23:2Gc14:3][Gc5:0Gcnot:1:2Gc22:3][Gc6:0Gc9:1Gc6:2Gc17:3][Gc4:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc4:2Gc0:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc0:2Gc0:3][Gc9:0Gc19:1Gc0:2Gc13:3][Gc9:0Gcnot:1:2Gc4:3][Gc2:0Gc2:1Gcnot:3:2][Gc9:0Gcnot:1:2Gc14:3][Gcnot:0:1Gc15:2Gc17:3][Gc13:0Gc17:1Gcnot:3:2][Gc21:0Gc16:1Gcnot:3:2][Gcnot:0:3Gc5:1Gc23:2][Gc6:0Gc4:1Gc5:2Gc9:3][Gc11:0Gc5:1Gc23:2Gc17:3][Gcnot:0:3Gc3:1Gc18:2][Gc18:0Gcnot:1:2Gc18:3][Gc7:0Gc15:1Gc19:2Gc7:3][Gc10:0Gc21:1Gcnot:3:2][Gc17:0Gc15:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc8:3][Gc8:0Gc19:1Gc3:2Gc3:3][Gcnot:0:1Gc1:2Gc10:3][Gc18:0Gc7:1Gc16:2Gc18:3][Gc11:0Gc6:1Gc8:2Gc2:3][Gcnot:0:1Gc8:2Gc20:3][Gcnot:0:1Gc2:2Gc5:3][Gc3:0Gc13:1Gcnot:3:2][Gc7:0Gc23:1Gc12:2Gc6:3][Gc0:0Gc19:1Gc11:2Gc21:3][Gc6:0Gc3:1Gc3:2Gc3:3][Gc22:0Gc8:1Gc0:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc12:1Gc12:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc3:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc3:0Gc0:1Gc0:2Gc12:3][Gc6:0Gc0:1Gc0:2Gc6:3][Gc19:0Gcnot:1:2Gc8:3][Gc9:0Gcnot:1:2Gc11:3][Gcnot:0:1Gc3:2Gc0:3][Gc8:0Gc23:1Gc7:2Gc11:3][Gc14:0Gc9:1Gcnot:3:2][Gc18:0Gc21:1Gcnot:3:2][Gcnot:0:3Gc11:1Gc10:2][Gc22:0Gc21:1Gcnot:3:2][Gc19:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc1:3][Gc8:0Gc7:1Gc0:2Gc6:3][Gc2:0Gcnot:1:2Gc11:3][Gc12:0Gc17:1Gcnot:3:2][Gc13:0Gc22:1Gc5:2Gc1:3][Gcnot:0:3Gc4:1Gc9:2][Gc19:0Gc5:1Gc18:2Gc21:3][Gcnot:0:1Gc0:2Gc2:3][Gc2:0Gc10:1Gc10:2Gc0:3][Gc22:0Gc4:1Gc21:2Gc12:3][Gc10:0Gc19:1Gc1:2Gc4:3][Gc1:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc20:3][Gcnot:0:3Gc3:1Gc20:2][Gc8:0Gc3:1Gcnot:3:2][Gc12:0Gc21:1Gc7:2Gc3:3][Gc6:0Gc7:1Gc6:2Gc9:3][Gc12:0Gc0:1Gc21:2Gc9:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc22:0Gc3:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc11:3][Gc9:0Gc0:1Gc0:2Gc9:3][Gcnot:0:1Gc10:2Gc13:3][Gc5:0Gc17:1Gc15:2Gc16:3][Gc21:0Gcnot:1:2Gc7:3][Gc11:0Gc9:1Gc16:2Gc22:3][Gc21:0Gcnot:1:2Gc16:3][Gc1:0Gc2:1Gcnot:3:2][Gc3:0Gc23:1Gcnot:3:2][Gcnot:0:1Gc23:2Gc3:3][Gcnot:0:1Gc23:2Gc23:3][Gc7:0Gc11:1Gc3:2Gc10:3][Gc18:0Gcnot:1:2Gc12:3][Gc7:0Gc14:1Gc8:2Gc10:3][Gc8:0Gcnot:1:2Gc17:3][Gc19:0Gc10:1Gc10:2Gc7:3][Gcnot:0:1Gc17:2Gc19:3][Gcnot:0:1Gc10:2Gc15:3][Gc2:0Gcnot:1:2Gc10:3][Gcnot:0:1Gc0:2Gc17:3][Gc8:0Gcnot:1:2Gc1:3][Gc10:0Gc15:1Gcnot:3:2][Gcnot:0:3Gc18:1Gc2:2][Gcnot:0:1Gc2:2Gc3:3][Gcnot:0:1Gc18:2Gc10:3][Gc3:0Gc2:1Gc23:2Gc21:3][Gc18:0Gc10:1Gc6:2Gc5:3][Gcnot:0:1Gc2:2Gc0:3][Gcnot:0:1Gc16:2Gc0:3][Gc4:0Gc13:1Gcnot:3:2][Gc21:0Gc6:1Gc12:2Gc17:3][Gcnot:0:1Gc21:2Gc11:3][Gc6:0Gc6:1Gc9:2Gc9:3][Gcnot:0:1Gc0:2Gc9:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc11:0Gc12:1Gc3:2Gc12:3][Gc3:0Gc6:1Gc0:2Gc3:3][Gc10:0Gc13:1Gcnot:3:2][Gcnot:0:3Gc6:1Gc23:2][Gc13:0Gc18:1Gc7:2Gc19:3][Gc15:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc20:1Gc18:2][Gc18:0Gc6:1Gc2:2Gc18:3][Gcnot:0:3Gc5:1Gc18:2][Gcnot:0:1Gc10:2Gc8:3][Gc1:0Gc22:1Gc2:2Gc10:3][Gcnot:0:3Gc0:1Gc8:2][Gc4:0Gcnot:1:2Gc11:3][Gcnot:0:3Gc5:1Gc8:2][Gcnot:0:3Gc1:1Gc18:2][Gc7:0Gc1:1Gcnot:3:2][Gc9:0Gc21:1Gc15:2Gc2:3][Gc4:0Gc6:1Gcnot:3:2][Gcnot:0:1Gc4:2Gc1:3][Gcnot:0:3Gc18:1Gc9:2][Gcnot:0:1Gc1:2Gc9:3][Gc0:0Gc12:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc9:2Gc11:3][Gc5:0Gcnot:1:2Gc20:3][Gc15:0Gc7:1Gc13:2Gc7:3][Gcnot:0:1Gc8:2Gc2:3][Gc22:0Gc19:1Gc21:2Gc17:3][Gcnot:0:3Gc10:1Gc23:2][Gc21:0Gc11:1Gc6:2Gc20:3][Gc2:0Gc0:1Gc10:2Gc5:3][Gcnot:0:3Gc6:1Gc4:2][Gc9:0Gc7:1Gc3:2Gc6:3][Gc12:0Gc0:1Gc9:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc11:1Gc0:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gc6:0Gc0:1Gc0:2Gc3:3][Gcnot:0:3Gc12:1Gc13:2][Gc9:0Gcnot:1:2Gc3:3][Gc22:0Gcnot:1:2Gc22:3][Gc2:0Gc20:1Gcnot:3:2][Gc17:0Gcnot:1:2Gc23:3][Gc22:0Gc3:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc2:3][Gcnot:0:1Gc13:2Gc10:3][Gc5:0Gc7:1Gc19:2Gc12:3][Gc16:0Gcnot:1:2Gc17:3][Gc10:0Gc20:1Gcnot:3:2][Gc14:0Gc8:1Gc21:2Gc23:3][Gc19:0Gc13:1Gc9:2Gc6:3][Gc7:0Gcnot:1:2Gc11:3][Gcnot:0:1Gc15:2Gc1:3][Gc11:0Gc8:1Gc13:2Gc4:3][Gc22:0Gc22:1Gcnot:3:2][Gc6:0Gcnot:1:2Gc16:3][Gcnot:0:3Gc17:1Gc3:2][Gcnot:0:3Gc22:1Gc17:2][Gcnot:0:3Gc18:1Gc21:2][Gc11:0Gc12:1Gc22:2Gc1:3][Gc7:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc14:1Gc4:2][Gc0:0Gc17:1Gc14:2Gc7:3][Gc23:0Gc19:1Gc20:2Gc1:3][Gc19:0Gc7:1Gc2:2Gc2:3][Gcnot:0:1Gc11:2Gc7:3][Gc12:0Gc7:1Gcnot:3:2][Gc14:0Gc12:1Gcnot:3:2][Gc8:0Gc8:1Gc9:2Gc6:3][Gcnot:0:1Gc8:2Gc9:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc4:2Gc4:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gcnot:0:1Gc21:2Gc0:3][Gc12:0Gc12:1Gc3:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gc0:2Gc4:3][Gc6:0Gc0:1Gc0:2Gc3:3][Gcnot:0:3Gc0:1Gc19:2][Gc6:0Gc16:1Gc2:2Gc16:3][Gc9:0Gc1:1Gc0:2Gc18:3][Gcnot:0:3Gc5:1Gc1:2][Gc5:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc6:3][Gcnot:0:1Gc0:2Gc23:3][Gc14:0Gc5:1Gc2:2Gc18:3][Gc6:0Gcnot:1:2Gc20:3][Gc21:0Gc9:1Gc20:2Gc0:3][Gcnot:0:1Gc3:2Gc6:3][Gc1:0Gcnot:1:2Gc3:3][Gc3:0Gc14:1Gc2:2Gc22:3][Gcnot:0:1Gc6:2Gc3:3][Gc3:0Gc14:1Gc3:2Gc20:3][Gcnot:0:1Gc12:2Gc13:3][Gcnot:0:3Gc23:1Gc10:2][Gc15:0Gcnot:1:2Gc18:3][Gc7:0Gc2:1Gc12:2Gc6:3][Gcnot:0:1Gc18:2Gc14:3][Gc1:0Gcnot:1:2Gc17:3][Gcnot:0:1Gc18:2Gc3:3][Gc22:0Gc3:1Gc11:2Gc17:3][Gcnot:0:1Gc18:2Gc21:3][Gcnot:0:1Gc21:2Gc22:3][Gc0:0Gc9:1Gc9:2Gc8:3][Gcnot:0:1Gc2:2Gc13:3][Gc22:0Gc13:1Gc21:2Gc15:3][Gc8:0Gc9:1Gc4:2Gc7:3][Gc4:0Gc14:1Gc18:2Gc9:3][Gc6:0Gc6:1Gc6:2Gc6:3][Gc22:0Gc0:1Gc7:2Gc9:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc9:0Gc9:1Gc11:2Gc11:3][Gc0:0Gc0:1Gc6:2Gc9:3][Gc11:0Gc15:1Gc1:2Gc17:3][Gc7:0Gcnot:1:2Gc12:3][Gc20:0Gc8:1Gcnot:3:2][Gc8:0Gc7:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc19:3][Gc15:0Gc14:1Gc23:2Gc21:3][Gc6:0Gcnot:1:2Gc8:3][Gc22:0Gc0:1Gc0:2Gc19:3][Gc3:0Gc16:1Gc6:2Gc12:3][Gcnot:0:3Gc17:1Gc12:2][Gcnot:0:3Gc0:1Gc5:2][Gc15:0Gc7:1Gcnot:3:2][Gc11:0Gc1:1Gcnot:3:2][Gcnot:0:3Gc7:1Gc12:2][Gcnot:0:1Gc8:2Gc0:3][Gcnot:0:3Gc22:1Gc19:2][Gc23:0Gc10:1Gc13:2Gc17:3][Gcnot:0:1Gc18:2Gc20:3][Gc15:0Gcnot:1:2Gc13:3][Gcnot:0:3Gc20:1Gc1:2][Gc22:0Gc1:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc3:3][Gc2:0Gc0:1Gc14:2Gc8:3][Gc12:0Gc20:1Gc10:2Gc2:3][Gcnot:0:3Gc1:1Gc0:2][Gc13:0Gc6:1Gcnot:3:2][Gc8:0Gc6:1Gcnot:3:2][Gc0:0Gc16:1Gcnot:3:2][Gc18:0Gcnot:1:2Gc16:3][Gcnot:0:3Gc0:1Gc19:2][Gc9:0Gc21:1Gc3:2Gc3:3][Gc12:0Gc0:1Gc9:2Gc7:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gc6:0Gcnot:1:2Gc6:3][Gc0:0Gc17:1Gc17:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc15:1Gc20:2][Gc3:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc3:1Gc10:2][Gcnot:0:1Gc4:2Gc15:3][Gcnot:0:3Gc4:1Gc20:2][Gc13:0Gc11:1Gc0:2Gc22:3][Gc4:0Gc7:1Gc8:2Gc13:3][Gcnot:0:1Gc23:2Gc16:3][Gc5:0Gcnot:1:2Gc21:3][Gc4:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc23:1Gc12:2][Gc19:0Gcnot:1:2Gc18:3][Gc15:0Gc6:1Gc7:2Gc19:3][Gcnot:0:1Gc3:2Gc2:3][Gcnot:0:3Gc22:1Gc12:2][Gc13:0Gc20:1Gcnot:3:2][Gcnot:0:1Gc18:2Gc1:3][Gc2:0Gc1:1Gc10:2Gc4:3][Gc12:0Gc7:1Gc12:2Gc15:3][Gc14:0Gc16:1Gc17:2Gc21:3][Gc14:0Gc17:1Gcnot:3:2][Gcnot:0:1Gc11:2Gc13:3][Gcnot:0:1Gc18:2Gc2:3][Gc22:0Gc15:1Gcnot:3:2][Gc2:0Gc1:1Gc11:2Gc12:3][Gc1:0Gc18:1Gc11:2Gc20:3][Gcnot:0:1Gc0:2Gc9:3][Gc9:0Gc3:1Gcnot:3:2][Gc4:0Gc8:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc4:3][Gc9:0Gc6:1Gc12:2Gc0:3][Gc4:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc17:0Gc0:1Gc11:2Gc12:3][Gc3:0Gc0:1Gc6:2Gc6:3][Gcnot:0:3Gc19:1Gc7:2][Gc7:0Gc12:1Gcnot:3:2][Gc14:0Gc9:1Gc10:2Gc6:3][Gcnot:0:1Gc9:2Gc7:3][Gc11:0Gc1:1Gc0:2Gc20:3][Gc20:0Gc22:1Gc13:2Gc9:3][Gc6:0Gcnot:1:2Gc9:3][Gc4:0Gc4:1Gc20:2Gc1:3][Gc12:0Gc13:1Gc3:2Gc6:3][Gcnot:0:3Gc5:1Gc8:2][Gc12:0Gc14:1Gcnot:3:2][Gc9:0Gcnot:1:2Gc16:3][Gc20:0Gcnot:1:2Gc17:3][Gcnot:0:1Gc19:2Gc2:3][Gcnot:0:1Gc22:2Gc9:3][Gc12:0Gc7:1Gc18:2Gc11:3][Gcnot:0:3Gc3:1Gc20:2][Gc11:0Gcnot:1:2Gc2:3][Gcnot:0:1Gc4:2Gc17:3][Gcnot:0:3Gc18:1Gc1:2][Gc10:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc12:1Gc22:2][Gc16:0Gc20:1Gc3:2Gc1:3][Gcnot:0:1Gc3:2Gc23:3][Gc2:0Gc12:1Gc4:2Gc4:3][Gcnot:0:1Gc0:2Gc9:3][Gc3:0Gcnot:1:2Gc15:3][Gc3:0Gcnot:1:2Gc6:3][Gcnot:0:3Gc7:1Gc11:2][Gcnot:0:1Gc2:2Gc3:3][Gc6:0Gc22:1Gc6:2Gc0:3][Gc21:0Gc0:1Gc7:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]


==> anc/experiments/circuits/S1_4Q_B0_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc18:0Gc1:1Gcnot:3:2][Gc11:0Gc4:1Gc10:2Gc14:3][Gc18:0Gc10:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc3:3][Gcnot:0:3Gc6:1Gc12:2]
[Gcnot:0:3Gc7:1Gc19:2][Gcnot:0:1Gc5:2Gc19:3][Gc4:0Gcnot:1:2Gc23:3][Gc0:0Gcnot:1:2Gc7:3][Gc1:0Gc13:1Gcnot:3:2]
[Gc18:0Gc9:1Gcnot:3:2][Gc17:0Gc20:1Gc5:2Gc4:3][Gc6:0Gc14:1Gc10:2Gc11:3][Gcnot:0:1Gc10:2Gc21:3][Gc7:0Gcnot:1:2Gc7:3]
[Gc0:0Gc13:1Gc5:2Gc21:3][Gcnot:0:1Gc19:2Gc0:3][Gcnot:0:1Gc4:2Gc11:3][Gcnot:0:3Gc1:1Gc1:2][Gc5:0Gc10:1Gc13:2Gc23:3]
[Gcnot:0:1Gc7:2Gc18:3][Gc22:0Gc16:1Gc12:2Gc12:3][Gc6:0Gc3:1Gcnot:3:2][Gcnot:0:3Gc5:1Gc12:2][Gcnot:0:3Gc23:1Gc21:2]
[Gc12:0Gcnot:1:2Gc19:3][Gc18:0Gc13:1Gc21:2Gc0:3][Gc4:0Gcnot:1:2Gc6:3][Gcnot:0:3Gc4:1Gc6:2][Gc11:0Gc16:1Gcnot:3:2]
[Gcnot:0:1Gc5:2Gc11:3][Gc4:0Gcnot:1:2Gc9:3][Gc8:0Gc18:1Gc4:2Gc16:3][Gc15:0Gc0:1Gcnot:3:2][Gc17:0Gc17:1Gc4:2Gc7:3]
[Gc14:0Gcnot:1:2Gc10:3][Gc21:0Gc14:1Gc19:2Gc7:3][Gcnot:0:3Gc15:1Gc1:2][Gc4:0Gc9:1Gcnot:3:2][Gc5:0Gc12:1Gc21:2Gc12:3][Gc13:0Gc2:1Gc5:2Gc3:3][Gc1:0Gc10:1Gc21:2Gc6:3][Gc6:0Gcnot:1:2Gc7:3][Gc21:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc7:1Gc7:2]
[Gcnot:0:1Gc4:2Gc9:3][Gcnot:0:3Gc5:1Gc8:2][Gcnot:0:1Gc16:2Gc14:3][Gc22:0Gc6:1Gc7:2Gc4:3][Gc9:0Gc22:1Gc5:2Gc11:3][Gcnot:0:1Gc11:2Gc13:3][Gc12:0Gc23:1Gc15:2Gc17:3][Gcnot:0:3Gc4:1Gc9:2][Gcnot:0:1Gc15:2Gc13:3][Gcnot:0:1Gc23:2Gc18:3]
[Gc14:0Gc15:1Gc18:2Gc9:3][Gc18:0Gc9:1Gcnot:3:2][Gc17:0Gc9:1Gcnot:3:2][Gc18:0Gcnot:1:2Gc5:3][Gc3:0Gc7:1Gc10:2Gc21:3][Gcnot:0:3Gc6:1Gc5:2][Gc10:0Gc1:1Gcnot:3:2][Gc9:0Gc1:1Gc17:2Gc2:3][Gc2:0Gc23:1Gc18:2Gc5:3][Gcnot:0:1Gc22:2Gc20:3]
[Gc23:0Gc18:1Gcnot:3:2][Gc6:0Gc21:1Gcnot:3:2][Gcnot:0:3Gc6:1Gc22:2][Gcnot:0:1Gc19:2Gc15:3][Gc17:0Gc10:1Gc20:2Gc7:3][Gc10:0Gc6:1Gc9:2Gc7:3][Gc16:0Gcnot:1:2Gc6:3][Gc18:0Gcnot:1:2Gc8:3][Gc12:0Gc9:1Gcnot:3:2][Gc0:0Gc8:1Gcnot:3:2]
[Gc17:0Gcnot:1:2Gc9:3][Gc5:0Gc7:1Gc10:2Gc17:3][Gc16:0Gc13:1Gc8:2Gc0:3][Gc20:0Gcnot:1:2Gc5:3][Gc10:0Gc11:1Gc21:2Gc5:3][Gcnot:0:3Gc2:1Gc19:2][Gc7:0Gcnot:1:2Gc8:3][Gc6:0Gc12:1Gcnot:3:2][Gc5:0Gc22:1Gcnot:3:2][Gc2:0Gc18:1Gcnot:3:2]
[Gc0:0Gc19:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc12:3][Gcnot:0:1Gc4:2Gc10:3][Gcnot:0:1Gc17:2Gc1:3][Gc22:0Gc20:1Gc4:2Gc5:3][Gc15:0Gcnot:1:2Gc18:3][Gc2:0Gc16:1Gcnot:3:2][Gcnot:0:1Gc16:2Gc11:3][Gcnot:0:3Gc4:1Gc12:2][Gcnot:0:3Gc5:1Gc15:2]
[Gc22:0Gc14:1Gcnot:3:2][Gc20:0Gc3:1Gcnot:3:2][Gc7:0Gc8:1Gc1:2Gc22:3][Gc4:0Gc2:1Gc13:2Gc18:3][Gc15:0Gcnot:1:2Gc15:3][Gc7:0Gc1:1Gcnot:3:2][Gc13:0Gc23:1Gc20:2Gc5:3][Gc15:0Gc20:1Gc8:2Gc19:3][Gcnot:0:1Gc15:2Gc15:3][Gc19:0Gcnot:1:2Gc2:3]
[Gc11:0Gc9:1Gc22:2Gc23:3][Gc5:0Gc1:1Gc17:2Gc12:3][Gc2:0Gc6:1Gc6:2Gc23:3][Gc22:0Gcnot:1:2Gc10:3][Gcnot:0:3Gc20:1Gc8:2][Gcnot:0:1Gc1:2Gc13:3][Gc5:0Gc8:1Gcnot:3:2][Gc1:0Gcnot:1:2Gc14:3][Gc16:0Gc4:1Gcnot:3:2][Gc11:0Gcnot:1:2Gc9:3][Gc5:0Gc4:1Gcnot:3:2][Gc19:0Gc19:1Gc14:2Gc4:3][Gc21:0Gc7:1Gcnot:3:2][Gcnot:0:1Gc18:2Gc2:3][Gc20:0Gcnot:1:2Gc7:3]
[Gc18:0Gc15:1Gcnot:3:2][Gc9:0Gc15:1Gc0:2Gc1:3][Gc19:0Gc8:1Gc19:2Gc6:3][Gc15:0Gc7:1Gc20:2Gc1:3][Gc7:0Gc9:1Gc7:2Gc14:3][Gc12:0Gc22:1Gc15:2Gc18:3][Gc14:0Gc14:1Gc21:2Gc7:3][Gcnot:0:1Gc6:2Gc13:3][Gc5:0Gc13:1Gc3:2Gc17:3][Gc20:0Gc18:1Gcnot:3:2][Gc4:0Gc21:1Gc15:2Gc2:3][Gc15:0Gc13:1Gcnot:3:2][Gc4:0Gc14:1Gcnot:3:2][Gcnot:0:3Gc23:1Gc23:2][Gc9:0Gcnot:1:2Gc21:3]
[Gc3:0Gc23:1Gc17:2Gc20:3][Gc12:0Gcnot:1:2Gc2:3][Gcnot:0:3Gc13:1Gc7:2][Gcnot:0:3Gc3:1Gc5:2][Gc3:0Gc20:1Gcnot:3:2][Gcnot:0:3Gc20:1Gc11:2][Gc3:0Gcnot:1:2Gc13:3][Gcnot:0:3Gc14:1Gc12:2][Gc7:0Gc22:1Gcnot:3:2][Gc21:0Gc12:1Gcnot:3:2][Gc4:0Gc17:1Gc6:2Gc18:3][Gcnot:0:3Gc9:1Gc21:2][Gc1:0Gc2:1Gc13:2Gc19:3][Gc22:0Gcnot:1:2Gc11:3][Gc21:0Gc9:1Gc4:2Gc8:3]
[Gcnot:0:1Gc15:2Gc12:3][Gc18:0Gc9:1Gc4:2Gc21:3][Gcnot:0:1Gc1:2Gc10:3][Gc19:0Gc0:1Gc21:2Gc6:3][Gc19:0Gc8:1Gc4:2Gc10:3][Gc21:0Gc20:1Gc15:2Gc17:3][Gc7:0Gc14:1Gc15:2Gc3:3][Gc8:0Gcnot:1:2Gc20:3][Gc11:0Gc1:1Gc14:2Gc22:3][Gc9:0Gc3:1Gc16:2Gc13:3][Gcnot:0:1Gc7:2Gc9:3][Gc22:0Gc7:1Gcnot:3:2][Gcnot:0:3Gc13:1Gc6:2][Gc7:0Gc21:1Gc9:2Gc5:3][Gc16:0Gc22:1Gc23:2Gc2:3]
[Gcnot:0:3Gc14:1Gc16:2][Gcnot:0:3Gc15:1Gc13:2][Gc20:0Gcnot:1:2Gc17:3][Gc9:0Gc3:1Gc0:2Gc3:3][Gc19:0Gc4:1Gc4:2Gc1:3][Gc3:0Gcnot:1:2Gc20:3][Gc8:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc13:1Gc20:2][Gc22:0Gc17:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc11:3][Gc4:0Gc17:1Gc17:2Gc16:3][Gcnot:0:3Gc2:1Gc4:2][Gcnot:0:1Gc6:2Gc15:3][Gc12:0Gcnot:1:2Gc1:3][Gc4:0Gcnot:1:2Gc0:3]
[Gc2:0Gc9:1Gc10:2Gc20:3][Gcnot:0:3Gc1:1Gc8:2][Gc14:0Gc9:1Gcnot:3:2][Gc6:0Gcnot:1:2Gc2:3][Gc16:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc21:1Gc1:2][Gc5:0Gcnot:1:2Gc4:3][Gc17:0Gc8:1Gc0:2Gc7:3][Gc9:0Gc9:1Gc10:2Gc22:3][Gc3:0Gc2:1Gcnot:3:2][Gcnot:0:1Gc8:2Gc7:3][Gc5:0Gc3:1Gc18:2Gc15:3][Gc20:0Gcnot:1:2Gc21:3][Gc20:0Gc23:1Gc21:2Gc18:3][Gc6:0Gc17:1Gc6:2Gc10:3]
[Gc12:0Gcnot:1:2Gc16:3][Gcnot:0:3Gc12:1Gc18:2][Gcnot:0:1Gc11:2Gc19:3][Gc22:0Gcnot:1:2Gc8:3][Gc3:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc9:3][Gcnot:0:3Gc11:1Gc13:2][Gc23:0Gc21:1Gc0:2Gc23:3][Gcnot:0:3Gc16:1Gc13:2][Gc6:0Gc16:1Gcnot:3:2][Gcnot:0:3Gc12:1Gc5:2][Gcnot:0:1Gc22:2Gc10:3][Gc6:0Gc10:1Gcnot:3:2][Gc9:0Gc12:1Gc16:2Gc22:3][Gcnot:0:3Gc3:1Gc17:2]
[Gc11:0Gcnot:1:2Gc18:3][Gc16:0Gcnot:1:2Gc21:3][Gc21:0Gc23:1Gcnot:3:2][Gcnot:0:1Gc19:2Gc8:3][Gcnot:0:1Gc16:2Gc1:3][Gc1:0Gc3:1Gcnot:3:2][Gc16:0Gc15:1Gcnot:3:2][Gc0:0Gc13:1Gc7:2Gc0:3][Gc21:0Gcnot:1:2Gc7:3][Gc11:0Gc15:1Gcnot:3:2][Gc7:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc4:1Gc7:2][Gc1:0Gcnot:1:2Gc8:3][Gc10:0Gc7:1Gc8:2Gc5:3][Gcnot:0:3Gc3:1Gc9:2][Gc2:0Gc0:1Gc17:2Gc13:3][Gc3:0Gc7:1Gc13:2Gc6:3][Gcnot:0:1Gc9:2Gc18:3][Gcnot:0:1Gc23:2Gc11:3][Gcnot:0:1Gc6:2Gc0:3]
[Gc5:0Gcnot:1:2Gc1:3][Gcnot:0:3Gc7:1Gc4:2][Gc21:0Gc10:1Gcnot:3:2][Gc17:0Gc23:1Gc21:2Gc18:3][Gcnot:0:3Gc2:1Gc22:2][Gcnot:0:3Gc23:1Gc12:2][Gc3:0Gc7:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc7:2][Gc11:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc2:3][Gc9:0Gcnot:1:2Gc8:3][Gcnot:0:3Gc2:1Gc4:2][Gcnot:0:3Gc14:1Gc5:2][Gc0:0Gcnot:1:2Gc13:3][Gcnot:0:1Gc2:2Gc23:3][Gc9:0Gcnot:1:2Gc8:3][Gc2:0Gc1:1Gc8:2Gc19:3][Gcnot:0:3Gc18:1Gc11:2][Gc16:0Gc8:1Gc3:2Gc20:3][Gcnot:0:1Gc21:2Gc7:3]
[Gc22:0Gc19:1Gcnot:3:2][Gc21:0Gc9:1Gc15:2Gc2:3][Gc4:0Gc7:1Gc6:2Gc17:3][Gc15:0Gcnot:1:2Gc4:3][Gc16:0Gc20:1Gcnot:3:2][Gc20:0Gc22:1Gc9:2Gc8:3][Gcnot:0:1Gc19:2Gc3:3][Gcnot:0:3Gc16:1Gc16:2][Gcnot:0:1Gc3:2Gc16:3][Gc4:0Gcnot:1:2Gc8:3][Gc17:0Gc10:1Gcnot:3:2][Gcnot:0:3Gc16:1Gc2:2][Gc23:0Gc3:1Gcnot:3:2][Gcnot:0:1Gc22:2Gc5:3][Gc4:0Gc12:1Gcnot:3:2][Gc8:0Gc8:1Gc17:2Gc8:3][Gcnot:0:1Gc12:2Gc22:3][Gc0:0Gc20:1Gcnot:3:2][Gc11:0Gc22:1Gcnot:3:2][Gcnot:0:1Gc8:2Gc16:3]
[Gc17:0Gc5:1Gc14:2Gc21:3][Gcnot:0:3Gc5:1Gc3:2][Gc9:0Gcnot:1:2Gc4:3][Gc7:0Gc8:1Gc7:2Gc20:3][Gc18:0Gc19:1Gc18:2Gc1:3][Gc4:0Gc3:1Gc18:2Gc3:3][Gcnot:0:3Gc14:1Gc4:2][Gc4:0Gcnot:1:2Gc4:3][Gc18:0Gc23:1Gcnot:3:2][Gc4:0Gc4:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc4:2][Gcnot:0:3Gc21:1Gc10:2][Gcnot:0:3Gc14:1Gc1:2][Gc15:0Gc15:1Gc17:2Gc4:3][Gc10:0Gc18:1Gc11:2Gc6:3][Gcnot:0:1Gc2:2Gc8:3][Gc22:0Gcnot:1:2Gc6:3][Gc14:0Gc8:1Gcnot:3:2][Gcnot:0:3Gc17:1Gc0:2][Gcnot:0:3Gc23:1Gc5:2]
[Gc9:0Gcnot:1:2Gc15:3][Gc2:0Gc8:1Gc8:2Gc3:3][Gcnot:0:1Gc2:2Gc12:3][Gcnot:0:3Gc11:1Gc17:2][Gc1:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc12:1Gc22:2][Gc23:0Gc6:1Gc9:2Gc5:3][Gcnot:0:1Gc5:2Gc2:3][Gcnot:0:3Gc12:1Gc20:2][Gc1:0Gc6:1Gc21:2Gc21:3][Gc3:0Gc11:1Gc13:2Gc16:3][Gc6:0Gc5:1Gcnot:3:2][Gc14:0Gc21:1Gc23:2Gc10:3][Gcnot:0:1Gc23:2Gc19:3][Gc0:0Gc7:1Gc9:2Gc19:3][Gcnot:0:3Gc15:1Gc12:2][Gc16:0Gc9:1Gcnot:3:2][Gc14:0Gc11:1Gcnot:3:2][Gcnot:0:1Gc16:2Gc9:3][Gc2:0Gcnot:1:2Gc7:3]
[Gcnot:0:3Gc15:1Gc0:2][Gc12:0Gc17:1Gc1:2Gc7:3][Gc19:0Gcnot:1:2Gc14:3][Gc19:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc6:2Gc10:3][Gc8:0Gc18:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc18:2][Gcnot:0:1Gc11:2Gc8:3][Gc15:0Gc5:1Gcnot:3:2][Gcnot:0:1Gc16:2Gc22:3][Gc12:0Gc16:1Gcnot:3:2][Gc23:0Gc9:1Gcnot:3:2][Gc1:0Gc16:1Gc3:2Gc6:3][Gc14:0Gcnot:1:2Gc8:3][Gc17:0Gc1:1Gc2:2Gc21:3][Gcnot:0:3Gc19:1Gc19:2][Gcnot:0:1Gc21:2Gc18:3][Gc22:0Gc16:1Gcnot:3:2][Gc20:0Gc18:1Gcnot:3:2][Gc10:0Gc11:1Gcnot:3:2]
[Gc16:0Gc11:1Gc2:2Gc11:3][Gc11:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc21:2][Gcnot:0:3Gc8:1Gc20:2][Gcnot:0:1Gc13:2Gc5:3][Gcnot:0:3Gc0:1Gc11:2][Gc17:0Gcnot:1:2Gc6:3][Gcnot:0:1Gc3:2Gc19:3][Gcnot:0:3Gc18:1Gc4:2][Gc0:0Gc0:1Gc2:2Gc0:3][Gcnot:0:1Gc9:2Gc3:3][Gc1:0Gc13:1Gc22:2Gc7:3][Gcnot:0:3Gc13:1Gc3:2][Gcnot:0:1Gc12:2Gc17:3][Gc15:0Gc9:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc15:2][Gcnot:0:1Gc11:2Gc23:3][Gcnot:0:3Gc11:1Gc13:2][Gcnot:0:3Gc1:1Gc17:2][Gc20:0Gc11:1Gcnot:3:2]
[Gc5:0Gc0:1Gc14:2Gc14:3][Gcnot:0:3Gc16:1Gc23:2][Gc5:0Gcnot:1:2Gc12:3][Gc8:0Gcnot:1:2Gc3:3][Gc0:0Gc14:1Gc23:2Gc20:3][Gc23:0Gcnot:1:2Gc15:3][Gc1:0Gc7:1Gc13:2Gc23:3][Gcnot:0:1Gc21:2Gc12:3][Gc1:0Gcnot:1:2Gc13:3][Gcnot:0:1Gc4:2Gc11:3][Gcnot:0:1Gc15:2Gc11:3][Gc20:0Gc11:1Gc18:2Gc0:3][Gcnot:0:1Gc10:2Gc5:3][Gcnot:0:1Gc15:2Gc17:3][Gcnot:0:3Gc6:1Gc13:2][Gcnot:0:1Gc21:2Gc16:3][Gc3:0Gc16:1Gcnot:3:2][Gc10:0Gcnot:1:2Gc10:3][Gc12:0Gcnot:1:2Gc5:3][Gc1:0Gc15:1Gc3:2Gc6:3][Gc20:0Gc0:1Gcnot:3:2][Gc6:0Gc22:1Gc2:2Gc12:3][Gc0:0Gc8:1Gcnot:3:2][Gcnot:0:1Gc20:2Gc8:3][Gc0:0Gc23:1Gc19:2Gc2:3]
[Gcnot:0:1Gc14:2Gc4:3][Gcnot:0:3Gc17:1Gc8:2][Gc9:0Gcnot:1:2Gc0:3][Gc1:0Gcnot:1:2Gc16:3][Gc13:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc18:1Gc20:2][Gcnot:0:3Gc19:1Gc20:2][Gc8:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc16:1Gc20:2][Gc11:0Gcnot:1:2Gc14:3][Gc1:0Gc13:1Gc22:2Gc3:3][Gc4:0Gc6:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc12:3][Gcnot:0:1Gc8:2Gc15:3][Gc18:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc2:2Gc4:3][Gc0:0Gc15:1Gc0:2Gc10:3][Gc19:0Gc9:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc2:3][Gcnot:0:1Gc23:2Gc21:3][Gc8:0Gc3:1Gc0:2Gc10:3][Gcnot:0:3Gc9:1Gc0:2][Gc3:0Gcnot:1:2Gc9:3][Gc18:0Gc23:1Gc22:2Gc13:3][Gc9:0Gc0:1Gcnot:3:2]
[Gc13:0Gcnot:1:2Gc19:3][Gcnot:0:3Gc19:1Gc4:2][Gc9:0Gc6:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc21:3][Gc3:0Gc20:1Gc22:2Gc2:3][Gc18:0Gc17:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc19:3][Gc4:0Gcnot:1:2Gc3:3][Gcnot:0:1Gc13:2Gc0:3][Gc1:0Gc22:1Gcnot:3:2][Gcnot:0:3Gc5:1Gc1:2][Gc18:0Gc12:1Gc12:2Gc6:3][Gc13:0Gc10:1Gc15:2Gc20:3][Gc13:0Gc19:1Gcnot:3:2][Gcnot:0:1Gc11:2Gc16:3][Gc17:0Gc19:1Gcnot:3:2][Gc18:0Gcnot:1:2Gc18:3][Gcnot:0:3Gc0:1Gc5:2][Gc20:0Gc14:1Gcnot:3:2][Gcnot:0:3Gc20:1Gc22:2][Gc21:0Gc11:1Gc23:2Gc2:3][Gcnot:0:1Gc2:2Gc17:3][Gcnot:0:3Gc23:1Gc17:2][Gcnot:0:3Gc12:1Gc12:2][Gc11:0Gc10:1Gc9:2Gc12:3]
[Gc13:0Gc5:1Gc8:2Gc3:3][Gc14:0Gc0:1Gcnot:3:2][Gc10:0Gc7:1Gc7:2Gc11:3][Gc19:0Gcnot:1:2Gc0:3][Gc20:0Gc8:1Gcnot:3:2][Gc0:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc17:3][Gc13:0Gc23:1Gc21:2Gc11:3][Gc3:0Gc16:1Gcnot:3:2][Gc2:0Gcnot:1:2Gc15:3][Gc9:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc22:1Gc22:2][Gc8:0Gc8:1Gc21:2Gc6:3][Gcnot:0:3Gc10:1Gc18:2][Gc6:0Gcnot:1:2Gc16:3][Gc14:0Gc5:1Gcnot:3:2][Gc14:0Gc6:1Gc13:2Gc14:3][Gc22:0Gc5:1Gcnot:3:2][Gc11:0Gc20:1Gc16:2Gc19:3][Gc10:0Gc9:1Gc17:2Gc2:3][Gcnot:0:3Gc18:1Gc2:2][Gcnot:0:1Gc12:2Gc10:3][Gcnot:0:1Gc9:2Gc7:3][Gc19:0Gc16:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc18:3]
[Gc13:0Gcnot:1:2Gc15:3][Gc3:0Gc4:1Gcnot:3:2][Gc7:0Gc3:1Gcnot:3:2][Gc19:0Gc21:1Gcnot:3:2][Gc23:0Gc1:1Gc23:2Gc19:3][Gc1:0Gc11:1Gc2:2Gc8:3][Gcnot:0:1Gc3:2Gc10:3][Gcnot:0:3Gc4:1Gc21:2][Gc6:0Gc7:1Gc6:2Gc19:3][Gcnot:0:3Gc10:1Gc8:2][Gc9:0Gc13:1Gcnot:3:2][Gc7:0Gc11:1Gcnot:3:2][Gc12:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc18:1Gc5:2][Gc8:0Gc5:1Gc5:2Gc7:3][Gcnot:0:3Gc1:1Gc6:2][Gc2:0Gcnot:1:2Gc3:3][Gcnot:0:1Gc1:2Gc9:3][Gcnot:0:3Gc15:1Gc19:2][Gcnot:0:3Gc0:1Gc14:2][Gc3:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc17:3][Gc10:0Gcnot:1:2Gc20:3][Gc19:0Gc4:1Gc23:2Gc14:3][Gc5:0Gcnot:1:2Gc22:3]
[Gc9:0Gc19:1Gc0:2Gc13:3][Gc9:0Gcnot:1:2Gc4:3][Gc2:0Gc2:1Gcnot:3:2][Gc9:0Gcnot:1:2Gc14:3][Gcnot:0:1Gc15:2Gc17:3][Gc13:0Gc17:1Gcnot:3:2][Gc21:0Gc16:1Gcnot:3:2][Gcnot:0:3Gc5:1Gc23:2][Gc6:0Gc4:1Gc5:2Gc9:3][Gc11:0Gc5:1Gc23:2Gc17:3][Gcnot:0:3Gc3:1Gc18:2][Gc18:0Gcnot:1:2Gc18:3][Gc7:0Gc15:1Gc19:2Gc7:3][Gc10:0Gc21:1Gcnot:3:2][Gc17:0Gc15:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc8:3][Gc8:0Gc19:1Gc3:2Gc3:3][Gcnot:0:1Gc1:2Gc10:3][Gc18:0Gc7:1Gc16:2Gc18:3][Gc11:0Gc6:1Gc8:2Gc2:3][Gcnot:0:1Gc8:2Gc20:3][Gcnot:0:1Gc2:2Gc5:3][Gc3:0Gc13:1Gcnot:3:2][Gc7:0Gc23:1Gc12:2Gc6:3][Gc0:0Gc19:1Gc11:2Gc21:3]
[Gc19:0Gcnot:1:2Gc8:3][Gc9:0Gcnot:1:2Gc11:3][Gcnot:0:1Gc3:2Gc0:3][Gc8:0Gc23:1Gc7:2Gc11:3][Gc14:0Gc9:1Gcnot:3:2][Gc18:0Gc21:1Gcnot:3:2][Gcnot:0:3Gc11:1Gc10:2][Gc22:0Gc21:1Gcnot:3:2][Gc19:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc1:3][Gc8:0Gc7:1Gc0:2Gc6:3][Gc2:0Gcnot:1:2Gc11:3][Gc12:0Gc17:1Gcnot:3:2][Gc13:0Gc22:1Gc5:2Gc1:3][Gcnot:0:3Gc4:1Gc9:2][Gc19:0Gc5:1Gc18:2Gc21:3][Gcnot:0:1Gc0:2Gc2:3][Gc2:0Gc10:1Gc10:2Gc0:3][Gc22:0Gc4:1Gc21:2Gc12:3][Gc10:0Gc19:1Gc1:2Gc4:3][Gc1:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc20:3][Gcnot:0:3Gc3:1Gc20:2][Gc8:0Gc3:1Gcnot:3:2][Gc12:0Gc21:1Gc7:2Gc3:3]
[Gcnot:0:1Gc10:2Gc13:3][Gc5:0Gc17:1Gc15:2Gc16:3][Gc21:0Gcnot:1:2Gc7:3][Gc11:0Gc9:1Gc16:2Gc22:3][Gc21:0Gcnot:1:2Gc16:3][Gc1:0Gc2:1Gcnot:3:2][Gc3:0Gc23:1Gcnot:3:2][Gcnot:0:1Gc23:2Gc3:3][Gcnot:0:1Gc23:2Gc23:3][Gc7:0Gc11:1Gc3:2Gc10:3][Gc18:0Gcnot:1:2Gc12:3][Gc7:0Gc14:1Gc8:2Gc10:3][Gc8:0Gcnot:1:2Gc17:3][Gc19:0Gc10:1Gc10:2Gc7:3][Gcnot:0:1Gc17:2Gc19:3][Gcnot:0:1Gc10:2Gc15:3][Gc2:0Gcnot:1:2Gc10:3][Gcnot:0:1Gc0:2Gc17:3][Gc8:0Gcnot:1:2Gc1:3][Gc10:0Gc15:1Gcnot:3:2][Gcnot:0:3Gc18:1Gc2:2][Gcnot:0:1Gc2:2Gc3:3][Gcnot:0:1Gc18:2Gc10:3][Gc3:0Gc2:1Gc23:2Gc21:3][Gc18:0Gc10:1Gc6:2Gc5:3][Gcnot:0:1Gc2:2Gc0:3][Gcnot:0:1Gc16:2Gc0:3][Gc4:0Gc13:1Gcnot:3:2][Gc21:0Gc6:1Gc12:2Gc17:3][Gcnot:0:1Gc21:2Gc11:3]
[Gc10:0Gc13:1Gcnot:3:2][Gcnot:0:3Gc6:1Gc23:2][Gc13:0Gc18:1Gc7:2Gc19:3][Gc15:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc20:1Gc18:2][Gc18:0Gc6:1Gc2:2Gc18:3][Gcnot:0:3Gc5:1Gc18:2][Gcnot:0:1Gc10:2Gc8:3][Gc1:0Gc22:1Gc2:2Gc10:3][Gcnot:0:3Gc0:1Gc8:2][Gc4:0Gcnot:1:2Gc11:3][Gcnot:0:3Gc5:1Gc8:2][Gcnot:0:3Gc1:1Gc18:2][Gc7:0Gc1:1Gcnot:3:2][Gc9:0Gc21:1Gc15:2Gc2:3][Gc4:0Gc6:1Gcnot:3:2][Gcnot:0:1Gc4:2Gc1:3][Gcnot:0:3Gc18:1Gc9:2][Gcnot:0:1Gc1:2Gc9:3][Gc0:0Gc12:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc9:2Gc11:3][Gc5:0Gcnot:1:2Gc20:3][Gc15:0Gc7:1Gc13:2Gc7:3][Gcnot:0:1Gc8:2Gc2:3][Gc22:0Gc19:1Gc21:2Gc17:3][Gcnot:0:3Gc10:1Gc23:2][Gc21:0Gc11:1Gc6:2Gc20:3][Gc2:0Gc0:1Gc10:2Gc5:3][Gcnot:0:3Gc6:1Gc4:2]
[Gcnot:0:3Gc12:1Gc13:2][Gc9:0Gcnot:1:2Gc3:3][Gc22:0Gcnot:1:2Gc22:3][Gc2:0Gc20:1Gcnot:3:2][Gc17:0Gcnot:1:2Gc23:3][Gc22:0Gc3:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc2:3][Gcnot:0:1Gc13:2Gc10:3][Gc5:0Gc7:1Gc19:2Gc12:3][Gc16:0Gcnot:1:2Gc17:3][Gc10:0Gc20:1Gcnot:3:2][Gc14:0Gc8:1Gc21:2Gc23:3][Gc19:0Gc13:1Gc9:2Gc6:3][Gc7:0Gcnot:1:2Gc11:3][Gcnot:0:1Gc15:2Gc1:3][Gc11:0Gc8:1Gc13:2Gc4:3][Gc22:0Gc22:1Gcnot:3:2][Gc6:0Gcnot:1:2Gc16:3][Gcnot:0:3Gc17:1Gc3:2][Gcnot:0:3Gc22:1Gc17:2][Gcnot:0:3Gc18:1Gc21:2][Gc11:0Gc12:1Gc22:2Gc1:3][Gc7:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc14:1Gc4:2][Gc0:0Gc17:1Gc14:2Gc7:3][Gc23:0Gc19:1Gc20:2Gc1:3][Gc19:0Gc7:1Gc2:2Gc2:3][Gcnot:0:1Gc11:2Gc7:3][Gc12:0Gc7:1Gcnot:3:2][Gc14:0Gc12:1Gcnot:3:2]
[Gcnot:0:3Gc0:1Gc19:2][Gc6:0Gc16:1Gc2:2Gc16:3][Gc9:0Gc1:1Gc0:2Gc18:3][Gcnot:0:3Gc5:1Gc1:2][Gc5:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc6:3][Gcnot:0:1Gc0:2Gc23:3][Gc14:0Gc5:1Gc2:2Gc18:3][Gc6:0Gcnot:1:2Gc20:3][Gc21:0Gc9:1Gc20:2Gc0:3][Gcnot:0:1Gc3:2Gc6:3][Gc1:0Gcnot:1:2Gc3:3][Gc3:0Gc14:1Gc2:2Gc22:3][Gcnot:0:1Gc6:2Gc3:3][Gc3:0Gc14:1Gc3:2Gc20:3][Gcnot:0:1Gc12:2Gc13:3][Gcnot:0:3Gc23:1Gc10:2][Gc15:0Gcnot:1:2Gc18:3][Gc7:0Gc2:1Gc12:2Gc6:3][Gcnot:0:1Gc18:2Gc14:3][Gc1:0Gcnot:1:2Gc17:3][Gcnot:0:1Gc18:2Gc3:3][Gc22:0Gc3:1Gc11:2Gc17:3][Gcnot:0:1Gc18:2Gc21:3][Gcnot:0:1Gc21:2Gc22:3][Gc0:0Gc9:1Gc9:2Gc8:3][Gcnot:0:1Gc2:2Gc13:3][Gc22:0Gc13:1Gc21:2Gc15:3][Gc8:0Gc9:1Gc4:2Gc7:3][Gc4:0Gc14:1Gc18:2Gc9:3]
[Gc11:0Gc15:1Gc1:2Gc17:3][Gc7:0Gcnot:1:2Gc12:3][Gc20:0Gc8:1Gcnot:3:2][Gc8:0Gc7:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc19:3][Gc15:0Gc14:1Gc23:2Gc21:3][Gc6:0Gcnot:1:2Gc8:3][Gc22:0Gc0:1Gc0:2Gc19:3][Gc3:0Gc16:1Gc6:2Gc12:3][Gcnot:0:3Gc17:1Gc12:2][Gcnot:0:3Gc0:1Gc5:2][Gc15:0Gc7:1Gcnot:3:2][Gc11:0Gc1:1Gcnot:3:2][Gcnot:0:3Gc7:1Gc12:2][Gcnot:0:1Gc8:2Gc0:3][Gcnot:0:3Gc22:1Gc19:2][Gc23:0Gc10:1Gc13:2Gc17:3][Gcnot:0:1Gc18:2Gc20:3][Gc15:0Gcnot:1:2Gc13:3][Gcnot:0:3Gc20:1Gc1:2][Gc22:0Gc1:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc3:3][Gc2:0Gc0:1Gc14:2Gc8:3][Gc12:0Gc20:1Gc10:2Gc2:3][Gcnot:0:3Gc1:1Gc0:2][Gc13:0Gc6:1Gcnot:3:2][Gc8:0Gc6:1Gcnot:3:2][Gc0:0Gc16:1Gcnot:3:2][Gc18:0Gcnot:1:2Gc16:3][Gcnot:0:3Gc0:1Gc19:2]
[Gcnot:0:3Gc15:1Gc20:2][Gc3:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc3:1Gc10:2][Gcnot:0:1Gc4:2Gc15:3][Gcnot:0:3Gc4:1Gc20:2][Gc13:0Gc11:1Gc0:2Gc22:3][Gc4:0Gc7:1Gc8:2Gc13:3][Gcnot:0:1Gc23:2Gc16:3][Gc5:0Gcnot:1:2Gc21:3][Gc4:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc23:1Gc12:2][Gc19:0Gcnot:1:2Gc18:3][Gc15:0Gc6:1Gc7:2Gc19:3][Gcnot:0:1Gc3:2Gc2:3][Gcnot:0:3Gc22:1Gc12:2][Gc13:0Gc20:1Gcnot:3:2][Gcnot:0:1Gc18:2Gc1:3][Gc2:0Gc1:1Gc10:2Gc4:3][Gc12:0Gc7:1Gc12:2Gc15:3][Gc14:0Gc16:1Gc17:2Gc21:3][Gc14:0Gc17:1Gcnot:3:2][Gcnot:0:1Gc11:2Gc13:3][Gcnot:0:1Gc18:2Gc2:3][Gc22:0Gc15:1Gcnot:3:2][Gc2:0Gc1:1Gc11:2Gc12:3][Gc1:0Gc18:1Gc11:2Gc20:3][Gcnot:0:1Gc0:2Gc9:3][Gc9:0Gc3:1Gcnot:3:2][Gc4:0Gc8:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc4:3]
[Gcnot:0:3Gc19:1Gc7:2][Gc7:0Gc12:1Gcnot:3:2][Gc14:0Gc9:1Gc10:2Gc6:3][Gcnot:0:1Gc9:2Gc7:3][Gc11:0Gc1:1Gc0:2Gc20:3][Gc20:0Gc22:1Gc13:2Gc9:3][Gc6:0Gcnot:1:2Gc9:3][Gc4:0Gc4:1Gc20:2Gc1:3][Gc12:0Gc13:1Gc3:2Gc6:3][Gcnot:0:3Gc5:1Gc8:2][Gc12:0Gc14:1Gcnot:3:2][Gc9:0Gcnot:1:2Gc16:3][Gc20:0Gcnot:1:2Gc17:3][Gcnot:0:1Gc19:2Gc2:3][Gcnot:0:1Gc22:2Gc9:3][Gc12:0Gc7:1Gc18:2Gc11:3][Gcnot:0:3Gc3:1Gc20:2][Gc11:0Gcnot:1:2Gc2:3][Gcnot:0:1Gc4:2Gc17:3][Gcnot:0:3Gc18:1Gc1:2][Gc10:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc12:1Gc22:2][Gc16:0Gc20:1Gc3:2Gc1:3][Gcnot:0:1Gc3:2Gc23:3][Gc2:0Gc12:1Gc4:2Gc4:3][Gcnot:0:1Gc0:2Gc9:3][Gc3:0Gcnot:1:2Gc15:3][Gc3:0Gcnot:1:2Gc6:3][Gcnot:0:3Gc7:1Gc11:2][Gcnot:0:1Gc2:2Gc3:3]


==> anc/experiments/circuits/S1_4Q_B0_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc6:0Gc8:1Gc9:2Gc3:3][Gc7:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc9:0Gc3:1Gc6:2Gc6:3][Gc8:0Gc8:1Gc0:2Gc7:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc8:0Gc9:1Gc3:2Gc6:3][Gc0:0Gc9:1Gc21:2Gc8:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc4:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc3:0Gc0:1Gc3:2Gc17:3][Gc0:0Gc0:1Gc21:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc9:1Gc6:2Gc12:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc4:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc6:0Gc3:1Gc6:2Gc7:3][Gc12:0Gc21:1Gc4:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc22:3]
[Gc6:0Gc9:1Gc3:2Gc9:3][Gc17:0Gc0:1Gc8:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc9:0Gc3:1Gc9:2Gc9:3][Gc21:0Gc7:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc21:1Gc9:2Gc21:3][Gc4:0Gc0:1Gc21:2Gc0:3]
[Gc12:0Gc3:1Gc3:2Gc9:3][Gc0:0Gc0:1Gc17:2Gc7:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc6:0Gc12:1Gc12:2Gc3:3][Gc21:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc0:0Gc6:1Gc6:2Gc21:3]
[Gc3:0Gc6:1Gc3:2Gc9:3][Gc16:0Gc21:1Gc0:2Gc16:3]
[Gc9:0Gc6:1Gc21:2Gc9:3][Gc21:0Gc0:1Gc0:2Gc21:3]
[Gc9:0Gc9:1Gc3:2Gc7:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc6:0Gc6:1Gc3:2Gc9:3][Gc7:0Gc12:1Gc4:2Gc7:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc9:0Gc9:1Gc6:2Gc3:3][Gc21:0Gc0:1Gc0:2Gc8:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc4:1Gc0:2][Gc4:0Gc0:1Gc0:2Gc4:3]
[Gc6:0Gc9:1Gc9:2Gc4:3][Gc12:0Gc7:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc9:0Gc12:1Gc3:2Gc12:3][Gc7:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc6:0Gc9:1Gc9:2Gc3:3][Gc9:0Gc7:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc6:0Gc21:1Gc9:2Gc6:3][Gc21:0Gc0:1Gc17:2Gc21:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc6:1Gc3:2Gc6:3][Gc7:0Gc22:1Gc9:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc21:0Gc9:1Gc7:2Gc3:3][Gc0:0Gc12:1Gc0:2Gc21:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc9:0Gc0:1Gc17:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc21:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc7:0Gc6:1Gc9:2Gc21:3][Gc0:0Gc7:1Gc7:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc3:0Gc9:1Gc9:2Gc9:3][Gc9:0Gc7:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc3:0Gc6:1Gc6:2Gc0:3][Gc17:0Gc0:1Gc17:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc22:2Gc22:3]
[Gc9:0Gc3:1Gc6:2Gc7:3][Gc17:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc6:0Gc0:1Gc6:2Gc6:3][Gc0:0Gc0:1Gc8:2Gc21:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc6:0Gc6:1Gc3:2Gc3:3][Gc7:0Gc17:1Gc17:2Gc17:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc9:1Gc9:2Gc3:3][Gc7:0Gc7:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc3:0Gc6:1Gc3:2Gc6:3][Gc7:0Gc7:1Gc22:2Gc9:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc6:0Gc3:1Gc6:2Gc3:3][Gc17:0Gc12:1Gc22:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc7:0Gc3:1Gc3:2Gc6:3][Gc0:0Gc7:1Gc12:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc9:0Gc3:1Gc9:2Gc3:3][Gc7:0Gc21:1Gc8:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc7:0Gc6:1Gc3:2Gc3:3][Gc0:0Gc7:1Gc12:2Gc17:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc17:0Gc7:1Gc6:2Gc6:3][Gc0:0Gc0:1Gc7:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc6:0Gc9:1Gc9:2Gc7:3][Gc17:0Gc7:1Gc7:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc6:0Gc9:1Gc21:2Gc9:3][Gc22:0Gc21:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc22:3]
[Gc6:0Gc9:1Gc6:2Gc17:3][Gc4:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc6:0Gc3:1Gc3:2Gc3:3][Gc22:0Gc8:1Gc0:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc12:1Gc12:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc6:0Gc7:1Gc6:2Gc9:3][Gc12:0Gc0:1Gc21:2Gc9:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc6:0Gc6:1Gc9:2Gc9:3][Gcnot:0:1Gc0:2Gc9:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc9:0Gc7:1Gc3:2Gc6:3][Gc12:0Gc0:1Gc9:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc9:2Gc6:3][Gcnot:0:1Gc8:2Gc9:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc4:2Gc4:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc6:0Gc6:1Gc6:2Gc6:3][Gc22:0Gc0:1Gc7:2Gc9:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc21:1Gc3:2Gc3:3][Gc12:0Gc0:1Gc9:2Gc7:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc6:1Gc12:2Gc0:3][Gc4:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc6:0Gc22:1Gc6:2Gc0:3][Gc21:0Gc0:1Gc7:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]


==> anc/experiments/circuits/S1_4Q_B0_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc8:0Gc8:1Gc22:2Gc8:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc12:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc3:1Gc12:2Gc12:3][Gcnot:0:3Gc6:1Gc3:2][Gc17:0Gc0:1Gc0:2Gc4:3][Gc9:0Gc0:1Gc0:2Gc3:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc22:1Gc11:2Gc3:3][Gc3:0Gc3:1Gc6:2Gc6:3]
[Gc3:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc17:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc6:1Gc21:2Gc0:3][Gc0:0Gc0:1Gc6:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc3:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc6:1Gc3:2Gc0:3]
[Gc22:0Gc21:1Gc8:2Gc22:3][Gcnot:0:3Gc6:1Gc6:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc4:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc3:0Gc9:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc6:0Gc21:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc11:2Gc11:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc3:0Gc0:1Gc0:2Gc8:3][Gc0:0Gc0:1Gc0:2Gc3:3]
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gc0:0Gc0:1Gc0:2Gc3:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc11:0Gc12:1Gc12:2Gc12:3][Gc9:0Gcnot:1:2Gc6:3][Gc0:0Gc9:1Gc3:2Gc0:3]
[Gc16:0Gc21:1Gc8:2Gc8:3][Gc3:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc17:3][Gc0:0Gc0:1Gc6:2Gc9:3]
[Gc16:0Gc22:1Gc8:2Gc8:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc17:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc3:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc11:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc3:0Gc22:1Gc0:2Gc0:3][Gc9:0Gc6:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc6:0Gc17:1Gc11:2Gc12:3][Gc0:0Gc3:1Gc3:2Gc6:3]
[Gc22:0Gc22:1Gc3:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc9:3][Gc17:0Gc9:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc3:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc17:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc3:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc12:1Gc12:2Gc12:3][Gc6:0Gcnot:1:2Gc3:3][Gc0:0Gc17:1Gc17:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc17:0Gc12:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc12:1Gc11:2Gc0:3][Gc0:0Gc6:1Gc9:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc11:0Gc12:1Gc11:2Gc12:3][Gc3:0Gc0:1Gc6:2Gc6:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc17:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc11:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc11:0Gc12:1Gc0:2Gc0:3][Gc6:0Gc6:1Gc0:2Gc0:3]
[Gc22:0Gc8:1Gc8:2Gc21:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc11:0Gc0:1Gc0:2Gc0:3][Gc3:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc21:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc3:0Gc22:1Gc22:2Gc21:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc22:1Gc11:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3]
[Gc22:0Gc21:1Gc21:2Gc22:3][Gcnot:0:3Gc3:1Gc6:2][Gc11:0Gc0:1Gc0:2Gc12:3][Gc3:0Gc0:1Gc0:2Gc3:3]
[Gc22:0Gc22:1Gc22:2Gc21:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc11:1Gc22:2Gc0:3][Gc0:0Gc6:1Gc3:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc11:0Gc12:1Gc12:2Gc12:3][Gc9:0Gcnot:1:2Gc6:3][Gc0:0Gc3:1Gc17:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc4:2Gc0:3][Gcnot:0:3Gc3:1Gc6:2][Gc17:0Gc0:1Gc0:2Gc6:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc11:1Gc11:2Gc11:3][Gc3:0Gc3:1Gc0:2Gc9:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc3:1Gc17:2Gc17:3][Gc0:0Gc9:1Gc6:2Gc9:3]
[Gc22:0Gc21:1Gc3:2Gc22:3][Gcnot:0:3Gc3:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc6:0Gc0:1Gc0:2Gc6:3]
[Gc22:0Gc22:1Gc21:2Gc22:3][Gcnot:0:1Gc3:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc6:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc17:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc3:0Gc17:1Gc12:2Gc12:3][Gc0:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc11:3][Gc0:0Gc0:1Gc6:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:1Gc6:2Gc6:3][Gc11:0Gc11:1Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc21:2Gc22:3][Gcnot:0:1Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc9:3][Gc6:0Gc17:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc11:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc17:1Gc17:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc3:0Gc21:1Gc8:2Gc8:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc21:2Gc21:3][Gc0:0Gc0:1Gc3:2Gc9:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc6:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc0:3][Gc17:0Gc12:1Gc0:2Gc0:3][Gc3:0Gcnot:1:2Gc0:3][Gc0:0Gc11:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc9:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc4:2Gc0:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc3:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc3:0Gc0:1Gc0:2Gc12:3][Gc6:0Gc0:1Gc0:2Gc6:3]
[Gc22:0Gc3:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc11:3][Gc9:0Gc0:1Gc0:2Gc9:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc11:0Gc12:1Gc3:2Gc12:3][Gc3:0Gc6:1Gc0:2Gc3:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc11:1Gc0:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gc6:0Gc0:1Gc0:2Gc3:3]
[Gc8:0Gc8:1Gc8:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gcnot:0:1Gc21:2Gc0:3][Gc12:0Gc12:1Gc3:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gc0:2Gc4:3][Gc6:0Gc0:1Gc0:2Gc3:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc9:0Gc9:1Gc11:2Gc11:3][Gc0:0Gc0:1Gc6:2Gc9:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gc6:0Gcnot:1:2Gc6:3][Gc0:0Gc17:1Gc17:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc17:0Gc0:1Gc11:2Gc12:3][Gc3:0Gc0:1Gc6:2Gc6:3]


==> anc/experiments/circuits/S1_4Q_B1_circuits_complete.txt <==
# Complete DRB circuits
[Gc16:0Gc3:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc14:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc6:1Gc14:2Gc6:3][Gc9:0Gc0:1Gc0:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc16:0Gc16:1Gc21:2Gc16:3][Gcnot:0:1Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gc9:0Gc9:1Gc9:2Gc9:3][Gc12:0Gc12:1Gc21:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc0:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc4:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc22:1Gc3:2Gc0:3][Gc0:0Gc9:1Gc3:2Gc0:3][Gc9:0Gc6:1Gc6:2Gc9:3][Gc0:0Gc21:1Gc14:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc12:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc2:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gc16:0Gc9:1Gc9:2Gc6:3][Gc0:0Gc21:1Gc0:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc12:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc0:1Gc2:2Gc12:3][Gc6:0Gc0:1Gc9:2Gc9:3][Gc9:0Gc9:1Gc3:2Gc3:3][Gc16:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc4:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc2:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc12:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc12:0Gc6:1Gc10:2Gc3:3][Gc0:0Gc10:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc2:1Gc12:2Gc2:3][Gc0:0Gc9:1Gc9:2Gc9:3][Gc6:0Gc10:1Gc12:2Gc3:3][Gc10:0Gcnot:1:2Gc10:3][Gcnot:0:3Gc0:1Gc22:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc2:1Gc14:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc2:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc9:3][Gc0:0Gcnot:1:2Gc9:3][Gcnot:0:3Gc15:1Gc4:2][Gcnot:0:3Gc22:1Gc1:2][Gcnot:0:3Gc0:1Gc20:2][Gc12:0Gc8:1Gcnot:3:2][Gc3:0Gc6:1Gc12:2Gc6:3][Gc10:0Gc12:1Gc0:2Gc4:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc16:0Gc21:1Gc2:2Gc2:3][Gc0:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc14:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc23:0Gcnot:1:2Gc17:3][Gcnot:0:3Gc17:1Gc21:2][Gc1:0Gc23:1Gc10:2Gc12:3][Gc21:0Gcnot:1:2Gc6:3][Gc21:0Gc2:1Gc23:2Gc15:3][Gc16:0Gc3:1Gc3:2Gc9:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc2:0Gc2:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc4:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gc0:2Gc14:3][Gc6:0Gc0:1Gc0:2Gc0:3][Gc20:0Gc8:1Gcnot:3:2][Gc4:0Gc4:1Gcnot:3:2][Gcnot:0:3Gc14:1Gc15:2][Gc8:0Gcnot:1:2Gc11:3][Gc9:0Gcnot:1:2Gc20:3][Gc12:0Gc6:1Gc21:2Gc3:3][Gc0:0Gc10:1Gc0:2Gc9:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc9:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc14:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gc10:0Gc15:1Gc13:2Gc15:3][Gcnot:0:3Gc8:1Gc5:2][Gc7:0Gc15:1Gcnot:3:2][Gc1:0Gcnot:1:2Gc1:3][Gc1:0Gc5:1Gcnot:3:2][Gc3:0Gc6:1Gc6:2Gc9:3][Gc10:0Gc9:1Gc2:2Gc21:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc16:0Gc2:1Gc2:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc2:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc14:1Gc4:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gcnot:0:3Gc6:1Gc6:2][Gc0:0Gcnot:1:2Gc19:3][Gcnot:0:3Gc17:1Gc6:2][Gcnot:0:3Gc8:1Gc18:2][Gc3:0Gc12:1Gc13:2Gc17:3][Gc6:0Gc9:1Gc9:2Gc12:3][Gc12:0Gc10:1Gc10:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc3:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc21:0Gcnot:1:2Gc22:3][Gc20:0Gc22:1Gcnot:3:2][Gcnot:0:1Gc17:2Gc16:3][Gc2:0Gc6:1Gcnot:3:2][Gc22:0Gcnot:1:2Gc1:3][Gc6:0Gc12:1Gc6:2Gc6:3][Gc10:0Gc0:1Gc9:2Gc4:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc2:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc2:1Gc2:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gc23:0Gc3:1Gc13:2Gc7:3][Gcnot:0:3Gc1:1Gc13:2][Gc23:0Gc22:1Gc15:2Gc1:3][Gc19:0Gc20:1Gc14:2Gc18:3][Gc5:0Gc21:1Gcnot:3:2][Gc14:0Gc6:1Gc3:2Gc9:3][Gcnot:0:1Gc14:2Gc12:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc16:0Gc21:1Gc16:2Gc16:3][Gc0:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc14:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc23:0Gc15:1Gc21:2Gc14:3][Gcnot:0:1Gc4:2Gc20:3][Gcnot:0:1Gc11:2Gc5:3][Gc17:0Gc18:1Gcnot:3:2][Gc12:0Gc17:1Gcnot:3:2][Gc6:0Gc14:1Gc1:2Gc13:3][Gc22:0Gcnot:1:2Gc22:3][Gc18:0Gcnot:1:2Gc10:3][Gc10:0Gc8:1Gc11:2Gc18:3][Gcnot:0:3Gc15:1Gc4:2][Gc3:0Gc9:1Gc6:2Gc9:3][Gc10:0Gc21:1Gc0:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc21:0Gc16:1Gc2:2Gc2:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc2:1Gc12:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gcnot:0:3Gc20:1Gc18:2][Gc23:0Gc16:1Gcnot:3:2][Gcnot:0:1Gc17:2Gc8:3][Gc23:0Gc12:1Gc8:2Gc6:3][Gcnot:0:3Gc5:1Gc21:2][Gcnot:0:1Gc0:2Gc23:3][Gc8:0Gcnot:1:2Gc3:3][Gc14:0Gc11:1Gc20:2Gc19:3][Gc7:0Gc10:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc23:3][Gc9:0Gc6:1Gc6:2Gc9:3][Gc0:0Gc12:1Gc9:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc21:3][Gc9:0Gcnot:1:2Gc3:3][Gc0:0Gc3:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gcnot:0:1Gc15:2Gc4:3][Gc4:0Gc12:1Gc10:2Gc21:3][Gcnot:0:1Gc14:2Gc5:3][Gc2:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc13:1Gc8:2][Gc23:0Gc22:1Gcnot:3:2][Gc9:0Gc9:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc11:3][Gc13:0Gc2:1Gc14:2Gc21:3][Gc2:0Gc0:1Gc8:2Gc20:3][Gc3:0Gc3:1Gc3:2Gc9:3][Gc0:0Gc14:1Gc14:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc2:0Gc16:1Gc2:2Gc2:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc9:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc2:1Gc2:2Gc0:3][Gcnot:0:1Gc8:2Gc5:3][Gc18:0Gc18:1Gc23:2Gc20:3][Gc13:0Gcnot:1:2Gc6:3][Gc4:0Gc6:1Gcnot:3:2][Gc11:0Gc5:1Gcnot:3:2][Gc19:0Gc7:1Gc2:2Gc2:3][Gc6:0Gc16:1Gcnot:3:2][Gc8:0Gc0:1Gc19:2Gc14:3][Gc5:0Gc3:1Gc3:2Gc23:3][Gc11:0Gc8:1Gcnot:3:2][Gc3:0Gc3:1Gc3:2Gc9:3][Gc10:0Gc10:1Gc9:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc16:0Gc16:1Gc21:2Gc16:3][Gcnot:0:1Gc6:2Gc0:3][Gc0:0Gc2:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gcnot:0:3Gc7:1Gc15:2][Gcnot:0:1Gc19:2Gc1:3][Gc5:0Gc1:1Gc17:2Gc20:3][Gcnot:0:1Gc7:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc23:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc11:2Gc19:3][Gcnot:0:1Gc13:2Gc14:3][Gc2:0Gc8:1Gcnot:3:2][Gcnot:0:3Gc12:1Gc14:2][Gc6:0Gc0:1Gc3:2Gc9:3][Gc4:0Gc0:1Gc4:2Gc4:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc14:0Gc14:1Gc2:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc9:3][Gc19:0Gc10:1Gc2:2Gc4:3][Gc3:0Gc18:1Gcnot:3:2][Gc22:0Gcnot:1:2Gc1:3][Gc8:0Gc3:1Gcnot:3:2][Gc5:0Gc9:1Gcnot:3:2][Gc1:0Gc20:1Gc7:2Gc20:3][Gc15:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc14:1Gc8:2][Gc7:0Gcnot:1:2Gc10:3][Gc16:0Gc10:1Gc10:2Gc14:3][Gc9:0Gc9:1Gc6:2Gc9:3][Gc4:0Gc2:1Gc2:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc4:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc2:3][Gcnot:0:1Gc0:2Gc9:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:3Gc16:1Gc0:2][Gcnot:0:3Gc4:1Gc15:2][Gcnot:0:1Gc7:2Gc8:3][Gcnot:0:1Gc10:2Gc20:3][Gcnot:0:1Gc14:2Gc20:3][Gc6:0Gcnot:1:2Gc17:3][Gc13:0Gc20:1Gcnot:3:2][Gc20:0Gc5:1Gc19:2Gc16:3][Gcnot:0:1Gc22:2Gc6:3][Gcnot:0:1Gc18:2Gc13:3][Gc9:0Gc9:1Gc3:2Gc6:3][Gc4:0Gc14:1Gc0:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc2:0Gc2:1Gc0:2Gc2:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc12:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc9:0Gc0:1Gc0:2Gc14:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gcnot:0:3Gc14:1Gc21:2][Gc23:0Gc17:1Gc16:2Gc4:3][Gc14:0Gcnot:1:2Gc23:3][Gc18:0Gc4:1Gcnot:3:2][Gcnot:0:1Gc11:2Gc17:3][Gc20:0Gcnot:1:2Gc22:3][Gc18:0Gc19:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc4:3][Gc0:0Gcnot:1:2Gc16:3][Gc15:0Gc6:1Gcnot:3:2][Gc8:0Gcnot:1:2Gc10:3][Gc20:0Gc22:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc7:3][Gc14:0Gc19:1Gc6:2Gc11:3][Gc4:0Gcnot:1:2Gc22:3][Gc6:0Gc3:1Gc3:2Gc6:3][Gcnot:0:1Gc0:2Gc12:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc2:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc0:1Gc2:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3][Gc14:0Gc21:1Gc22:2Gc15:3][Gcnot:0:3Gc17:1Gc20:2][Gc23:0Gcnot:1:2Gc7:3][Gc12:0Gc23:1Gcnot:3:2][Gcnot:0:1Gc6:2Gc10:3][Gcnot:0:3Gc3:1Gc8:2][Gcnot:0:3Gc6:1Gc8:2][Gc12:0Gc14:1Gcnot:3:2][Gc21:0Gc6:1Gc6:2Gc0:3][Gcnot:0:3Gc11:1Gc13:2][Gc10:0Gcnot:1:2Gc10:3][Gcnot:0:1Gc4:2Gc20:3][Gc2:0Gc22:1Gcnot:3:2][Gc12:0Gc2:1Gcnot:3:2][Gc2:0Gcnot:1:2Gc7:3][Gc6:0Gc21:1Gc3:2Gc9:3][Gc4:0Gc0:1Gc21:2Gc21:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc9:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc5:0Gc22:1Gc20:2Gc14:3][Gc15:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc22:2Gc22:3][Gcnot:0:3Gc8:1Gc10:2][Gc3:0Gcnot:1:2Gc22:3][Gc17:0Gc9:1Gc12:2Gc23:3][Gc5:0Gc6:1Gc23:2Gc21:3][Gcnot:0:1Gc11:2Gc8:3][Gc13:0Gc16:1Gc3:2Gc4:3][Gcnot:0:1Gc6:2Gc3:3][Gc9:0Gcnot:1:2Gc20:3][Gc20:0Gcnot:1:2Gc4:3][Gc10:0Gcnot:1:2Gc14:3][Gc4:0Gc20:1Gc2:2Gc6:3][Gc3:0Gcnot:1:2Gc12:3][Gc10:0Gc3:1Gc3:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc0:2Gc0:3][Gc1:0Gc1:1Gc11:2Gc6:3][Gcnot:0:3Gc12:1Gc9:2][Gcnot:0:1Gc17:2Gc21:3][Gc5:0Gc17:1Gc21:2Gc14:3][Gc22:0Gcnot:1:2Gc19:3][Gc9:0Gc13:1Gc12:2Gc11:3][Gc4:0Gc13:1Gc14:2Gc1:3][Gc0:0Gc19:1Gc15:2Gc4:3][Gcnot:0:3Gc22:1Gc2:2][Gcnot:0:3Gc10:1Gc9:2][Gc0:0Gc18:1Gc8:2Gc20:3][Gcnot:0:3Gc21:1Gc21:2][Gcnot:0:3Gc19:1Gc6:2][Gc21:0Gc10:1Gc7:2Gc6:3][Gc0:0Gcnot:1:2Gc13:3][Gc6:0Gc6:1Gc6:2Gc6:3][Gc16:0Gc21:1Gc0:2Gc10:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc12:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc21:0Gc16:1Gc2:2Gc2:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc9:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc3:2Gc0:3][Gc0:0Gc0:1Gc3:2Gc0:3][Gc4:0Gc18:1Gc7:2Gc7:3][Gc11:0Gcnot:1:2Gc10:3][Gc18:0Gc3:1Gc8:2Gc18:3][Gc11:0Gc16:1Gc7:2Gc3:3][Gc5:0Gc14:1Gc21:2Gc3:3][Gcnot:0:1Gc0:2Gc4:3][Gcnot:0:1Gc18:2Gc22:3][Gc17:0Gc19:1Gc11:2Gc13:3][Gcnot:0:3Gc19:1Gc12:2][Gc7:0Gc4:1Gc23:2Gc5:3][Gc1:0Gc13:1Gc0:2Gc22:3][Gc16:0Gc10:1Gc12:2Gc19:3][Gc7:0Gc19:1Gcnot:3:2][Gc18:0Gc2:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc17:2][Gc3:0Gc9:1Gc9:2Gc9:3][Gc10:0Gc16:1Gc12:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc2:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gcnot:0:1Gc12:2Gc14:3][Gc6:0Gc11:1Gc14:2Gc3:3][Gc22:0Gc18:1Gc15:2Gc8:3][Gcnot:0:3Gc5:1Gc13:2][Gcnot:0:1Gc3:2Gc7:3][Gc16:0Gc8:1Gcnot:3:2][Gc16:0Gc0:1Gc6:2Gc14:3][Gc12:0Gc5:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc6:3][Gc2:0Gc10:1Gc12:2Gc13:3][Gcnot:0:1Gc1:2Gc0:3][Gc16:0Gc7:1Gcnot:3:2][Gcnot:0:1Gc18:2Gc13:3][Gc14:0Gc15:1Gcnot:3:2][Gc8:0Gcnot:1:2Gc23:3][Gc9:0Gc3:1Gc3:2Gc3:3][Gc0:0Gc21:1Gc2:2Gc21:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc16:0Gc2:1Gc2:2Gc21:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3][Gc0:0Gc6:1Gc9:2Gc0:3][Gcnot:0:3Gc20:1Gc14:2][Gc7:0Gc11:1Gc0:2Gc14:3][Gc10:0Gc3:1Gcnot:3:2][Gc21:0Gc15:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc16:2][Gc3:0Gc8:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc8:2][Gc22:0Gc1:1Gc11:2Gc8:3][Gc2:0Gcnot:1:2Gc3:3][Gcnot:0:3Gc18:1Gc17:2][Gcnot:0:3Gc20:1Gc15:2][Gc0:0Gc16:1Gc6:2Gc3:3][Gcnot:0:1Gc10:2Gc14:3][Gc6:0Gcnot:1:2Gc14:3][Gc10:0Gcnot:1:2Gc7:3][Gc21:0Gc3:1Gc6:2Gc9:3][Gc0:0Gc10:1Gc10:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc16:0Gc21:1Gc2:2Gc2:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gc9:0Gc6:1Gc15:2Gc13:3][Gc18:0Gcnot:1:2Gc16:3][Gc17:0Gc11:1Gc15:2Gc11:3][Gc15:0Gc1:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc3:2][Gc23:0Gc18:1Gcnot:3:2][Gc11:0Gcnot:1:2Gc7:3][Gcnot:0:3Gc1:1Gc7:2][Gcnot:0:3Gc6:1Gc6:2][Gcnot:0:1Gc7:2Gc6:3][Gc14:0Gc1:1Gc10:2Gc10:3][Gcnot:0:1Gc5:2Gc15:3][Gcnot:0:1Gc5:2Gc20:3][Gc21:0Gc6:1Gc2:2Gc6:3][Gc11:0Gc21:1Gc21:2Gc4:3][Gc20:0Gc19:1Gcnot:3:2][Gc14:0Gcnot:1:2Gc6:3][Gc14:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc0:1Gc16:2][Gcnot:0:3Gc2:1Gc13:2][Gc12:0Gc6:1Gc3:2Gc6:3][Gc0:0Gc12:1Gc10:2Gc10:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc2:1Gc2:2Gc2:3][Gc9:0Gc0:1Gc0:2Gc9:3][Gc18:0Gc21:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc6:2][Gcnot:0:3Gc12:1Gc22:2][Gcnot:0:1Gc15:2Gc18:3][Gc4:0Gcnot:1:2Gc20:3][Gc10:0Gc9:1Gcnot:3:2][Gc16:0Gc4:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc14:3][Gcnot:0:3Gc23:1Gc18:2][Gcnot:0:3Gc15:1Gc11:2][Gc6:0Gc23:1Gc16:2Gc22:3][Gc5:0Gcnot:1:2Gc1:3][Gcnot:0:1Gc5:2Gc20:3][Gc10:0Gcnot:1:2Gc21:3][Gcnot:0:3Gc22:1Gc8:2][Gc19:0Gc3:1Gcnot:3:2][Gc21:0Gc8:1Gcnot:3:2][Gc23:0Gc8:1Gc18:2Gc3:3][Gc9:0Gc2:1Gcnot:3:2][Gcnot:0:3Gc11:1Gc14:2][Gc3:0Gc12:1Gc9:2Gc9:3][Gc14:0Gc0:1Gc0:2Gc14:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc4:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc3:3][Gcnot:0:1Gc0:2Gc3:3][Gc2:0Gc2:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc9:0Gc9:1Gcnot:3:2][Gc13:0Gc0:1Gc16:2Gc8:3][Gc7:0Gc18:1Gc3:2Gc5:3][Gcnot:0:3Gc3:1Gc11:2][Gcnot:0:3Gc16:1Gc6:2][Gc12:0Gc7:1Gcnot:3:2][Gc2:0Gc14:1Gc14:2Gc0:3][Gcnot:0:1Gc22:2Gc2:3][Gc3:0Gc11:1Gc17:2Gc20:3][Gcnot:0:3Gc22:1Gc20:2][Gcnot:0:3Gc2:1Gc16:2][Gcnot:0:1Gc14:2Gc20:3][Gc1:0Gcnot:1:2Gc20:3][Gcnot:0:1Gc3:2Gc9:3][Gc6:0Gc12:1Gc12:2Gc7:3][Gc3:0Gcnot:1:2Gc8:3][Gc19:0Gc23:1Gc12:2Gc7:3][Gc7:0Gc22:1Gc5:2Gc3:3][Gc11:0Gcnot:1:2Gc10:3][Gc9:0Gc9:1Gcnot:3:2][Gc12:0Gc9:1Gc6:2Gc9:3][Gc0:0Gc16:1Gc10:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc16:0Gc0:1Gc9:2Gc8:3][Gc12:0Gcnot:1:2Gc18:3][Gc12:0Gc20:1Gcnot:3:2][Gc7:0Gcnot:1:2Gc21:3][Gc4:0Gc0:1Gc1:2Gc7:3][Gc9:0Gc8:1Gc8:2Gc1:3][Gcnot:0:1Gc7:2Gc19:3][Gc4:0Gc15:1Gc13:2Gc1:3][Gcnot:0:3Gc14:1Gc4:2][Gc22:0Gcnot:1:2Gc16:3][Gc5:0Gc6:1Gc15:2Gc21:3][Gcnot:0:3Gc0:1Gc17:2][Gc3:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc4:2Gc4:3][Gcnot:0:1Gc19:2Gc18:3][Gcnot:0:3Gc20:1Gc17:2][Gcnot:0:1Gc22:2Gc4:3][Gc8:0Gc14:1Gc0:2Gc7:3][Gc13:0Gc11:1Gc21:2Gc2:3][Gcnot:0:1Gc18:2Gc7:3][Gc9:0Gc3:1Gc3:2Gc9:3][Gc4:0Gc14:1Gc0:2Gc21:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc4:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc14:1Gc12:2Gc12:3][Gc0:0Gc9:1Gc9:2Gc9:3][Gc21:0Gc20:1Gc1:2Gc15:3][Gc5:0Gc15:1Gc1:2Gc11:3][Gc19:0Gc23:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc7:3][Gc3:0Gc4:1Gc21:2Gc9:3][Gc21:0Gcnot:1:2Gc14:3][Gcnot:0:1Gc20:2Gc12:3][Gc15:0Gc10:1Gc8:2Gc20:3][Gc20:0Gc21:1Gc4:2Gc13:3][Gc9:0Gcnot:1:2Gc6:3][Gcnot:0:3Gc15:1Gc12:2][Gcnot:0:1Gc9:2Gc9:3][Gcnot:0:1Gc4:2Gc14:3][Gc10:0Gcnot:1:2Gc9:3][Gcnot:0:3Gc7:1Gc0:2][Gcnot:0:3Gc5:1Gc7:2][Gcnot:0:3Gc21:1Gc18:2][Gcnot:0:1Gc12:2Gc2:3][Gc17:0Gcnot:1:2Gc8:3][Gc0:0Gc12:1Gc2:2Gc6:3][Gc9:0Gc0:1Gc14:2Gc9:3][Gc14:0Gc0:1Gc0:2Gc21:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc22:2Gc22:3]
[Gc21:0Gc0:1Gc3:2Gc0:3][Gc6:0Gc0:1Gc0:2Gc0:3][Gc22:0Gc15:1Gc17:2Gc15:3][Gcnot:0:3Gc18:1Gc6:2][Gc15:0Gc21:1Gc5:2Gc8:3][Gc7:0Gcnot:1:2Gc13:3][Gc20:0Gcnot:1:2Gc0:3][Gc19:0Gcnot:1:2Gc2:3][Gc14:0Gc12:1Gc16:2Gc19:3][Gc6:0Gc4:1Gc9:2Gc16:3][Gcnot:0:3Gc8:1Gc11:2][Gc9:0Gc17:1Gcnot:3:2][Gc20:0Gcnot:1:2Gc9:3][Gc16:0Gc11:1Gcnot:3:2][Gc9:0Gc23:1Gcnot:3:2][Gc16:0Gc13:1Gcnot:3:2][Gc8:0Gc1:1Gcnot:3:2][Gc21:0Gc21:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc2:3][Gc4:0Gcnot:1:2Gc21:3][Gc10:0Gc3:1Gc10:2Gc5:3][Gcnot:0:1Gc17:2Gc5:3][Gc3:0Gc3:1Gc6:2Gc6:3][Gc21:0Gc21:1Gc4:2Gc4:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc14:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc14:0Gc14:1Gc0:2Gc0:3][Gc11:0Gc8:1Gcnot:3:2][Gc2:0Gc22:1Gcnot:3:2][Gc19:0Gc0:1Gc11:2Gc7:3][Gc23:0Gc16:1Gc20:2Gc0:3][Gc17:0Gcnot:1:2Gc4:3][Gc22:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc4:1Gc12:2][Gcnot:0:3Gc2:1Gc7:2][Gcnot:0:3Gc11:1Gc11:2][Gc21:0Gcnot:1:2Gc18:3][Gcnot:0:1Gc9:2Gc20:3][Gc16:0Gc20:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc18:3][Gc5:0Gc20:1Gcnot:3:2][Gc4:0Gc20:1Gcnot:3:2][Gc22:0Gcnot:1:2Gc12:3][Gc18:0Gc9:1Gc12:2Gc6:3][Gc14:0Gc11:1Gcnot:3:2][Gc17:0Gc21:1Gc12:2Gc5:3][Gcnot:0:3Gc13:1Gc14:2][Gc6:0Gc6:1Gc9:2Gc21:3][Gc0:0Gc10:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc2:2Gc2:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc21:0Gcnot:1:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gcnot:0:3Gc7:1Gc23:2][Gc12:0Gcnot:1:2Gc21:3][Gc16:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc9:2Gc23:3][Gcnot:0:1Gc3:2Gc21:3][Gc13:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc17:1Gc14:2][Gc15:0Gc20:1Gcnot:3:2][Gc12:0Gc23:1Gcnot:3:2][Gc20:0Gc12:1Gcnot:3:2][Gc4:0Gcnot:1:2Gc19:3][Gc4:0Gc3:1Gcnot:3:2][Gc21:0Gc18:1Gc6:2Gc21:3][Gcnot:0:3Gc5:1Gc12:2][Gcnot:0:3Gc23:1Gc8:2][Gcnot:0:3Gc5:1Gc22:2][Gc15:0Gc6:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc18:3][Gc8:0Gcnot:1:2Gc16:3][Gc15:0Gc11:1Gc12:2Gc14:3][Gc18:0Gcnot:1:2Gc20:3][Gcnot:0:3Gc13:1Gc11:2][Gc7:0Gc22:1Gc8:2Gc14:3][Gc6:0Gc9:1Gc9:2Gc3:3][Gc12:0Gc10:1Gc12:2Gc21:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc9:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc22:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gcnot:0:1Gc16:2Gc0:3][Gc22:0Gcnot:1:2Gc9:3][Gc6:0Gcnot:1:2Gc7:3][Gc19:0Gcnot:1:2Gc23:3][Gc2:0Gc21:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc9:3][Gc4:0Gcnot:1:2Gc6:3][Gc1:0Gc10:1Gc10:2Gc1:3][Gc18:0Gc17:1Gc14:2Gc11:3][Gc18:0Gc8:1Gc16:2Gc0:3][Gc6:0Gcnot:1:2Gc23:3][Gc22:0Gcnot:1:2Gc3:3][Gcnot:0:3Gc6:1Gc0:2][Gc1:0Gcnot:1:2Gc0:3][Gc8:0Gc20:1Gc21:2Gc17:3][Gcnot:0:1Gc21:2Gc3:3][Gcnot:0:3Gc10:1Gc6:2][Gcnot:0:3Gc4:1Gc0:2][Gcnot:0:1Gc17:2Gc17:3][Gcnot:0:1Gc12:2Gc17:3][Gcnot:0:3Gc7:1Gc5:2][Gc10:0Gcnot:1:2Gc22:3][Gc22:0Gcnot:1:2Gc21:3][Gc5:0Gc14:1Gcnot:3:2][Gc23:0Gc1:1Gcnot:3:2][Gc3:0Gc3:1Gc9:2Gc6:3][Gc0:0Gc12:1Gc10:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc12:1Gc12:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gcnot:0:1Gc22:2Gc15:3][Gc22:0Gc20:1Gc14:2Gc8:3][Gc0:0Gc3:1Gc17:2Gc10:3][Gc15:0Gc9:1Gcnot:3:2][Gc17:0Gc12:1Gc20:2Gc10:3][Gcnot:0:1Gc10:2Gc12:3][Gc13:0Gc4:1Gcnot:3:2][Gc10:0Gc23:1Gc23:2Gc5:3][Gcnot:0:1Gc18:2Gc2:3][Gcnot:0:1Gc16:2Gc2:3][Gc23:0Gc22:1Gcnot:3:2][Gc5:0Gc11:1Gcnot:3:2][Gcnot:0:1Gc11:2Gc17:3][Gcnot:0:3Gc0:1Gc20:2][Gcnot:0:3Gc13:1Gc6:2][Gc15:0Gc10:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc3:2][Gc19:0Gc17:1Gc13:2Gc3:3][Gcnot:0:1Gc15:2Gc13:3][Gcnot:0:1Gc4:2Gc2:3][Gc15:0Gc1:1Gcnot:3:2][Gc0:0Gc19:1Gc0:2Gc11:3][Gc13:0Gc15:1Gc21:2Gc6:3][Gc14:0Gc23:1Gcnot:3:2][Gc17:0Gc18:1Gc3:2Gc5:3][Gc10:0Gc6:1Gc9:2Gc0:3][Gc0:0Gc12:1Gc10:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc12:0Gc22:1Gc3:2Gc23:3][Gc22:0Gcnot:1:2Gc4:3][Gc13:0Gcnot:1:2Gc13:3][Gc0:0Gc14:1Gc6:2Gc2:3][Gcnot:0:1Gc4:2Gc4:3][Gc7:0Gcnot:1:2Gc13:3][Gc16:0Gc19:1Gcnot:3:2][Gc12:0Gc18:1Gc8:2Gc19:3][Gc23:0Gcnot:1:2Gc7:3][Gc16:0Gc20:1Gcnot:3:2][Gc5:0Gc0:1Gc7:2Gc3:3][Gcnot:0:1Gc7:2Gc15:3][Gcnot:0:1Gc7:2Gc12:3][Gcnot:0:1Gc7:2Gc6:3][Gc4:0Gc10:1Gcnot:3:2][Gc23:0Gc4:1Gc21:2Gc14:3][Gc16:0Gc15:1Gc22:2Gc4:3][Gcnot:0:1Gc1:2Gc9:3][Gc8:0Gc0:1Gc22:2Gc13:3][Gc16:0Gc23:1Gc8:2Gc13:3][Gc6:0Gc18:1Gc23:2Gc4:3][Gcnot:0:3Gc22:1Gc5:2][Gc19:0Gc20:1Gc15:2Gc16:3][Gcnot:0:1Gc1:2Gc19:3][Gc0:0Gcnot:1:2Gc4:3][Gc3:0Gc3:1Gc9:2Gc3:3][Gc12:0Gc10:1Gc10:2Gc10:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc4:2Gc4:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc12:1Gc12:2Gc2:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gcnot:0:3Gc9:1Gc19:2][Gcnot:0:1Gc2:2Gc12:3][Gc6:0Gcnot:1:2Gc23:3][Gc16:0Gc5:1Gc20:2Gc9:3][Gcnot:0:3Gc15:1Gc13:2][Gcnot:0:3Gc13:1Gc1:2][Gc3:0Gc2:1Gc4:2Gc21:3][Gcnot:0:1Gc22:2Gc17:3][Gcnot:0:1Gc13:2Gc8:3][Gc17:0Gcnot:1:2Gc12:3][Gc22:0Gc13:1Gc0:2Gc12:3][Gcnot:0:3Gc21:1Gc21:2][Gc10:0Gc22:1Gc1:2Gc17:3][Gc19:0Gc16:1Gc0:2Gc22:3][Gcnot:0:1Gc16:2Gc10:3][Gc1:0Gcnot:1:2Gc20:3][Gcnot:0:3Gc21:1Gc22:2][Gc21:0Gc3:1Gc4:2Gc4:3][Gc9:0Gc22:1Gc11:2Gc13:3][Gc15:0Gc4:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc22:3][Gcnot:0:1Gc10:2Gc15:3][Gcnot:0:3Gc9:1Gc1:2][Gc18:0Gc4:1Gc5:2Gc6:3][Gc4:0Gc0:1Gc0:2Gc15:3][Gc6:0Gc9:1Gc6:2Gc6:3][Gcnot:0:1Gc14:2Gc10:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc21:1Gc9:2Gc0:3][Gc23:0Gc19:1Gc8:2Gc0:3][Gc7:0Gc10:1Gc15:2Gc13:3][Gcnot:0:1Gc0:2Gc11:3][Gc23:0Gcnot:1:2Gc10:3][Gc14:0Gc13:1Gc10:2Gc10:3][Gc13:0Gc12:1Gc7:2Gc4:3][Gcnot:0:3Gc5:1Gc10:2][Gc8:0Gc12:1Gcnot:3:2][Gc15:0Gc7:1Gc4:2Gc14:3][Gc14:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc8:2Gc17:3][Gc20:0Gc9:1Gc17:2Gc6:3][Gcnot:0:1Gc7:2Gc9:3][Gcnot:0:1Gc9:2Gc14:3][Gcnot:0:3Gc6:1Gc4:2][Gcnot:0:1Gc12:2Gc22:3][Gc14:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc11:3][Gcnot:0:1Gc0:2Gc23:3][Gcnot:0:3Gc22:1Gc6:2][Gc7:0Gcnot:1:2Gc1:3][Gc1:0Gcnot:1:2Gc19:3][Gc3:0Gc23:1Gc3:2Gc0:3][Gcnot:0:1Gc15:2Gc22:3][Gc16:0Gc14:1Gc4:2Gc23:3][Gc9:0Gc6:1Gc3:2Gc0:3][Gc10:0Gc10:1Gc14:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc4:2Gc4:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc8:0Gc8:1Gcnot:3:2][Gc20:0Gc15:1Gc9:2Gc12:3][Gcnot:0:3Gc22:1Gc17:2][Gc3:0Gcnot:1:2Gc13:3][Gc1:0Gcnot:1:2Gc1:3][Gc15:0Gcnot:1:2Gc17:3][Gc18:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc2:1Gc17:2][Gc6:0Gcnot:1:2Gc0:3][Gc16:0Gcnot:1:2Gc22:3][Gcnot:0:3Gc20:1Gc16:2][Gcnot:0:1Gc22:2Gc22:3][Gcnot:0:1Gc10:2Gc6:3][Gc5:0Gcnot:1:2Gc5:3][Gc15:0Gc13:1Gc6:2Gc9:3][Gcnot:0:3Gc7:1Gc1:2][Gcnot:0:3Gc13:1Gc7:2][Gcnot:0:1Gc3:2Gc10:3][Gcnot:0:1Gc6:2Gc6:3][Gc8:0Gc22:1Gc5:2Gc1:3][Gc20:0Gcnot:1:2Gc5:3][Gc20:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc23:1Gc3:2][Gc11:0Gcnot:1:2Gc1:3][Gc11:0Gc6:1Gcnot:3:2][Gc3:0Gc9:1Gc3:2Gc6:3][Gc10:0Gc10:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc12:1Gc12:2Gc2:3][Gc9:0Gcnot:1:2Gc9:3][Gc9:0Gc14:1Gcnot:3:2][Gc16:0Gc6:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc21:3][Gc21:0Gcnot:1:2Gc11:3][Gcnot:0:3Gc13:1Gc13:2][Gcnot:0:3Gc10:1Gc21:2][Gcnot:0:1Gc0:2Gc4:3][Gc8:0Gc6:1Gc8:2Gc17:3][Gcnot:0:3Gc9:1Gc4:2][Gc21:0Gc6:1Gc3:2Gc12:3][Gc15:0Gcnot:1:2Gc16:3][Gc18:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc18:1Gc2:2][Gc17:0Gcnot:1:2Gc17:3][Gc14:0Gc9:1Gc6:2Gc16:3][Gc20:0Gc6:1Gc22:2Gc17:3][Gc21:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc13:1Gc11:2][Gc10:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc12:1Gc0:2][Gcnot:0:1Gc19:2Gc12:3][Gc13:0Gc12:1Gc15:2Gc15:3][Gc2:0Gc3:1Gc8:2Gc4:3][Gc6:0Gc13:1Gc7:2Gc5:3][Gc14:0Gc21:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc1:3][Gc14:0Gc13:1Gc12:2Gc8:3][Gc13:0Gc19:1Gc21:2Gc0:3][Gcnot:0:3Gc7:1Gc5:2][Gc22:0Gcnot:1:2Gc0:3][Gc3:0Gc6:1Gc6:2Gc9:3][Gc0:0Gc2:1Gc14:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc14:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc9:0Gc14:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc4:1Gc11:2][Gc21:0Gcnot:1:2Gc23:3][Gc2:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc17:1Gc3:2][Gc18:0Gc20:1Gc2:2Gc0:3][Gc13:0Gcnot:1:2Gc6:3][Gc7:0Gc1:1Gc11:2Gc0:3][Gc10:0Gc21:1Gc22:2Gc15:3][Gc4:0Gcnot:1:2Gc14:3][Gc12:0Gc8:1Gcnot:3:2][Gcnot:0:3Gc6:1Gc3:2][Gc6:0Gc14:1Gc5:2Gc9:3][Gc8:0Gc22:1Gc22:2Gc14:3][Gcnot:0:3Gc11:1Gc10:2][Gcnot:0:1Gc12:2Gc16:3][Gcnot:0:1Gc1:2Gc19:3][Gc16:0Gcnot:1:2Gc0:3][Gcnot:0:1Gc16:2Gc6:3][Gc6:0Gc0:1Gcnot:3:2][Gc8:0Gcnot:1:2Gc18:3][Gcnot:0:1Gc3:2Gc9:3][Gcnot:0:1Gc10:2Gc17:3][Gcnot:0:3Gc21:1Gc1:2][Gcnot:0:1Gc21:2Gc5:3][Gc22:0Gcnot:1:2Gc1:3][Gc7:0Gcnot:1:2Gc15:3][Gc23:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc3:1Gc11:2][Gcnot:0:1Gc8:2Gc9:3][Gc20:0Gc19:1Gc16:2Gc14:3][Gc2:0Gc12:1Gc10:2Gc9:3][Gc0:0Gcnot:1:2Gc12:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc21:0Gc16:1Gc2:2Gc2:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gc14:0Gc1:1Gc2:2Gc18:3][Gc11:0Gc20:1Gcnot:3:2][Gc4:0Gc7:1Gcnot:3:2][Gcnot:0:3Gc10:1Gc15:2][Gc11:0Gc16:1Gcnot:3:2][Gc9:0Gcnot:1:2Gc15:3][Gc15:0Gc9:1Gc20:2Gc8:3][Gcnot:0:3Gc0:1Gc21:2][Gc14:0Gc6:1Gc23:2Gc18:3][Gcnot:0:3Gc2:1Gc15:2][Gcnot:0:3Gc9:1Gc19:2][Gc9:0Gc7:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc5:3][Gc23:0Gc20:1Gcnot:3:2][Gc12:0Gc11:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc11:2][Gc18:0Gc7:1Gcnot:3:2][Gc22:0Gcnot:1:2Gc19:3][Gcnot:0:3Gc0:1Gc18:2][Gc19:0Gc10:1Gc23:2Gc6:3][Gc10:0Gcnot:1:2Gc6:3][Gc10:0Gc8:1Gc20:2Gc8:3][Gc18:0Gc23:1Gc11:2Gc21:3][Gc20:0Gc0:1Gcnot:3:2][Gc1:0Gc10:1Gc23:2Gc4:3][Gc4:0Gc2:1Gc0:2Gc19:3][Gc4:0Gc19:1Gcnot:3:2][Gc21:0Gc16:1Gcnot:3:2][Gcnot:0:3Gc10:1Gc22:2][Gcnot:0:1Gc7:2Gc9:3][Gc3:0Gc16:1Gc16:2Gc14:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc2:1Gc2:2Gc12:3][Gc0:0Gc0:1Gc9:2Gc9:3][Gcnot:0:3Gc8:1Gc11:2][Gc0:0Gc22:1Gc5:2Gc19:3][Gc11:0Gcnot:1:2Gc22:3][Gc6:0Gc4:1Gc16:2Gc10:3][Gc12:0Gcnot:1:2Gc18:3][Gc12:0Gc1:1Gc8:2Gc22:3][Gcnot:0:1Gc17:2Gc15:3][Gc0:0Gc8:1Gc12:2Gc4:3][Gc10:0Gcnot:1:2Gc19:3][Gc10:0Gcnot:1:2Gc16:3][Gc8:0Gc23:1Gc23:2Gc1:3][Gcnot:0:1Gc2:2Gc9:3][Gcnot:0:1Gc8:2Gc1:3][Gc23:0Gc13:1Gc20:2Gc11:3][Gcnot:0:3Gc1:1Gc1:2][Gc7:0Gc9:1Gc3:2Gc21:3][Gc1:0Gc9:1Gc9:2Gc9:3][Gc14:0Gc9:1Gcnot:3:2][Gc5:0Gc19:1Gc13:2Gc23:3][Gc1:0Gcnot:1:2Gc11:3][Gcnot:0:1Gc10:2Gc8:3][Gcnot:0:3Gc2:1Gc0:2][Gcnot:0:3Gc12:1Gc18:2][Gc9:0Gcnot:1:2Gc8:3][Gcnot:0:3Gc19:1Gc17:2][Gcnot:0:3Gc17:1Gc7:2][Gc5:0Gc4:1Gcnot:3:2][Gc18:0Gcnot:1:2Gc22:3][Gc15:0Gcnot:1:2Gc3:3][Gc2:0Gc19:1Gc23:2Gc8:3][Gc0:0Gc3:1Gc9:2Gc3:3][Gcnot:0:1Gc14:2Gc12:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc2:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc2:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc17:0Gc5:1Gcnot:3:2][Gc3:0Gc1:1Gcnot:3:2][Gc5:0Gc6:1Gc14:2Gc22:3][Gc21:0Gc10:1Gcnot:3:2][Gc1:0Gc8:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc0:3][Gc18:0Gcnot:1:2Gc0:3][Gc22:0Gc12:1Gc10:2Gc0:3][Gc1:0Gc12:1Gc5:2Gc2:3][Gcnot:0:1Gc12:2Gc22:3][Gc22:0Gc9:1Gc14:2Gc3:3][Gc6:0Gc3:1Gc21:2Gc13:3][Gcnot:0:3Gc17:1Gc0:2][Gcnot:0:3Gc14:1Gc6:2][Gc1:0Gc9:1Gc7:2Gc5:3][Gc7:0Gc14:1Gcnot:3:2][Gcnot:0:3Gc2:1Gc7:2][Gc4:0Gcnot:1:2Gc16:3][Gcnot:0:1Gc18:2Gc2:3][Gc19:0Gcnot:1:2Gc23:3][Gc6:0Gc17:1Gc11:2Gc0:3][Gcnot:0:1Gc23:2Gc13:3][Gc5:0Gc13:1Gc16:2Gc12:3][Gc0:0Gc13:1Gcnot:3:2][Gcnot:0:3Gc13:1Gc9:2][Gcnot:0:3Gc8:1Gc19:2][Gc4:0Gc7:1Gc11:2Gc3:3][Gcnot:0:1Gc2:2Gc7:3][Gcnot:0:1Gc22:2Gc18:3][Gc9:0Gc12:1Gc2:2Gc8:3][Gc9:0Gc6:1Gc3:2Gc6:3][Gc12:0Gc14:1Gc21:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc21:0Gc0:1Gc21:2Gc0:3][Gc3:0Gc0:1Gc3:2Gc0:3][Gcnot:0:3Gc19:1Gc0:2][Gc17:0Gcnot:1:2Gc19:3][Gcnot:0:3Gc23:1Gc21:2][Gc6:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc17:2][Gc19:0Gc8:1Gcnot:3:2][Gc23:0Gc17:1Gcnot:3:2][Gc5:0Gc22:1Gcnot:3:2][Gc19:0Gc17:1Gc3:2Gc16:3][Gc22:0Gcnot:1:2Gc12:3][Gc13:0Gc9:1Gc6:2Gc14:3][Gc15:0Gc14:1Gc19:2Gc20:3][Gcnot:0:1Gc1:2Gc21:3][Gc18:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc14:1Gc14:2][Gcnot:0:3Gc22:1Gc23:2][Gc3:0Gcnot:1:2Gc8:3][Gc13:0Gc2:1Gcnot:3:2][Gc14:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc4:2][Gcnot:0:3Gc11:1Gc2:2][Gc16:0Gc17:1Gcnot:3:2][Gc11:0Gc12:1Gc18:2Gc4:3][Gcnot:0:3Gc19:1Gc8:2][Gc2:0Gcnot:1:2Gc10:3][Gc15:0Gc5:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc15:2][Gc20:0Gcnot:1:2Gc16:3][Gcnot:0:3Gc20:1Gc3:2][Gc0:0Gc15:1Gcnot:3:2][Gc6:0Gc6:1Gc3:2Gc6:3][Gc21:0Gc21:1Gc21:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc2:1Gc12:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc2:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gcnot:0:1Gc0:2Gc19:3][Gcnot:0:1Gc23:2Gc4:3][Gc3:0Gc2:1Gc16:2Gc5:3][Gc11:0Gcnot:1:2Gc8:3][Gc0:0Gcnot:1:2Gc9:3][Gc8:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc16:1Gc10:2][Gc15:0Gc20:1Gc4:2Gc15:3][Gc9:0Gc18:1Gc2:2Gc4:3][Gc9:0Gc20:1Gcnot:3:2][Gc10:0Gc1:1Gc22:2Gc10:3][Gcnot:0:1Gc7:2Gc2:3][Gc19:0Gc17:1Gc15:2Gc7:3][Gcnot:0:3Gc19:1Gc9:2][Gc11:0Gc9:1Gc5:2Gc10:3][Gc12:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc11:2][Gc20:0Gc13:1Gcnot:3:2][Gcnot:0:3Gc3:1Gc1:2][Gc6:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc3:2Gc11:3][Gcnot:0:1Gc15:2Gc13:3][Gcnot:0:1Gc20:2Gc6:3][Gc3:0Gc19:1Gc2:2Gc20:3][Gc14:0Gc3:1Gc20:2Gc23:3][Gc3:0Gc9:1Gcnot:3:2][Gc18:0Gc16:1Gc13:2Gc19:3][Gc23:0Gcnot:1:2Gc21:3][Gc23:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc13:2][Gc3:0Gc3:1Gc6:2Gc6:3][Gc14:0Gc9:1Gc9:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc12:1Gc0:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]


==> anc/experiments/circuits/S1_4Q_B1_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc0:0Gcnot:1:2Gc9:3][Gcnot:0:3Gc15:1Gc4:2][Gcnot:0:3Gc22:1Gc1:2][Gcnot:0:3Gc0:1Gc20:2][Gc12:0Gc8:1Gcnot:3:2]
[Gc23:0Gcnot:1:2Gc17:3][Gcnot:0:3Gc17:1Gc21:2][Gc1:0Gc23:1Gc10:2Gc12:3][Gc21:0Gcnot:1:2Gc6:3][Gc21:0Gc2:1Gc23:2Gc15:3]
[Gc20:0Gc8:1Gcnot:3:2][Gc4:0Gc4:1Gcnot:3:2][Gcnot:0:3Gc14:1Gc15:2][Gc8:0Gcnot:1:2Gc11:3][Gc9:0Gcnot:1:2Gc20:3]
[Gc10:0Gc15:1Gc13:2Gc15:3][Gcnot:0:3Gc8:1Gc5:2][Gc7:0Gc15:1Gcnot:3:2][Gc1:0Gcnot:1:2Gc1:3][Gc1:0Gc5:1Gcnot:3:2]
[Gcnot:0:3Gc6:1Gc6:2][Gc0:0Gcnot:1:2Gc19:3][Gcnot:0:3Gc17:1Gc6:2][Gcnot:0:3Gc8:1Gc18:2][Gc3:0Gc12:1Gc13:2Gc17:3]
[Gc21:0Gcnot:1:2Gc22:3][Gc20:0Gc22:1Gcnot:3:2][Gcnot:0:1Gc17:2Gc16:3][Gc2:0Gc6:1Gcnot:3:2][Gc22:0Gcnot:1:2Gc1:3]
[Gc23:0Gc3:1Gc13:2Gc7:3][Gcnot:0:3Gc1:1Gc13:2][Gc23:0Gc22:1Gc15:2Gc1:3][Gc19:0Gc20:1Gc14:2Gc18:3][Gc5:0Gc21:1Gcnot:3:2]
[Gc23:0Gc15:1Gc21:2Gc14:3][Gcnot:0:1Gc4:2Gc20:3][Gcnot:0:1Gc11:2Gc5:3][Gc17:0Gc18:1Gcnot:3:2][Gc12:0Gc17:1Gcnot:3:2][Gc6:0Gc14:1Gc1:2Gc13:3][Gc22:0Gcnot:1:2Gc22:3][Gc18:0Gcnot:1:2Gc10:3][Gc10:0Gc8:1Gc11:2Gc18:3][Gcnot:0:3Gc15:1Gc4:2]
[Gcnot:0:3Gc20:1Gc18:2][Gc23:0Gc16:1Gcnot:3:2][Gcnot:0:1Gc17:2Gc8:3][Gc23:0Gc12:1Gc8:2Gc6:3][Gcnot:0:3Gc5:1Gc21:2][Gcnot:0:1Gc0:2Gc23:3][Gc8:0Gcnot:1:2Gc3:3][Gc14:0Gc11:1Gc20:2Gc19:3][Gc7:0Gc10:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc23:3]
[Gcnot:0:1Gc15:2Gc4:3][Gc4:0Gc12:1Gc10:2Gc21:3][Gcnot:0:1Gc14:2Gc5:3][Gc2:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc13:1Gc8:2][Gc23:0Gc22:1Gcnot:3:2][Gc9:0Gc9:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc11:3][Gc13:0Gc2:1Gc14:2Gc21:3][Gc2:0Gc0:1Gc8:2Gc20:3]
[Gcnot:0:1Gc8:2Gc5:3][Gc18:0Gc18:1Gc23:2Gc20:3][Gc13:0Gcnot:1:2Gc6:3][Gc4:0Gc6:1Gcnot:3:2][Gc11:0Gc5:1Gcnot:3:2][Gc19:0Gc7:1Gc2:2Gc2:3][Gc6:0Gc16:1Gcnot:3:2][Gc8:0Gc0:1Gc19:2Gc14:3][Gc5:0Gc3:1Gc3:2Gc23:3][Gc11:0Gc8:1Gcnot:3:2]
[Gcnot:0:3Gc7:1Gc15:2][Gcnot:0:1Gc19:2Gc1:3][Gc5:0Gc1:1Gc17:2Gc20:3][Gcnot:0:1Gc7:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc23:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc11:2Gc19:3][Gcnot:0:1Gc13:2Gc14:3][Gc2:0Gc8:1Gcnot:3:2][Gcnot:0:3Gc12:1Gc14:2]
[Gc19:0Gc10:1Gc2:2Gc4:3][Gc3:0Gc18:1Gcnot:3:2][Gc22:0Gcnot:1:2Gc1:3][Gc8:0Gc3:1Gcnot:3:2][Gc5:0Gc9:1Gcnot:3:2][Gc1:0Gc20:1Gc7:2Gc20:3][Gc15:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc14:1Gc8:2][Gc7:0Gcnot:1:2Gc10:3][Gc16:0Gc10:1Gc10:2Gc14:3]
[Gcnot:0:3Gc16:1Gc0:2][Gcnot:0:3Gc4:1Gc15:2][Gcnot:0:1Gc7:2Gc8:3][Gcnot:0:1Gc10:2Gc20:3][Gcnot:0:1Gc14:2Gc20:3][Gc6:0Gcnot:1:2Gc17:3][Gc13:0Gc20:1Gcnot:3:2][Gc20:0Gc5:1Gc19:2Gc16:3][Gcnot:0:1Gc22:2Gc6:3][Gcnot:0:1Gc18:2Gc13:3]
[Gcnot:0:3Gc14:1Gc21:2][Gc23:0Gc17:1Gc16:2Gc4:3][Gc14:0Gcnot:1:2Gc23:3][Gc18:0Gc4:1Gcnot:3:2][Gcnot:0:1Gc11:2Gc17:3][Gc20:0Gcnot:1:2Gc22:3][Gc18:0Gc19:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc4:3][Gc0:0Gcnot:1:2Gc16:3][Gc15:0Gc6:1Gcnot:3:2][Gc8:0Gcnot:1:2Gc10:3][Gc20:0Gc22:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc7:3][Gc14:0Gc19:1Gc6:2Gc11:3][Gc4:0Gcnot:1:2Gc22:3]
[Gc14:0Gc21:1Gc22:2Gc15:3][Gcnot:0:3Gc17:1Gc20:2][Gc23:0Gcnot:1:2Gc7:3][Gc12:0Gc23:1Gcnot:3:2][Gcnot:0:1Gc6:2Gc10:3][Gcnot:0:3Gc3:1Gc8:2][Gcnot:0:3Gc6:1Gc8:2][Gc12:0Gc14:1Gcnot:3:2][Gc21:0Gc6:1Gc6:2Gc0:3][Gcnot:0:3Gc11:1Gc13:2][Gc10:0Gcnot:1:2Gc10:3][Gcnot:0:1Gc4:2Gc20:3][Gc2:0Gc22:1Gcnot:3:2][Gc12:0Gc2:1Gcnot:3:2][Gc2:0Gcnot:1:2Gc7:3]
[Gc5:0Gc22:1Gc20:2Gc14:3][Gc15:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc22:2Gc22:3][Gcnot:0:3Gc8:1Gc10:2][Gc3:0Gcnot:1:2Gc22:3][Gc17:0Gc9:1Gc12:2Gc23:3][Gc5:0Gc6:1Gc23:2Gc21:3][Gcnot:0:1Gc11:2Gc8:3][Gc13:0Gc16:1Gc3:2Gc4:3][Gcnot:0:1Gc6:2Gc3:3][Gc9:0Gcnot:1:2Gc20:3][Gc20:0Gcnot:1:2Gc4:3][Gc10:0Gcnot:1:2Gc14:3][Gc4:0Gc20:1Gc2:2Gc6:3][Gc3:0Gcnot:1:2Gc12:3]
[Gc1:0Gc1:1Gc11:2Gc6:3][Gcnot:0:3Gc12:1Gc9:2][Gcnot:0:1Gc17:2Gc21:3][Gc5:0Gc17:1Gc21:2Gc14:3][Gc22:0Gcnot:1:2Gc19:3][Gc9:0Gc13:1Gc12:2Gc11:3][Gc4:0Gc13:1Gc14:2Gc1:3][Gc0:0Gc19:1Gc15:2Gc4:3][Gcnot:0:3Gc22:1Gc2:2][Gcnot:0:3Gc10:1Gc9:2][Gc0:0Gc18:1Gc8:2Gc20:3][Gcnot:0:3Gc21:1Gc21:2][Gcnot:0:3Gc19:1Gc6:2][Gc21:0Gc10:1Gc7:2Gc6:3][Gc0:0Gcnot:1:2Gc13:3]
[Gc4:0Gc18:1Gc7:2Gc7:3][Gc11:0Gcnot:1:2Gc10:3][Gc18:0Gc3:1Gc8:2Gc18:3][Gc11:0Gc16:1Gc7:2Gc3:3][Gc5:0Gc14:1Gc21:2Gc3:3][Gcnot:0:1Gc0:2Gc4:3][Gcnot:0:1Gc18:2Gc22:3][Gc17:0Gc19:1Gc11:2Gc13:3][Gcnot:0:3Gc19:1Gc12:2][Gc7:0Gc4:1Gc23:2Gc5:3][Gc1:0Gc13:1Gc0:2Gc22:3][Gc16:0Gc10:1Gc12:2Gc19:3][Gc7:0Gc19:1Gcnot:3:2][Gc18:0Gc2:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc17:2]
[Gcnot:0:1Gc12:2Gc14:3][Gc6:0Gc11:1Gc14:2Gc3:3][Gc22:0Gc18:1Gc15:2Gc8:3][Gcnot:0:3Gc5:1Gc13:2][Gcnot:0:1Gc3:2Gc7:3][Gc16:0Gc8:1Gcnot:3:2][Gc16:0Gc0:1Gc6:2Gc14:3][Gc12:0Gc5:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc6:3][Gc2:0Gc10:1Gc12:2Gc13:3][Gcnot:0:1Gc1:2Gc0:3][Gc16:0Gc7:1Gcnot:3:2][Gcnot:0:1Gc18:2Gc13:3][Gc14:0Gc15:1Gcnot:3:2][Gc8:0Gcnot:1:2Gc23:3]
[Gcnot:0:3Gc20:1Gc14:2][Gc7:0Gc11:1Gc0:2Gc14:3][Gc10:0Gc3:1Gcnot:3:2][Gc21:0Gc15:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc16:2][Gc3:0Gc8:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc8:2][Gc22:0Gc1:1Gc11:2Gc8:3][Gc2:0Gcnot:1:2Gc3:3][Gcnot:0:3Gc18:1Gc17:2][Gcnot:0:3Gc20:1Gc15:2][Gc0:0Gc16:1Gc6:2Gc3:3][Gcnot:0:1Gc10:2Gc14:3][Gc6:0Gcnot:1:2Gc14:3][Gc10:0Gcnot:1:2Gc7:3]
[Gc9:0Gc6:1Gc15:2Gc13:3][Gc18:0Gcnot:1:2Gc16:3][Gc17:0Gc11:1Gc15:2Gc11:3][Gc15:0Gc1:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc3:2][Gc23:0Gc18:1Gcnot:3:2][Gc11:0Gcnot:1:2Gc7:3][Gcnot:0:3Gc1:1Gc7:2][Gcnot:0:3Gc6:1Gc6:2][Gcnot:0:1Gc7:2Gc6:3][Gc14:0Gc1:1Gc10:2Gc10:3][Gcnot:0:1Gc5:2Gc15:3][Gcnot:0:1Gc5:2Gc20:3][Gc21:0Gc6:1Gc2:2Gc6:3][Gc11:0Gc21:1Gc21:2Gc4:3][Gc20:0Gc19:1Gcnot:3:2][Gc14:0Gcnot:1:2Gc6:3][Gc14:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc0:1Gc16:2][Gcnot:0:3Gc2:1Gc13:2]
[Gc18:0Gc21:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc6:2][Gcnot:0:3Gc12:1Gc22:2][Gcnot:0:1Gc15:2Gc18:3][Gc4:0Gcnot:1:2Gc20:3][Gc10:0Gc9:1Gcnot:3:2][Gc16:0Gc4:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc14:3][Gcnot:0:3Gc23:1Gc18:2][Gcnot:0:3Gc15:1Gc11:2][Gc6:0Gc23:1Gc16:2Gc22:3][Gc5:0Gcnot:1:2Gc1:3][Gcnot:0:1Gc5:2Gc20:3][Gc10:0Gcnot:1:2Gc21:3][Gcnot:0:3Gc22:1Gc8:2][Gc19:0Gc3:1Gcnot:3:2][Gc21:0Gc8:1Gcnot:3:2][Gc23:0Gc8:1Gc18:2Gc3:3][Gc9:0Gc2:1Gcnot:3:2][Gcnot:0:3Gc11:1Gc14:2]
[Gc9:0Gc9:1Gcnot:3:2][Gc13:0Gc0:1Gc16:2Gc8:3][Gc7:0Gc18:1Gc3:2Gc5:3][Gcnot:0:3Gc3:1Gc11:2][Gcnot:0:3Gc16:1Gc6:2][Gc12:0Gc7:1Gcnot:3:2][Gc2:0Gc14:1Gc14:2Gc0:3][Gcnot:0:1Gc22:2Gc2:3][Gc3:0Gc11:1Gc17:2Gc20:3][Gcnot:0:3Gc22:1Gc20:2][Gcnot:0:3Gc2:1Gc16:2][Gcnot:0:1Gc14:2Gc20:3][Gc1:0Gcnot:1:2Gc20:3][Gcnot:0:1Gc3:2Gc9:3][Gc6:0Gc12:1Gc12:2Gc7:3][Gc3:0Gcnot:1:2Gc8:3][Gc19:0Gc23:1Gc12:2Gc7:3][Gc7:0Gc22:1Gc5:2Gc3:3][Gc11:0Gcnot:1:2Gc10:3][Gc9:0Gc9:1Gcnot:3:2]
[Gc16:0Gc0:1Gc9:2Gc8:3][Gc12:0Gcnot:1:2Gc18:3][Gc12:0Gc20:1Gcnot:3:2][Gc7:0Gcnot:1:2Gc21:3][Gc4:0Gc0:1Gc1:2Gc7:3][Gc9:0Gc8:1Gc8:2Gc1:3][Gcnot:0:1Gc7:2Gc19:3][Gc4:0Gc15:1Gc13:2Gc1:3][Gcnot:0:3Gc14:1Gc4:2][Gc22:0Gcnot:1:2Gc16:3][Gc5:0Gc6:1Gc15:2Gc21:3][Gcnot:0:3Gc0:1Gc17:2][Gc3:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc4:2Gc4:3][Gcnot:0:1Gc19:2Gc18:3][Gcnot:0:3Gc20:1Gc17:2][Gcnot:0:1Gc22:2Gc4:3][Gc8:0Gc14:1Gc0:2Gc7:3][Gc13:0Gc11:1Gc21:2Gc2:3][Gcnot:0:1Gc18:2Gc7:3]
[Gc21:0Gc20:1Gc1:2Gc15:3][Gc5:0Gc15:1Gc1:2Gc11:3][Gc19:0Gc23:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc7:3][Gc3:0Gc4:1Gc21:2Gc9:3][Gc21:0Gcnot:1:2Gc14:3][Gcnot:0:1Gc20:2Gc12:3][Gc15:0Gc10:1Gc8:2Gc20:3][Gc20:0Gc21:1Gc4:2Gc13:3][Gc9:0Gcnot:1:2Gc6:3][Gcnot:0:3Gc15:1Gc12:2][Gcnot:0:1Gc9:2Gc9:3][Gcnot:0:1Gc4:2Gc14:3][Gc10:0Gcnot:1:2Gc9:3][Gcnot:0:3Gc7:1Gc0:2][Gcnot:0:3Gc5:1Gc7:2][Gcnot:0:3Gc21:1Gc18:2][Gcnot:0:1Gc12:2Gc2:3][Gc17:0Gcnot:1:2Gc8:3][Gc0:0Gc12:1Gc2:2Gc6:3]
[Gc22:0Gc15:1Gc17:2Gc15:3][Gcnot:0:3Gc18:1Gc6:2][Gc15:0Gc21:1Gc5:2Gc8:3][Gc7:0Gcnot:1:2Gc13:3][Gc20:0Gcnot:1:2Gc0:3][Gc19:0Gcnot:1:2Gc2:3][Gc14:0Gc12:1Gc16:2Gc19:3][Gc6:0Gc4:1Gc9:2Gc16:3][Gcnot:0:3Gc8:1Gc11:2][Gc9:0Gc17:1Gcnot:3:2][Gc20:0Gcnot:1:2Gc9:3][Gc16:0Gc11:1Gcnot:3:2][Gc9:0Gc23:1Gcnot:3:2][Gc16:0Gc13:1Gcnot:3:2][Gc8:0Gc1:1Gcnot:3:2][Gc21:0Gc21:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc2:3][Gc4:0Gcnot:1:2Gc21:3][Gc10:0Gc3:1Gc10:2Gc5:3][Gcnot:0:1Gc17:2Gc5:3]
[Gc11:0Gc8:1Gcnot:3:2][Gc2:0Gc22:1Gcnot:3:2][Gc19:0Gc0:1Gc11:2Gc7:3][Gc23:0Gc16:1Gc20:2Gc0:3][Gc17:0Gcnot:1:2Gc4:3][Gc22:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc4:1Gc12:2][Gcnot:0:3Gc2:1Gc7:2][Gcnot:0:3Gc11:1Gc11:2][Gc21:0Gcnot:1:2Gc18:3][Gcnot:0:1Gc9:2Gc20:3][Gc16:0Gc20:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc18:3][Gc5:0Gc20:1Gcnot:3:2][Gc4:0Gc20:1Gcnot:3:2][Gc22:0Gcnot:1:2Gc12:3][Gc18:0Gc9:1Gc12:2Gc6:3][Gc14:0Gc11:1Gcnot:3:2][Gc17:0Gc21:1Gc12:2Gc5:3][Gcnot:0:3Gc13:1Gc14:2]
[Gc21:0Gcnot:1:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gcnot:0:3Gc7:1Gc23:2][Gc12:0Gcnot:1:2Gc21:3][Gc16:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc9:2Gc23:3][Gcnot:0:1Gc3:2Gc21:3][Gc13:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc17:1Gc14:2][Gc15:0Gc20:1Gcnot:3:2][Gc12:0Gc23:1Gcnot:3:2][Gc20:0Gc12:1Gcnot:3:2][Gc4:0Gcnot:1:2Gc19:3][Gc4:0Gc3:1Gcnot:3:2][Gc21:0Gc18:1Gc6:2Gc21:3][Gcnot:0:3Gc5:1Gc12:2][Gcnot:0:3Gc23:1Gc8:2][Gcnot:0:3Gc5:1Gc22:2][Gc15:0Gc6:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc18:3][Gc8:0Gcnot:1:2Gc16:3][Gc15:0Gc11:1Gc12:2Gc14:3][Gc18:0Gcnot:1:2Gc20:3][Gcnot:0:3Gc13:1Gc11:2][Gc7:0Gc22:1Gc8:2Gc14:3]
[Gcnot:0:1Gc16:2Gc0:3][Gc22:0Gcnot:1:2Gc9:3][Gc6:0Gcnot:1:2Gc7:3][Gc19:0Gcnot:1:2Gc23:3][Gc2:0Gc21:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc9:3][Gc4:0Gcnot:1:2Gc6:3][Gc1:0Gc10:1Gc10:2Gc1:3][Gc18:0Gc17:1Gc14:2Gc11:3][Gc18:0Gc8:1Gc16:2Gc0:3][Gc6:0Gcnot:1:2Gc23:3][Gc22:0Gcnot:1:2Gc3:3][Gcnot:0:3Gc6:1Gc0:2][Gc1:0Gcnot:1:2Gc0:3][Gc8:0Gc20:1Gc21:2Gc17:3][Gcnot:0:1Gc21:2Gc3:3][Gcnot:0:3Gc10:1Gc6:2][Gcnot:0:3Gc4:1Gc0:2][Gcnot:0:1Gc17:2Gc17:3][Gcnot:0:1Gc12:2Gc17:3][Gcnot:0:3Gc7:1Gc5:2][Gc10:0Gcnot:1:2Gc22:3][Gc22:0Gcnot:1:2Gc21:3][Gc5:0Gc14:1Gcnot:3:2][Gc23:0Gc1:1Gcnot:3:2]
[Gcnot:0:1Gc22:2Gc15:3][Gc22:0Gc20:1Gc14:2Gc8:3][Gc0:0Gc3:1Gc17:2Gc10:3][Gc15:0Gc9:1Gcnot:3:2][Gc17:0Gc12:1Gc20:2Gc10:3][Gcnot:0:1Gc10:2Gc12:3][Gc13:0Gc4:1Gcnot:3:2][Gc10:0Gc23:1Gc23:2Gc5:3][Gcnot:0:1Gc18:2Gc2:3][Gcnot:0:1Gc16:2Gc2:3][Gc23:0Gc22:1Gcnot:3:2][Gc5:0Gc11:1Gcnot:3:2][Gcnot:0:1Gc11:2Gc17:3][Gcnot:0:3Gc0:1Gc20:2][Gcnot:0:3Gc13:1Gc6:2][Gc15:0Gc10:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc3:2][Gc19:0Gc17:1Gc13:2Gc3:3][Gcnot:0:1Gc15:2Gc13:3][Gcnot:0:1Gc4:2Gc2:3][Gc15:0Gc1:1Gcnot:3:2][Gc0:0Gc19:1Gc0:2Gc11:3][Gc13:0Gc15:1Gc21:2Gc6:3][Gc14:0Gc23:1Gcnot:3:2][Gc17:0Gc18:1Gc3:2Gc5:3]
[Gc12:0Gc22:1Gc3:2Gc23:3][Gc22:0Gcnot:1:2Gc4:3][Gc13:0Gcnot:1:2Gc13:3][Gc0:0Gc14:1Gc6:2Gc2:3][Gcnot:0:1Gc4:2Gc4:3][Gc7:0Gcnot:1:2Gc13:3][Gc16:0Gc19:1Gcnot:3:2][Gc12:0Gc18:1Gc8:2Gc19:3][Gc23:0Gcnot:1:2Gc7:3][Gc16:0Gc20:1Gcnot:3:2][Gc5:0Gc0:1Gc7:2Gc3:3][Gcnot:0:1Gc7:2Gc15:3][Gcnot:0:1Gc7:2Gc12:3][Gcnot:0:1Gc7:2Gc6:3][Gc4:0Gc10:1Gcnot:3:2][Gc23:0Gc4:1Gc21:2Gc14:3][Gc16:0Gc15:1Gc22:2Gc4:3][Gcnot:0:1Gc1:2Gc9:3][Gc8:0Gc0:1Gc22:2Gc13:3][Gc16:0Gc23:1Gc8:2Gc13:3][Gc6:0Gc18:1Gc23:2Gc4:3][Gcnot:0:3Gc22:1Gc5:2][Gc19:0Gc20:1Gc15:2Gc16:3][Gcnot:0:1Gc1:2Gc19:3][Gc0:0Gcnot:1:2Gc4:3]
[Gcnot:0:3Gc9:1Gc19:2][Gcnot:0:1Gc2:2Gc12:3][Gc6:0Gcnot:1:2Gc23:3][Gc16:0Gc5:1Gc20:2Gc9:3][Gcnot:0:3Gc15:1Gc13:2][Gcnot:0:3Gc13:1Gc1:2][Gc3:0Gc2:1Gc4:2Gc21:3][Gcnot:0:1Gc22:2Gc17:3][Gcnot:0:1Gc13:2Gc8:3][Gc17:0Gcnot:1:2Gc12:3][Gc22:0Gc13:1Gc0:2Gc12:3][Gcnot:0:3Gc21:1Gc21:2][Gc10:0Gc22:1Gc1:2Gc17:3][Gc19:0Gc16:1Gc0:2Gc22:3][Gcnot:0:1Gc16:2Gc10:3][Gc1:0Gcnot:1:2Gc20:3][Gcnot:0:3Gc21:1Gc22:2][Gc21:0Gc3:1Gc4:2Gc4:3][Gc9:0Gc22:1Gc11:2Gc13:3][Gc15:0Gc4:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc22:3][Gcnot:0:1Gc10:2Gc15:3][Gcnot:0:3Gc9:1Gc1:2][Gc18:0Gc4:1Gc5:2Gc6:3][Gc4:0Gc0:1Gc0:2Gc15:3]
[Gc23:0Gc19:1Gc8:2Gc0:3][Gc7:0Gc10:1Gc15:2Gc13:3][Gcnot:0:1Gc0:2Gc11:3][Gc23:0Gcnot:1:2Gc10:3][Gc14:0Gc13:1Gc10:2Gc10:3][Gc13:0Gc12:1Gc7:2Gc4:3][Gcnot:0:3Gc5:1Gc10:2][Gc8:0Gc12:1Gcnot:3:2][Gc15:0Gc7:1Gc4:2Gc14:3][Gc14:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc8:2Gc17:3][Gc20:0Gc9:1Gc17:2Gc6:3][Gcnot:0:1Gc7:2Gc9:3][Gcnot:0:1Gc9:2Gc14:3][Gcnot:0:3Gc6:1Gc4:2][Gcnot:0:1Gc12:2Gc22:3][Gc14:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc11:3][Gcnot:0:1Gc0:2Gc23:3][Gcnot:0:3Gc22:1Gc6:2][Gc7:0Gcnot:1:2Gc1:3][Gc1:0Gcnot:1:2Gc19:3][Gc3:0Gc23:1Gc3:2Gc0:3][Gcnot:0:1Gc15:2Gc22:3][Gc16:0Gc14:1Gc4:2Gc23:3]
[Gc8:0Gc8:1Gcnot:3:2][Gc20:0Gc15:1Gc9:2Gc12:3][Gcnot:0:3Gc22:1Gc17:2][Gc3:0Gcnot:1:2Gc13:3][Gc1:0Gcnot:1:2Gc1:3][Gc15:0Gcnot:1:2Gc17:3][Gc18:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc2:1Gc17:2][Gc6:0Gcnot:1:2Gc0:3][Gc16:0Gcnot:1:2Gc22:3][Gcnot:0:3Gc20:1Gc16:2][Gcnot:0:1Gc22:2Gc22:3][Gcnot:0:1Gc10:2Gc6:3][Gc5:0Gcnot:1:2Gc5:3][Gc15:0Gc13:1Gc6:2Gc9:3][Gcnot:0:3Gc7:1Gc1:2][Gcnot:0:3Gc13:1Gc7:2][Gcnot:0:1Gc3:2Gc10:3][Gcnot:0:1Gc6:2Gc6:3][Gc8:0Gc22:1Gc5:2Gc1:3][Gc20:0Gcnot:1:2Gc5:3][Gc20:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc23:1Gc3:2][Gc11:0Gcnot:1:2Gc1:3][Gc11:0Gc6:1Gcnot:3:2]
[Gc9:0Gc14:1Gcnot:3:2][Gc16:0Gc6:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc21:3][Gc21:0Gcnot:1:2Gc11:3][Gcnot:0:3Gc13:1Gc13:2][Gcnot:0:3Gc10:1Gc21:2][Gcnot:0:1Gc0:2Gc4:3][Gc8:0Gc6:1Gc8:2Gc17:3][Gcnot:0:3Gc9:1Gc4:2][Gc21:0Gc6:1Gc3:2Gc12:3][Gc15:0Gcnot:1:2Gc16:3][Gc18:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc18:1Gc2:2][Gc17:0Gcnot:1:2Gc17:3][Gc14:0Gc9:1Gc6:2Gc16:3][Gc20:0Gc6:1Gc22:2Gc17:3][Gc21:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc13:1Gc11:2][Gc10:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc12:1Gc0:2][Gcnot:0:1Gc19:2Gc12:3][Gc13:0Gc12:1Gc15:2Gc15:3][Gc2:0Gc3:1Gc8:2Gc4:3][Gc6:0Gc13:1Gc7:2Gc5:3][Gc14:0Gc21:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc1:3][Gc14:0Gc13:1Gc12:2Gc8:3][Gc13:0Gc19:1Gc21:2Gc0:3][Gcnot:0:3Gc7:1Gc5:2][Gc22:0Gcnot:1:2Gc0:3]
[Gcnot:0:3Gc4:1Gc11:2][Gc21:0Gcnot:1:2Gc23:3][Gc2:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc17:1Gc3:2][Gc18:0Gc20:1Gc2:2Gc0:3][Gc13:0Gcnot:1:2Gc6:3][Gc7:0Gc1:1Gc11:2Gc0:3][Gc10:0Gc21:1Gc22:2Gc15:3][Gc4:0Gcnot:1:2Gc14:3][Gc12:0Gc8:1Gcnot:3:2][Gcnot:0:3Gc6:1Gc3:2][Gc6:0Gc14:1Gc5:2Gc9:3][Gc8:0Gc22:1Gc22:2Gc14:3][Gcnot:0:3Gc11:1Gc10:2][Gcnot:0:1Gc12:2Gc16:3][Gcnot:0:1Gc1:2Gc19:3][Gc16:0Gcnot:1:2Gc0:3][Gcnot:0:1Gc16:2Gc6:3][Gc6:0Gc0:1Gcnot:3:2][Gc8:0Gcnot:1:2Gc18:3][Gcnot:0:1Gc3:2Gc9:3][Gcnot:0:1Gc10:2Gc17:3][Gcnot:0:3Gc21:1Gc1:2][Gcnot:0:1Gc21:2Gc5:3][Gc22:0Gcnot:1:2Gc1:3][Gc7:0Gcnot:1:2Gc15:3][Gc23:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc3:1Gc11:2][Gcnot:0:1Gc8:2Gc9:3][Gc20:0Gc19:1Gc16:2Gc14:3]
[Gc14:0Gc1:1Gc2:2Gc18:3][Gc11:0Gc20:1Gcnot:3:2][Gc4:0Gc7:1Gcnot:3:2][Gcnot:0:3Gc10:1Gc15:2][Gc11:0Gc16:1Gcnot:3:2][Gc9:0Gcnot:1:2Gc15:3][Gc15:0Gc9:1Gc20:2Gc8:3][Gcnot:0:3Gc0:1Gc21:2][Gc14:0Gc6:1Gc23:2Gc18:3][Gcnot:0:3Gc2:1Gc15:2][Gcnot:0:3Gc9:1Gc19:2][Gc9:0Gc7:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc5:3][Gc23:0Gc20:1Gcnot:3:2][Gc12:0Gc11:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc11:2][Gc18:0Gc7:1Gcnot:3:2][Gc22:0Gcnot:1:2Gc19:3][Gcnot:0:3Gc0:1Gc18:2][Gc19:0Gc10:1Gc23:2Gc6:3][Gc10:0Gcnot:1:2Gc6:3][Gc10:0Gc8:1Gc20:2Gc8:3][Gc18:0Gc23:1Gc11:2Gc21:3][Gc20:0Gc0:1Gcnot:3:2][Gc1:0Gc10:1Gc23:2Gc4:3][Gc4:0Gc2:1Gc0:2Gc19:3][Gc4:0Gc19:1Gcnot:3:2][Gc21:0Gc16:1Gcnot:3:2][Gcnot:0:3Gc10:1Gc22:2][Gcnot:0:1Gc7:2Gc9:3]
[Gcnot:0:3Gc8:1Gc11:2][Gc0:0Gc22:1Gc5:2Gc19:3][Gc11:0Gcnot:1:2Gc22:3][Gc6:0Gc4:1Gc16:2Gc10:3][Gc12:0Gcnot:1:2Gc18:3][Gc12:0Gc1:1Gc8:2Gc22:3][Gcnot:0:1Gc17:2Gc15:3][Gc0:0Gc8:1Gc12:2Gc4:3][Gc10:0Gcnot:1:2Gc19:3][Gc10:0Gcnot:1:2Gc16:3][Gc8:0Gc23:1Gc23:2Gc1:3][Gcnot:0:1Gc2:2Gc9:3][Gcnot:0:1Gc8:2Gc1:3][Gc23:0Gc13:1Gc20:2Gc11:3][Gcnot:0:3Gc1:1Gc1:2][Gc7:0Gc9:1Gc3:2Gc21:3][Gc1:0Gc9:1Gc9:2Gc9:3][Gc14:0Gc9:1Gcnot:3:2][Gc5:0Gc19:1Gc13:2Gc23:3][Gc1:0Gcnot:1:2Gc11:3][Gcnot:0:1Gc10:2Gc8:3][Gcnot:0:3Gc2:1Gc0:2][Gcnot:0:3Gc12:1Gc18:2][Gc9:0Gcnot:1:2Gc8:3][Gcnot:0:3Gc19:1Gc17:2][Gcnot:0:3Gc17:1Gc7:2][Gc5:0Gc4:1Gcnot:3:2][Gc18:0Gcnot:1:2Gc22:3][Gc15:0Gcnot:1:2Gc3:3][Gc2:0Gc19:1Gc23:2Gc8:3]
[Gc17:0Gc5:1Gcnot:3:2][Gc3:0Gc1:1Gcnot:3:2][Gc5:0Gc6:1Gc14:2Gc22:3][Gc21:0Gc10:1Gcnot:3:2][Gc1:0Gc8:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc0:3][Gc18:0Gcnot:1:2Gc0:3][Gc22:0Gc12:1Gc10:2Gc0:3][Gc1:0Gc12:1Gc5:2Gc2:3][Gcnot:0:1Gc12:2Gc22:3][Gc22:0Gc9:1Gc14:2Gc3:3][Gc6:0Gc3:1Gc21:2Gc13:3][Gcnot:0:3Gc17:1Gc0:2][Gcnot:0:3Gc14:1Gc6:2][Gc1:0Gc9:1Gc7:2Gc5:3][Gc7:0Gc14:1Gcnot:3:2][Gcnot:0:3Gc2:1Gc7:2][Gc4:0Gcnot:1:2Gc16:3][Gcnot:0:1Gc18:2Gc2:3][Gc19:0Gcnot:1:2Gc23:3][Gc6:0Gc17:1Gc11:2Gc0:3][Gcnot:0:1Gc23:2Gc13:3][Gc5:0Gc13:1Gc16:2Gc12:3][Gc0:0Gc13:1Gcnot:3:2][Gcnot:0:3Gc13:1Gc9:2][Gcnot:0:3Gc8:1Gc19:2][Gc4:0Gc7:1Gc11:2Gc3:3][Gcnot:0:1Gc2:2Gc7:3][Gcnot:0:1Gc22:2Gc18:3][Gc9:0Gc12:1Gc2:2Gc8:3]
[Gcnot:0:3Gc19:1Gc0:2][Gc17:0Gcnot:1:2Gc19:3][Gcnot:0:3Gc23:1Gc21:2][Gc6:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc17:2][Gc19:0Gc8:1Gcnot:3:2][Gc23:0Gc17:1Gcnot:3:2][Gc5:0Gc22:1Gcnot:3:2][Gc19:0Gc17:1Gc3:2Gc16:3][Gc22:0Gcnot:1:2Gc12:3][Gc13:0Gc9:1Gc6:2Gc14:3][Gc15:0Gc14:1Gc19:2Gc20:3][Gcnot:0:1Gc1:2Gc21:3][Gc18:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc14:1Gc14:2][Gcnot:0:3Gc22:1Gc23:2][Gc3:0Gcnot:1:2Gc8:3][Gc13:0Gc2:1Gcnot:3:2][Gc14:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc4:2][Gcnot:0:3Gc11:1Gc2:2][Gc16:0Gc17:1Gcnot:3:2][Gc11:0Gc12:1Gc18:2Gc4:3][Gcnot:0:3Gc19:1Gc8:2][Gc2:0Gcnot:1:2Gc10:3][Gc15:0Gc5:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc15:2][Gc20:0Gcnot:1:2Gc16:3][Gcnot:0:3Gc20:1Gc3:2][Gc0:0Gc15:1Gcnot:3:2]
[Gcnot:0:1Gc0:2Gc19:3][Gcnot:0:1Gc23:2Gc4:3][Gc3:0Gc2:1Gc16:2Gc5:3][Gc11:0Gcnot:1:2Gc8:3][Gc0:0Gcnot:1:2Gc9:3][Gc8:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc16:1Gc10:2][Gc15:0Gc20:1Gc4:2Gc15:3][Gc9:0Gc18:1Gc2:2Gc4:3][Gc9:0Gc20:1Gcnot:3:2][Gc10:0Gc1:1Gc22:2Gc10:3][Gcnot:0:1Gc7:2Gc2:3][Gc19:0Gc17:1Gc15:2Gc7:3][Gcnot:0:3Gc19:1Gc9:2][Gc11:0Gc9:1Gc5:2Gc10:3][Gc12:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc11:2][Gc20:0Gc13:1Gcnot:3:2][Gcnot:0:3Gc3:1Gc1:2][Gc6:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc3:2Gc11:3][Gcnot:0:1Gc15:2Gc13:3][Gcnot:0:1Gc20:2Gc6:3][Gc3:0Gc19:1Gc2:2Gc20:3][Gc14:0Gc3:1Gc20:2Gc23:3][Gc3:0Gc9:1Gcnot:3:2][Gc18:0Gc16:1Gc13:2Gc19:3][Gc23:0Gcnot:1:2Gc21:3][Gc23:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc13:2]


==> anc/experiments/circuits/S1_4Q_B1_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc3:0Gc6:1Gc14:2Gc6:3][Gc9:0Gc0:1Gc0:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc9:1Gc9:2Gc9:3][Gc12:0Gc12:1Gc21:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc9:0Gc6:1Gc6:2Gc9:3][Gc0:0Gc21:1Gc14:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc16:0Gc9:1Gc9:2Gc6:3][Gc0:0Gc21:1Gc0:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc12:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc9:1Gc3:2Gc3:3][Gc16:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc4:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc12:0Gc6:1Gc10:2Gc3:3][Gc0:0Gc10:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc6:0Gc10:1Gc12:2Gc3:3][Gc10:0Gcnot:1:2Gc10:3][Gcnot:0:3Gc0:1Gc22:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc3:0Gc6:1Gc12:2Gc6:3][Gc10:0Gc12:1Gc0:2Gc4:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc16:0Gc3:1Gc3:2Gc9:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc12:0Gc6:1Gc21:2Gc3:3][Gc0:0Gc10:1Gc0:2Gc9:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc3:0Gc6:1Gc6:2Gc9:3][Gc10:0Gc9:1Gc2:2Gc21:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc6:0Gc9:1Gc9:2Gc12:3][Gc12:0Gc10:1Gc10:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc6:0Gc12:1Gc6:2Gc6:3][Gc10:0Gc0:1Gc9:2Gc4:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc14:0Gc6:1Gc3:2Gc9:3][Gcnot:0:1Gc14:2Gc12:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc3:0Gc9:1Gc6:2Gc9:3][Gc10:0Gc21:1Gc0:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc6:1Gc6:2Gc9:3][Gc0:0Gc12:1Gc9:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc3:0Gc3:1Gc3:2Gc9:3][Gc0:0Gc14:1Gc14:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc3:0Gc3:1Gc3:2Gc9:3][Gc10:0Gc10:1Gc9:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc6:0Gc0:1Gc3:2Gc9:3][Gc4:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc9:1Gc6:2Gc9:3][Gc4:0Gc2:1Gc2:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc4:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc9:0Gc9:1Gc3:2Gc6:3][Gc4:0Gc14:1Gc0:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc6:0Gc3:1Gc3:2Gc6:3][Gcnot:0:1Gc0:2Gc12:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc6:0Gc21:1Gc3:2Gc9:3][Gc4:0Gc0:1Gc21:2Gc21:3]
[Gc10:0Gc3:1Gc3:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc6:0Gc6:1Gc6:2Gc6:3][Gc16:0Gc21:1Gc0:2Gc10:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc12:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc3:0Gc9:1Gc9:2Gc9:3][Gc10:0Gc16:1Gc12:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc9:0Gc3:1Gc3:2Gc3:3][Gc0:0Gc21:1Gc2:2Gc21:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc21:0Gc3:1Gc6:2Gc9:3][Gc0:0Gc10:1Gc10:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc12:0Gc6:1Gc3:2Gc6:3][Gc0:0Gc12:1Gc10:2Gc10:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc3:0Gc12:1Gc9:2Gc9:3][Gc14:0Gc0:1Gc0:2Gc14:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc4:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc12:0Gc9:1Gc6:2Gc9:3][Gc0:0Gc16:1Gc10:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc9:0Gc3:1Gc3:2Gc9:3][Gc4:0Gc14:1Gc0:2Gc21:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc4:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc9:0Gc0:1Gc14:2Gc9:3][Gc14:0Gc0:1Gc0:2Gc21:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc22:2Gc22:3]
[Gc3:0Gc3:1Gc6:2Gc6:3][Gc21:0Gc21:1Gc4:2Gc4:3]
[Gc6:0Gc6:1Gc9:2Gc21:3][Gc0:0Gc10:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc6:0Gc9:1Gc9:2Gc3:3][Gc12:0Gc10:1Gc12:2Gc21:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc3:0Gc3:1Gc9:2Gc6:3][Gc0:0Gc12:1Gc10:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc10:0Gc6:1Gc9:2Gc0:3][Gc0:0Gc12:1Gc10:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc3:0Gc3:1Gc9:2Gc3:3][Gc12:0Gc10:1Gc10:2Gc10:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc4:2Gc4:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc6:0Gc9:1Gc6:2Gc6:3][Gcnot:0:1Gc14:2Gc10:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc9:0Gc6:1Gc3:2Gc0:3][Gc10:0Gc10:1Gc14:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc4:2Gc4:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc3:0Gc9:1Gc3:2Gc6:3][Gc10:0Gc10:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc3:0Gc6:1Gc6:2Gc9:3][Gc0:0Gc2:1Gc14:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc2:0Gc12:1Gc10:2Gc9:3][Gc0:0Gcnot:1:2Gc12:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc3:0Gc16:1Gc16:2Gc14:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc0:0Gc3:1Gc9:2Gc3:3][Gcnot:0:1Gc14:2Gc12:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc9:0Gc6:1Gc3:2Gc6:3][Gc12:0Gc14:1Gc21:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc6:0Gc6:1Gc3:2Gc6:3][Gc21:0Gc21:1Gc21:2Gc0:3]
[Gc3:0Gc3:1Gc6:2Gc6:3][Gc14:0Gc9:1Gc9:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc12:1Gc0:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]


==> anc/experiments/circuits/S1_4Q_B1_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc16:0Gc3:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc14:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc21:2Gc16:3][Gcnot:0:1Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3]
[Gc0:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc4:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc22:1Gc3:2Gc0:3][Gc0:0Gc9:1Gc3:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc12:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc2:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc0:1Gc2:2Gc12:3][Gc6:0Gc0:1Gc9:2Gc9:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc2:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc12:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc2:1Gc12:2Gc2:3][Gc0:0Gc9:1Gc9:2Gc9:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc2:1Gc14:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc2:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc9:3]
[Gc16:0Gc21:1Gc2:2Gc2:3][Gc0:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc14:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc2:0Gc2:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc4:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gc0:2Gc14:3][Gc6:0Gc0:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc9:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc14:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc16:0Gc2:1Gc2:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc2:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc14:1Gc4:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc3:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc2:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc2:1Gc2:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc16:0Gc21:1Gc16:2Gc16:3][Gc0:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc14:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc21:0Gc16:1Gc2:2Gc2:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc2:1Gc12:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc21:3][Gc9:0Gcnot:1:2Gc3:3][Gc0:0Gc3:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc2:0Gc16:1Gc2:2Gc2:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc9:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc2:1Gc2:2Gc0:3]
[Gc16:0Gc16:1Gc21:2Gc16:3][Gcnot:0:1Gc6:2Gc0:3][Gc0:0Gc2:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc14:0Gc14:1Gc2:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc9:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc2:3][Gcnot:0:1Gc0:2Gc9:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3]
[Gc2:0Gc2:1Gc0:2Gc2:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc12:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc9:0Gc0:1Gc0:2Gc14:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc16:0Gc16:1Gc16:2Gc2:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc0:1Gc2:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc9:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2]
[Gc16:0Gc16:1Gc16:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc0:2Gc0:3]
[Gc21:0Gc16:1Gc2:2Gc2:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc9:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc3:2Gc0:3][Gc0:0Gc0:1Gc3:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc2:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc16:0Gc2:1Gc2:2Gc21:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3][Gc0:0Gc6:1Gc9:2Gc0:3]
[Gc16:0Gc21:1Gc2:2Gc2:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc2:1Gc2:2Gc2:3][Gc9:0Gc0:1Gc0:2Gc9:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc3:3][Gcnot:0:1Gc0:2Gc3:3][Gc2:0Gc2:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc14:1Gc12:2Gc12:3][Gc0:0Gc9:1Gc9:2Gc9:3]
[Gc21:0Gc0:1Gc3:2Gc0:3][Gc6:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc14:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc14:0Gc14:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc2:2Gc2:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc9:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc22:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc12:1Gc12:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc12:1Gc12:2Gc2:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc21:1Gc9:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc12:1Gc12:2Gc2:3][Gc9:0Gcnot:1:2Gc9:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc14:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc9:0Gc14:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc21:0Gc16:1Gc2:2Gc2:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc2:1Gc2:2Gc12:3][Gc0:0Gc0:1Gc9:2Gc9:3]
[Gc2:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc2:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc21:0Gc0:1Gc21:2Gc0:3][Gc3:0Gc0:1Gc3:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc2:1Gc12:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc2:3][Gc0:0Gc0:1Gc0:2Gc9:3]


==> anc/experiments/circuits/S1_4Q_B2_circuits_complete.txt <==
# Complete DRB circuits
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc17:3][Gc17:0Gc3:1Gc0:2Gc9:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gc17:0Gc9:1Gc3:2Gc9:3][Gcnot:0:1Gc0:2Gc17:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc11:1Gc12:2Gc0:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gc9:0Gc9:1Gc3:2Gc6:3][Gc12:0Gc7:1Gc12:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc13:0Gc13:1Gc13:2Gc13:3]
[Gc13:0Gc22:1Gc22:2Gc18:3][Gc3:0Gcnot:1:2Gc6:3][Gc0:0Gc11:1Gc6:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc13:0Gc9:1Gc3:2Gc6:3][Gc0:0Gc7:1Gc6:2Gc18:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc13:2Gc0:3]
[Gc8:0Gc8:1Gc18:2Gc22:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc17:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc1:0Gc0:1Gc0:2Gc3:3][Gc3:0Gc9:1Gc3:2Gc0:3][Gc8:0Gc17:1Gc18:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc1:0Gc1:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc11:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc6:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc9:0Gc6:1Gc7:2Gc9:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc17:2Gc0:3][Gcnot:0:3Gc0:1Gc6:2][Gc12:0Gc0:1Gc0:2Gc18:3][Gcnot:0:1Gc0:2Gc3:3][Gc11:0Gc11:1Gc0:2Gc0:3][Gc3:0Gc7:1Gc9:2Gc18:3][Gc7:0Gc0:1Gc17:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc1:2Gc1:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc6:3][Gc0:0Gc18:1Gc0:2Gc0:3][Gc3:0Gc3:1Gc6:2Gc6:3][Gc22:0Gc7:1Gc7:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc0:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc18:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc3:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc13:0Gcnot:1:2Gc15:3][Gcnot:0:1Gc17:2Gc1:3][Gc6:0Gc10:1Gc7:2Gc10:3][Gc6:0Gc17:1Gcnot:3:2][Gc1:0Gc4:1Gc12:2Gc0:3][Gc12:0Gc6:1Gc9:2Gc3:3][Gc0:0Gc22:1Gc22:2Gc13:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc13:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc0:1Gc11:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc17:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc6:1Gc0:2Gc0:3][Gc6:0Gc3:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc16:2][Gc23:0Gc21:1Gcnot:3:2][Gc3:0Gc16:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc4:3][Gcnot:0:3Gc19:1Gc6:2][Gc3:0Gc3:1Gc9:2Gc9:3][Gc7:0Gc6:1Gc8:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc11:0Gc6:1Gc13:2Gc13:3][Gc0:0Gc9:1Gc6:2Gc6:3][Gc9:0Gc13:1Gcnot:3:2][Gc18:0Gc8:1Gc23:2Gc15:3][Gc14:0Gc2:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc7:2][Gcnot:0:3Gc6:1Gc7:2][Gc6:0Gc9:1Gc9:2Gc9:3][Gc0:0Gc17:1Gc22:2Gc7:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc1:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc1:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc0:0Gc13:1Gc0:2Gc13:3][Gcnot:0:1Gc15:2Gc6:3][Gc5:0Gc0:1Gcnot:3:2][Gc14:0Gc3:1Gcnot:3:2][Gc0:0Gc2:1Gc13:2Gc20:3][Gcnot:0:1Gc0:2Gc6:3][Gc18:0Gc18:1Gc18:2Gc9:3][Gc0:0Gc0:1Gc0:2Gc18:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc17:2Gc0:3][Gcnot:0:3Gc0:1Gc3:2][Gc12:0Gc0:1Gc0:2Gc3:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc6:0Gc6:1Gc0:2Gc0:3][Gc3:0Gc9:1Gc7:2Gc8:3][Gcnot:0:3Gc21:1Gc23:2][Gc21:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc23:3][Gcnot:0:1Gc21:2Gc10:3][Gc6:0Gc6:1Gc3:2Gc6:3][Gc12:0Gc7:1Gc12:2Gc18:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc13:2Gc0:3]
[Gc22:0Gc22:1Gc18:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc13:0Gc11:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc7:0Gc15:1Gc16:2Gc16:3][Gc2:0Gc20:1Gcnot:3:2][Gc9:0Gc4:1Gc19:2Gc7:3][Gcnot:0:3Gc19:1Gc10:2][Gc20:0Gc10:1Gcnot:3:2][Gc8:0Gc6:1Gc3:2Gc12:3][Gc0:0Gc8:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc1:0Gc1:1Gc1:2Gc1:3]
[Gc22:0Gc22:1Gc22:2Gc8:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc3:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc11:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gc5:0Gcnot:1:2Gc19:3][Gc5:0Gcnot:1:2Gc1:3][Gcnot:0:3Gc23:1Gc15:2][Gc16:0Gcnot:1:2Gc8:3][Gcnot:0:3Gc23:1Gc6:2][Gc6:0Gc3:1Gc6:2Gc6:3][Gc8:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc13:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc1:0Gc1:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc17:0Gc9:1Gc11:2Gc11:3][Gc3:0Gc0:1Gc6:2Gc0:3][Gc16:0Gc16:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc2:2][Gc19:0Gc2:1Gc8:2Gc14:3][Gc23:0Gc10:1Gcnot:3:2][Gc2:0Gc5:1Gc15:2Gc15:3][Gc19:0Gc3:1Gc10:2Gc19:3][Gc19:0Gcnot:1:2Gc22:3][Gc7:0Gc20:1Gc17:2Gc12:3][Gc21:0Gc7:1Gcnot:3:2][Gc13:0Gcnot:1:2Gc0:3][Gc6:0Gc3:1Gc8:2Gc12:3][Gc7:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc13:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc18:0Gc3:1Gc18:2Gc8:3][Gc6:0Gc0:1Gc3:2Gc6:3][Gc21:0Gc5:1Gcnot:3:2][Gc20:0Gc21:1Gc22:2Gc14:3][Gc7:0Gc7:1Gc16:2Gc14:3][Gc12:0Gcnot:1:2Gc23:3][Gc8:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc23:1Gc5:2][Gc21:0Gc9:1Gc9:2Gc14:3][Gc10:0Gc23:1Gc13:2Gc13:3][Gc0:0Gc7:1Gc17:2Gc18:3][Gc16:0Gc6:1Gc22:2Gc4:3][Gc6:0Gc9:1Gc18:2Gc12:3][Gc22:0Gc18:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc13:0Gc0:1Gc0:2Gc13:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc11:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gcnot:0:1Gc21:2Gc5:3][Gcnot:0:1Gc8:2Gc3:3][Gcnot:0:3Gc0:1Gc18:2][Gcnot:0:1Gc17:2Gc8:3][Gc8:0Gc19:1Gc21:2Gc4:3][Gc23:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc17:1Gc5:2][Gc16:0Gc10:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc11:3][Gc18:0Gc18:1Gcnot:3:2][Gc9:0Gc9:1Gc3:2Gc3:3][Gc17:0Gc6:1Gc22:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc13:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc1:2Gc12:3][Gcnot:0:3Gc6:1Gc3:2][Gc11:0Gc0:1Gc0:2Gc11:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc23:2Gc2:3][Gc21:0Gc3:1Gcnot:3:2][Gc6:0Gc17:1Gc15:2Gc16:3][Gc12:0Gc5:1Gc20:2Gc1:3][Gcnot:0:1Gc7:2Gc0:3][Gc19:0Gc15:1Gc3:2Gc14:3][Gcnot:0:3Gc1:1Gc17:2][Gc6:0Gc16:1Gcnot:3:2][Gc5:0Gc9:1Gcnot:3:2][Gc23:0Gcnot:1:2Gc6:3][Gc7:0Gc6:1Gc9:2Gc6:3][Gc0:0Gc17:1Gc17:2Gc17:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc22:0Gc8:1Gc22:2Gc22:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc17:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2Gc17:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gcnot:0:1Gc18:2Gc4:3][Gcnot:0:1Gc19:2Gc5:3][Gcnot:0:1Gc23:2Gc7:3][Gcnot:0:3Gc6:1Gc2:2][Gc12:0Gcnot:1:2Gc7:3][Gc10:0Gcnot:1:2Gc5:3][Gc4:0Gcnot:1:2Gc17:3][Gcnot:0:3Gc3:1Gc3:2][Gcnot:0:1Gc12:2Gc23:3][Gcnot:0:1Gc3:2Gc14:3][Gc0:0Gc3:1Gc3:2Gc9:3][Gc0:0Gc17:1Gc12:2Gc22:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc1:2Gc1:3][Gc1:0Gc1:1Gc0:2Gc0:3]
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc6:2Gc17:3][Gc0:0Gc23:1Gcnot:3:2][Gc5:0Gc14:1Gc14:2Gc5:3][Gc13:0Gc7:1Gc11:2Gc18:3][Gc1:0Gc17:1Gcnot:3:2][Gcnot:0:1Gc22:2Gc21:3][Gcnot:0:1Gc16:2Gc6:3][Gc7:0Gc13:1Gc22:2Gc3:3][Gcnot:0:3Gc2:1Gc3:2][Gc8:0Gc19:1Gc2:2Gc4:3][Gcnot:0:3Gc20:1Gc11:2][Gc1:0Gc6:1Gc3:2Gc6:3][Gc0:0Gc1:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc11:2Gc12:3][Gcnot:0:1Gc9:2Gc3:3][Gc11:0Gc11:1Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gcnot:0:3Gc7:1Gc8:2][Gc14:0Gc22:1Gc5:2Gc6:3][Gcnot:0:1Gc21:2Gc1:3][Gc6:0Gcnot:1:2Gc20:3][Gc15:0Gcnot:1:2Gc23:3][Gc17:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc20:3][Gc11:0Gc14:1Gcnot:3:2][Gc7:0Gc6:1Gcnot:3:2][Gc13:0Gc16:1Gc3:2Gc23:3][Gc3:0Gc7:1Gc3:2Gc3:3][Gc7:0Gc0:1Gc6:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc13:0Gc13:1Gc13:2Gc13:3]
[Gc22:0Gc22:1Gc22:2Gc18:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc6:2Gc0:3][Gc2:0Gcnot:1:2Gc23:3][Gcnot:0:3Gc19:1Gc12:2][Gc18:0Gcnot:1:2Gc23:3][Gc2:0Gcnot:1:2Gc3:3][Gc15:0Gc14:1Gc7:2Gc22:3][Gc20:0Gc23:1Gc17:2Gc8:3][Gc21:0Gc5:1Gc9:2Gc2:3][Gcnot:0:3Gc2:1Gc21:2][Gc2:0Gcnot:1:2Gc22:3][Gcnot:0:1Gc9:2Gc22:3][Gcnot:0:3Gc14:1Gc10:2][Gcnot:0:1Gc0:2Gc4:3][Gcnot:0:3Gc11:1Gc7:2][Gc20:0Gc5:1Gc13:2Gc14:3][Gcnot:0:3Gc0:1Gc8:2][Gc6:0Gc0:1Gc8:2Gc3:3][Gcnot:0:1Gc0:2Gc18:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc0:0Gc22:1Gc22:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc11:1Gc11:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gc6:0Gc15:1Gc20:2Gc18:3][Gcnot:0:1Gc23:2Gc13:3][Gc15:0Gc1:1Gc22:2Gc22:3][Gcnot:0:3Gc23:1Gc6:2][Gcnot:0:3Gc3:1Gc15:2][Gc7:0Gc11:1Gcnot:3:2][Gc21:0Gc0:1Gc9:2Gc0:3][Gcnot:0:3Gc12:1Gc0:2][Gc14:0Gc2:1Gcnot:3:2][Gc2:0Gc8:1Gc12:2Gc23:3][Gc22:0Gc12:1Gc0:2Gc13:3][Gc20:0Gcnot:1:2Gc0:3][Gc17:0Gc22:1Gcnot:3:2][Gc1:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc12:2Gc21:3][Gc3:0Gc3:1Gc22:2Gc9:3][Gc6:0Gc6:1Gc0:2Gc1:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc13:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc0:0Gc22:1Gc22:2Gc18:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc12:1Gc11:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gcnot:0:3Gc14:1Gc14:2][Gc11:0Gc3:1Gcnot:3:2][Gc1:0Gc10:1Gc11:2Gc22:3][Gc2:0Gc9:1Gc20:2Gc7:3][Gc14:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc17:2Gc23:3][Gc20:0Gcnot:1:2Gc22:3][Gc3:0Gcnot:1:2Gc22:3][Gc9:0Gc1:1Gc12:2Gc8:3][Gc16:0Gc4:1Gc11:2Gc7:3][Gc12:0Gcnot:1:2Gc8:3][Gc16:0Gc16:1Gc20:2Gc8:3][Gcnot:0:1Gc1:2Gc10:3][Gc21:0Gc7:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc17:2][Gc3:0Gc6:1Gc9:2Gc12:3][Gc12:0Gc12:1Gc7:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc22:0Gc18:1Gc22:2Gc22:3][Gc0:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc17:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc1:0Gc0:1Gc0:2Gc6:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc18:0Gc22:1Gc6:2Gc17:3][Gcnot:0:3Gc5:1Gc2:2][Gc6:0Gc10:1Gc16:2Gc0:3][Gcnot:0:3Gc21:1Gc20:2][Gc15:0Gc10:1Gcnot:3:2][Gc0:0Gc12:1Gc0:2Gc5:3][Gc6:0Gc2:1Gc6:2Gc11:3][Gc12:0Gcnot:1:2Gc14:3][Gcnot:0:1Gc4:2Gc4:3][Gcnot:0:3Gc22:1Gc12:2][Gcnot:0:3Gc5:1Gc1:2][Gcnot:0:3Gc11:1Gc0:2][Gc1:0Gc9:1Gc2:2Gc16:3][Gc23:0Gcnot:1:2Gc8:3][Gc4:0Gc15:1Gc17:2Gc4:3][Gc6:0Gc3:1Gc6:2Gc6:3][Gc8:0Gc12:1Gc12:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc13:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc1:0Gc1:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc9:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc18:3][Gcnot:0:1Gc0:2Gc0:3][Gc11:0Gc11:1Gc0:2Gc0:3][Gc11:0Gcnot:1:2Gc22:3][Gcnot:0:3Gc20:1Gc3:2][Gc1:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc22:3][Gcnot:0:3Gc23:1Gc6:2][Gcnot:0:1Gc13:2Gc23:3][Gc17:0Gc7:1Gc3:2Gc8:3][Gc6:0Gcnot:1:2Gc4:3][Gc14:0Gc19:1Gcnot:3:2][Gc8:0Gc9:1Gcnot:3:2][Gc16:0Gc14:1Gcnot:3:2][Gc19:0Gc7:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc23:2][Gc15:0Gc1:1Gc11:2Gc16:3][Gc19:0Gcnot:1:2Gc10:3][Gc3:0Gc9:1Gc6:2Gc6:3][Gc6:0Gcnot:1:2Gc18:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc13:0Gc3:1Gc18:2Gc18:3][Gc0:0Gc0:1Gc6:2Gc3:3][Gcnot:0:1Gc15:2Gc14:3][Gc2:0Gc21:1Gc13:2Gc5:3][Gc23:0Gc2:1Gc11:2Gc4:3][Gc19:0Gc17:1Gcnot:3:2][Gcnot:0:3Gc9:1Gc21:2][Gc15:0Gc7:1Gcnot:3:2][Gc19:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc10:1Gc19:2][Gc21:0Gc0:1Gcnot:3:2][Gc20:0Gc12:1Gc14:2Gc15:3][Gc1:0Gcnot:1:2Gc13:3][Gc13:0Gc22:1Gc14:2Gc18:3][Gcnot:0:1Gc6:2Gc2:3][Gcnot:0:1Gc2:2Gc11:3][Gc16:0Gc3:1Gc5:2Gc6:3][Gc6:0Gc9:1Gc3:2Gc9:3][Gc12:0Gc7:1Gc7:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc11:1Gc12:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc11:3][Gc0:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc19:3][Gc9:0Gc4:1Gcnot:3:2][Gc7:0Gc14:1Gc21:2Gc12:3][Gcnot:0:1Gc21:2Gc21:3][Gcnot:0:3Gc17:1Gc0:2][Gcnot:0:1Gc22:2Gc7:3][Gc19:0Gcnot:1:2Gc19:3][Gc20:0Gcnot:1:2Gc18:3][Gcnot:0:3Gc5:1Gc1:2][Gc10:0Gc0:1Gcnot:3:2][Gcnot:0:3Gc11:1Gc4:2][Gcnot:0:1Gc2:2Gc10:3][Gc14:0Gcnot:1:2Gc10:3][Gcnot:0:1Gc6:2Gc8:3][Gc6:0Gc12:1Gc6:2Gc9:3][Gc22:0Gc0:1Gc6:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc13:0Gc13:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc6:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc1:1Gc14:2][Gc1:0Gc0:1Gc11:2Gc18:3][Gc6:0Gc22:1Gc5:2Gc13:3][Gcnot:0:3Gc1:1Gc19:2][Gc5:0Gcnot:1:2Gc7:3][Gcnot:0:1Gc13:2Gc17:3][Gcnot:0:1Gc4:2Gc9:3][Gc4:0Gc2:1Gcnot:3:2][Gcnot:0:3Gc8:1Gc10:2][Gc6:0Gc14:1Gc10:2Gc14:3][Gc23:0Gc19:1Gc7:2Gc9:3][Gc6:0Gcnot:1:2Gc21:3][Gc18:0Gcnot:1:2Gc8:3][Gc20:0Gc22:1Gc19:2Gc19:3][Gc5:0Gc22:1Gc10:2Gc12:3][Gc5:0Gc17:1Gc20:2Gc19:3][Gc0:0Gcnot:1:2Gc0:3][Gc16:0Gc18:1Gc7:2Gc1:3][Gc2:0Gcnot:1:2Gc7:3][Gc3:0Gc9:1Gc12:2Gc9:3][Gc17:0Gc17:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc1:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc1:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc22:0Gc18:1Gc8:2Gc8:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc11:2Gc12:3][Gc0:0Gc0:1Gc6:2Gc6:3][Gcnot:0:3Gc1:1Gc21:2][Gc18:0Gc13:1Gcnot:3:2][Gcnot:0:3Gc9:1Gc23:2][Gc6:0Gcnot:1:2Gc17:3][Gc19:0Gc0:1Gc19:2Gc1:3][Gcnot:0:3Gc10:1Gc21:2][Gc12:0Gcnot:1:2Gc10:3][Gcnot:0:3Gc0:1Gc18:2][Gc1:0Gc22:1Gc23:2Gc16:3][Gcnot:0:1Gc4:2Gc17:3][Gcnot:0:1Gc0:2Gc6:3][Gc7:0Gc5:1Gc19:2Gc14:3][Gcnot:0:3Gc12:1Gc5:2][Gcnot:0:1Gc22:2Gc4:3][Gc10:0Gc12:1Gc1:2Gc11:3][Gc22:0Gc21:1Gc3:2Gc13:3][Gc7:0Gc18:1Gcnot:3:2][Gcnot:0:3Gc11:1Gc19:2][Gc7:0Gc0:1Gcnot:3:2][Gc1:0Gc5:1Gcnot:3:2][Gc9:0Gc0:1Gc0:2Gc6:3][Gc17:0Gc0:1Gc0:2Gc17:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc11:1Gc1:2Gc12:3][Gcnot:0:3Gc0:1Gc3:2][Gc11:0Gc0:1Gc0:2Gc11:3][Gc23:0Gc2:1Gc13:2Gc19:3][Gc13:0Gcnot:1:2Gc2:3][Gc7:0Gcnot:1:2Gc22:3][Gc1:0Gc5:1Gcnot:3:2][Gc14:0Gc0:1Gc18:2Gc14:3][Gc10:0Gc7:1Gc0:2Gc10:3][Gc5:0Gcnot:1:2Gc11:3][Gcnot:0:1Gc13:2Gc7:3][Gc14:0Gcnot:1:2Gc16:3][Gc22:0Gc8:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc5:3][Gcnot:0:1Gc0:2Gc9:3][Gc23:0Gc18:1Gc9:2Gc21:3][Gcnot:0:1Gc8:2Gc21:3][Gc3:0Gc6:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc0:3][Gc10:0Gc4:1Gc21:2Gc1:3][Gc20:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc9:1Gc10:2][Gcnot:0:1Gc17:2Gc16:3][Gc3:0Gc17:1Gc0:2Gc9:3][Gc7:0Gc0:1Gc0:2Gc6:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc18:0Gc22:1Gc8:2Gc8:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc17:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc13:1Gc11:2Gc0:3][Gc0:0Gc6:1Gc6:2Gc0:3][Gcnot:0:1Gc18:2Gc16:3][Gcnot:0:1Gc16:2Gc20:3][Gc0:0Gc19:1Gc23:2Gc6:3][Gc12:0Gc13:1Gcnot:3:2][Gc13:0Gcnot:1:2Gc11:3][Gcnot:0:1Gc14:2Gc23:3][Gc17:0Gc8:1Gc23:2Gc2:3][Gc18:0Gc6:1Gc12:2Gc6:3][Gc4:0Gc0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gcnot:3:2][Gcnot:0:1Gc1:2Gc8:3][Gcnot:0:1Gc8:2Gc20:3][Gc10:0Gc19:1Gc19:2Gc0:3][Gc23:0Gc10:1Gc19:2Gc9:3][Gc8:0Gc10:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc7:2][Gc16:0Gc18:1Gc8:2Gc22:3][Gc15:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc12:2][Gc16:0Gc19:1Gc19:2Gc5:3][Gc6:0Gc9:1Gc9:2Gc6:3][Gc12:0Gc6:1Gc7:2Gc18:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc13:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc18:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc0:2Gc0:3][Gcnot:0:1Gc19:2Gc22:3][Gc12:0Gc9:1Gc18:2Gc20:3][Gcnot:0:1Gc17:2Gc7:3][Gc6:0Gc22:1Gc21:2Gc12:3][Gcnot:0:3Gc8:1Gc6:2][Gc13:0Gc5:1Gc14:2Gc6:3][Gc0:0Gc7:1Gc14:2Gc9:3][Gc11:0Gcnot:1:2Gc2:3][Gcnot:0:3Gc12:1Gc0:2][Gcnot:0:3Gc2:1Gc8:2][Gcnot:0:3Gc2:1Gc18:2][Gc9:0Gcnot:1:2Gc0:3][Gcnot:0:3Gc23:1Gc11:2][Gc2:0Gc21:1Gcnot:3:2][Gc0:0Gc0:1Gcnot:3:2][Gc6:0Gc7:1Gcnot:3:2][Gc22:0Gcnot:1:2Gc23:3][Gc18:0Gc7:1Gcnot:3:2][Gc0:0Gc11:1Gc10:2Gc5:3][Gc17:0Gc14:1Gc7:2Gc0:3][Gc7:0Gc9:1Gc3:2Gc1:3][Gc0:0Gc7:1Gc1:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc22:0Gc3:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc12:3][Gcnot:0:3Gc0:1Gc3:2][Gc13:0Gc0:1Gc0:2Gc6:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gc4:0Gc16:1Gcnot:3:2][Gc23:0Gc14:1Gc18:2Gc23:3][Gcnot:0:1Gc17:2Gc4:3][Gc11:0Gcnot:1:2Gc6:3][Gc10:0Gc3:1Gc23:2Gc23:3][Gcnot:0:3Gc20:1Gc8:2][Gcnot:0:3Gc2:1Gc21:2][Gc15:0Gc12:1Gcnot:3:2][Gc3:0Gc15:1Gc19:2Gc7:3][Gcnot:0:3Gc0:1Gc14:2][Gcnot:0:1Gc7:2Gc5:3][Gc0:0Gc18:1Gcnot:3:2][Gc3:0Gc13:1Gcnot:3:2][Gcnot:0:3Gc10:1Gc11:2][Gc5:0Gc3:1Gc2:2Gc8:3][Gc14:0Gcnot:1:2Gc21:3][Gc23:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc22:2Gc8:3][Gcnot:0:3Gc13:1Gc7:2][Gc6:0Gc20:1Gc23:2Gc15:3][Gc7:0Gc6:1Gc3:2Gc6:3][Gc0:0Gc17:1Gc17:2Gc7:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc11:2Gc11:3][Gcnot:0:1Gc0:2Gc0:3][Gc11:0Gc6:1Gc0:2Gc0:3][Gc3:0Gc9:1Gc0:2Gc0:3][Gc16:0Gc15:1Gc14:2Gc21:3][Gc20:0Gc23:1Gc5:2Gc9:3][Gc14:0Gc1:1Gcnot:3:2][Gc4:0Gcnot:1:2Gc7:3][Gc7:0Gcnot:1:2Gc3:3][Gc2:0Gc20:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc14:3][Gcnot:0:1Gc17:2Gc4:3][Gc5:0Gcnot:1:2Gc13:3][Gc5:0Gc6:1Gcnot:3:2][Gcnot:0:1Gc16:2Gc23:3][Gc9:0Gc12:1Gcnot:3:2][Gc17:0Gc14:1Gcnot:3:2][Gcnot:0:3Gc17:1Gc18:2][Gc10:0Gcnot:1:2Gc17:3][Gc14:0Gc12:1Gc2:2Gc14:3][Gc18:0Gc7:1Gc1:2Gc3:3][Gcnot:0:1Gc10:2Gc17:3][Gcnot:0:1Gc19:2Gc23:3][Gc10:0Gc18:1Gcnot:3:2][Gc3:0Gc9:1Gc9:2Gc0:3][Gc0:0Gc17:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc8:0Gc0:1Gc13:2Gc8:3][Gc6:0Gc0:1Gc3:2Gc6:3][Gcnot:0:3Gc23:1Gc15:2][Gc7:0Gc18:1Gc10:2Gc19:3][Gc16:0Gc23:1Gc11:2Gc6:3][Gcnot:0:1Gc19:2Gc5:3][Gc16:0Gc9:1Gc21:2Gc10:3][Gcnot:0:1Gc6:2Gc23:3][Gc17:0Gc19:1Gc16:2Gc23:3][Gcnot:0:3Gc2:1Gc22:2][Gcnot:0:3Gc1:1Gc6:2][Gc17:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc1:2Gc6:3][Gc13:0Gcnot:1:2Gc20:3][Gcnot:0:3Gc22:1Gc21:2][Gcnot:0:1Gc19:2Gc1:3][Gcnot:0:3Gc19:1Gc23:2][Gc8:0Gc1:1Gc11:2Gc17:3][Gc12:0Gc7:1Gcnot:3:2][Gc18:0Gc12:1Gc10:2Gc8:3][Gcnot:0:1Gc10:2Gc9:3][Gc6:0Gcnot:1:2Gc10:3][Gc11:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc2:2Gc3:3][Gcnot:0:3Gc19:1Gc3:2][Gc6:0Gc16:1Gcnot:3:2][Gcnot:0:1Gc22:2Gc16:3][Gc12:0Gc6:1Gc6:2Gc17:3][Gc0:0Gc17:1Gc8:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc8:0Gc8:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc6:2Gc12:3][Gcnot:0:3Gc6:1Gc0:2][Gc17:0Gc0:1Gc0:2Gc17:3][Gc6:0Gc0:1Gc0:2Gc9:3][Gc14:0Gc9:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc12:3][Gc2:0Gcnot:1:2Gc17:3][Gcnot:0:3Gc16:1Gc2:2][Gc12:0Gcnot:1:2Gc2:3][Gc13:0Gc1:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc2:3][Gcnot:0:3Gc2:1Gc1:2][Gcnot:0:3Gc20:1Gc10:2][Gc3:0Gc6:1Gc15:2Gc2:3][Gc22:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc5:2Gc20:3][Gc2:0Gc18:1Gc23:2Gc12:3][Gc16:0Gcnot:1:2Gc12:3][Gc1:0Gc23:1Gc20:2Gc3:3][Gc4:0Gc15:1Gc0:2Gc15:3][Gc17:0Gcnot:1:2Gc10:3][Gc0:0Gcnot:1:2Gc11:3][Gc3:0Gcnot:1:2Gc17:3][Gcnot:0:1Gc12:2Gc23:3][Gc2:0Gc23:1Gcnot:3:2][Gcnot:0:1Gc17:2Gc14:3][Gc11:0Gcnot:1:2Gc23:3][Gc10:0Gc21:1Gcnot:3:2][Gc2:0Gc10:1Gcnot:3:2][Gc3:0Gc1:1Gc0:2Gc9:3][Gc1:0Gc0:1Gc0:2Gc17:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc8:0Gc8:1Gc18:2Gc22:3][Gcnot:0:1Gc6:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc9:3][Gc17:0Gc17:1Gc0:2Gc0:3][Gc6:0Gc3:1Gc0:2Gc0:3][Gc6:0Gc11:1Gcnot:3:2][Gc7:0Gc14:1Gcnot:3:2][Gc20:0Gc2:1Gc16:2Gc2:3][Gcnot:0:3Gc19:1Gc15:2][Gcnot:0:3Gc9:1Gc18:2][Gc17:0Gcnot:1:2Gc22:3][Gcnot:0:1Gc22:2Gc4:3][Gc23:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc10:1Gc5:2][Gc3:0Gc14:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc8:2Gc0:3][Gcnot:0:1Gc5:2Gc12:3][Gc23:0Gc8:1Gc15:2Gc16:3][Gc18:0Gc5:1Gc22:2Gc1:3][Gc20:0Gc6:1Gcnot:3:2][Gcnot:0:1Gc23:2Gc17:3][Gcnot:0:3Gc11:1Gc3:2][Gc21:0Gc11:1Gcnot:3:2][Gc1:0Gc2:1Gc23:2Gc9:3][Gc0:0Gc2:1Gc17:2Gc23:3][Gc22:0Gc18:1Gc11:2Gc12:3][Gc14:0Gcnot:1:2Gc12:3][Gcnot:0:1Gc8:2Gc13:3][Gc0:0Gc8:1Gc11:2Gc23:3][Gc3:0Gc7:1Gc3:2Gc9:3][Gc0:0Gc0:1Gc12:2Gc18:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc6:2Gc12:3][Gcnot:0:1Gc6:2Gc6:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc6:0Gc3:1Gc0:2Gc0:3][Gcnot:0:1Gc23:2Gc18:3][Gc9:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc18:2Gc12:3][Gc12:0Gc14:1Gc0:2Gc20:3][Gcnot:0:3Gc19:1Gc13:2][Gc12:0Gc15:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc18:3][Gcnot:0:3Gc11:1Gc20:2][Gc22:0Gc2:1Gcnot:3:2][Gcnot:0:1Gc20:2Gc9:3][Gcnot:0:1Gc4:2Gc20:3][Gc12:0Gcnot:1:2Gc22:3][Gcnot:0:1Gc14:2Gc1:3][Gc6:0Gc16:1Gcnot:3:2][Gc2:0Gc11:1Gcnot:3:2][Gc18:0Gcnot:1:2Gc16:3][Gcnot:0:1Gc22:2Gc20:3][Gcnot:0:3Gc2:1Gc4:2][Gcnot:0:3Gc9:1Gc11:2][Gc0:0Gcnot:1:2Gc9:3][Gc6:0Gc8:1Gc19:2Gc0:3][Gc8:0Gc9:1Gc15:2Gc15:3][Gcnot:0:1Gc12:2Gc19:3][Gc21:0Gc19:1Gc13:2Gc21:3][Gcnot:0:1Gc13:2Gc8:3][Gc9:0Gc6:1Gc9:2Gc9:3][Gc12:0Gc6:1Gc7:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc13:0Gc13:1Gc13:2Gc13:3]
[Gc8:0Gc8:1Gc8:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gcnot:0:1Gc12:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc1:0Gc0:1Gc0:2Gc12:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc11:2Gc12:3][Gc0:0Gc0:1Gc3:2Gc6:3][Gcnot:0:1Gc12:2Gc4:3][Gcnot:0:3Gc17:1Gc12:2][Gcnot:0:1Gc18:2Gc14:3][Gc12:0Gcnot:1:2Gc20:3][Gc4:0Gcnot:1:2Gc5:3][Gc15:0Gc17:1Gcnot:3:2][Gcnot:0:3Gc11:1Gc10:2][Gc22:0Gc3:1Gc15:2Gc6:3][Gc3:0Gc3:1Gc11:2Gc3:3][Gcnot:0:1Gc0:2Gc9:3][Gc4:0Gc12:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc20:3][Gcnot:0:1Gc4:2Gc23:3][Gcnot:0:3Gc0:1Gc13:2][Gc22:0Gc20:1Gc0:2Gc17:3][Gc1:0Gcnot:1:2Gc3:3][Gc4:0Gc3:1Gcnot:3:2][Gc20:0Gc14:1Gcnot:3:2][Gc0:0Gc18:1Gcnot:3:2][Gc14:0Gc21:1Gc5:2Gc11:3][Gc8:0Gc9:1Gc12:2Gc23:3][Gcnot:0:1Gc18:2Gc19:3][Gcnot:0:1Gc18:2Gc4:3][Gcnot:0:1Gc1:2Gc0:3][Gc21:0Gc2:1Gc18:2Gc10:3][Gc1:0Gc6:1Gc9:2Gc6:3][Gc0:0Gc1:1Gc0:2Gc17:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc3:3][Gc11:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc6:2Gc0:3][Gc6:0Gc4:1Gcnot:3:2][Gc9:0Gc10:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc0:3][Gc15:0Gcnot:1:2Gc9:3][Gc19:0Gc6:1Gcnot:3:2][Gc11:0Gc3:1Gc8:2Gc6:3][Gcnot:0:3Gc16:1Gc3:2][Gc6:0Gc4:1Gcnot:3:2][Gc11:0Gc8:1Gcnot:3:2][Gc16:0Gc16:1Gc21:2Gc6:3][Gc20:0Gc10:1Gcnot:3:2][Gc13:0Gc15:1Gcnot:3:2][Gcnot:0:1Gc3:2Gc20:3][Gcnot:0:3Gc11:1Gc18:2][Gc2:0Gcnot:1:2Gc17:3][Gc12:0Gc0:1Gc7:2Gc13:3][Gcnot:0:1Gc0:2Gc18:3][Gcnot:0:1Gc9:2Gc3:3][Gc15:0Gc14:1Gc21:2Gc0:3][Gc2:0Gc0:1Gc15:2Gc21:3][Gc21:0Gc2:1Gc3:2Gc0:3][Gcnot:0:1Gc8:2Gc21:3][Gc10:0Gc2:1Gcnot:3:2][Gc22:0Gc1:1Gc8:2Gc13:3][Gc9:0Gcnot:1:2Gc17:3][Gc3:0Gc3:1Gc9:2Gc9:3][Gc12:0Gc1:1Gc6:2Gc6:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc13:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc22:0Gc18:1Gc18:2Gc22:3][Gcnot:0:3Gc6:1Gc6:2][Gc11:0Gc0:1Gc0:2Gc11:3][Gc3:0Gc0:1Gc0:2Gc9:3][Gcnot:0:1Gc12:2Gc5:3][Gc10:0Gcnot:1:2Gc3:3][Gcnot:0:3Gc19:1Gc8:2][Gcnot:0:3Gc21:1Gc18:2][Gcnot:0:1Gc19:2Gc2:3][Gcnot:0:3Gc17:1Gc7:2][Gc12:0Gcnot:1:2Gc8:3][Gc10:0Gc15:1Gc21:2Gc5:3][Gc12:0Gc15:1Gcnot:3:2][Gc16:0Gc10:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc4:3][Gcnot:0:3Gc10:1Gc21:2][Gc6:0Gc1:1Gc8:2Gc14:3][Gcnot:0:1Gc4:2Gc1:3][Gc1:0Gcnot:1:2Gc2:3][Gc3:0Gc21:1Gc8:2Gc10:3][Gcnot:0:3Gc2:1Gc8:2][Gc16:0Gc22:1Gc15:2Gc6:3][Gc3:0Gc10:1Gc15:2Gc13:3][Gc23:0Gcnot:1:2Gc3:3][Gcnot:0:3Gc21:1Gc13:2][Gcnot:0:1Gc12:2Gc1:3][Gc21:0Gc22:1Gcnot:3:2][Gc16:0Gc8:1Gc17:2Gc7:3][Gc2:0Gcnot:1:2Gc5:3][Gc17:0Gc9:1Gc6:2Gc9:3][Gc0:0Gc7:1Gc22:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc17:0Gc9:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc15:2Gc23:3][Gcnot:0:1Gc3:2Gc0:3][Gc1:0Gc0:1Gc18:2Gc11:3][Gcnot:0:3Gc1:1Gc20:2][Gc15:0Gcnot:1:2Gc12:3][Gc23:0Gcnot:1:2Gc19:3][Gc1:0Gcnot:1:2Gc6:3][Gc17:0Gc7:1Gcnot:3:2][Gcnot:0:3Gc2:1Gc0:2][Gcnot:0:3Gc10:1Gc14:2][Gcnot:0:1Gc9:2Gc11:3][Gcnot:0:3Gc17:1Gc1:2][Gc19:0Gc6:1Gc5:2Gc10:3][Gcnot:0:3Gc4:1Gc12:2][Gcnot:0:1Gc22:2Gc23:3][Gcnot:0:1Gc12:2Gc22:3][Gc17:0Gc0:1Gc2:2Gc10:3][Gcnot:0:1Gc11:2Gc9:3][Gc10:0Gc10:1Gcnot:3:2][Gc5:0Gc23:1Gcnot:3:2][Gc0:0Gc1:1Gc11:2Gc11:3][Gc19:0Gc16:1Gcnot:3:2][Gc4:0Gc4:1Gcnot:3:2][Gc6:0Gc22:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc14:2][Gc5:0Gc13:1Gc22:2Gc11:3][Gc8:0Gc16:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc6:2][Gc15:0Gc7:1Gc1:2Gc1:3][Gcnot:0:1Gc7:2Gc11:3][Gc9:0Gc7:1Gc9:2Gc9:3][Gc22:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc22:0Gc22:1Gc22:2Gc18:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc6:2Gc0:3][Gc12:0Gc6:1Gc0:2Gc0:3][Gc6:0Gc6:1Gc0:2Gc0:3][Gc15:0Gcnot:1:2Gc22:3][Gc1:0Gc7:1Gc22:2Gc5:3][Gcnot:0:1Gc18:2Gc0:3][Gcnot:0:1Gc17:2Gc23:3][Gc12:0Gc9:1Gcnot:3:2][Gc8:0Gc1:1Gc6:2Gc13:3][Gc2:0Gc15:1Gc11:2Gc19:3][Gc7:0Gc2:1Gc1:2Gc23:3][Gc2:0Gc4:1Gc14:2Gc3:3][Gcnot:0:1Gc12:2Gc7:3][Gcnot:0:3Gc22:1Gc19:2][Gc20:0Gc15:1Gc16:2Gc5:3][Gcnot:0:1Gc3:2Gc17:3][Gcnot:0:3Gc21:1Gc20:2][Gc11:0Gc18:1Gc1:2Gc18:3][Gc10:0Gc12:1Gc6:2Gc19:3][Gc4:0Gc22:1Gc8:2Gc12:3][Gc19:0Gc9:1Gc7:2Gc0:3][Gcnot:0:1Gc4:2Gc3:3][Gc4:0Gc16:1Gc1:2Gc13:3][Gc18:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc23:1Gc13:2][Gcnot:0:3Gc2:1Gc9:2][Gcnot:0:3Gc20:1Gc6:2][Gc5:0Gc4:1Gc21:2Gc12:3][Gc14:0Gcnot:1:2Gc19:3][Gcnot:0:3Gc8:1Gc3:2][Gcnot:0:1Gc1:2Gc17:3][Gcnot:0:3Gc9:1Gc16:2][Gc17:0Gcnot:1:2Gc3:3][Gc6:0Gc6:1Gc6:2Gc9:3][Gc12:0Gc17:1Gc0:2Gc17:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gc6:2Gc6:3][Gc12:0Gc6:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc21:1Gc6:2][Gcnot:0:3Gc12:1Gc10:2][Gcnot:0:3Gc7:1Gc0:2][Gc23:0Gc10:1Gc15:2Gc19:3][Gcnot:0:1Gc17:2Gc19:3][Gcnot:0:1Gc15:2Gc5:3][Gc1:0Gc17:1Gcnot:3:2][Gcnot:0:1Gc11:2Gc14:3][Gcnot:0:1Gc1:2Gc21:3][Gc2:0Gc8:1Gcnot:3:2][Gc11:0Gcnot:1:2Gc19:3][Gc11:0Gc14:1Gc13:2Gc10:3][Gc18:0Gcnot:1:2Gc12:3][Gc16:0Gc13:1Gc4:2Gc7:3][Gcnot:0:1Gc19:2Gc9:3][Gcnot:0:1Gc3:2Gc6:3][Gc6:0Gc2:1Gcnot:3:2][Gc20:0Gc8:1Gc9:2Gc19:3][Gc7:0Gc3:1Gc3:2Gc16:3][Gcnot:0:3Gc14:1Gc21:2][Gc0:0Gc7:1Gc6:2Gc8:3][Gcnot:0:3Gc11:1Gc12:2][Gc16:0Gc18:1Gcnot:3:2][Gc10:0Gc5:1Gc1:2Gc20:3][Gc0:0Gc12:1Gcnot:3:2][Gc0:0Gc2:1Gc16:2Gc16:3][Gcnot:0:1Gc1:2Gc12:3][Gcnot:0:3Gc6:1Gc7:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:3Gc2:1Gc23:2][Gc6:0Gc9:1Gc6:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc13:2Gc0:3]
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc17:0Gc11:1Gc11:2Gc6:3][Gc3:0Gc3:1Gc9:2Gc0:3][Gc22:0Gc17:1Gc10:2Gc6:3][Gc1:0Gc18:1Gc20:2Gc2:3][Gc1:0Gc3:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc10:3][Gc9:0Gc8:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc9:3][Gc22:0Gcnot:1:2Gc10:3][Gc8:0Gcnot:1:2Gc2:3][Gcnot:0:3Gc11:1Gc8:2][Gc18:0Gc14:1Gc17:2Gc5:3][Gc22:0Gc13:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc0:2][Gcnot:0:3Gc4:1Gc2:2][Gc11:0Gc22:1Gcnot:3:2][Gc10:0Gcnot:1:2Gc11:3][Gc16:0Gcnot:1:2Gc10:3][Gc19:0Gc17:1Gc11:2Gc15:3][Gc16:0Gc15:1Gc19:2Gc12:3][Gcnot:0:1Gc11:2Gc3:3][Gc6:0Gcnot:1:2Gc5:3][Gcnot:0:1Gc20:2Gc19:3][Gcnot:0:3Gc18:1Gc17:2][Gcnot:0:1Gc4:2Gc16:3][Gc1:0Gcnot:1:2Gc7:3][Gc4:0Gc17:1Gc20:2Gc18:3][Gcnot:0:1Gc6:2Gc20:3][Gc5:0Gc6:1Gcnot:3:2][Gc3:0Gc23:1Gc19:2Gc7:3][Gc9:0Gc11:1Gcnot:3:2][Gcnot:0:1Gc2:2Gc22:3][Gc9:0Gc9:1Gc3:2Gc3:3][Gc12:0Gc22:1Gc7:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc13:0Gc13:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc22:0Gc0:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc18:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc6:0Gc0:1Gc0:2Gc11:3][Gc6:0Gc0:1Gc0:2Gc9:3][Gcnot:0:1Gc5:2Gc3:3][Gc6:0Gc15:1Gc11:2Gc17:3][Gc15:0Gc3:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc23:2][Gc9:0Gcnot:1:2Gc16:3][Gc17:0Gc3:1Gc20:2Gc20:3][Gcnot:0:1Gc19:2Gc16:3][Gcnot:0:1Gc6:2Gc22:3][Gc19:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc15:2Gc7:3][Gc22:0Gc23:1Gc5:2Gc22:3][Gcnot:0:1Gc3:2Gc12:3][Gcnot:0:1Gc23:2Gc7:3][Gc16:0Gcnot:1:2Gc7:3][Gc20:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc12:2Gc23:3][Gc3:0Gc16:1Gc1:2Gc12:3][Gc19:0Gc15:1Gc2:2Gc17:3][Gc20:0Gc0:1Gc5:2Gc21:3][Gc8:0Gc10:1Gcnot:3:2][Gc9:0Gcnot:1:2Gc6:3][Gc9:0Gcnot:1:2Gc11:3][Gc19:0Gc16:1Gcnot:3:2][Gc3:0Gc10:1Gc0:2Gc15:3][Gc4:0Gc6:1Gc17:2Gc4:3][Gcnot:0:3Gc6:1Gc10:2][Gcnot:0:3Gc10:1Gc15:2][Gc13:0Gc19:1Gc0:2Gc20:3][Gc1:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc18:3][Gc9:0Gc3:1Gc3:2Gc3:3][Gc18:0Gc8:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc1:1Gc0:2][Gc1:0Gc0:1Gc0:2Gc1:3]
[Gc22:0Gc18:1Gc8:2Gc8:3][Gc0:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc12:3][Gcnot:0:3Gc0:1Gc3:2][Gc11:0Gc0:1Gc0:2Gc12:3][Gc6:0Gc0:1Gc0:2Gc6:3][Gcnot:0:3Gc3:1Gc23:2][Gcnot:0:3Gc11:1Gc22:2][Gc4:0Gcnot:1:2Gc21:3][Gc11:0Gc11:1Gc6:2Gc18:3][Gcnot:0:3Gc10:1Gc21:2][Gc23:0Gcnot:1:2Gc15:3][Gc7:0Gc7:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc22:2Gc17:3][Gc2:0Gc15:1Gc23:2Gc17:3][Gcnot:0:3Gc9:1Gc22:2][Gc5:0Gc9:1Gc0:2Gc23:3][Gcnot:0:1Gc18:2Gc13:3][Gc4:0Gc15:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc12:3][Gcnot:0:1Gc12:2Gc2:3][Gcnot:0:1Gc1:2Gc11:3][Gc11:0Gc14:1Gc6:2Gc0:3][Gc0:0Gc1:1Gc14:2Gc18:3][Gc15:0Gcnot:1:2Gc22:3][Gcnot:0:3Gc17:1Gc8:2][Gc15:0Gcnot:1:2Gc0:3][Gc12:0Gc11:1Gc15:2Gc19:3][Gc18:0Gc1:1Gc1:2Gc9:3][Gcnot:0:1Gc13:2Gc20:3][Gc20:0Gc21:1Gc16:2Gc15:3][Gc4:0Gc16:1Gc19:2Gc0:3][Gcnot:0:3Gc21:1Gc6:2][Gcnot:0:3Gc11:1Gc16:2][Gcnot:0:1Gc7:2Gc16:3][Gc6:0Gc0:1Gc3:2Gc9:3][Gc22:0Gc0:1Gc17:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc12:1Gc0:2Gc1:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc17:0Gc12:1Gc0:2Gc0:3][Gc3:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc11:2Gc0:3][Gc0:0Gc9:1Gc6:2Gc0:3][Gcnot:0:1Gc11:2Gc12:3][Gcnot:0:3Gc11:1Gc2:2][Gc23:0Gcnot:1:2Gc21:3][Gc4:0Gcnot:1:2Gc17:3][Gcnot:0:1Gc4:2Gc6:3][Gc23:0Gcnot:1:2Gc7:3][Gc15:0Gc14:1Gc3:2Gc19:3][Gcnot:0:3Gc15:1Gc9:2][Gc11:0Gcnot:1:2Gc2:3][Gc18:0Gc11:1Gcnot:3:2][Gc6:0Gc14:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc16:2][Gc23:0Gc1:1Gc19:2Gc12:3][Gcnot:0:3Gc20:1Gc20:2][Gcnot:0:3Gc9:1Gc0:2][Gcnot:0:1Gc17:2Gc10:3][Gc17:0Gc8:1Gc8:2Gc6:3][Gcnot:0:3Gc1:1Gc4:2][Gcnot:0:1Gc21:2Gc16:3][Gc15:0Gc19:1Gcnot:3:2][Gc9:0Gc1:1Gc23:2Gc2:3][Gcnot:0:1Gc6:2Gc21:3][Gc6:0Gcnot:1:2Gc23:3][Gc3:0Gc18:1Gc12:2Gc20:3][Gcnot:0:3Gc21:1Gc21:2][Gcnot:0:3Gc10:1Gc13:2][Gcnot:0:3Gc6:1Gc15:2][Gc9:0Gcnot:1:2Gc18:3][Gc2:0Gc11:1Gc19:2Gc0:3][Gc22:0Gcnot:1:2Gc23:3][Gc6:0Gc17:1Gc3:2Gc8:3][Gcnot:0:1Gc8:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc1:2Gc0:3]


==> anc/experiments/circuits/S1_4Q_B2_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc13:0Gcnot:1:2Gc15:3][Gcnot:0:1Gc17:2Gc1:3][Gc6:0Gc10:1Gc7:2Gc10:3][Gc6:0Gc17:1Gcnot:3:2][Gc1:0Gc4:1Gc12:2Gc0:3]
[Gcnot:0:3Gc9:1Gc16:2][Gc23:0Gc21:1Gcnot:3:2][Gc3:0Gc16:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc4:3][Gcnot:0:3Gc19:1Gc6:2]
[Gc9:0Gc13:1Gcnot:3:2][Gc18:0Gc8:1Gc23:2Gc15:3][Gc14:0Gc2:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc7:2][Gcnot:0:3Gc6:1Gc7:2]
[Gcnot:0:1Gc15:2Gc6:3][Gc5:0Gc0:1Gcnot:3:2][Gc14:0Gc3:1Gcnot:3:2][Gc0:0Gc2:1Gc13:2Gc20:3][Gcnot:0:1Gc0:2Gc6:3]
[Gc3:0Gc9:1Gc7:2Gc8:3][Gcnot:0:3Gc21:1Gc23:2][Gc21:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc23:3][Gcnot:0:1Gc21:2Gc10:3]
[Gc7:0Gc15:1Gc16:2Gc16:3][Gc2:0Gc20:1Gcnot:3:2][Gc9:0Gc4:1Gc19:2Gc7:3][Gcnot:0:3Gc19:1Gc10:2][Gc20:0Gc10:1Gcnot:3:2]
[Gc5:0Gcnot:1:2Gc19:3][Gc5:0Gcnot:1:2Gc1:3][Gcnot:0:3Gc23:1Gc15:2][Gc16:0Gcnot:1:2Gc8:3][Gcnot:0:3Gc23:1Gc6:2]
[Gc16:0Gc16:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc2:2][Gc19:0Gc2:1Gc8:2Gc14:3][Gc23:0Gc10:1Gcnot:3:2][Gc2:0Gc5:1Gc15:2Gc15:3][Gc19:0Gc3:1Gc10:2Gc19:3][Gc19:0Gcnot:1:2Gc22:3][Gc7:0Gc20:1Gc17:2Gc12:3][Gc21:0Gc7:1Gcnot:3:2][Gc13:0Gcnot:1:2Gc0:3]
[Gc21:0Gc5:1Gcnot:3:2][Gc20:0Gc21:1Gc22:2Gc14:3][Gc7:0Gc7:1Gc16:2Gc14:3][Gc12:0Gcnot:1:2Gc23:3][Gc8:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc23:1Gc5:2][Gc21:0Gc9:1Gc9:2Gc14:3][Gc10:0Gc23:1Gc13:2Gc13:3][Gc0:0Gc7:1Gc17:2Gc18:3][Gc16:0Gc6:1Gc22:2Gc4:3]
[Gcnot:0:1Gc21:2Gc5:3][Gcnot:0:1Gc8:2Gc3:3][Gcnot:0:3Gc0:1Gc18:2][Gcnot:0:1Gc17:2Gc8:3][Gc8:0Gc19:1Gc21:2Gc4:3][Gc23:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc17:1Gc5:2][Gc16:0Gc10:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc11:3][Gc18:0Gc18:1Gcnot:3:2]
[Gcnot:0:1Gc23:2Gc2:3][Gc21:0Gc3:1Gcnot:3:2][Gc6:0Gc17:1Gc15:2Gc16:3][Gc12:0Gc5:1Gc20:2Gc1:3][Gcnot:0:1Gc7:2Gc0:3][Gc19:0Gc15:1Gc3:2Gc14:3][Gcnot:0:3Gc1:1Gc17:2][Gc6:0Gc16:1Gcnot:3:2][Gc5:0Gc9:1Gcnot:3:2][Gc23:0Gcnot:1:2Gc6:3]
[Gcnot:0:1Gc18:2Gc4:3][Gcnot:0:1Gc19:2Gc5:3][Gcnot:0:1Gc23:2Gc7:3][Gcnot:0:3Gc6:1Gc2:2][Gc12:0Gcnot:1:2Gc7:3][Gc10:0Gcnot:1:2Gc5:3][Gc4:0Gcnot:1:2Gc17:3][Gcnot:0:3Gc3:1Gc3:2][Gcnot:0:1Gc12:2Gc23:3][Gcnot:0:1Gc3:2Gc14:3]
[Gc0:0Gc23:1Gcnot:3:2][Gc5:0Gc14:1Gc14:2Gc5:3][Gc13:0Gc7:1Gc11:2Gc18:3][Gc1:0Gc17:1Gcnot:3:2][Gcnot:0:1Gc22:2Gc21:3][Gcnot:0:1Gc16:2Gc6:3][Gc7:0Gc13:1Gc22:2Gc3:3][Gcnot:0:3Gc2:1Gc3:2][Gc8:0Gc19:1Gc2:2Gc4:3][Gcnot:0:3Gc20:1Gc11:2]
[Gcnot:0:3Gc7:1Gc8:2][Gc14:0Gc22:1Gc5:2Gc6:3][Gcnot:0:1Gc21:2Gc1:3][Gc6:0Gcnot:1:2Gc20:3][Gc15:0Gcnot:1:2Gc23:3][Gc17:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc20:3][Gc11:0Gc14:1Gcnot:3:2][Gc7:0Gc6:1Gcnot:3:2][Gc13:0Gc16:1Gc3:2Gc23:3]
[Gc2:0Gcnot:1:2Gc23:3][Gcnot:0:3Gc19:1Gc12:2][Gc18:0Gcnot:1:2Gc23:3][Gc2:0Gcnot:1:2Gc3:3][Gc15:0Gc14:1Gc7:2Gc22:3][Gc20:0Gc23:1Gc17:2Gc8:3][Gc21:0Gc5:1Gc9:2Gc2:3][Gcnot:0:3Gc2:1Gc21:2][Gc2:0Gcnot:1:2Gc22:3][Gcnot:0:1Gc9:2Gc22:3][Gcnot:0:3Gc14:1Gc10:2][Gcnot:0:1Gc0:2Gc4:3][Gcnot:0:3Gc11:1Gc7:2][Gc20:0Gc5:1Gc13:2Gc14:3][Gcnot:0:3Gc0:1Gc8:2]
[Gc6:0Gc15:1Gc20:2Gc18:3][Gcnot:0:1Gc23:2Gc13:3][Gc15:0Gc1:1Gc22:2Gc22:3][Gcnot:0:3Gc23:1Gc6:2][Gcnot:0:3Gc3:1Gc15:2][Gc7:0Gc11:1Gcnot:3:2][Gc21:0Gc0:1Gc9:2Gc0:3][Gcnot:0:3Gc12:1Gc0:2][Gc14:0Gc2:1Gcnot:3:2][Gc2:0Gc8:1Gc12:2Gc23:3][Gc22:0Gc12:1Gc0:2Gc13:3][Gc20:0Gcnot:1:2Gc0:3][Gc17:0Gc22:1Gcnot:3:2][Gc1:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc12:2Gc21:3]
[Gcnot:0:3Gc14:1Gc14:2][Gc11:0Gc3:1Gcnot:3:2][Gc1:0Gc10:1Gc11:2Gc22:3][Gc2:0Gc9:1Gc20:2Gc7:3][Gc14:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc17:2Gc23:3][Gc20:0Gcnot:1:2Gc22:3][Gc3:0Gcnot:1:2Gc22:3][Gc9:0Gc1:1Gc12:2Gc8:3][Gc16:0Gc4:1Gc11:2Gc7:3][Gc12:0Gcnot:1:2Gc8:3][Gc16:0Gc16:1Gc20:2Gc8:3][Gcnot:0:1Gc1:2Gc10:3][Gc21:0Gc7:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc17:2]
[Gc18:0Gc22:1Gc6:2Gc17:3][Gcnot:0:3Gc5:1Gc2:2][Gc6:0Gc10:1Gc16:2Gc0:3][Gcnot:0:3Gc21:1Gc20:2][Gc15:0Gc10:1Gcnot:3:2][Gc0:0Gc12:1Gc0:2Gc5:3][Gc6:0Gc2:1Gc6:2Gc11:3][Gc12:0Gcnot:1:2Gc14:3][Gcnot:0:1Gc4:2Gc4:3][Gcnot:0:3Gc22:1Gc12:2][Gcnot:0:3Gc5:1Gc1:2][Gcnot:0:3Gc11:1Gc0:2][Gc1:0Gc9:1Gc2:2Gc16:3][Gc23:0Gcnot:1:2Gc8:3][Gc4:0Gc15:1Gc17:2Gc4:3]
[Gc11:0Gcnot:1:2Gc22:3][Gcnot:0:3Gc20:1Gc3:2][Gc1:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc22:3][Gcnot:0:3Gc23:1Gc6:2][Gcnot:0:1Gc13:2Gc23:3][Gc17:0Gc7:1Gc3:2Gc8:3][Gc6:0Gcnot:1:2Gc4:3][Gc14:0Gc19:1Gcnot:3:2][Gc8:0Gc9:1Gcnot:3:2][Gc16:0Gc14:1Gcnot:3:2][Gc19:0Gc7:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc23:2][Gc15:0Gc1:1Gc11:2Gc16:3][Gc19:0Gcnot:1:2Gc10:3]
[Gcnot:0:1Gc15:2Gc14:3][Gc2:0Gc21:1Gc13:2Gc5:3][Gc23:0Gc2:1Gc11:2Gc4:3][Gc19:0Gc17:1Gcnot:3:2][Gcnot:0:3Gc9:1Gc21:2][Gc15:0Gc7:1Gcnot:3:2][Gc19:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc10:1Gc19:2][Gc21:0Gc0:1Gcnot:3:2][Gc20:0Gc12:1Gc14:2Gc15:3][Gc1:0Gcnot:1:2Gc13:3][Gc13:0Gc22:1Gc14:2Gc18:3][Gcnot:0:1Gc6:2Gc2:3][Gcnot:0:1Gc2:2Gc11:3][Gc16:0Gc3:1Gc5:2Gc6:3]
[Gc0:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc19:3][Gc9:0Gc4:1Gcnot:3:2][Gc7:0Gc14:1Gc21:2Gc12:3][Gcnot:0:1Gc21:2Gc21:3][Gcnot:0:3Gc17:1Gc0:2][Gcnot:0:1Gc22:2Gc7:3][Gc19:0Gcnot:1:2Gc19:3][Gc20:0Gcnot:1:2Gc18:3][Gcnot:0:3Gc5:1Gc1:2][Gc10:0Gc0:1Gcnot:3:2][Gcnot:0:3Gc11:1Gc4:2][Gcnot:0:1Gc2:2Gc10:3][Gc14:0Gcnot:1:2Gc10:3][Gcnot:0:1Gc6:2Gc8:3]
[Gc9:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc1:1Gc14:2][Gc1:0Gc0:1Gc11:2Gc18:3][Gc6:0Gc22:1Gc5:2Gc13:3][Gcnot:0:3Gc1:1Gc19:2][Gc5:0Gcnot:1:2Gc7:3][Gcnot:0:1Gc13:2Gc17:3][Gcnot:0:1Gc4:2Gc9:3][Gc4:0Gc2:1Gcnot:3:2][Gcnot:0:3Gc8:1Gc10:2][Gc6:0Gc14:1Gc10:2Gc14:3][Gc23:0Gc19:1Gc7:2Gc9:3][Gc6:0Gcnot:1:2Gc21:3][Gc18:0Gcnot:1:2Gc8:3][Gc20:0Gc22:1Gc19:2Gc19:3][Gc5:0Gc22:1Gc10:2Gc12:3][Gc5:0Gc17:1Gc20:2Gc19:3][Gc0:0Gcnot:1:2Gc0:3][Gc16:0Gc18:1Gc7:2Gc1:3][Gc2:0Gcnot:1:2Gc7:3]
[Gcnot:0:3Gc1:1Gc21:2][Gc18:0Gc13:1Gcnot:3:2][Gcnot:0:3Gc9:1Gc23:2][Gc6:0Gcnot:1:2Gc17:3][Gc19:0Gc0:1Gc19:2Gc1:3][Gcnot:0:3Gc10:1Gc21:2][Gc12:0Gcnot:1:2Gc10:3][Gcnot:0:3Gc0:1Gc18:2][Gc1:0Gc22:1Gc23:2Gc16:3][Gcnot:0:1Gc4:2Gc17:3][Gcnot:0:1Gc0:2Gc6:3][Gc7:0Gc5:1Gc19:2Gc14:3][Gcnot:0:3Gc12:1Gc5:2][Gcnot:0:1Gc22:2Gc4:3][Gc10:0Gc12:1Gc1:2Gc11:3][Gc22:0Gc21:1Gc3:2Gc13:3][Gc7:0Gc18:1Gcnot:3:2][Gcnot:0:3Gc11:1Gc19:2][Gc7:0Gc0:1Gcnot:3:2][Gc1:0Gc5:1Gcnot:3:2]
[Gc23:0Gc2:1Gc13:2Gc19:3][Gc13:0Gcnot:1:2Gc2:3][Gc7:0Gcnot:1:2Gc22:3][Gc1:0Gc5:1Gcnot:3:2][Gc14:0Gc0:1Gc18:2Gc14:3][Gc10:0Gc7:1Gc0:2Gc10:3][Gc5:0Gcnot:1:2Gc11:3][Gcnot:0:1Gc13:2Gc7:3][Gc14:0Gcnot:1:2Gc16:3][Gc22:0Gc8:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc5:3][Gcnot:0:1Gc0:2Gc9:3][Gc23:0Gc18:1Gc9:2Gc21:3][Gcnot:0:1Gc8:2Gc21:3][Gc3:0Gc6:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc0:3][Gc10:0Gc4:1Gc21:2Gc1:3][Gc20:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc9:1Gc10:2][Gcnot:0:1Gc17:2Gc16:3]
[Gcnot:0:1Gc18:2Gc16:3][Gcnot:0:1Gc16:2Gc20:3][Gc0:0Gc19:1Gc23:2Gc6:3][Gc12:0Gc13:1Gcnot:3:2][Gc13:0Gcnot:1:2Gc11:3][Gcnot:0:1Gc14:2Gc23:3][Gc17:0Gc8:1Gc23:2Gc2:3][Gc18:0Gc6:1Gc12:2Gc6:3][Gc4:0Gc0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gcnot:3:2][Gcnot:0:1Gc1:2Gc8:3][Gcnot:0:1Gc8:2Gc20:3][Gc10:0Gc19:1Gc19:2Gc0:3][Gc23:0Gc10:1Gc19:2Gc9:3][Gc8:0Gc10:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc7:2][Gc16:0Gc18:1Gc8:2Gc22:3][Gc15:0Gc23:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc12:2][Gc16:0Gc19:1Gc19:2Gc5:3]
[Gcnot:0:1Gc19:2Gc22:3][Gc12:0Gc9:1Gc18:2Gc20:3][Gcnot:0:1Gc17:2Gc7:3][Gc6:0Gc22:1Gc21:2Gc12:3][Gcnot:0:3Gc8:1Gc6:2][Gc13:0Gc5:1Gc14:2Gc6:3][Gc0:0Gc7:1Gc14:2Gc9:3][Gc11:0Gcnot:1:2Gc2:3][Gcnot:0:3Gc12:1Gc0:2][Gcnot:0:3Gc2:1Gc8:2][Gcnot:0:3Gc2:1Gc18:2][Gc9:0Gcnot:1:2Gc0:3][Gcnot:0:3Gc23:1Gc11:2][Gc2:0Gc21:1Gcnot:3:2][Gc0:0Gc0:1Gcnot:3:2][Gc6:0Gc7:1Gcnot:3:2][Gc22:0Gcnot:1:2Gc23:3][Gc18:0Gc7:1Gcnot:3:2][Gc0:0Gc11:1Gc10:2Gc5:3][Gc17:0Gc14:1Gc7:2Gc0:3]
[Gc4:0Gc16:1Gcnot:3:2][Gc23:0Gc14:1Gc18:2Gc23:3][Gcnot:0:1Gc17:2Gc4:3][Gc11:0Gcnot:1:2Gc6:3][Gc10:0Gc3:1Gc23:2Gc23:3][Gcnot:0:3Gc20:1Gc8:2][Gcnot:0:3Gc2:1Gc21:2][Gc15:0Gc12:1Gcnot:3:2][Gc3:0Gc15:1Gc19:2Gc7:3][Gcnot:0:3Gc0:1Gc14:2][Gcnot:0:1Gc7:2Gc5:3][Gc0:0Gc18:1Gcnot:3:2][Gc3:0Gc13:1Gcnot:3:2][Gcnot:0:3Gc10:1Gc11:2][Gc5:0Gc3:1Gc2:2Gc8:3][Gc14:0Gcnot:1:2Gc21:3][Gc23:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc22:2Gc8:3][Gcnot:0:3Gc13:1Gc7:2][Gc6:0Gc20:1Gc23:2Gc15:3]
[Gc16:0Gc15:1Gc14:2Gc21:3][Gc20:0Gc23:1Gc5:2Gc9:3][Gc14:0Gc1:1Gcnot:3:2][Gc4:0Gcnot:1:2Gc7:3][Gc7:0Gcnot:1:2Gc3:3][Gc2:0Gc20:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc14:3][Gcnot:0:1Gc17:2Gc4:3][Gc5:0Gcnot:1:2Gc13:3][Gc5:0Gc6:1Gcnot:3:2][Gcnot:0:1Gc16:2Gc23:3][Gc9:0Gc12:1Gcnot:3:2][Gc17:0Gc14:1Gcnot:3:2][Gcnot:0:3Gc17:1Gc18:2][Gc10:0Gcnot:1:2Gc17:3][Gc14:0Gc12:1Gc2:2Gc14:3][Gc18:0Gc7:1Gc1:2Gc3:3][Gcnot:0:1Gc10:2Gc17:3][Gcnot:0:1Gc19:2Gc23:3][Gc10:0Gc18:1Gcnot:3:2]
[Gcnot:0:3Gc23:1Gc15:2][Gc7:0Gc18:1Gc10:2Gc19:3][Gc16:0Gc23:1Gc11:2Gc6:3][Gcnot:0:1Gc19:2Gc5:3][Gc16:0Gc9:1Gc21:2Gc10:3][Gcnot:0:1Gc6:2Gc23:3][Gc17:0Gc19:1Gc16:2Gc23:3][Gcnot:0:3Gc2:1Gc22:2][Gcnot:0:3Gc1:1Gc6:2][Gc17:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc1:2Gc6:3][Gc13:0Gcnot:1:2Gc20:3][Gcnot:0:3Gc22:1Gc21:2][Gcnot:0:1Gc19:2Gc1:3][Gcnot:0:3Gc19:1Gc23:2][Gc8:0Gc1:1Gc11:2Gc17:3][Gc12:0Gc7:1Gcnot:3:2][Gc18:0Gc12:1Gc10:2Gc8:3][Gcnot:0:1Gc10:2Gc9:3][Gc6:0Gcnot:1:2Gc10:3][Gc11:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc2:2Gc3:3][Gcnot:0:3Gc19:1Gc3:2][Gc6:0Gc16:1Gcnot:3:2][Gcnot:0:1Gc22:2Gc16:3]
[Gc14:0Gc9:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc12:3][Gc2:0Gcnot:1:2Gc17:3][Gcnot:0:3Gc16:1Gc2:2][Gc12:0Gcnot:1:2Gc2:3][Gc13:0Gc1:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc2:3][Gcnot:0:3Gc2:1Gc1:2][Gcnot:0:3Gc20:1Gc10:2][Gc3:0Gc6:1Gc15:2Gc2:3][Gc22:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc5:2Gc20:3][Gc2:0Gc18:1Gc23:2Gc12:3][Gc16:0Gcnot:1:2Gc12:3][Gc1:0Gc23:1Gc20:2Gc3:3][Gc4:0Gc15:1Gc0:2Gc15:3][Gc17:0Gcnot:1:2Gc10:3][Gc0:0Gcnot:1:2Gc11:3][Gc3:0Gcnot:1:2Gc17:3][Gcnot:0:1Gc12:2Gc23:3][Gc2:0Gc23:1Gcnot:3:2][Gcnot:0:1Gc17:2Gc14:3][Gc11:0Gcnot:1:2Gc23:3][Gc10:0Gc21:1Gcnot:3:2][Gc2:0Gc10:1Gcnot:3:2]
[Gc6:0Gc11:1Gcnot:3:2][Gc7:0Gc14:1Gcnot:3:2][Gc20:0Gc2:1Gc16:2Gc2:3][Gcnot:0:3Gc19:1Gc15:2][Gcnot:0:3Gc9:1Gc18:2][Gc17:0Gcnot:1:2Gc22:3][Gcnot:0:1Gc22:2Gc4:3][Gc23:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc10:1Gc5:2][Gc3:0Gc14:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc8:2Gc0:3][Gcnot:0:1Gc5:2Gc12:3][Gc23:0Gc8:1Gc15:2Gc16:3][Gc18:0Gc5:1Gc22:2Gc1:3][Gc20:0Gc6:1Gcnot:3:2][Gcnot:0:1Gc23:2Gc17:3][Gcnot:0:3Gc11:1Gc3:2][Gc21:0Gc11:1Gcnot:3:2][Gc1:0Gc2:1Gc23:2Gc9:3][Gc0:0Gc2:1Gc17:2Gc23:3][Gc22:0Gc18:1Gc11:2Gc12:3][Gc14:0Gcnot:1:2Gc12:3][Gcnot:0:1Gc8:2Gc13:3][Gc0:0Gc8:1Gc11:2Gc23:3]
[Gcnot:0:1Gc23:2Gc18:3][Gc9:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc18:2Gc12:3][Gc12:0Gc14:1Gc0:2Gc20:3][Gcnot:0:3Gc19:1Gc13:2][Gc12:0Gc15:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc18:3][Gcnot:0:3Gc11:1Gc20:2][Gc22:0Gc2:1Gcnot:3:2][Gcnot:0:1Gc20:2Gc9:3][Gcnot:0:1Gc4:2Gc20:3][Gc12:0Gcnot:1:2Gc22:3][Gcnot:0:1Gc14:2Gc1:3][Gc6:0Gc16:1Gcnot:3:2][Gc2:0Gc11:1Gcnot:3:2][Gc18:0Gcnot:1:2Gc16:3][Gcnot:0:1Gc22:2Gc20:3][Gcnot:0:3Gc2:1Gc4:2][Gcnot:0:3Gc9:1Gc11:2][Gc0:0Gcnot:1:2Gc9:3][Gc6:0Gc8:1Gc19:2Gc0:3][Gc8:0Gc9:1Gc15:2Gc15:3][Gcnot:0:1Gc12:2Gc19:3][Gc21:0Gc19:1Gc13:2Gc21:3][Gcnot:0:1Gc13:2Gc8:3]
[Gcnot:0:1Gc12:2Gc4:3][Gcnot:0:3Gc17:1Gc12:2][Gcnot:0:1Gc18:2Gc14:3][Gc12:0Gcnot:1:2Gc20:3][Gc4:0Gcnot:1:2Gc5:3][Gc15:0Gc17:1Gcnot:3:2][Gcnot:0:3Gc11:1Gc10:2][Gc22:0Gc3:1Gc15:2Gc6:3][Gc3:0Gc3:1Gc11:2Gc3:3][Gcnot:0:1Gc0:2Gc9:3][Gc4:0Gc12:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc20:3][Gcnot:0:1Gc4:2Gc23:3][Gcnot:0:3Gc0:1Gc13:2][Gc22:0Gc20:1Gc0:2Gc17:3][Gc1:0Gcnot:1:2Gc3:3][Gc4:0Gc3:1Gcnot:3:2][Gc20:0Gc14:1Gcnot:3:2][Gc0:0Gc18:1Gcnot:3:2][Gc14:0Gc21:1Gc5:2Gc11:3][Gc8:0Gc9:1Gc12:2Gc23:3][Gcnot:0:1Gc18:2Gc19:3][Gcnot:0:1Gc18:2Gc4:3][Gcnot:0:1Gc1:2Gc0:3][Gc21:0Gc2:1Gc18:2Gc10:3]
[Gc6:0Gc4:1Gcnot:3:2][Gc9:0Gc10:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc0:3][Gc15:0Gcnot:1:2Gc9:3][Gc19:0Gc6:1Gcnot:3:2][Gc11:0Gc3:1Gc8:2Gc6:3][Gcnot:0:3Gc16:1Gc3:2][Gc6:0Gc4:1Gcnot:3:2][Gc11:0Gc8:1Gcnot:3:2][Gc16:0Gc16:1Gc21:2Gc6:3][Gc20:0Gc10:1Gcnot:3:2][Gc13:0Gc15:1Gcnot:3:2][Gcnot:0:1Gc3:2Gc20:3][Gcnot:0:3Gc11:1Gc18:2][Gc2:0Gcnot:1:2Gc17:3][Gc12:0Gc0:1Gc7:2Gc13:3][Gcnot:0:1Gc0:2Gc18:3][Gcnot:0:1Gc9:2Gc3:3][Gc15:0Gc14:1Gc21:2Gc0:3][Gc2:0Gc0:1Gc15:2Gc21:3][Gc21:0Gc2:1Gc3:2Gc0:3][Gcnot:0:1Gc8:2Gc21:3][Gc10:0Gc2:1Gcnot:3:2][Gc22:0Gc1:1Gc8:2Gc13:3][Gc9:0Gcnot:1:2Gc17:3]
[Gcnot:0:1Gc12:2Gc5:3][Gc10:0Gcnot:1:2Gc3:3][Gcnot:0:3Gc19:1Gc8:2][Gcnot:0:3Gc21:1Gc18:2][Gcnot:0:1Gc19:2Gc2:3][Gcnot:0:3Gc17:1Gc7:2][Gc12:0Gcnot:1:2Gc8:3][Gc10:0Gc15:1Gc21:2Gc5:3][Gc12:0Gc15:1Gcnot:3:2][Gc16:0Gc10:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc4:3][Gcnot:0:3Gc10:1Gc21:2][Gc6:0Gc1:1Gc8:2Gc14:3][Gcnot:0:1Gc4:2Gc1:3][Gc1:0Gcnot:1:2Gc2:3][Gc3:0Gc21:1Gc8:2Gc10:3][Gcnot:0:3Gc2:1Gc8:2][Gc16:0Gc22:1Gc15:2Gc6:3][Gc3:0Gc10:1Gc15:2Gc13:3][Gc23:0Gcnot:1:2Gc3:3][Gcnot:0:3Gc21:1Gc13:2][Gcnot:0:1Gc12:2Gc1:3][Gc21:0Gc22:1Gcnot:3:2][Gc16:0Gc8:1Gc17:2Gc7:3][Gc2:0Gcnot:1:2Gc5:3]
[Gc9:0Gc9:1Gc15:2Gc23:3][Gcnot:0:1Gc3:2Gc0:3][Gc1:0Gc0:1Gc18:2Gc11:3][Gcnot:0:3Gc1:1Gc20:2][Gc15:0Gcnot:1:2Gc12:3][Gc23:0Gcnot:1:2Gc19:3][Gc1:0Gcnot:1:2Gc6:3][Gc17:0Gc7:1Gcnot:3:2][Gcnot:0:3Gc2:1Gc0:2][Gcnot:0:3Gc10:1Gc14:2][Gcnot:0:1Gc9:2Gc11:3][Gcnot:0:3Gc17:1Gc1:2][Gc19:0Gc6:1Gc5:2Gc10:3][Gcnot:0:3Gc4:1Gc12:2][Gcnot:0:1Gc22:2Gc23:3][Gcnot:0:1Gc12:2Gc22:3][Gc17:0Gc0:1Gc2:2Gc10:3][Gcnot:0:1Gc11:2Gc9:3][Gc10:0Gc10:1Gcnot:3:2][Gc5:0Gc23:1Gcnot:3:2][Gc0:0Gc1:1Gc11:2Gc11:3][Gc19:0Gc16:1Gcnot:3:2][Gc4:0Gc4:1Gcnot:3:2][Gc6:0Gc22:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc14:2][Gc5:0Gc13:1Gc22:2Gc11:3][Gc8:0Gc16:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc6:2][Gc15:0Gc7:1Gc1:2Gc1:3][Gcnot:0:1Gc7:2Gc11:3]
[Gc15:0Gcnot:1:2Gc22:3][Gc1:0Gc7:1Gc22:2Gc5:3][Gcnot:0:1Gc18:2Gc0:3][Gcnot:0:1Gc17:2Gc23:3][Gc12:0Gc9:1Gcnot:3:2][Gc8:0Gc1:1Gc6:2Gc13:3][Gc2:0Gc15:1Gc11:2Gc19:3][Gc7:0Gc2:1Gc1:2Gc23:3][Gc2:0Gc4:1Gc14:2Gc3:3][Gcnot:0:1Gc12:2Gc7:3][Gcnot:0:3Gc22:1Gc19:2][Gc20:0Gc15:1Gc16:2Gc5:3][Gcnot:0:1Gc3:2Gc17:3][Gcnot:0:3Gc21:1Gc20:2][Gc11:0Gc18:1Gc1:2Gc18:3][Gc10:0Gc12:1Gc6:2Gc19:3][Gc4:0Gc22:1Gc8:2Gc12:3][Gc19:0Gc9:1Gc7:2Gc0:3][Gcnot:0:1Gc4:2Gc3:3][Gc4:0Gc16:1Gc1:2Gc13:3][Gc18:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc23:1Gc13:2][Gcnot:0:3Gc2:1Gc9:2][Gcnot:0:3Gc20:1Gc6:2][Gc5:0Gc4:1Gc21:2Gc12:3][Gc14:0Gcnot:1:2Gc19:3][Gcnot:0:3Gc8:1Gc3:2][Gcnot:0:1Gc1:2Gc17:3][Gcnot:0:3Gc9:1Gc16:2][Gc17:0Gcnot:1:2Gc3:3]
[Gcnot:0:3Gc21:1Gc6:2][Gcnot:0:3Gc12:1Gc10:2][Gcnot:0:3Gc7:1Gc0:2][Gc23:0Gc10:1Gc15:2Gc19:3][Gcnot:0:1Gc17:2Gc19:3][Gcnot:0:1Gc15:2Gc5:3][Gc1:0Gc17:1Gcnot:3:2][Gcnot:0:1Gc11:2Gc14:3][Gcnot:0:1Gc1:2Gc21:3][Gc2:0Gc8:1Gcnot:3:2][Gc11:0Gcnot:1:2Gc19:3][Gc11:0Gc14:1Gc13:2Gc10:3][Gc18:0Gcnot:1:2Gc12:3][Gc16:0Gc13:1Gc4:2Gc7:3][Gcnot:0:1Gc19:2Gc9:3][Gcnot:0:1Gc3:2Gc6:3][Gc6:0Gc2:1Gcnot:3:2][Gc20:0Gc8:1Gc9:2Gc19:3][Gc7:0Gc3:1Gc3:2Gc16:3][Gcnot:0:3Gc14:1Gc21:2][Gc0:0Gc7:1Gc6:2Gc8:3][Gcnot:0:3Gc11:1Gc12:2][Gc16:0Gc18:1Gcnot:3:2][Gc10:0Gc5:1Gc1:2Gc20:3][Gc0:0Gc12:1Gcnot:3:2][Gc0:0Gc2:1Gc16:2Gc16:3][Gcnot:0:1Gc1:2Gc12:3][Gcnot:0:3Gc6:1Gc7:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:3Gc2:1Gc23:2]
[Gc22:0Gc17:1Gc10:2Gc6:3][Gc1:0Gc18:1Gc20:2Gc2:3][Gc1:0Gc3:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc10:3][Gc9:0Gc8:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc9:3][Gc22:0Gcnot:1:2Gc10:3][Gc8:0Gcnot:1:2Gc2:3][Gcnot:0:3Gc11:1Gc8:2][Gc18:0Gc14:1Gc17:2Gc5:3][Gc22:0Gc13:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc0:2][Gcnot:0:3Gc4:1Gc2:2][Gc11:0Gc22:1Gcnot:3:2][Gc10:0Gcnot:1:2Gc11:3][Gc16:0Gcnot:1:2Gc10:3][Gc19:0Gc17:1Gc11:2Gc15:3][Gc16:0Gc15:1Gc19:2Gc12:3][Gcnot:0:1Gc11:2Gc3:3][Gc6:0Gcnot:1:2Gc5:3][Gcnot:0:1Gc20:2Gc19:3][Gcnot:0:3Gc18:1Gc17:2][Gcnot:0:1Gc4:2Gc16:3][Gc1:0Gcnot:1:2Gc7:3][Gc4:0Gc17:1Gc20:2Gc18:3][Gcnot:0:1Gc6:2Gc20:3][Gc5:0Gc6:1Gcnot:3:2][Gc3:0Gc23:1Gc19:2Gc7:3][Gc9:0Gc11:1Gcnot:3:2][Gcnot:0:1Gc2:2Gc22:3]
[Gcnot:0:1Gc5:2Gc3:3][Gc6:0Gc15:1Gc11:2Gc17:3][Gc15:0Gc3:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc23:2][Gc9:0Gcnot:1:2Gc16:3][Gc17:0Gc3:1Gc20:2Gc20:3][Gcnot:0:1Gc19:2Gc16:3][Gcnot:0:1Gc6:2Gc22:3][Gc19:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc15:2Gc7:3][Gc22:0Gc23:1Gc5:2Gc22:3][Gcnot:0:1Gc3:2Gc12:3][Gcnot:0:1Gc23:2Gc7:3][Gc16:0Gcnot:1:2Gc7:3][Gc20:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc12:2Gc23:3][Gc3:0Gc16:1Gc1:2Gc12:3][Gc19:0Gc15:1Gc2:2Gc17:3][Gc20:0Gc0:1Gc5:2Gc21:3][Gc8:0Gc10:1Gcnot:3:2][Gc9:0Gcnot:1:2Gc6:3][Gc9:0Gcnot:1:2Gc11:3][Gc19:0Gc16:1Gcnot:3:2][Gc3:0Gc10:1Gc0:2Gc15:3][Gc4:0Gc6:1Gc17:2Gc4:3][Gcnot:0:3Gc6:1Gc10:2][Gcnot:0:3Gc10:1Gc15:2][Gc13:0Gc19:1Gc0:2Gc20:3][Gc1:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc18:3]
[Gcnot:0:3Gc3:1Gc23:2][Gcnot:0:3Gc11:1Gc22:2][Gc4:0Gcnot:1:2Gc21:3][Gc11:0Gc11:1Gc6:2Gc18:3][Gcnot:0:3Gc10:1Gc21:2][Gc23:0Gcnot:1:2Gc15:3][Gc7:0Gc7:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc22:2Gc17:3][Gc2:0Gc15:1Gc23:2Gc17:3][Gcnot:0:3Gc9:1Gc22:2][Gc5:0Gc9:1Gc0:2Gc23:3][Gcnot:0:1Gc18:2Gc13:3][Gc4:0Gc15:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc12:3][Gcnot:0:1Gc12:2Gc2:3][Gcnot:0:1Gc1:2Gc11:3][Gc11:0Gc14:1Gc6:2Gc0:3][Gc0:0Gc1:1Gc14:2Gc18:3][Gc15:0Gcnot:1:2Gc22:3][Gcnot:0:3Gc17:1Gc8:2][Gc15:0Gcnot:1:2Gc0:3][Gc12:0Gc11:1Gc15:2Gc19:3][Gc18:0Gc1:1Gc1:2Gc9:3][Gcnot:0:1Gc13:2Gc20:3][Gc20:0Gc21:1Gc16:2Gc15:3][Gc4:0Gc16:1Gc19:2Gc0:3][Gcnot:0:3Gc21:1Gc6:2][Gcnot:0:3Gc11:1Gc16:2][Gcnot:0:1Gc7:2Gc16:3]
[Gcnot:0:1Gc11:2Gc12:3][Gcnot:0:3Gc11:1Gc2:2][Gc23:0Gcnot:1:2Gc21:3][Gc4:0Gcnot:1:2Gc17:3][Gcnot:0:1Gc4:2Gc6:3][Gc23:0Gcnot:1:2Gc7:3][Gc15:0Gc14:1Gc3:2Gc19:3][Gcnot:0:3Gc15:1Gc9:2][Gc11:0Gcnot:1:2Gc2:3][Gc18:0Gc11:1Gcnot:3:2][Gc6:0Gc14:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc16:2][Gc23:0Gc1:1Gc19:2Gc12:3][Gcnot:0:3Gc20:1Gc20:2][Gcnot:0:3Gc9:1Gc0:2][Gcnot:0:1Gc17:2Gc10:3][Gc17:0Gc8:1Gc8:2Gc6:3][Gcnot:0:3Gc1:1Gc4:2][Gcnot:0:1Gc21:2Gc16:3][Gc15:0Gc19:1Gcnot:3:2][Gc9:0Gc1:1Gc23:2Gc2:3][Gcnot:0:1Gc6:2Gc21:3][Gc6:0Gcnot:1:2Gc23:3][Gc3:0Gc18:1Gc12:2Gc20:3][Gcnot:0:3Gc21:1Gc21:2][Gcnot:0:3Gc10:1Gc13:2][Gcnot:0:3Gc6:1Gc15:2][Gc9:0Gcnot:1:2Gc18:3][Gc2:0Gc11:1Gc19:2Gc0:3][Gc22:0Gcnot:1:2Gc23:3]


==> anc/experiments/circuits/S1_4Q_B2_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc17:0Gc9:1Gc3:2Gc9:3][Gcnot:0:1Gc0:2Gc17:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc9:0Gc9:1Gc3:2Gc6:3][Gc12:0Gc7:1Gc12:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc13:0Gc13:1Gc13:2Gc13:3]
[Gc13:0Gc9:1Gc3:2Gc6:3][Gc0:0Gc7:1Gc6:2Gc18:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc13:2Gc0:3]
[Gc3:0Gc9:1Gc3:2Gc0:3][Gc8:0Gc17:1Gc18:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc1:0Gc1:1Gc0:2Gc0:3]
[Gc9:0Gc6:1Gc7:2Gc9:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc3:0Gc7:1Gc9:2Gc18:3][Gc7:0Gc0:1Gc17:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc1:2Gc1:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc3:0Gc3:1Gc6:2Gc6:3][Gc22:0Gc7:1Gc7:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc12:0Gc6:1Gc9:2Gc3:3][Gc0:0Gc22:1Gc22:2Gc13:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc13:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc3:0Gc3:1Gc9:2Gc9:3][Gc7:0Gc6:1Gc8:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc6:0Gc9:1Gc9:2Gc9:3][Gc0:0Gc17:1Gc22:2Gc7:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc1:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc1:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc18:0Gc18:1Gc18:2Gc9:3][Gc0:0Gc0:1Gc0:2Gc18:3]
[Gc6:0Gc6:1Gc3:2Gc6:3][Gc12:0Gc7:1Gc12:2Gc18:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc13:2Gc0:3]
[Gc8:0Gc6:1Gc3:2Gc12:3][Gc0:0Gc8:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc1:0Gc1:1Gc1:2Gc1:3]
[Gc6:0Gc3:1Gc6:2Gc6:3][Gc8:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc13:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc1:0Gc1:1Gc0:2Gc0:3]
[Gc6:0Gc3:1Gc8:2Gc12:3][Gc7:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc13:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc6:0Gc9:1Gc18:2Gc12:3][Gc22:0Gc18:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc13:0Gc0:1Gc0:2Gc13:3]
[Gc9:0Gc9:1Gc3:2Gc3:3][Gc17:0Gc6:1Gc22:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc13:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc7:0Gc6:1Gc9:2Gc6:3][Gc0:0Gc17:1Gc17:2Gc17:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc0:0Gc3:1Gc3:2Gc9:3][Gc0:0Gc17:1Gc12:2Gc22:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc1:2Gc1:3][Gc1:0Gc1:1Gc0:2Gc0:3]
[Gc1:0Gc6:1Gc3:2Gc6:3][Gc0:0Gc1:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc3:0Gc7:1Gc3:2Gc3:3][Gc7:0Gc0:1Gc6:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc13:0Gc13:1Gc13:2Gc13:3]
[Gc6:0Gc0:1Gc8:2Gc3:3][Gcnot:0:1Gc0:2Gc18:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc3:0Gc3:1Gc22:2Gc9:3][Gc6:0Gc6:1Gc0:2Gc1:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc13:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc3:0Gc6:1Gc9:2Gc12:3][Gc12:0Gc12:1Gc7:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc6:0Gc3:1Gc6:2Gc6:3][Gc8:0Gc12:1Gc12:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc13:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc1:0Gc1:1Gc0:2Gc0:3]
[Gc3:0Gc9:1Gc6:2Gc6:3][Gc6:0Gcnot:1:2Gc18:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc6:0Gc9:1Gc3:2Gc9:3][Gc12:0Gc7:1Gc7:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc6:0Gc12:1Gc6:2Gc9:3][Gc22:0Gc0:1Gc6:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc13:0Gc13:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc3:0Gc9:1Gc12:2Gc9:3][Gc17:0Gc17:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc1:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc1:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc9:0Gc0:1Gc0:2Gc6:3][Gc17:0Gc0:1Gc0:2Gc17:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc3:0Gc17:1Gc0:2Gc9:3][Gc7:0Gc0:1Gc0:2Gc6:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc6:0Gc9:1Gc9:2Gc6:3][Gc12:0Gc6:1Gc7:2Gc18:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc13:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc7:0Gc9:1Gc3:2Gc1:3][Gc0:0Gc7:1Gc1:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc13:1Gc0:2Gc0:3]
[Gc7:0Gc6:1Gc3:2Gc6:3][Gc0:0Gc17:1Gc17:2Gc7:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc3:0Gc9:1Gc9:2Gc0:3][Gc0:0Gc17:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc12:0Gc6:1Gc6:2Gc17:3][Gc0:0Gc17:1Gc8:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc3:0Gc1:1Gc0:2Gc9:3][Gc1:0Gc0:1Gc0:2Gc17:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc3:0Gc7:1Gc3:2Gc9:3][Gc0:0Gc0:1Gc12:2Gc18:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc9:0Gc6:1Gc9:2Gc9:3][Gc12:0Gc6:1Gc7:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc13:0Gc13:1Gc13:2Gc13:3]
[Gc1:0Gc6:1Gc9:2Gc6:3][Gc0:0Gc1:1Gc0:2Gc17:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc3:0Gc3:1Gc9:2Gc9:3][Gc12:0Gc1:1Gc6:2Gc6:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc13:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc17:0Gc9:1Gc6:2Gc9:3][Gc0:0Gc7:1Gc22:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc9:0Gc7:1Gc9:2Gc9:3][Gc22:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc6:0Gc6:1Gc6:2Gc9:3][Gc12:0Gc17:1Gc0:2Gc17:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc13:1Gc1:2Gc1:3]
[Gc6:0Gc9:1Gc6:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc13:1Gc13:2Gc0:3]
[Gc9:0Gc9:1Gc3:2Gc3:3][Gc12:0Gc22:1Gc7:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc13:0Gc13:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc1:3]
[Gc9:0Gc3:1Gc3:2Gc3:3][Gc18:0Gc8:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc1:1Gc0:2][Gc1:0Gc0:1Gc0:2Gc1:3]
[Gc6:0Gc0:1Gc3:2Gc9:3][Gc22:0Gc0:1Gc17:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc13:0Gc12:1Gc0:2Gc1:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc1:2Gc0:3]
[Gc6:0Gc17:1Gc3:2Gc8:3][Gcnot:0:1Gc8:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc1:2Gc0:3]


==> anc/experiments/circuits/S1_4Q_B2_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc17:3][Gc17:0Gc3:1Gc0:2Gc9:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc11:1Gc12:2Gc0:3][Gc0:0Gc0:1Gc6:2Gc0:3]
[Gc13:0Gc22:1Gc22:2Gc18:3][Gc3:0Gcnot:1:2Gc6:3][Gc0:0Gc11:1Gc6:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc18:2Gc22:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc17:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc1:0Gc0:1Gc0:2Gc3:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc11:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc6:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc17:2Gc0:3][Gcnot:0:3Gc0:1Gc6:2][Gc12:0Gc0:1Gc0:2Gc18:3][Gcnot:0:1Gc0:2Gc3:3][Gc11:0Gc11:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc6:3][Gc0:0Gc18:1Gc0:2Gc0:3]
[Gc0:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc18:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc1:1Gc3:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc0:1Gc11:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc17:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc6:1Gc0:2Gc0:3][Gc6:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc11:0Gc6:1Gc13:2Gc13:3][Gc0:0Gc9:1Gc6:2Gc6:3]
[Gc0:0Gc13:1Gc0:2Gc13:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc17:2Gc0:3][Gcnot:0:3Gc0:1Gc3:2][Gc12:0Gc0:1Gc0:2Gc3:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc6:0Gc6:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc18:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc13:0Gc11:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc8:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc3:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc11:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc17:0Gc9:1Gc11:2Gc11:3][Gc3:0Gc0:1Gc6:2Gc0:3]
[Gc18:0Gc3:1Gc18:2Gc8:3][Gc6:0Gc0:1Gc3:2Gc6:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc11:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc1:2Gc12:3][Gcnot:0:3Gc6:1Gc3:2][Gc11:0Gc0:1Gc0:2Gc11:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc8:1Gc22:2Gc22:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc17:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2Gc17:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc6:2Gc17:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc11:2Gc12:3][Gcnot:0:1Gc9:2Gc3:3][Gc11:0Gc11:1Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc18:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc6:2Gc0:3]
[Gc0:0Gc22:1Gc22:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc11:1Gc11:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3]
[Gc0:0Gc22:1Gc22:2Gc18:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc12:1Gc11:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc22:0Gc18:1Gc22:2Gc22:3][Gc0:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc17:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc1:0Gc0:1Gc0:2Gc6:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc9:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc18:3][Gcnot:0:1Gc0:2Gc0:3][Gc11:0Gc11:1Gc0:2Gc0:3]
[Gc13:0Gc3:1Gc18:2Gc18:3][Gc0:0Gc0:1Gc6:2Gc3:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc11:1Gc12:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc11:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc6:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc22:0Gc18:1Gc8:2Gc8:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc13:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc11:2Gc12:3][Gc0:0Gc0:1Gc6:2Gc6:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc11:1Gc1:2Gc12:3][Gcnot:0:3Gc0:1Gc3:2][Gc11:0Gc0:1Gc0:2Gc11:3]
[Gc18:0Gc22:1Gc8:2Gc8:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc17:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc13:1Gc11:2Gc0:3][Gc0:0Gc6:1Gc6:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc18:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc13:0Gc12:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc0:2Gc0:3]
[Gc22:0Gc3:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc12:3][Gcnot:0:3Gc0:1Gc3:2][Gc13:0Gc0:1Gc0:2Gc6:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc11:2Gc11:3][Gcnot:0:1Gc0:2Gc0:3][Gc11:0Gc6:1Gc0:2Gc0:3][Gc3:0Gc9:1Gc0:2Gc0:3]
[Gc8:0Gc0:1Gc13:2Gc8:3][Gc6:0Gc0:1Gc3:2Gc6:3]
[Gc8:0Gc8:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc6:2Gc12:3][Gcnot:0:3Gc6:1Gc0:2][Gc17:0Gc0:1Gc0:2Gc17:3][Gc6:0Gc0:1Gc0:2Gc9:3]
[Gc8:0Gc8:1Gc18:2Gc22:3][Gcnot:0:1Gc6:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc11:3][Gcnot:0:1Gc0:2Gc9:3][Gc17:0Gc17:1Gc0:2Gc0:3][Gc6:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc6:2Gc12:3][Gcnot:0:1Gc6:2Gc6:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc6:0Gc3:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gcnot:0:1Gc12:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc1:0Gc0:1Gc0:2Gc12:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc11:2Gc12:3][Gc0:0Gc0:1Gc3:2Gc6:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc3:3][Gc11:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc6:2Gc0:3]
[Gc22:0Gc18:1Gc18:2Gc22:3][Gcnot:0:3Gc6:1Gc6:2][Gc11:0Gc0:1Gc0:2Gc11:3][Gc3:0Gc0:1Gc0:2Gc9:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc17:0Gc9:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc18:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc6:2Gc0:3][Gc12:0Gc6:1Gc0:2Gc0:3][Gc6:0Gc6:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gc6:2Gc6:3][Gc12:0Gc6:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc17:0Gc11:1Gc11:2Gc6:3][Gc3:0Gc3:1Gc9:2Gc0:3]
[Gc22:0Gc0:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc18:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc6:0Gc0:1Gc0:2Gc11:3][Gc6:0Gc0:1Gc0:2Gc9:3]
[Gc22:0Gc18:1Gc8:2Gc8:3][Gc0:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc1:2Gc12:3][Gcnot:0:3Gc0:1Gc3:2][Gc11:0Gc0:1Gc0:2Gc12:3][Gc6:0Gc0:1Gc0:2Gc6:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc17:0Gc12:1Gc0:2Gc0:3][Gc3:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc11:2Gc0:3][Gc0:0Gc9:1Gc6:2Gc0:3]


==> anc/experiments/circuits/S1_4Q_B3_circuits_complete.txt <==
# Complete DRB circuits
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc5:1Gc9:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc23:0Gc0:1Gc0:2Gc12:3][Gc6:0Gc1:1Gc6:2Gc6:3][Gc23:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc5:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc9:3][Gc6:0Gc6:1Gc3:2Gc6:3][Gc1:0Gc12:1Gc12:2Gc13:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc16:0Gc16:1Gc3:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc5:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gc9:0Gc0:1Gc0:2Gc3:3][Gc9:0Gc23:1Gc3:2Gc9:3][Gc23:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc16:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc9:0Gc6:1Gc6:2Gc3:3][Gc10:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc2:0Gc2:1Gc12:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc10:1Gc0:2Gc0:3][Gcnot:0:3Gc3:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc10:0Gc0:1Gc0:2Gc23:3][Gc2:0Gc6:1Gc12:2Gc9:3][Gc0:0Gc2:1Gc0:2Gc23:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc5:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3][Gc16:0Gc9:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gc9:2Gc9:3][Gc12:0Gc5:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3][Gc3:0Gc3:1Gc10:2Gc10:3][Gc12:0Gc1:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc3:3][Gc0:0Gc16:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc14:2Gc0:3][Gc22:0Gcnot:1:2Gc23:3][Gc0:0Gcnot:1:2Gc5:3][Gc14:0Gc4:1Gc19:2Gc8:3][Gcnot:0:3Gc8:1Gc9:2][Gc1:0Gc12:1Gc6:2Gc3:3][Gcnot:0:1Gc1:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc5:2Gc5:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc5:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc22:2Gc6:3][Gc0:0Gcnot:1:2Gc20:3][Gc8:0Gc10:1Gc10:2Gc2:3][Gc23:0Gc4:1Gc1:2Gc1:3][Gc9:0Gc12:1Gc3:2Gc6:3][Gc12:0Gc0:1Gc12:2Gc1:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc23:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc5:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc5:0Gc16:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc0:2Gc0:3][Gc15:0Gc17:1Gcnot:3:2][Gcnot:0:3Gc16:1Gc7:2][Gc19:0Gc14:1Gcnot:3:2][Gc16:0Gc12:1Gc6:2Gc2:3][Gcnot:0:1Gc0:2Gc2:3][Gc6:0Gc6:1Gc6:2Gc23:3][Gc10:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc16:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc23:2Gc12:3][Gc0:0Gc12:1Gc9:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gcnot:0:1Gc0:2Gc0:3][Gc23:0Gc9:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc2:2Gc18:3][Gcnot:0:1Gc23:2Gc23:3][Gcnot:0:1Gc22:2Gc15:3][Gcnot:0:3Gc18:1Gc10:2][Gc14:0Gc6:1Gcnot:3:2][Gc3:0Gc3:1Gc3:2Gc0:3][Gc0:0Gc12:1Gc1:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc5:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc16:0Gc22:1Gcnot:3:2][Gc11:0Gcnot:1:2Gc11:3][Gc18:0Gcnot:1:2Gc1:3][Gcnot:0:1Gc22:2Gc22:3][Gc10:0Gc8:1Gc22:2Gc9:3][Gc1:0Gc3:1Gc16:2Gc3:3][Gc0:0Gc1:1Gc0:2Gc1:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc2:1Gc2:2Gc12:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc23:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc13:1Gc21:2][Gc3:0Gc13:1Gc10:2Gc19:3][Gcnot:0:1Gc1:2Gc15:3][Gc15:0Gc10:1Gcnot:3:2][Gc15:0Gcnot:1:2Gc20:3][Gc6:0Gc10:1Gc9:2Gc6:3][Gc0:0Gc0:1Gc12:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc3:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc5:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gcnot:0:3Gc12:1Gc21:2][Gc5:0Gc21:1Gc6:2Gc9:3][Gcnot:0:1Gc9:2Gc10:3][Gc6:0Gcnot:1:2Gc7:3][Gc7:0Gcnot:1:2Gc1:3][Gc6:0Gc6:1Gc0:2Gc9:3][Gc12:0Gc12:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc12:2Gc12:3][Gc23:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc16:3][Gc0:0Gc0:1Gc0:2Gc3:3][Gc23:0Gc5:1Gc8:2Gc5:3][Gcnot:0:1Gc9:2Gc21:3][Gcnot:0:3Gc1:1Gc5:2][Gc17:0Gcnot:1:2Gc6:3][Gc11:0Gcnot:1:2Gc1:3][Gc13:0Gc0:1Gc1:2Gc11:3][Gc8:0Gc20:1Gc21:2Gc1:3][Gc21:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc6:2Gc14:3][Gcnot:0:1Gc8:2Gc0:3][Gc3:0Gc12:1Gc9:2Gc6:3][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gcnot:0:3Gc5:1Gc16:2][Gc0:0Gc9:1Gcnot:3:2][Gc19:0Gc14:1Gc6:2Gc8:3][Gcnot:0:1Gc10:2Gc18:3][Gc12:0Gc18:1Gc0:2Gc8:3][Gc12:0Gc11:1Gc13:2Gc4:3][Gc0:0Gc2:1Gc12:2Gc4:3][Gcnot:0:1Gc4:2Gc2:3][Gcnot:0:3Gc7:1Gc9:2][Gc14:0Gcnot:1:2Gc2:3][Gc1:0Gc6:1Gc9:2Gc12:3][Gc0:0Gc0:1Gc23:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc2:0Gc2:1Gc3:2Gc2:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc12:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc23:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gcnot:0:1Gc11:2Gc23:3][Gc13:0Gc4:1Gcnot:3:2][Gcnot:0:3Gc8:1Gc15:2][Gc1:0Gc2:1Gcnot:3:2][Gc6:0Gcnot:1:2Gc19:3][Gc10:0Gc20:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc9:2Gc0:3][Gcnot:0:3Gc19:1Gc13:2][Gc3:0Gc15:1Gcnot:3:2][Gc10:0Gc9:1Gc6:2Gc6:3][Gc0:0Gc10:1Gc23:2Gc23:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc23:0Gc12:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc3:2Gc3:3][Gc18:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc21:3][Gc5:0Gc13:1Gc15:2Gc23:3][Gc12:0Gcnot:1:2Gc6:3][Gc13:0Gc15:1Gcnot:3:2][Gc20:0Gcnot:1:2Gc13:3][Gc2:0Gc12:1Gc3:2Gc8:3][Gc13:0Gc11:1Gcnot:3:2][Gcnot:0:3Gc13:1Gc0:2][Gc16:0Gc17:1Gc15:2Gc9:3][Gc3:0Gc9:1Gc0:2Gc3:3][Gc12:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc12:1Gc0:2Gc10:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc2:3][Gcnot:0:1Gc0:2Gc9:3][Gc5:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc5:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gcnot:0:3Gc9:1Gc11:2][Gcnot:0:1Gc11:2Gc1:3][Gcnot:0:1Gc13:2Gc17:3][Gcnot:0:3Gc11:1Gc14:2][Gc6:0Gc9:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc22:3][Gc5:0Gc6:1Gc0:2Gc7:3][Gc2:0Gc16:1Gc0:2Gc10:3][Gcnot:0:3Gc1:1Gc13:2][Gc11:0Gcnot:1:2Gc20:3][Gc16:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc23:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gcnot:0:3Gc17:1Gc22:2][Gcnot:0:1Gc21:2Gc12:3][Gcnot:0:1Gc17:2Gc5:3][Gc12:0Gc1:1Gc16:2Gc8:3][Gcnot:0:3Gc16:1Gc3:2][Gc16:0Gc23:1Gc12:2Gc17:3][Gc17:0Gc12:1Gc15:2Gc7:3][Gcnot:0:3Gc14:1Gc10:2][Gc18:0Gcnot:1:2Gc14:3][Gcnot:0:1Gc23:2Gc0:3][Gc6:0Gc3:1Gc9:2Gc16:3][Gc23:0Gc23:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc5:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gcnot:0:1Gc16:2Gc12:3][Gc1:0Gcnot:1:2Gc9:3][Gc14:0Gc17:1Gc16:2Gc7:3][Gc6:0Gcnot:1:2Gc23:3][Gc8:0Gc16:1Gc2:2Gc14:3][Gc16:0Gc10:1Gcnot:3:2][Gc5:0Gc4:1Gcnot:3:2][Gcnot:0:1Gc3:2Gc10:3][Gcnot:0:1Gc6:2Gc19:3][Gc0:0Gc22:1Gc5:2Gc6:3][Gc3:0Gc6:1Gc1:2Gc12:3][Gc1:0Gc1:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc2:0Gc2:1Gc12:2Gc16:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc23:0Gc23:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3][Gcnot:0:1Gc6:2Gc23:3][Gc17:0Gcnot:1:2Gc14:3][Gcnot:0:1Gc18:2Gc14:3][Gc16:0Gc14:1Gc15:2Gc10:3][Gc20:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc9:1Gc16:2][Gc0:0Gc11:1Gcnot:3:2][Gc18:0Gc8:1Gc4:2Gc14:3][Gc6:0Gc17:1Gcnot:3:2][Gcnot:0:1Gc8:2Gc2:3][Gcnot:0:1Gc22:2Gc9:3][Gc6:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc3:3][Gcnot:0:3Gc6:1Gc9:2][Gc4:0Gcnot:1:2Gc22:3][Gc9:0Gc9:1Gc9:2Gc3:3][Gc23:0Gc23:1Gc12:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gc8:0Gcnot:1:2Gc18:3][Gc6:0Gc1:1Gcnot:3:2][Gc10:0Gc12:1Gc6:2Gc21:3][Gcnot:0:3Gc17:1Gc1:2][Gc3:0Gcnot:1:2Gc16:3][Gc8:0Gc11:1Gc23:2Gc2:3][Gcnot:0:1Gc17:2Gc12:3][Gc7:0Gcnot:1:2Gc7:3][Gc0:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc23:2Gc14:3][Gc1:0Gc4:1Gc23:2Gc18:3][Gc9:0Gc19:1Gc16:2Gc3:3][Gc7:0Gc20:1Gcnot:3:2][Gc15:0Gc9:1Gcnot:3:2][Gc8:0Gcnot:1:2Gc6:3][Gc2:0Gc6:1Gc6:2Gc9:3][Gc0:0Gc12:1Gc1:2Gc1:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc0:1Gc12:2Gc10:3][Gc3:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc2:0Gc15:1Gcnot:3:2][Gc23:0Gc10:1Gcnot:3:2][Gcnot:0:3Gc16:1Gc17:2][Gc12:0Gcnot:1:2Gc18:3][Gc1:0Gcnot:1:2Gc18:3][Gcnot:0:3Gc12:1Gc8:2][Gcnot:0:1Gc13:2Gc1:3][Gcnot:0:3Gc21:1Gc3:2][Gc7:0Gc17:1Gcnot:3:2][Gc15:0Gc14:1Gc22:2Gc10:3][Gc14:0Gc0:1Gc1:2Gc21:3][Gcnot:0:1Gc1:2Gc15:3][Gcnot:0:1Gc1:2Gc9:3][Gcnot:0:1Gc19:2Gc22:3][Gc11:0Gcnot:1:2Gc3:3][Gc3:0Gc3:1Gc3:2Gc6:3][Gc16:0Gc1:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc16:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc0:1Gc13:2Gc16:3][Gcnot:0:3Gc0:1Gc3:2][Gc16:0Gc0:1Gc0:2Gc16:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc23:2Gc6:3][Gc13:0Gcnot:1:2Gc18:3][Gc18:0Gc22:1Gc17:2Gc5:3][Gc8:0Gc5:1Gc6:2Gc3:3][Gcnot:0:1Gc15:2Gc12:3][Gc21:0Gc2:1Gc9:2Gc6:3][Gc0:0Gc21:1Gcnot:3:2][Gc6:0Gc5:1Gcnot:3:2][Gc17:0Gc9:1Gc17:2Gc23:3][Gcnot:0:1Gc18:2Gc5:3][Gcnot:0:1Gc13:2Gc1:3][Gc19:0Gc17:1Gc10:2Gc7:3][Gc12:0Gc21:1Gc0:2Gc18:3][Gcnot:0:3Gc0:1Gc22:2][Gcnot:0:3Gc7:1Gc10:2][Gc6:0Gc6:1Gc2:2Gc6:3][Gc10:0Gc2:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc21:2][Gc1:0Gc0:1Gcnot:3:2][Gc9:0Gc10:1Gcnot:3:2][Gc12:0Gcnot:1:2Gc23:3][Gcnot:0:3Gc6:1Gc10:2][Gc5:0Gc11:1Gc1:2Gc3:3][Gc4:0Gc12:1Gc3:2Gc15:3][Gcnot:0:1Gc0:2Gc7:3][Gcnot:0:1Gc1:2Gc16:3][Gc17:0Gc2:1Gc14:2Gc22:3][Gcnot:0:1Gc1:2Gc18:3][Gc6:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc10:2][Gc21:0Gc13:1Gc8:2Gc1:3][Gc21:0Gc22:1Gcnot:3:2][Gc3:0Gc6:1Gc23:2Gc12:3][Gc10:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc2:0Gc2:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc16:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc23:3][Gc13:0Gc4:1Gc23:2Gc2:3][Gc0:0Gc6:1Gc21:2Gc19:3][Gc20:0Gcnot:1:2Gc14:3][Gc11:0Gc17:1Gc5:2Gc16:3][Gc13:0Gcnot:1:2Gc9:3][Gcnot:0:3Gc3:1Gc15:2][Gc12:0Gcnot:1:2Gc6:3][Gc22:0Gc15:1Gc10:2Gc14:3][Gc4:0Gc20:1Gc5:2Gc1:3][Gc19:0Gc7:1Gc22:2Gc20:3][Gc2:0Gc11:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc11:3][Gcnot:0:3Gc3:1Gc5:2][Gc18:0Gc12:1Gc15:2Gc4:3][Gc11:0Gcnot:1:2Gc14:3][Gc3:0Gc3:1Gc3:2Gc9:3][Gc0:0Gc0:1Gc0:2Gc2:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc12:0Gc12:1Gc2:2Gc2:3][Gc9:0Gc9:1Gcnot:3:2][Gc0:0Gc0:1Gc23:2Gc9:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gcnot:0:3Gc3:1Gc10:2][Gc2:0Gcnot:1:2Gc11:3][Gcnot:0:1Gc22:2Gc0:3][Gc5:0Gc17:1Gc22:2Gc21:3][Gcnot:0:3Gc5:1Gc17:2][Gcnot:0:3Gc18:1Gc3:2][Gc15:0Gc2:1Gc16:2Gc15:3][Gc4:0Gc9:1Gcnot:3:2][Gc4:0Gc5:1Gcnot:3:2][Gc8:0Gcnot:1:2Gc18:3][Gcnot:0:3Gc1:1Gc1:2][Gc13:0Gc1:1Gcnot:3:2][Gc20:0Gcnot:1:2Gc8:3][Gc2:0Gc6:1Gcnot:3:2][Gc4:0Gcnot:1:2Gc9:3][Gc0:0Gc9:1Gc3:2Gc9:3][Gc0:0Gc12:1Gc1:2Gc1:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc23:2Gc9:3][Gcnot:0:1Gc11:2Gc0:3][Gcnot:0:3Gc16:1Gc4:2][Gc21:0Gcnot:1:2Gc22:3][Gc6:0Gc20:1Gc19:2Gc15:3][Gc13:0Gc15:1Gcnot:3:2][Gc2:0Gc11:1Gc5:2Gc8:3][Gcnot:0:3Gc12:1Gc7:2][Gc15:0Gc12:1Gc6:2Gc4:3][Gc9:0Gc10:1Gc18:2Gc11:3][Gc10:0Gc1:1Gcnot:3:2][Gc21:0Gc4:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc23:2][Gcnot:0:3Gc6:1Gc11:2][Gc5:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc6:2Gc15:3][Gcnot:0:3Gc21:1Gc18:2][Gc23:0Gc5:1Gc6:2Gc0:3][Gc7:0Gc3:1Gcnot:3:2][Gc22:0Gc2:1Gc9:2Gc14:3][Gc1:0Gc3:1Gc6:2Gc0:3][Gcnot:0:3Gc13:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc16:3]
[Gc16:0Gc16:1Gc16:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc5:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc22:0Gc17:1Gc6:2Gc1:3][Gc3:0Gc3:1Gcnot:3:2][Gc23:0Gc15:1Gc15:2Gc0:3][Gc23:0Gc7:1Gc2:2Gc19:3][Gc18:0Gc13:1Gc11:2Gc20:3][Gc21:0Gc18:1Gc7:2Gc3:3][Gcnot:0:1Gc19:2Gc6:3][Gc14:0Gc17:1Gc4:2Gc19:3][Gcnot:0:3Gc6:1Gc3:2][Gc7:0Gc20:1Gcnot:3:2][Gc15:0Gc6:1Gcnot:3:2][Gc6:0Gc16:1Gc7:2Gc10:3][Gc5:0Gcnot:1:2Gc17:3][Gc19:0Gc4:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc1:3][Gc6:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc3:3][Gcnot:0:3Gc12:1Gc20:2][Gcnot:0:1Gc8:2Gc17:3][Gc10:0Gc8:1Gc0:2Gc1:3][Gc6:0Gc3:1Gc3:2Gc3:3][Gc0:0Gc2:1Gc0:2Gc23:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc18:2Gc3:3][Gc18:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc5:2Gc4:3][Gcnot:0:3Gc4:1Gc9:2][Gc3:0Gc2:1Gcnot:3:2][Gc4:0Gc0:1Gc22:2Gc22:3][Gcnot:0:3Gc5:1Gc8:2][Gc12:0Gc3:1Gc22:2Gc18:3][Gcnot:0:3Gc1:1Gc12:2][Gc15:0Gc15:1Gc15:2Gc14:3][Gc8:0Gc3:1Gc18:2Gc8:3][Gc12:0Gc22:1Gc6:2Gc15:3][Gcnot:0:3Gc12:1Gc2:2][Gcnot:0:1Gc13:2Gc9:3][Gcnot:0:3Gc13:1Gc6:2][Gc18:0Gc22:1Gc10:2Gc23:3][Gcnot:0:3Gc2:1Gc18:2][Gc21:0Gc12:1Gcnot:3:2][Gc3:0Gc3:1Gcnot:3:2][Gc7:0Gcnot:1:2Gc18:3][Gc23:0Gc3:1Gc6:2Gc3:3][Gc0:0Gc12:1Gc10:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gc9:2Gc9:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gcnot:0:1Gc14:2Gc1:3][Gc9:0Gc14:1Gc3:2Gc21:3][Gc17:0Gcnot:1:2Gc23:3][Gc0:0Gc7:1Gc13:2Gc8:3][Gcnot:0:3Gc19:1Gc16:2][Gc9:0Gc1:1Gcnot:3:2][Gc23:0Gc23:1Gc4:2Gc23:3][Gc18:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc18:1Gc2:2][Gcnot:0:3Gc7:1Gc21:2][Gc7:0Gc22:1Gc21:2Gc11:3][Gc17:0Gc2:1Gcnot:3:2][Gc21:0Gc12:1Gc9:2Gc4:3][Gc8:0Gc4:1Gc11:2Gc2:3][Gc1:0Gcnot:1:2Gc9:3][Gc8:0Gc8:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc15:3][Gc17:0Gc20:1Gcnot:3:2][Gc9:0Gcnot:1:2Gc22:3][Gc16:0Gc13:1Gc12:2Gc19:3][Gc6:0Gc6:1Gc9:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc2:1Gc12:2Gc16:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gc9:0Gc0:1Gc0:2Gc9:3][Gc14:0Gc4:1Gc18:2Gc1:3][Gc17:0Gc3:1Gc16:2Gc13:3][Gcnot:0:1Gc6:2Gc16:3][Gc7:0Gc21:1Gcnot:3:2][Gcnot:0:3Gc18:1Gc12:2][Gc16:0Gc12:1Gc7:2Gc6:3][Gc18:0Gc13:1Gc15:2Gc22:3][Gc20:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc16:1Gc16:2][Gc7:0Gc21:1Gc9:2Gc9:3][Gcnot:0:1Gc20:2Gc5:3][Gc9:0Gcnot:1:2Gc19:3][Gc1:0Gc11:1Gc5:2Gc5:3][Gc6:0Gc9:1Gcnot:3:2][Gcnot:0:1Gc1:2Gc22:3][Gcnot:0:3Gc11:1Gc9:2][Gcnot:0:3Gc17:1Gc16:2][Gc7:0Gcnot:1:2Gc10:3][Gcnot:0:1Gc2:2Gc3:3][Gc20:0Gc15:1Gcnot:3:2][Gc3:0Gc0:1Gc9:2Gc1:3][Gc12:0Gc0:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc0:1Gc16:2Gc12:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc23:0Gc17:1Gcnot:3:2][Gc1:0Gc1:1Gc14:2Gc18:3][Gcnot:0:3Gc1:1Gc4:2][Gc14:0Gcnot:1:2Gc9:3][Gcnot:0:3Gc3:1Gc1:2][Gcnot:0:3Gc14:1Gc21:2][Gc16:0Gcnot:1:2Gc12:3][Gcnot:0:1Gc7:2Gc13:3][Gcnot:0:3Gc21:1Gc8:2][Gc22:0Gc5:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc9:3][Gc9:0Gcnot:1:2Gc22:3][Gc5:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc8:2Gc0:3][Gc12:0Gc18:1Gc19:2Gc20:3][Gcnot:0:3Gc20:1Gc10:2][Gcnot:0:1Gc13:2Gc17:3][Gcnot:0:1Gc12:2Gc7:3][Gc17:0Gcnot:1:2Gc22:3][Gcnot:0:1Gc4:2Gc12:3][Gc9:0Gc12:1Gc6:2Gc6:3][Gc1:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc16:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc5:2Gc5:3][Gcnot:0:1Gc0:2Gc9:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc21:0Gc3:1Gcnot:3:2][Gc20:0Gcnot:1:2Gc6:3][Gc16:0Gc7:1Gc17:2Gc3:3][Gc11:0Gc14:1Gcnot:3:2][Gc2:0Gcnot:1:2Gc13:3][Gc16:0Gc5:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc1:3][Gcnot:0:3Gc6:1Gc6:2][Gcnot:0:1Gc13:2Gc12:3][Gc1:0Gc18:1Gcnot:3:2][Gc13:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc7:1Gc21:2][Gcnot:0:1Gc3:2Gc23:3][Gcnot:0:1Gc16:2Gc18:3][Gcnot:0:1Gc23:2Gc23:3][Gc23:0Gc3:1Gc8:2Gc22:3][Gc18:0Gc12:1Gc6:2Gc11:3][Gcnot:0:3Gc8:1Gc15:2][Gcnot:0:3Gc2:1Gc20:2][Gc19:0Gcnot:1:2Gc11:3][Gc9:0Gc9:1Gc2:2Gc23:3][Gc12:0Gc2:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc16:0Gc0:1Gc3:2Gc16:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc5:3][Gc3:0Gc0:1Gc0:2Gc9:3][Gc1:0Gcnot:1:2Gc7:3][Gc22:0Gcnot:1:2Gc9:3][Gc3:0Gc3:1Gc9:2Gc20:3][Gc12:0Gc15:1Gc3:2Gc18:3][Gc15:0Gc0:1Gc22:2Gc20:3][Gc17:0Gcnot:1:2Gc7:3][Gc20:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc3:3][Gc9:0Gc15:1Gc0:2Gc14:3][Gcnot:0:1Gc9:2Gc20:3][Gcnot:0:3Gc19:1Gc3:2][Gcnot:0:3Gc19:1Gc21:2][Gc12:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc9:1Gc0:2][Gcnot:0:3Gc10:1Gc9:2][Gcnot:0:3Gc8:1Gc15:2][Gc18:0Gcnot:1:2Gc18:3][Gcnot:0:3Gc14:1Gc4:2][Gcnot:0:1Gc17:2Gc15:3][Gc14:0Gc20:1Gc6:2Gc7:3][Gc19:0Gc21:1Gcnot:3:2][Gcnot:0:3Gc4:1Gc9:2][Gc4:0Gc20:1Gc14:2Gc7:3][Gc15:0Gc8:1Gc7:2Gc11:3][Gc16:0Gc6:1Gc10:2Gc9:3][Gc1:0Gc23:1Gc3:2Gc9:3][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc2:0Gc16:1Gc16:2Gc2:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc12:1Gc5:2Gc0:3][Gc15:0Gc1:1Gc1:2Gc1:3][Gc2:0Gc6:1Gc7:2Gc7:3][Gcnot:0:3Gc5:1Gc5:2][Gcnot:0:1Gc12:2Gc14:3][Gc1:0Gc19:1Gc20:2Gc13:3][Gc18:0Gc11:1Gc14:2Gc2:3][Gc7:0Gc23:1Gc7:2Gc17:3][Gc17:0Gc8:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc14:3][Gc11:0Gc7:1Gcnot:3:2][Gc4:0Gc23:1Gcnot:3:2][Gc9:0Gc2:1Gc15:2Gc8:3][Gc16:0Gc18:1Gcnot:3:2][Gc19:0Gc9:1Gc21:2Gc4:3][Gcnot:0:1Gc16:2Gc14:3][Gcnot:0:1Gc18:2Gc10:3][Gc3:0Gcnot:1:2Gc17:3][Gc2:0Gc10:1Gc4:2Gc13:3][Gc0:0Gc1:1Gc11:2Gc15:3][Gc2:0Gc1:1Gcnot:3:2][Gc1:0Gc8:1Gc6:2Gc21:3][Gc7:0Gc16:1Gc3:2Gc20:3][Gc20:0Gcnot:1:2Gc20:3][Gc15:0Gcnot:1:2Gc19:3][Gcnot:0:1Gc21:2Gc8:3][Gc3:0Gc1:1Gc3:2Gc12:3][Gc12:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc12:0Gc2:1Gc2:2Gc2:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc9:1Gc23:2Gc0:3][Gc2:0Gc9:1Gcnot:3:2][Gc22:0Gc5:1Gc5:2Gc0:3][Gcnot:0:1Gc10:2Gc18:3][Gc1:0Gc1:1Gc13:2Gc7:3][Gc14:0Gcnot:1:2Gc9:3][Gcnot:0:1Gc22:2Gc0:3][Gc16:0Gc3:1Gc1:2Gc8:3][Gcnot:0:3Gc0:1Gc22:2][Gcnot:0:3Gc10:1Gc3:2][Gcnot:0:1Gc16:2Gc1:3][Gc20:0Gc0:1Gc7:2Gc18:3][Gc23:0Gc17:1Gcnot:3:2][Gc18:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc20:2Gc7:3][Gc3:0Gc14:1Gc17:2Gc15:3][Gc15:0Gc15:1Gc6:2Gc5:3][Gc1:0Gc14:1Gc13:2Gc5:3][Gc18:0Gcnot:1:2Gc9:3][Gcnot:0:3Gc16:1Gc21:2][Gc9:0Gc6:1Gc21:2Gc3:3][Gc17:0Gc9:1Gc7:2Gc23:3][Gc12:0Gc23:1Gc11:2Gc14:3][Gcnot:0:1Gc10:2Gc14:3][Gcnot:0:3Gc20:1Gc13:2][Gcnot:0:1Gc1:2Gc13:3][Gc9:0Gc0:1Gc6:2Gc2:3][Gc23:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc12:1Gc12:2Gc12:3][Gc3:0Gc9:1Gc9:2Gc9:3][Gc8:0Gc16:1Gc12:2Gc2:3][Gc4:0Gc4:1Gc15:2Gc5:3][Gc9:0Gc1:1Gc22:2Gc22:3][Gc2:0Gcnot:1:2Gc10:3][Gcnot:0:3Gc19:1Gc6:2][Gcnot:0:1Gc10:2Gc8:3][Gcnot:0:1Gc20:2Gc16:3][Gc5:0Gcnot:1:2Gc10:3][Gc1:0Gc14:1Gcnot:3:2][Gc2:0Gc8:1Gcnot:3:2][Gc20:0Gc21:1Gcnot:3:2][Gc15:0Gc7:1Gcnot:3:2][Gc8:0Gc13:1Gcnot:3:2][Gc6:0Gc4:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc22:3][Gc15:0Gc6:1Gc16:2Gc10:3][Gc15:0Gcnot:1:2Gc22:3][Gcnot:0:3Gc2:1Gc7:2][Gc5:0Gc15:1Gc14:2Gc14:3][Gc18:0Gc1:1Gcnot:3:2][Gc2:0Gc4:1Gcnot:3:2][Gc6:0Gc1:1Gcnot:3:2][Gcnot:0:3Gc14:1Gc4:2][Gcnot:0:1Gc5:2Gc12:3][Gcnot:0:1Gc0:2Gc17:3][Gc12:0Gc1:1Gc3:2Gc0:3][Gc0:0Gc0:1Gc1:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gc0:0Gc0:1Gc0:2Gc3:3][Gc19:0Gc19:1Gcnot:3:2][Gc8:0Gc8:1Gc0:2Gc0:3][Gcnot:0:3Gc15:1Gc15:2][Gc22:0Gcnot:1:2Gc9:3][Gc3:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc20:1Gc10:2][Gcnot:0:3Gc7:1Gc18:2][Gcnot:0:1Gc19:2Gc16:3][Gc4:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc13:2][Gcnot:0:3Gc1:1Gc11:2][Gc4:0Gc14:1Gc5:2Gc19:3][Gc2:0Gc15:1Gcnot:3:2][Gc22:0Gc18:1Gc20:2Gc21:3][Gc10:0Gc21:1Gc5:2Gc17:3][Gc3:0Gc20:1Gcnot:3:2][Gcnot:0:3Gc8:1Gc3:2][Gc9:0Gcnot:1:2Gc20:3][Gcnot:0:1Gc7:2Gc7:3][Gcnot:0:3Gc22:1Gc15:2][Gc21:0Gc0:1Gc17:2Gc6:3][Gc23:0Gc12:1Gc17:2Gc9:3][Gcnot:0:3Gc20:1Gc17:2][Gc22:0Gc1:1Gc19:2Gc18:3][Gcnot:0:3Gc15:1Gc12:2][Gc3:0Gc9:1Gc6:2Gc6:3][Gc0:0Gc23:1Gc10:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc23:1Gc12:2Gc12:3][Gc0:0Gc9:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc5:3][Gc0:0Gc0:1Gc9:2Gc9:3][Gcnot:0:3Gc23:1Gc12:2][Gc12:0Gc12:1Gc19:2Gc16:3][Gcnot:0:1Gc3:2Gc9:3][Gc13:0Gc2:1Gcnot:3:2][Gc13:0Gcnot:1:2Gc18:3][Gc11:0Gc3:1Gc1:2Gc22:3][Gc12:0Gcnot:1:2Gc18:3][Gcnot:0:1Gc12:2Gc11:3][Gcnot:0:3Gc19:1Gc18:2][Gc12:0Gcnot:1:2Gc7:3][Gc11:0Gc9:1Gc14:2Gc7:3][Gc7:0Gc15:1Gc7:2Gc10:3][Gcnot:0:1Gc18:2Gc10:3][Gc12:0Gc9:1Gc17:2Gc7:3][Gc11:0Gcnot:1:2Gc15:3][Gc18:0Gc20:1Gc20:2Gc15:3][Gc9:0Gc17:1Gc21:2Gc8:3][Gc14:0Gcnot:1:2Gc0:3][Gc18:0Gc15:1Gcnot:3:2][Gc7:0Gc19:1Gc14:2Gc10:3][Gc22:0Gc10:1Gc8:2Gc20:3][Gc7:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc15:3][Gcnot:0:1Gc3:2Gc22:3][Gcnot:0:3Gc4:1Gc12:2][Gc6:0Gc9:1Gc3:2Gc9:3][Gc2:0Gc0:1Gc23:2Gc23:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc16:3][Gc0:0Gcnot:1:2Gc0:3][Gcnot:0:1Gc12:2Gc0:3][Gc10:0Gc12:1Gcnot:3:2][Gc3:0Gc0:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gcnot:0:3Gc3:1Gc2:2][Gcnot:0:3Gc16:1Gc14:2][Gcnot:0:1Gc18:2Gc3:3][Gc9:0Gc9:1Gcnot:3:2][Gc11:0Gc4:1Gc17:2Gc21:3][Gc10:0Gc18:1Gc17:2Gc22:3][Gc9:0Gc21:1Gc19:2Gc18:3][Gc12:0Gc13:1Gcnot:3:2][Gc5:0Gc17:1Gcnot:3:2][Gcnot:0:3Gc5:1Gc4:2][Gc10:0Gc9:1Gc13:2Gc7:3][Gc5:0Gcnot:1:2Gc4:3][Gc14:0Gc15:1Gc0:2Gc9:3][Gc19:0Gc9:1Gc5:2Gc4:3][Gc23:0Gc16:1Gcnot:3:2][Gc23:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc18:2Gc16:3][Gc16:0Gc12:1Gc4:2Gc15:3][Gcnot:0:3Gc9:1Gc14:2][Gc9:0Gcnot:1:2Gc20:3][Gcnot:0:3Gc13:1Gc21:2][Gcnot:0:1Gc21:2Gc20:3][Gcnot:0:3Gc21:1Gc1:2][Gcnot:0:1Gc4:2Gc22:3][Gcnot:0:3Gc6:1Gc9:2][Gc9:0Gc3:1Gc23:2Gc9:3][Gc12:0Gc23:1Gc0:2Gc1:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc10:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc18:1Gc2:2][Gc15:0Gcnot:1:2Gc10:3][Gc17:0Gc15:1Gcnot:3:2][Gc18:0Gc15:1Gc6:2Gc8:3][Gc5:0Gc3:1Gc11:2Gc17:3][Gcnot:0:1Gc10:2Gc12:3][Gc6:0Gc14:1Gc5:2Gc17:3][Gc4:0Gcnot:1:2Gc2:3][Gc16:0Gc11:1Gcnot:3:2][Gcnot:0:1Gc5:2Gc12:3][Gcnot:0:3Gc20:1Gc4:2][Gc14:0Gc2:1Gc20:2Gc14:3][Gcnot:0:3Gc18:1Gc7:2][Gcnot:0:3Gc17:1Gc21:2][Gcnot:0:1Gc9:2Gc22:3][Gc16:0Gc2:1Gc22:2Gc6:3][Gc9:0Gc8:1Gc19:2Gc9:3][Gcnot:0:1Gc12:2Gc21:3][Gc18:0Gcnot:1:2Gc4:3][Gc17:0Gc12:1Gc11:2Gc9:3][Gc4:0Gc16:1Gcnot:3:2][Gc7:0Gcnot:1:2Gc16:3][Gc14:0Gc1:1Gc14:2Gc20:3][Gcnot:0:1Gc7:2Gc18:3][Gc18:0Gcnot:1:2Gc5:3][Gc13:0Gc2:1Gcnot:3:2][Gc23:0Gc1:1Gc21:2Gc16:3][Gc23:0Gc1:1Gcnot:3:2][Gc1:0Gc2:1Gc15:2Gc1:3][Gc6:0Gcnot:1:2Gc1:3][Gc12:0Gc6:1Gc6:2Gc10:3][Gc0:0Gc16:1Gc16:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc5:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc22:2Gc21:3][Gc2:0Gc7:1Gcnot:3:2][Gc19:0Gc9:1Gcnot:3:2][Gc8:0Gc16:1Gcnot:3:2][Gc6:0Gc22:1Gc2:2Gc10:3][Gc20:0Gc18:1Gcnot:3:2][Gc13:0Gcnot:1:2Gc1:3][Gc11:0Gcnot:1:2Gc1:3][Gcnot:0:1Gc3:2Gc15:3][Gc7:0Gc6:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc19:3][Gc15:0Gc14:1Gc16:2Gc14:3][Gc3:0Gc18:1Gcnot:3:2][Gc6:0Gcnot:1:2Gc2:3][Gc6:0Gc2:1Gc6:2Gc16:3][Gc14:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc4:1Gc8:2][Gc13:0Gc4:1Gcnot:3:2][Gc1:0Gc15:1Gc15:2Gc14:3][Gcnot:0:3Gc13:1Gc23:2][Gc3:0Gc0:1Gc10:2Gc10:3][Gc11:0Gc17:1Gcnot:3:2][Gc3:0Gc0:1Gc21:2Gc23:3][Gc6:0Gc1:1Gc19:2Gc17:3][Gc22:0Gc0:1Gc10:2Gc2:3][Gc20:0Gc6:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc19:3][Gcnot:0:1Gc21:2Gc4:3][Gc15:0Gc7:1Gc10:2Gc10:3][Gcnot:0:1Gc1:2Gc4:3][Gc6:0Gc6:1Gc9:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc5:0Gc12:1Gc23:2Gc23:3][Gc9:0Gc9:1Gc0:2Gc9:3][Gc9:0Gcnot:1:2Gc6:3][Gcnot:0:1Gc13:2Gc0:3][Gcnot:0:1Gc7:2Gc1:3][Gcnot:0:3Gc22:1Gc16:2][Gc6:0Gc18:1Gc7:2Gc12:3][Gc4:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc15:1Gc15:2][Gc23:0Gcnot:1:2Gc13:3][Gcnot:0:3Gc21:1Gc7:2][Gc4:0Gc21:1Gcnot:3:2][Gcnot:0:3Gc10:1Gc18:2][Gc16:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc15:1Gc5:2][Gc3:0Gc11:1Gc22:2Gc10:3][Gcnot:0:1Gc7:2Gc0:3][Gcnot:0:1Gc5:2Gc3:3][Gcnot:0:1Gc7:2Gc13:3][Gc10:0Gcnot:1:2Gc13:3][Gc2:0Gc17:1Gc20:2Gc15:3][Gc21:0Gc13:1Gcnot:3:2][Gc0:0Gc22:1Gc6:2Gc11:3][Gc6:0Gc10:1Gcnot:3:2][Gc21:0Gc6:1Gc11:2Gc2:3][Gcnot:0:1Gc16:2Gc18:3][Gc12:0Gc15:1Gcnot:3:2][Gc18:0Gc7:1Gc14:2Gc10:3][Gc8:0Gc23:1Gc18:2Gc8:3][Gc2:0Gcnot:1:2Gc6:3][Gc0:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc6:1Gc10:2][Gc6:0Gc23:1Gc0:2Gc0:3][Gc10:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc3:3][Gc10:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gc12:0Gc8:1Gcnot:3:2][Gc2:0Gcnot:1:2Gc11:3][Gc20:0Gc20:1Gc15:2Gc19:3][Gc5:0Gc0:1Gcnot:3:2][Gc7:0Gcnot:1:2Gc15:3][Gc18:0Gcnot:1:2Gc1:3][Gc21:0Gc11:1Gcnot:3:2][Gc21:0Gc5:1Gc19:2Gc23:3][Gc5:0Gc20:1Gc11:2Gc1:3][Gcnot:0:1Gc15:2Gc21:3][Gcnot:0:3Gc6:1Gc19:2][Gcnot:0:1Gc12:2Gc21:3][Gc9:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc15:3][Gcnot:0:1Gc20:2Gc5:3][Gcnot:0:3Gc18:1Gc13:2][Gc7:0Gc2:1Gc14:2Gc8:3][Gcnot:0:1Gc17:2Gc11:3][Gcnot:0:3Gc3:1Gc4:2][Gc1:0Gcnot:1:2Gc1:3][Gcnot:0:1Gc2:2Gc4:3][Gc4:0Gc10:1Gcnot:3:2][Gc11:0Gc2:1Gcnot:3:2][Gcnot:0:3Gc20:1Gc4:2][Gcnot:0:3Gc20:1Gc14:2][Gcnot:0:3Gc1:1Gc16:2][Gc20:0Gc20:1Gcnot:3:2][Gc4:0Gcnot:1:2Gc15:3][Gc21:0Gc20:1Gc12:2Gc13:3][Gcnot:0:3Gc11:1Gc16:2][Gc0:0Gc9:1Gc9:2Gc0:3][Gc0:0Gc12:1Gc16:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc5:2Gc5:3][Gcnot:0:1Gc19:2Gc23:3][Gc12:0Gc18:1Gc1:2Gc11:3][Gcnot:0:3Gc22:1Gc6:2][Gcnot:0:3Gc18:1Gc0:2][Gc14:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc22:2][Gcnot:0:3Gc12:1Gc7:2][Gcnot:0:3Gc16:1Gc10:2][Gcnot:0:3Gc18:1Gc11:2][Gcnot:0:1Gc23:2Gc15:3][Gc10:0Gcnot:1:2Gc15:3][Gc9:0Gc5:1Gc10:2Gc3:3][Gcnot:0:3Gc16:1Gc5:2][Gcnot:0:1Gc11:2Gc17:3][Gc14:0Gc0:1Gc15:2Gc0:3][Gc10:0Gc17:1Gcnot:3:2][Gc6:0Gc10:1Gc13:2Gc13:3][Gc12:0Gc13:1Gc20:2Gc15:3][Gc20:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc20:2Gc12:3][Gcnot:0:1Gc5:2Gc6:3][Gc6:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc22:2][Gc16:0Gcnot:1:2Gc11:3][Gc3:0Gc15:1Gcnot:3:2][Gcnot:0:1Gc22:2Gc7:3][Gc8:0Gc8:1Gc14:2Gc16:3][Gc14:0Gc15:1Gcnot:3:2][Gc7:0Gc4:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc18:2][Gc0:0Gc9:1Gc3:2Gc6:3][Gc0:0Gc0:1Gc12:2Gc16:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc10:2Gc10:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc5:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc21:0Gc15:1Gcnot:3:2][Gc6:0Gc23:1Gcnot:3:2][Gc23:0Gc0:1Gc21:2Gc3:3][Gcnot:0:1Gc21:2Gc9:3][Gc4:0Gc20:1Gc10:2Gc19:3][Gc6:0Gcnot:1:2Gc13:3][Gc17:0Gc9:1Gcnot:3:2][Gc16:0Gc8:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc22:3][Gc22:0Gc17:1Gcnot:3:2][Gc9:0Gc1:1Gc2:2Gc14:3][Gcnot:0:1Gc23:2Gc11:3][Gcnot:0:3Gc5:1Gc9:2][Gc4:0Gcnot:1:2Gc10:3][Gc15:0Gc10:1Gc9:2Gc10:3][Gc14:0Gcnot:1:2Gc9:3][Gc20:0Gc1:1Gc0:2Gc5:3][Gc9:0Gc1:1Gc21:2Gc8:3][Gc8:0Gcnot:1:2Gc23:3][Gc10:0Gcnot:1:2Gc16:3][Gcnot:0:3Gc22:1Gc3:2][Gcnot:0:1Gc10:2Gc23:3][Gcnot:0:3Gc0:1Gc20:2][Gc10:0Gc10:1Gcnot:3:2][Gc4:0Gc6:1Gc8:2Gc14:3][Gcnot:0:3Gc9:1Gc15:2][Gcnot:0:1Gc3:2Gc12:3][Gcnot:0:3Gc3:1Gc18:2][Gc9:0Gc23:1Gcnot:3:2][Gcnot:0:1Gc22:2Gc20:3][Gc3:0Gc3:1Gc3:2Gc9:3][Gc12:0Gc10:1Gc0:2Gc1:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc16:3]
[Gc0:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc9:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc5:2Gc0:3][Gc23:0Gc22:1Gcnot:3:2][Gc15:0Gc14:1Gc15:2Gc11:3][Gc15:0Gcnot:1:2Gc8:3][Gc9:0Gc2:1Gcnot:3:2][Gcnot:0:3Gc10:1Gc21:2][Gc1:0Gc5:1Gc6:2Gc8:3][Gc14:0Gc7:1Gc5:2Gc8:3][Gcnot:0:3Gc0:1Gc13:2][Gcnot:0:1Gc23:2Gc23:3][Gcnot:0:3Gc21:1Gc21:2][Gcnot:0:1Gc1:2Gc0:3][Gc10:0Gc6:1Gcnot:3:2][Gcnot:0:1Gc20:2Gc3:3][Gc17:0Gc9:1Gc9:2Gc15:3][Gc2:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc17:1Gc5:2][Gcnot:0:3Gc6:1Gc9:2][Gc17:0Gc1:1Gcnot:3:2][Gc23:0Gc8:1Gc14:2Gc22:3][Gcnot:0:3Gc11:1Gc3:2][Gc4:0Gc8:1Gc7:2Gc21:3][Gcnot:0:3Gc21:1Gc18:2][Gcnot:0:1Gc6:2Gc4:3][Gc9:0Gc9:1Gcnot:3:2][Gc2:0Gcnot:1:2Gc3:3][Gc3:0Gcnot:1:2Gc18:3][Gcnot:0:1Gc2:2Gc1:3][Gcnot:0:3Gc10:1Gc6:2][Gc2:0Gcnot:1:2Gc15:3][Gc15:0Gc10:1Gc22:2Gc15:3][Gc6:0Gc1:1Gc3:2Gc9:3][Gc12:0Gc0:1Gc1:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]


==> anc/experiments/circuits/S1_4Q_B3_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gcnot:0:1Gc14:2Gc0:3][Gc22:0Gcnot:1:2Gc23:3][Gc0:0Gcnot:1:2Gc5:3][Gc14:0Gc4:1Gc19:2Gc8:3][Gcnot:0:3Gc8:1Gc9:2]
[Gc5:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc22:2Gc6:3][Gc0:0Gcnot:1:2Gc20:3][Gc8:0Gc10:1Gc10:2Gc2:3][Gc23:0Gc4:1Gc1:2Gc1:3]
[Gc15:0Gc17:1Gcnot:3:2][Gcnot:0:3Gc16:1Gc7:2][Gc19:0Gc14:1Gcnot:3:2][Gc16:0Gc12:1Gc6:2Gc2:3][Gcnot:0:1Gc0:2Gc2:3]
[Gcnot:0:1Gc2:2Gc18:3][Gcnot:0:1Gc23:2Gc23:3][Gcnot:0:1Gc22:2Gc15:3][Gcnot:0:3Gc18:1Gc10:2][Gc14:0Gc6:1Gcnot:3:2]
[Gc16:0Gc22:1Gcnot:3:2][Gc11:0Gcnot:1:2Gc11:3][Gc18:0Gcnot:1:2Gc1:3][Gcnot:0:1Gc22:2Gc22:3][Gc10:0Gc8:1Gc22:2Gc9:3]
[Gcnot:0:3Gc13:1Gc21:2][Gc3:0Gc13:1Gc10:2Gc19:3][Gcnot:0:1Gc1:2Gc15:3][Gc15:0Gc10:1Gcnot:3:2][Gc15:0Gcnot:1:2Gc20:3]
[Gcnot:0:3Gc12:1Gc21:2][Gc5:0Gc21:1Gc6:2Gc9:3][Gcnot:0:1Gc9:2Gc10:3][Gc6:0Gcnot:1:2Gc7:3][Gc7:0Gcnot:1:2Gc1:3]
[Gc23:0Gc5:1Gc8:2Gc5:3][Gcnot:0:1Gc9:2Gc21:3][Gcnot:0:3Gc1:1Gc5:2][Gc17:0Gcnot:1:2Gc6:3][Gc11:0Gcnot:1:2Gc1:3][Gc13:0Gc0:1Gc1:2Gc11:3][Gc8:0Gc20:1Gc21:2Gc1:3][Gc21:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc6:2Gc14:3][Gcnot:0:1Gc8:2Gc0:3]
[Gcnot:0:3Gc5:1Gc16:2][Gc0:0Gc9:1Gcnot:3:2][Gc19:0Gc14:1Gc6:2Gc8:3][Gcnot:0:1Gc10:2Gc18:3][Gc12:0Gc18:1Gc0:2Gc8:3][Gc12:0Gc11:1Gc13:2Gc4:3][Gc0:0Gc2:1Gc12:2Gc4:3][Gcnot:0:1Gc4:2Gc2:3][Gcnot:0:3Gc7:1Gc9:2][Gc14:0Gcnot:1:2Gc2:3]
[Gcnot:0:1Gc11:2Gc23:3][Gc13:0Gc4:1Gcnot:3:2][Gcnot:0:3Gc8:1Gc15:2][Gc1:0Gc2:1Gcnot:3:2][Gc6:0Gcnot:1:2Gc19:3][Gc10:0Gc20:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc9:2Gc0:3][Gcnot:0:3Gc19:1Gc13:2][Gc3:0Gc15:1Gcnot:3:2]
[Gc18:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc21:3][Gc5:0Gc13:1Gc15:2Gc23:3][Gc12:0Gcnot:1:2Gc6:3][Gc13:0Gc15:1Gcnot:3:2][Gc20:0Gcnot:1:2Gc13:3][Gc2:0Gc12:1Gc3:2Gc8:3][Gc13:0Gc11:1Gcnot:3:2][Gcnot:0:3Gc13:1Gc0:2][Gc16:0Gc17:1Gc15:2Gc9:3]
[Gcnot:0:3Gc9:1Gc11:2][Gcnot:0:1Gc11:2Gc1:3][Gcnot:0:1Gc13:2Gc17:3][Gcnot:0:3Gc11:1Gc14:2][Gc6:0Gc9:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc22:3][Gc5:0Gc6:1Gc0:2Gc7:3][Gc2:0Gc16:1Gc0:2Gc10:3][Gcnot:0:3Gc1:1Gc13:2][Gc11:0Gcnot:1:2Gc20:3]
[Gcnot:0:3Gc17:1Gc22:2][Gcnot:0:1Gc21:2Gc12:3][Gcnot:0:1Gc17:2Gc5:3][Gc12:0Gc1:1Gc16:2Gc8:3][Gcnot:0:3Gc16:1Gc3:2][Gc16:0Gc23:1Gc12:2Gc17:3][Gc17:0Gc12:1Gc15:2Gc7:3][Gcnot:0:3Gc14:1Gc10:2][Gc18:0Gcnot:1:2Gc14:3][Gcnot:0:1Gc23:2Gc0:3]
[Gcnot:0:1Gc16:2Gc12:3][Gc1:0Gcnot:1:2Gc9:3][Gc14:0Gc17:1Gc16:2Gc7:3][Gc6:0Gcnot:1:2Gc23:3][Gc8:0Gc16:1Gc2:2Gc14:3][Gc16:0Gc10:1Gcnot:3:2][Gc5:0Gc4:1Gcnot:3:2][Gcnot:0:1Gc3:2Gc10:3][Gcnot:0:1Gc6:2Gc19:3][Gc0:0Gc22:1Gc5:2Gc6:3]
[Gcnot:0:1Gc6:2Gc23:3][Gc17:0Gcnot:1:2Gc14:3][Gcnot:0:1Gc18:2Gc14:3][Gc16:0Gc14:1Gc15:2Gc10:3][Gc20:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc9:1Gc16:2][Gc0:0Gc11:1Gcnot:3:2][Gc18:0Gc8:1Gc4:2Gc14:3][Gc6:0Gc17:1Gcnot:3:2][Gcnot:0:1Gc8:2Gc2:3][Gcnot:0:1Gc22:2Gc9:3][Gc6:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc3:3][Gcnot:0:3Gc6:1Gc9:2][Gc4:0Gcnot:1:2Gc22:3]
[Gc8:0Gcnot:1:2Gc18:3][Gc6:0Gc1:1Gcnot:3:2][Gc10:0Gc12:1Gc6:2Gc21:3][Gcnot:0:3Gc17:1Gc1:2][Gc3:0Gcnot:1:2Gc16:3][Gc8:0Gc11:1Gc23:2Gc2:3][Gcnot:0:1Gc17:2Gc12:3][Gc7:0Gcnot:1:2Gc7:3][Gc0:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc23:2Gc14:3][Gc1:0Gc4:1Gc23:2Gc18:3][Gc9:0Gc19:1Gc16:2Gc3:3][Gc7:0Gc20:1Gcnot:3:2][Gc15:0Gc9:1Gcnot:3:2][Gc8:0Gcnot:1:2Gc6:3]
[Gc2:0Gc15:1Gcnot:3:2][Gc23:0Gc10:1Gcnot:3:2][Gcnot:0:3Gc16:1Gc17:2][Gc12:0Gcnot:1:2Gc18:3][Gc1:0Gcnot:1:2Gc18:3][Gcnot:0:3Gc12:1Gc8:2][Gcnot:0:1Gc13:2Gc1:3][Gcnot:0:3Gc21:1Gc3:2][Gc7:0Gc17:1Gcnot:3:2][Gc15:0Gc14:1Gc22:2Gc10:3][Gc14:0Gc0:1Gc1:2Gc21:3][Gcnot:0:1Gc1:2Gc15:3][Gcnot:0:1Gc1:2Gc9:3][Gcnot:0:1Gc19:2Gc22:3][Gc11:0Gcnot:1:2Gc3:3]
[Gcnot:0:1Gc23:2Gc6:3][Gc13:0Gcnot:1:2Gc18:3][Gc18:0Gc22:1Gc17:2Gc5:3][Gc8:0Gc5:1Gc6:2Gc3:3][Gcnot:0:1Gc15:2Gc12:3][Gc21:0Gc2:1Gc9:2Gc6:3][Gc0:0Gc21:1Gcnot:3:2][Gc6:0Gc5:1Gcnot:3:2][Gc17:0Gc9:1Gc17:2Gc23:3][Gcnot:0:1Gc18:2Gc5:3][Gcnot:0:1Gc13:2Gc1:3][Gc19:0Gc17:1Gc10:2Gc7:3][Gc12:0Gc21:1Gc0:2Gc18:3][Gcnot:0:3Gc0:1Gc22:2][Gcnot:0:3Gc7:1Gc10:2]
[Gcnot:0:3Gc0:1Gc21:2][Gc1:0Gc0:1Gcnot:3:2][Gc9:0Gc10:1Gcnot:3:2][Gc12:0Gcnot:1:2Gc23:3][Gcnot:0:3Gc6:1Gc10:2][Gc5:0Gc11:1Gc1:2Gc3:3][Gc4:0Gc12:1Gc3:2Gc15:3][Gcnot:0:1Gc0:2Gc7:3][Gcnot:0:1Gc1:2Gc16:3][Gc17:0Gc2:1Gc14:2Gc22:3][Gcnot:0:1Gc1:2Gc18:3][Gc6:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc10:2][Gc21:0Gc13:1Gc8:2Gc1:3][Gc21:0Gc22:1Gcnot:3:2]
[Gc13:0Gc4:1Gc23:2Gc2:3][Gc0:0Gc6:1Gc21:2Gc19:3][Gc20:0Gcnot:1:2Gc14:3][Gc11:0Gc17:1Gc5:2Gc16:3][Gc13:0Gcnot:1:2Gc9:3][Gcnot:0:3Gc3:1Gc15:2][Gc12:0Gcnot:1:2Gc6:3][Gc22:0Gc15:1Gc10:2Gc14:3][Gc4:0Gc20:1Gc5:2Gc1:3][Gc19:0Gc7:1Gc22:2Gc20:3][Gc2:0Gc11:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc11:3][Gcnot:0:3Gc3:1Gc5:2][Gc18:0Gc12:1Gc15:2Gc4:3][Gc11:0Gcnot:1:2Gc14:3]
[Gcnot:0:3Gc3:1Gc10:2][Gc2:0Gcnot:1:2Gc11:3][Gcnot:0:1Gc22:2Gc0:3][Gc5:0Gc17:1Gc22:2Gc21:3][Gcnot:0:3Gc5:1Gc17:2][Gcnot:0:3Gc18:1Gc3:2][Gc15:0Gc2:1Gc16:2Gc15:3][Gc4:0Gc9:1Gcnot:3:2][Gc4:0Gc5:1Gcnot:3:2][Gc8:0Gcnot:1:2Gc18:3][Gcnot:0:3Gc1:1Gc1:2][Gc13:0Gc1:1Gcnot:3:2][Gc20:0Gcnot:1:2Gc8:3][Gc2:0Gc6:1Gcnot:3:2][Gc4:0Gcnot:1:2Gc9:3]
[Gcnot:0:1Gc23:2Gc9:3][Gcnot:0:1Gc11:2Gc0:3][Gcnot:0:3Gc16:1Gc4:2][Gc21:0Gcnot:1:2Gc22:3][Gc6:0Gc20:1Gc19:2Gc15:3][Gc13:0Gc15:1Gcnot:3:2][Gc2:0Gc11:1Gc5:2Gc8:3][Gcnot:0:3Gc12:1Gc7:2][Gc15:0Gc12:1Gc6:2Gc4:3][Gc9:0Gc10:1Gc18:2Gc11:3][Gc10:0Gc1:1Gcnot:3:2][Gc21:0Gc4:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc23:2][Gcnot:0:3Gc6:1Gc11:2][Gc5:0Gcnot:1:2Gc21:3][Gcnot:0:1Gc6:2Gc15:3][Gcnot:0:3Gc21:1Gc18:2][Gc23:0Gc5:1Gc6:2Gc0:3][Gc7:0Gc3:1Gcnot:3:2][Gc22:0Gc2:1Gc9:2Gc14:3]
[Gc22:0Gc17:1Gc6:2Gc1:3][Gc3:0Gc3:1Gcnot:3:2][Gc23:0Gc15:1Gc15:2Gc0:3][Gc23:0Gc7:1Gc2:2Gc19:3][Gc18:0Gc13:1Gc11:2Gc20:3][Gc21:0Gc18:1Gc7:2Gc3:3][Gcnot:0:1Gc19:2Gc6:3][Gc14:0Gc17:1Gc4:2Gc19:3][Gcnot:0:3Gc6:1Gc3:2][Gc7:0Gc20:1Gcnot:3:2][Gc15:0Gc6:1Gcnot:3:2][Gc6:0Gc16:1Gc7:2Gc10:3][Gc5:0Gcnot:1:2Gc17:3][Gc19:0Gc4:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc1:3][Gc6:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc3:3][Gcnot:0:3Gc12:1Gc20:2][Gcnot:0:1Gc8:2Gc17:3][Gc10:0Gc8:1Gc0:2Gc1:3]
[Gcnot:0:1Gc18:2Gc3:3][Gc18:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc5:2Gc4:3][Gcnot:0:3Gc4:1Gc9:2][Gc3:0Gc2:1Gcnot:3:2][Gc4:0Gc0:1Gc22:2Gc22:3][Gcnot:0:3Gc5:1Gc8:2][Gc12:0Gc3:1Gc22:2Gc18:3][Gcnot:0:3Gc1:1Gc12:2][Gc15:0Gc15:1Gc15:2Gc14:3][Gc8:0Gc3:1Gc18:2Gc8:3][Gc12:0Gc22:1Gc6:2Gc15:3][Gcnot:0:3Gc12:1Gc2:2][Gcnot:0:1Gc13:2Gc9:3][Gcnot:0:3Gc13:1Gc6:2][Gc18:0Gc22:1Gc10:2Gc23:3][Gcnot:0:3Gc2:1Gc18:2][Gc21:0Gc12:1Gcnot:3:2][Gc3:0Gc3:1Gcnot:3:2][Gc7:0Gcnot:1:2Gc18:3]
[Gcnot:0:1Gc14:2Gc1:3][Gc9:0Gc14:1Gc3:2Gc21:3][Gc17:0Gcnot:1:2Gc23:3][Gc0:0Gc7:1Gc13:2Gc8:3][Gcnot:0:3Gc19:1Gc16:2][Gc9:0Gc1:1Gcnot:3:2][Gc23:0Gc23:1Gc4:2Gc23:3][Gc18:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc18:1Gc2:2][Gcnot:0:3Gc7:1Gc21:2][Gc7:0Gc22:1Gc21:2Gc11:3][Gc17:0Gc2:1Gcnot:3:2][Gc21:0Gc12:1Gc9:2Gc4:3][Gc8:0Gc4:1Gc11:2Gc2:3][Gc1:0Gcnot:1:2Gc9:3][Gc8:0Gc8:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc15:3][Gc17:0Gc20:1Gcnot:3:2][Gc9:0Gcnot:1:2Gc22:3][Gc16:0Gc13:1Gc12:2Gc19:3]
[Gc14:0Gc4:1Gc18:2Gc1:3][Gc17:0Gc3:1Gc16:2Gc13:3][Gcnot:0:1Gc6:2Gc16:3][Gc7:0Gc21:1Gcnot:3:2][Gcnot:0:3Gc18:1Gc12:2][Gc16:0Gc12:1Gc7:2Gc6:3][Gc18:0Gc13:1Gc15:2Gc22:3][Gc20:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc16:1Gc16:2][Gc7:0Gc21:1Gc9:2Gc9:3][Gcnot:0:1Gc20:2Gc5:3][Gc9:0Gcnot:1:2Gc19:3][Gc1:0Gc11:1Gc5:2Gc5:3][Gc6:0Gc9:1Gcnot:3:2][Gcnot:0:1Gc1:2Gc22:3][Gcnot:0:3Gc11:1Gc9:2][Gcnot:0:3Gc17:1Gc16:2][Gc7:0Gcnot:1:2Gc10:3][Gcnot:0:1Gc2:2Gc3:3][Gc20:0Gc15:1Gcnot:3:2]
[Gc23:0Gc17:1Gcnot:3:2][Gc1:0Gc1:1Gc14:2Gc18:3][Gcnot:0:3Gc1:1Gc4:2][Gc14:0Gcnot:1:2Gc9:3][Gcnot:0:3Gc3:1Gc1:2][Gcnot:0:3Gc14:1Gc21:2][Gc16:0Gcnot:1:2Gc12:3][Gcnot:0:1Gc7:2Gc13:3][Gcnot:0:3Gc21:1Gc8:2][Gc22:0Gc5:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc9:3][Gc9:0Gcnot:1:2Gc22:3][Gc5:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc8:2Gc0:3][Gc12:0Gc18:1Gc19:2Gc20:3][Gcnot:0:3Gc20:1Gc10:2][Gcnot:0:1Gc13:2Gc17:3][Gcnot:0:1Gc12:2Gc7:3][Gc17:0Gcnot:1:2Gc22:3][Gcnot:0:1Gc4:2Gc12:3]
[Gc21:0Gc3:1Gcnot:3:2][Gc20:0Gcnot:1:2Gc6:3][Gc16:0Gc7:1Gc17:2Gc3:3][Gc11:0Gc14:1Gcnot:3:2][Gc2:0Gcnot:1:2Gc13:3][Gc16:0Gc5:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc1:3][Gcnot:0:3Gc6:1Gc6:2][Gcnot:0:1Gc13:2Gc12:3][Gc1:0Gc18:1Gcnot:3:2][Gc13:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc7:1Gc21:2][Gcnot:0:1Gc3:2Gc23:3][Gcnot:0:1Gc16:2Gc18:3][Gcnot:0:1Gc23:2Gc23:3][Gc23:0Gc3:1Gc8:2Gc22:3][Gc18:0Gc12:1Gc6:2Gc11:3][Gcnot:0:3Gc8:1Gc15:2][Gcnot:0:3Gc2:1Gc20:2][Gc19:0Gcnot:1:2Gc11:3]
[Gc1:0Gcnot:1:2Gc7:3][Gc22:0Gcnot:1:2Gc9:3][Gc3:0Gc3:1Gc9:2Gc20:3][Gc12:0Gc15:1Gc3:2Gc18:3][Gc15:0Gc0:1Gc22:2Gc20:3][Gc17:0Gcnot:1:2Gc7:3][Gc20:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc3:3][Gc9:0Gc15:1Gc0:2Gc14:3][Gcnot:0:1Gc9:2Gc20:3][Gcnot:0:3Gc19:1Gc3:2][Gcnot:0:3Gc19:1Gc21:2][Gc12:0Gc19:1Gcnot:3:2][Gcnot:0:3Gc9:1Gc0:2][Gcnot:0:3Gc10:1Gc9:2][Gcnot:0:3Gc8:1Gc15:2][Gc18:0Gcnot:1:2Gc18:3][Gcnot:0:3Gc14:1Gc4:2][Gcnot:0:1Gc17:2Gc15:3][Gc14:0Gc20:1Gc6:2Gc7:3][Gc19:0Gc21:1Gcnot:3:2][Gcnot:0:3Gc4:1Gc9:2][Gc4:0Gc20:1Gc14:2Gc7:3][Gc15:0Gc8:1Gc7:2Gc11:3][Gc16:0Gc6:1Gc10:2Gc9:3]
[Gc15:0Gc1:1Gc1:2Gc1:3][Gc2:0Gc6:1Gc7:2Gc7:3][Gcnot:0:3Gc5:1Gc5:2][Gcnot:0:1Gc12:2Gc14:3][Gc1:0Gc19:1Gc20:2Gc13:3][Gc18:0Gc11:1Gc14:2Gc2:3][Gc7:0Gc23:1Gc7:2Gc17:3][Gc17:0Gc8:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc14:3][Gc11:0Gc7:1Gcnot:3:2][Gc4:0Gc23:1Gcnot:3:2][Gc9:0Gc2:1Gc15:2Gc8:3][Gc16:0Gc18:1Gcnot:3:2][Gc19:0Gc9:1Gc21:2Gc4:3][Gcnot:0:1Gc16:2Gc14:3][Gcnot:0:1Gc18:2Gc10:3][Gc3:0Gcnot:1:2Gc17:3][Gc2:0Gc10:1Gc4:2Gc13:3][Gc0:0Gc1:1Gc11:2Gc15:3][Gc2:0Gc1:1Gcnot:3:2][Gc1:0Gc8:1Gc6:2Gc21:3][Gc7:0Gc16:1Gc3:2Gc20:3][Gc20:0Gcnot:1:2Gc20:3][Gc15:0Gcnot:1:2Gc19:3][Gcnot:0:1Gc21:2Gc8:3]
[Gc2:0Gc9:1Gcnot:3:2][Gc22:0Gc5:1Gc5:2Gc0:3][Gcnot:0:1Gc10:2Gc18:3][Gc1:0Gc1:1Gc13:2Gc7:3][Gc14:0Gcnot:1:2Gc9:3][Gcnot:0:1Gc22:2Gc0:3][Gc16:0Gc3:1Gc1:2Gc8:3][Gcnot:0:3Gc0:1Gc22:2][Gcnot:0:3Gc10:1Gc3:2][Gcnot:0:1Gc16:2Gc1:3][Gc20:0Gc0:1Gc7:2Gc18:3][Gc23:0Gc17:1Gcnot:3:2][Gc18:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc20:2Gc7:3][Gc3:0Gc14:1Gc17:2Gc15:3][Gc15:0Gc15:1Gc6:2Gc5:3][Gc1:0Gc14:1Gc13:2Gc5:3][Gc18:0Gcnot:1:2Gc9:3][Gcnot:0:3Gc16:1Gc21:2][Gc9:0Gc6:1Gc21:2Gc3:3][Gc17:0Gc9:1Gc7:2Gc23:3][Gc12:0Gc23:1Gc11:2Gc14:3][Gcnot:0:1Gc10:2Gc14:3][Gcnot:0:3Gc20:1Gc13:2][Gcnot:0:1Gc1:2Gc13:3]
[Gc8:0Gc16:1Gc12:2Gc2:3][Gc4:0Gc4:1Gc15:2Gc5:3][Gc9:0Gc1:1Gc22:2Gc22:3][Gc2:0Gcnot:1:2Gc10:3][Gcnot:0:3Gc19:1Gc6:2][Gcnot:0:1Gc10:2Gc8:3][Gcnot:0:1Gc20:2Gc16:3][Gc5:0Gcnot:1:2Gc10:3][Gc1:0Gc14:1Gcnot:3:2][Gc2:0Gc8:1Gcnot:3:2][Gc20:0Gc21:1Gcnot:3:2][Gc15:0Gc7:1Gcnot:3:2][Gc8:0Gc13:1Gcnot:3:2][Gc6:0Gc4:1Gcnot:3:2][Gc5:0Gcnot:1:2Gc22:3][Gc15:0Gc6:1Gc16:2Gc10:3][Gc15:0Gcnot:1:2Gc22:3][Gcnot:0:3Gc2:1Gc7:2][Gc5:0Gc15:1Gc14:2Gc14:3][Gc18:0Gc1:1Gcnot:3:2][Gc2:0Gc4:1Gcnot:3:2][Gc6:0Gc1:1Gcnot:3:2][Gcnot:0:3Gc14:1Gc4:2][Gcnot:0:1Gc5:2Gc12:3][Gcnot:0:1Gc0:2Gc17:3]
[Gc19:0Gc19:1Gcnot:3:2][Gc8:0Gc8:1Gc0:2Gc0:3][Gcnot:0:3Gc15:1Gc15:2][Gc22:0Gcnot:1:2Gc9:3][Gc3:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc20:1Gc10:2][Gcnot:0:3Gc7:1Gc18:2][Gcnot:0:1Gc19:2Gc16:3][Gc4:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc13:2][Gcnot:0:3Gc1:1Gc11:2][Gc4:0Gc14:1Gc5:2Gc19:3][Gc2:0Gc15:1Gcnot:3:2][Gc22:0Gc18:1Gc20:2Gc21:3][Gc10:0Gc21:1Gc5:2Gc17:3][Gc3:0Gc20:1Gcnot:3:2][Gcnot:0:3Gc8:1Gc3:2][Gc9:0Gcnot:1:2Gc20:3][Gcnot:0:1Gc7:2Gc7:3][Gcnot:0:3Gc22:1Gc15:2][Gc21:0Gc0:1Gc17:2Gc6:3][Gc23:0Gc12:1Gc17:2Gc9:3][Gcnot:0:3Gc20:1Gc17:2][Gc22:0Gc1:1Gc19:2Gc18:3][Gcnot:0:3Gc15:1Gc12:2]
[Gcnot:0:3Gc23:1Gc12:2][Gc12:0Gc12:1Gc19:2Gc16:3][Gcnot:0:1Gc3:2Gc9:3][Gc13:0Gc2:1Gcnot:3:2][Gc13:0Gcnot:1:2Gc18:3][Gc11:0Gc3:1Gc1:2Gc22:3][Gc12:0Gcnot:1:2Gc18:3][Gcnot:0:1Gc12:2Gc11:3][Gcnot:0:3Gc19:1Gc18:2][Gc12:0Gcnot:1:2Gc7:3][Gc11:0Gc9:1Gc14:2Gc7:3][Gc7:0Gc15:1Gc7:2Gc10:3][Gcnot:0:1Gc18:2Gc10:3][Gc12:0Gc9:1Gc17:2Gc7:3][Gc11:0Gcnot:1:2Gc15:3][Gc18:0Gc20:1Gc20:2Gc15:3][Gc9:0Gc17:1Gc21:2Gc8:3][Gc14:0Gcnot:1:2Gc0:3][Gc18:0Gc15:1Gcnot:3:2][Gc7:0Gc19:1Gc14:2Gc10:3][Gc22:0Gc10:1Gc8:2Gc20:3][Gc7:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc15:3][Gcnot:0:1Gc3:2Gc22:3][Gcnot:0:3Gc4:1Gc12:2]
[Gcnot:0:3Gc3:1Gc2:2][Gcnot:0:3Gc16:1Gc14:2][Gcnot:0:1Gc18:2Gc3:3][Gc9:0Gc9:1Gcnot:3:2][Gc11:0Gc4:1Gc17:2Gc21:3][Gc10:0Gc18:1Gc17:2Gc22:3][Gc9:0Gc21:1Gc19:2Gc18:3][Gc12:0Gc13:1Gcnot:3:2][Gc5:0Gc17:1Gcnot:3:2][Gcnot:0:3Gc5:1Gc4:2][Gc10:0Gc9:1Gc13:2Gc7:3][Gc5:0Gcnot:1:2Gc4:3][Gc14:0Gc15:1Gc0:2Gc9:3][Gc19:0Gc9:1Gc5:2Gc4:3][Gc23:0Gc16:1Gcnot:3:2][Gc23:0Gc18:1Gcnot:3:2][Gcnot:0:1Gc18:2Gc16:3][Gc16:0Gc12:1Gc4:2Gc15:3][Gcnot:0:3Gc9:1Gc14:2][Gc9:0Gcnot:1:2Gc20:3][Gcnot:0:3Gc13:1Gc21:2][Gcnot:0:1Gc21:2Gc20:3][Gcnot:0:3Gc21:1Gc1:2][Gcnot:0:1Gc4:2Gc22:3][Gcnot:0:3Gc6:1Gc9:2]
[Gcnot:0:3Gc18:1Gc2:2][Gc15:0Gcnot:1:2Gc10:3][Gc17:0Gc15:1Gcnot:3:2][Gc18:0Gc15:1Gc6:2Gc8:3][Gc5:0Gc3:1Gc11:2Gc17:3][Gcnot:0:1Gc10:2Gc12:3][Gc6:0Gc14:1Gc5:2Gc17:3][Gc4:0Gcnot:1:2Gc2:3][Gc16:0Gc11:1Gcnot:3:2][Gcnot:0:1Gc5:2Gc12:3][Gcnot:0:3Gc20:1Gc4:2][Gc14:0Gc2:1Gc20:2Gc14:3][Gcnot:0:3Gc18:1Gc7:2][Gcnot:0:3Gc17:1Gc21:2][Gcnot:0:1Gc9:2Gc22:3][Gc16:0Gc2:1Gc22:2Gc6:3][Gc9:0Gc8:1Gc19:2Gc9:3][Gcnot:0:1Gc12:2Gc21:3][Gc18:0Gcnot:1:2Gc4:3][Gc17:0Gc12:1Gc11:2Gc9:3][Gc4:0Gc16:1Gcnot:3:2][Gc7:0Gcnot:1:2Gc16:3][Gc14:0Gc1:1Gc14:2Gc20:3][Gcnot:0:1Gc7:2Gc18:3][Gc18:0Gcnot:1:2Gc5:3][Gc13:0Gc2:1Gcnot:3:2][Gc23:0Gc1:1Gc21:2Gc16:3][Gc23:0Gc1:1Gcnot:3:2][Gc1:0Gc2:1Gc15:2Gc1:3][Gc6:0Gcnot:1:2Gc1:3]
[Gcnot:0:1Gc22:2Gc21:3][Gc2:0Gc7:1Gcnot:3:2][Gc19:0Gc9:1Gcnot:3:2][Gc8:0Gc16:1Gcnot:3:2][Gc6:0Gc22:1Gc2:2Gc10:3][Gc20:0Gc18:1Gcnot:3:2][Gc13:0Gcnot:1:2Gc1:3][Gc11:0Gcnot:1:2Gc1:3][Gcnot:0:1Gc3:2Gc15:3][Gc7:0Gc6:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc19:3][Gc15:0Gc14:1Gc16:2Gc14:3][Gc3:0Gc18:1Gcnot:3:2][Gc6:0Gcnot:1:2Gc2:3][Gc6:0Gc2:1Gc6:2Gc16:3][Gc14:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc4:1Gc8:2][Gc13:0Gc4:1Gcnot:3:2][Gc1:0Gc15:1Gc15:2Gc14:3][Gcnot:0:3Gc13:1Gc23:2][Gc3:0Gc0:1Gc10:2Gc10:3][Gc11:0Gc17:1Gcnot:3:2][Gc3:0Gc0:1Gc21:2Gc23:3][Gc6:0Gc1:1Gc19:2Gc17:3][Gc22:0Gc0:1Gc10:2Gc2:3][Gc20:0Gc6:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc19:3][Gcnot:0:1Gc21:2Gc4:3][Gc15:0Gc7:1Gc10:2Gc10:3][Gcnot:0:1Gc1:2Gc4:3]
[Gc9:0Gcnot:1:2Gc6:3][Gcnot:0:1Gc13:2Gc0:3][Gcnot:0:1Gc7:2Gc1:3][Gcnot:0:3Gc22:1Gc16:2][Gc6:0Gc18:1Gc7:2Gc12:3][Gc4:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc15:1Gc15:2][Gc23:0Gcnot:1:2Gc13:3][Gcnot:0:3Gc21:1Gc7:2][Gc4:0Gc21:1Gcnot:3:2][Gcnot:0:3Gc10:1Gc18:2][Gc16:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc15:1Gc5:2][Gc3:0Gc11:1Gc22:2Gc10:3][Gcnot:0:1Gc7:2Gc0:3][Gcnot:0:1Gc5:2Gc3:3][Gcnot:0:1Gc7:2Gc13:3][Gc10:0Gcnot:1:2Gc13:3][Gc2:0Gc17:1Gc20:2Gc15:3][Gc21:0Gc13:1Gcnot:3:2][Gc0:0Gc22:1Gc6:2Gc11:3][Gc6:0Gc10:1Gcnot:3:2][Gc21:0Gc6:1Gc11:2Gc2:3][Gcnot:0:1Gc16:2Gc18:3][Gc12:0Gc15:1Gcnot:3:2][Gc18:0Gc7:1Gc14:2Gc10:3][Gc8:0Gc23:1Gc18:2Gc8:3][Gc2:0Gcnot:1:2Gc6:3][Gc0:0Gcnot:1:2Gc15:3][Gcnot:0:3Gc6:1Gc10:2]
[Gc12:0Gc8:1Gcnot:3:2][Gc2:0Gcnot:1:2Gc11:3][Gc20:0Gc20:1Gc15:2Gc19:3][Gc5:0Gc0:1Gcnot:3:2][Gc7:0Gcnot:1:2Gc15:3][Gc18:0Gcnot:1:2Gc1:3][Gc21:0Gc11:1Gcnot:3:2][Gc21:0Gc5:1Gc19:2Gc23:3][Gc5:0Gc20:1Gc11:2Gc1:3][Gcnot:0:1Gc15:2Gc21:3][Gcnot:0:3Gc6:1Gc19:2][Gcnot:0:1Gc12:2Gc21:3][Gc9:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc13:2Gc15:3][Gcnot:0:1Gc20:2Gc5:3][Gcnot:0:3Gc18:1Gc13:2][Gc7:0Gc2:1Gc14:2Gc8:3][Gcnot:0:1Gc17:2Gc11:3][Gcnot:0:3Gc3:1Gc4:2][Gc1:0Gcnot:1:2Gc1:3][Gcnot:0:1Gc2:2Gc4:3][Gc4:0Gc10:1Gcnot:3:2][Gc11:0Gc2:1Gcnot:3:2][Gcnot:0:3Gc20:1Gc4:2][Gcnot:0:3Gc20:1Gc14:2][Gcnot:0:3Gc1:1Gc16:2][Gc20:0Gc20:1Gcnot:3:2][Gc4:0Gcnot:1:2Gc15:3][Gc21:0Gc20:1Gc12:2Gc13:3][Gcnot:0:3Gc11:1Gc16:2]
[Gcnot:0:1Gc19:2Gc23:3][Gc12:0Gc18:1Gc1:2Gc11:3][Gcnot:0:3Gc22:1Gc6:2][Gcnot:0:3Gc18:1Gc0:2][Gc14:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc15:1Gc22:2][Gcnot:0:3Gc12:1Gc7:2][Gcnot:0:3Gc16:1Gc10:2][Gcnot:0:3Gc18:1Gc11:2][Gcnot:0:1Gc23:2Gc15:3][Gc10:0Gcnot:1:2Gc15:3][Gc9:0Gc5:1Gc10:2Gc3:3][Gcnot:0:3Gc16:1Gc5:2][Gcnot:0:1Gc11:2Gc17:3][Gc14:0Gc0:1Gc15:2Gc0:3][Gc10:0Gc17:1Gcnot:3:2][Gc6:0Gc10:1Gc13:2Gc13:3][Gc12:0Gc13:1Gc20:2Gc15:3][Gc20:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc20:2Gc12:3][Gcnot:0:1Gc5:2Gc6:3][Gc6:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc1:1Gc22:2][Gc16:0Gcnot:1:2Gc11:3][Gc3:0Gc15:1Gcnot:3:2][Gcnot:0:1Gc22:2Gc7:3][Gc8:0Gc8:1Gc14:2Gc16:3][Gc14:0Gc15:1Gcnot:3:2][Gc7:0Gc4:1Gcnot:3:2][Gcnot:0:3Gc21:1Gc18:2]
[Gc21:0Gc15:1Gcnot:3:2][Gc6:0Gc23:1Gcnot:3:2][Gc23:0Gc0:1Gc21:2Gc3:3][Gcnot:0:1Gc21:2Gc9:3][Gc4:0Gc20:1Gc10:2Gc19:3][Gc6:0Gcnot:1:2Gc13:3][Gc17:0Gc9:1Gcnot:3:2][Gc16:0Gc8:1Gcnot:3:2][Gc21:0Gcnot:1:2Gc22:3][Gc22:0Gc17:1Gcnot:3:2][Gc9:0Gc1:1Gc2:2Gc14:3][Gcnot:0:1Gc23:2Gc11:3][Gcnot:0:3Gc5:1Gc9:2][Gc4:0Gcnot:1:2Gc10:3][Gc15:0Gc10:1Gc9:2Gc10:3][Gc14:0Gcnot:1:2Gc9:3][Gc20:0Gc1:1Gc0:2Gc5:3][Gc9:0Gc1:1Gc21:2Gc8:3][Gc8:0Gcnot:1:2Gc23:3][Gc10:0Gcnot:1:2Gc16:3][Gcnot:0:3Gc22:1Gc3:2][Gcnot:0:1Gc10:2Gc23:3][Gcnot:0:3Gc0:1Gc20:2][Gc10:0Gc10:1Gcnot:3:2][Gc4:0Gc6:1Gc8:2Gc14:3][Gcnot:0:3Gc9:1Gc15:2][Gcnot:0:1Gc3:2Gc12:3][Gcnot:0:3Gc3:1Gc18:2][Gc9:0Gc23:1Gcnot:3:2][Gcnot:0:1Gc22:2Gc20:3]
[Gc23:0Gc22:1Gcnot:3:2][Gc15:0Gc14:1Gc15:2Gc11:3][Gc15:0Gcnot:1:2Gc8:3][Gc9:0Gc2:1Gcnot:3:2][Gcnot:0:3Gc10:1Gc21:2][Gc1:0Gc5:1Gc6:2Gc8:3][Gc14:0Gc7:1Gc5:2Gc8:3][Gcnot:0:3Gc0:1Gc13:2][Gcnot:0:1Gc23:2Gc23:3][Gcnot:0:3Gc21:1Gc21:2][Gcnot:0:1Gc1:2Gc0:3][Gc10:0Gc6:1Gcnot:3:2][Gcnot:0:1Gc20:2Gc3:3][Gc17:0Gc9:1Gc9:2Gc15:3][Gc2:0Gcnot:1:2Gc5:3][Gcnot:0:3Gc17:1Gc5:2][Gcnot:0:3Gc6:1Gc9:2][Gc17:0Gc1:1Gcnot:3:2][Gc23:0Gc8:1Gc14:2Gc22:3][Gcnot:0:3Gc11:1Gc3:2][Gc4:0Gc8:1Gc7:2Gc21:3][Gcnot:0:3Gc21:1Gc18:2][Gcnot:0:1Gc6:2Gc4:3][Gc9:0Gc9:1Gcnot:3:2][Gc2:0Gcnot:1:2Gc3:3][Gc3:0Gcnot:1:2Gc18:3][Gcnot:0:1Gc2:2Gc1:3][Gcnot:0:3Gc10:1Gc6:2][Gc2:0Gcnot:1:2Gc15:3][Gc15:0Gc10:1Gc22:2Gc15:3]


==> anc/experiments/circuits/S1_4Q_B3_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc6:0Gc1:1Gc6:2Gc6:3][Gc23:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc6:0Gc6:1Gc3:2Gc6:3][Gc1:0Gc12:1Gc12:2Gc13:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc9:0Gc23:1Gc3:2Gc9:3][Gc23:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc9:0Gc6:1Gc6:2Gc3:3][Gc10:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc2:0Gc6:1Gc12:2Gc9:3][Gc0:0Gc2:1Gc0:2Gc23:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc16:0Gc9:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc3:0Gc3:1Gc10:2Gc10:3][Gc12:0Gc1:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc1:0Gc12:1Gc6:2Gc3:3][Gcnot:0:1Gc1:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc9:0Gc12:1Gc3:2Gc6:3][Gc12:0Gc0:1Gc12:2Gc1:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc6:0Gc6:1Gc6:2Gc23:3][Gc10:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc3:1Gc3:2Gc0:3][Gc0:0Gc12:1Gc1:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc1:0Gc3:1Gc16:2Gc3:3][Gc0:0Gc1:1Gc0:2Gc1:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc6:0Gc10:1Gc9:2Gc6:3][Gc0:0Gc0:1Gc12:2Gc0:3]
[Gc6:0Gc6:1Gc0:2Gc9:3][Gc12:0Gc12:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc3:0Gc12:1Gc9:2Gc6:3][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc1:0Gc6:1Gc9:2Gc12:3][Gc0:0Gc0:1Gc23:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc10:0Gc9:1Gc6:2Gc6:3][Gc0:0Gc10:1Gc23:2Gc23:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc9:1Gc0:2Gc3:3][Gc12:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc12:1Gc0:2Gc10:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc16:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc6:0Gc3:1Gc9:2Gc16:3][Gc23:0Gc23:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc3:0Gc6:1Gc1:2Gc12:3][Gc1:0Gc1:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc9:0Gc9:1Gc9:2Gc3:3][Gc23:0Gc23:1Gc12:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc2:0Gc6:1Gc6:2Gc9:3][Gc0:0Gc12:1Gc1:2Gc1:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc3:0Gc3:1Gc3:2Gc6:3][Gc16:0Gc1:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc16:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc6:0Gc6:1Gc2:2Gc6:3][Gc10:0Gc2:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc3:0Gc6:1Gc23:2Gc12:3][Gc10:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc3:1Gc3:2Gc9:3][Gc0:0Gc0:1Gc0:2Gc2:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc0:0Gc9:1Gc3:2Gc9:3][Gc0:0Gc12:1Gc1:2Gc1:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc1:0Gc3:1Gc6:2Gc0:3][Gcnot:0:3Gc13:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc16:3]
[Gc6:0Gc3:1Gc3:2Gc3:3][Gc0:0Gc2:1Gc0:2Gc23:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc23:0Gc3:1Gc6:2Gc3:3][Gc0:0Gc12:1Gc10:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc6:0Gc6:1Gc9:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc3:0Gc0:1Gc9:2Gc1:3][Gc12:0Gc0:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc9:0Gc12:1Gc6:2Gc6:3][Gc1:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc16:3]
[Gc9:0Gc9:1Gc2:2Gc23:3][Gc12:0Gc2:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc1:0Gc23:1Gc3:2Gc9:3][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc3:0Gc1:1Gc3:2Gc12:3][Gc12:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc9:0Gc0:1Gc6:2Gc2:3][Gc23:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc12:0Gc1:1Gc3:2Gc0:3][Gc0:0Gc0:1Gc1:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc9:1Gc6:2Gc6:3][Gc0:0Gc23:1Gc10:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc6:0Gc9:1Gc3:2Gc9:3][Gc2:0Gc0:1Gc23:2Gc23:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc9:0Gc3:1Gc23:2Gc9:3][Gc12:0Gc23:1Gc0:2Gc1:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc12:0Gc6:1Gc6:2Gc10:3][Gc0:0Gc16:1Gc16:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc6:0Gc6:1Gc9:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc6:0Gc23:1Gc0:2Gc0:3][Gc10:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc0:0Gc9:1Gc9:2Gc0:3][Gc0:0Gc12:1Gc16:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc0:0Gc9:1Gc3:2Gc6:3][Gc0:0Gc0:1Gc12:2Gc16:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc10:2Gc10:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc3:0Gc3:1Gc3:2Gc9:3][Gc12:0Gc10:1Gc0:2Gc1:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc16:3]
[Gc6:0Gc1:1Gc3:2Gc9:3][Gc12:0Gc0:1Gc1:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]


==> anc/experiments/circuits/S1_4Q_B3_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc5:1Gc9:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc23:0Gc0:1Gc0:2Gc12:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc5:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc9:3]
[Gc16:0Gc16:1Gc3:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc5:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gc9:0Gc0:1Gc0:2Gc3:3]
[Gc2:0Gc2:1Gc2:2Gc16:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc2:0Gc2:1Gc12:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc10:1Gc0:2Gc0:3][Gcnot:0:3Gc3:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc10:0Gc0:1Gc0:2Gc23:3]
[Gc16:0Gc16:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc5:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gc9:2Gc9:3][Gc12:0Gc5:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc3:3][Gc0:0Gc16:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc5:2Gc5:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc23:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc5:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc5:0Gc16:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc23:2Gc12:3][Gc0:0Gc12:1Gc9:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gcnot:0:1Gc0:2Gc0:3][Gc23:0Gc9:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc5:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc3:0Gc2:1Gc2:2Gc12:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc23:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc3:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc5:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc12:2Gc12:3][Gc23:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc16:3][Gc0:0Gc0:1Gc0:2Gc3:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3]
[Gc2:0Gc2:1Gc3:2Gc2:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc12:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc23:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc23:0Gc12:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc3:2Gc3:3]
[Gc16:0Gc16:1Gc16:2Gc2:3][Gcnot:0:1Gc0:2Gc9:3][Gc5:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc5:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc23:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc5:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc2:0Gc2:1Gc12:2Gc16:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc23:0Gc23:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc0:1Gc12:2Gc10:3][Gc3:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc0:1Gc13:2Gc16:3][Gcnot:0:3Gc0:1Gc3:2][Gc16:0Gc0:1Gc0:2Gc16:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc16:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc23:3]
[Gc12:0Gc12:1Gc2:2Gc2:3][Gc9:0Gc9:1Gcnot:3:2][Gc0:0Gc0:1Gc23:2Gc9:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc5:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gc9:2Gc9:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc2:1Gc12:2Gc16:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gc9:0Gc0:1Gc0:2Gc9:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc0:1Gc16:2Gc12:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc5:2Gc5:3][Gcnot:0:1Gc0:2Gc9:3][Gc12:0Gc12:1Gc0:2Gc0:3]
[Gc16:0Gc0:1Gc3:2Gc16:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc5:3][Gc3:0Gc0:1Gc0:2Gc9:3]
[Gc2:0Gc16:1Gc16:2Gc2:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc12:1Gc5:2Gc0:3]
[Gc12:0Gc2:1Gc2:2Gc2:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc9:1Gc23:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc12:1Gc12:2Gc12:3][Gc3:0Gc9:1Gc9:2Gc9:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gc0:0Gc0:1Gc0:2Gc3:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc23:1Gc12:2Gc12:3][Gc0:0Gc9:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc5:3][Gc0:0Gc0:1Gc9:2Gc9:3]
[Gc2:0Gc2:1Gc2:2Gc16:3][Gc0:0Gcnot:1:2Gc0:3][Gcnot:0:1Gc12:2Gc0:3][Gc10:0Gc12:1Gcnot:3:2][Gc3:0Gc0:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc10:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3]
[Gc16:0Gc16:1Gc16:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc5:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc5:0Gc12:1Gc23:2Gc23:3][Gc9:0Gc9:1Gc0:2Gc9:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc3:3][Gc10:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc5:2Gc5:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc5:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc0:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc9:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc5:2Gc0:3]


==> anc/experiments/circuits/S1_5Q_B0_circuits_complete.txt <==
# Complete DRB circuits
[Gc8:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gcnot:1:4Gc12:2Gc12:3][Gc9:0Gc12:1Gc0:2Gc0:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc9:2Gc0:3Gc0:4][Gc20:0Gc9:1Gc12:2Gc4:3Gc20:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc4:3Gc4:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc22:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc8:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc9:3Gc3:4][Gc0:0Gc20:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc6:2Gc0:3Gc0:4][Gc4:0Gc3:1Gc20:2Gc9:3Gc6:4][Gc0:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc4:1Gc4:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc4:3Gc4:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc9:4][Gc8:0Gc6:1Gc3:2Gc3:3Gc0:4][Gc6:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc4:0Gc6:1Gc3:2Gc12:3Gc3:4][Gc0:0Gc6:1Gc12:2Gc0:3Gc4:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc3:0Gc12:1Gc9:2Gc0:3Gc6:4][Gc12:0Gc0:1Gc20:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc4:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc4:1Gc4:2Gc4:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc9:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc6:2Gc20:3Gc3:4][Gcnot:1:0Gcnot:2:3Gc4:4][Gc4:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc20:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc20:3Gc20:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4][Gc6:0Gc4:1Gc6:2Gc3:3Gc20:4][Gc4:0Gc0:1Gc20:2Gc4:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc22:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc4:1Gc4:2Gc4:3Gc4:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc20:3][Gc0:0Gcnot:1:2Gc9:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc3:4][Gc6:0Gc6:1Gc3:2Gc3:3Gc6:4][Gc0:0Gc0:1Gc20:2Gc20:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc4:3Gc4:4][Gcnot:1:0Gc4:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gcnot:1:4Gc12:2Gc8:3][Gc6:0Gc12:1Gc9:2Gc3:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3Gc6:4][Gc13:0Gcnot:1:4Gc16:2Gc7:3][Gc20:0Gc4:1Gc23:2Gc23:3Gc2:4][Gcnot:1:0Gc0:2Gc21:3Gc4:4][Gc15:0Gc15:1Gcnot:2:3Gc15:4][Gc4:0Gc9:1Gcnot:2:3Gc1:4][Gc3:0Gc6:1Gc6:2Gc3:3Gc3:4][Gc0:0Gc4:1Gc12:2Gc18:3Gc22:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc20:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc8:0Gc1:1Gc11:2Gcnot:4:3][Gc21:0Gcnot:1:2Gc20:3Gc13:4][Gc21:0Gcnot:1:2Gc3:3Gc9:4][Gc14:0Gcnot:1:4Gc3:2Gc14:3][Gc6:0Gc15:1Gcnot:2:3Gc9:4][Gc9:0Gc6:1Gc3:2Gc8:3Gc20:4][Gcnot:1:0Gc4:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc4:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc11:0Gcnot:1:4Gc1:2Gc16:3][Gc18:0Gc1:1Gc10:2Gc22:3Gc2:4][Gcnot:1:0Gc23:2Gc10:3Gc2:4][Gc15:0Gcnot:1:4Gc12:2Gc8:3][Gc2:0Gcnot:1:4Gc6:2Gc10:3][Gc0:0Gc9:1Gc6:2Gc0:3Gc3:4][Gc0:0Gc4:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc22:1Gc22:2Gc4:3Gc4:4]
[Gc8:0Gc8:1Gc3:2Gc8:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc18:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc8:3Gc22:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4][Gc19:0Gc1:1Gc16:2Gc22:3Gc8:4][Gc2:0Gc16:1Gc7:2Gcnot:4:3][Gc20:0Gcnot:1:4Gc2:2Gc1:3][Gc12:0Gcnot:1:4Gc12:2Gc22:3][Gc7:0Gc12:1Gc2:2Gc14:3Gc12:4][Gc9:0Gc9:1Gc18:2Gc3:3Gc3:4][Gc20:0Gc0:1Gc0:2Gc20:3Gc4:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gc0:2Gc4:3Gc4:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc20:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc3:4][Gc4:0Gc19:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc15:2Gc13:3Gc21:4][Gc5:0Gc10:1Gc3:2Gcnot:4:3][Gc8:0Gc6:1Gc0:2Gc7:3Gc7:4][Gc1:0Gc4:1Gc6:2Gcnot:4:3][Gc3:0Gc3:1Gc6:2Gc3:3Gc8:4][Gc20:0Gc4:1Gc12:2Gc18:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc5:1Gc17:2Gc10:3Gc23:4][Gcnot:1:0Gc11:2Gc9:3Gc6:4][Gc2:0Gc21:1Gc7:2Gc23:3Gc20:4][Gc22:0Gcnot:1:2Gc21:3Gc13:4][Gc19:0Gc22:1Gc17:2Gc21:3Gc22:4][Gc12:0Gc6:1Gc3:2Gc6:3Gc9:4][Gc0:0Gcnot:1:2Gc20:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc4:1Gc4:2Gc4:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc8:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc18:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4][Gc13:0Gc21:1Gc8:2Gc13:3Gc16:4][Gc10:0Gc14:1Gcnot:2:3Gc22:4][Gc9:0Gc11:1Gc13:2Gc7:3Gc10:4][Gc2:0Gc23:1Gc15:2Gcnot:4:3][Gc6:0Gcnot:1:2Gc5:3Gc10:4][Gc0:0Gc6:1Gc6:2Gc6:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc4:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc8:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc8:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc9:2Gc0:3Gc0:4][Gc15:0Gc15:1Gcnot:2:3Gc1:4][Gc10:0Gc6:1Gc2:2Gc6:3Gc2:4][Gc16:0Gcnot:1:2Gc19:3Gc12:4][Gc8:0Gcnot:1:4Gc20:2Gc6:3][Gcnot:1:0Gc12:2Gc20:3Gc17:4][Gc11:0Gc0:1Gcnot:2:3Gc8:4][Gc8:0Gcnot:1:4Gc2:2Gc16:3][Gc4:0Gc18:1Gc18:2Gc8:3Gc10:4][Gc1:0Gc0:1Gcnot:2:3Gc9:4][Gcnot:1:0Gc18:2Gc10:3Gc22:4][Gc6:0Gc8:1Gc9:2Gc22:3Gc3:4][Gc20:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc4:2Gc4:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc3:3][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc20:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc5:0Gcnot:1:2Gc10:3Gc12:4][Gc10:0Gc21:1Gc18:2Gcnot:4:3][Gc3:0Gcnot:1:2Gc13:3Gc14:4][Gc19:0Gc4:1Gc22:2Gc3:3Gc12:4][Gc0:0Gc12:1Gc7:2Gc8:3Gc7:4][Gc7:0Gc18:1Gcnot:2:3Gc22:4][Gc4:0Gc21:1Gc8:2Gcnot:4:3][Gc10:0Gc13:1Gc7:2Gcnot:4:3][Gc18:0Gc13:1Gc20:2Gc2:3Gc11:4][Gc22:0Gcnot:1:4Gc4:2Gc0:3][Gc6:0Gc0:1Gc0:2Gc6:3Gc8:4][Gc20:0Gc0:1Gc0:2Gc4:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc6:3Gc0:4][Gc8:0Gc12:1Gc6:2Gc3:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc18:1Gc0:2Gc0:3Gc20:4][Gcnot:1:0Gc15:2Gc10:3Gc17:4][Gc4:0Gc13:1Gc18:2Gcnot:4:3][Gcnot:1:0Gc19:2Gc8:3Gc21:4][Gc10:0Gc11:1Gc9:2Gc6:3Gc8:4][Gc15:0Gc2:1Gcnot:2:3Gc7:4][Gc23:0Gc21:1Gcnot:2:3Gc10:4][Gc19:0Gc9:1Gcnot:2:3Gc23:4][Gc0:0Gc14:1Gcnot:2:3Gc7:4][Gc17:0Gc7:1Gc13:2Gc7:3Gc15:4][Gc20:0Gcnot:1:4Gc6:2Gc19:3][Gc6:0Gc12:1Gc9:2Gc9:3Gc9:4][Gc18:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc4:3Gc4:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc22:0Gc8:1Gc8:2Gc8:3Gc18:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc1:0Gc17:1Gc13:2Gcnot:4:3][Gc16:0Gc19:1Gc3:2Gc5:3Gc7:4][Gc20:0Gc15:1Gc7:2Gcnot:4:3][Gc17:0Gc11:1Gc4:2Gc5:3Gc22:4][Gc13:0Gc19:1Gc2:2Gc6:3Gc16:4][Gc21:0Gc23:1Gc22:2Gcnot:4:3][Gcnot:1:0Gc9:2Gc20:3Gc10:4][Gcnot:1:0Gc18:2Gc14:3Gc19:4][Gc7:0Gcnot:1:4Gc14:2Gc21:3][Gcnot:1:0Gc20:2Gc13:3Gc5:4][Gc12:0Gc6:1Gc0:2Gc20:3Gc3:4][Gc0:0Gc20:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc4:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc18:0Gc22:1Gc22:2Gc22:3Gc3:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc8:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc9:3Gc0:4][Gc21:0Gcnot:1:2Gc3:3Gc8:4][Gcnot:1:0Gc18:2Gc3:3Gc15:4][Gcnot:1:0Gc8:2Gc15:3Gc12:4][Gc14:0Gcnot:1:4Gc15:2Gc2:3][Gc4:0Gc10:1Gcnot:2:3Gc14:4][Gc12:0Gc8:1Gc0:2Gc22:3Gc15:4][Gc16:0Gc20:1Gc15:2Gc14:3Gc17:4][Gc14:0Gc1:1Gc8:2Gc2:3Gc18:4][Gc6:0Gcnot:1:4Gc19:2Gc11:3][Gc18:0Gcnot:1:2Gc3:3Gc13:4][Gc3:0Gc6:1Gc9:2Gc6:3Gc9:4][Gc0:0Gc20:1Gc20:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc4:3Gc4:4][Gc0:0Gc4:1Gc4:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc8:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc13:0Gc5:1Gc4:2Gc1:3Gc23:4][Gc19:0Gc10:1Gc20:2Gcnot:4:3][Gc22:0Gc7:1Gc2:2Gc15:3Gc21:4][Gcnot:1:0Gc18:2Gc22:3Gc18:4][Gc22:0Gc16:1Gc15:2Gcnot:4:3][Gc11:0Gc11:1Gc23:2Gc11:3Gc14:4][Gc20:0Gc3:1Gc2:2Gc3:3Gc1:4][Gc8:0Gcnot:1:2Gc13:3Gc19:4][Gcnot:1:0Gc16:2Gc9:3Gc23:4][Gc12:0Gcnot:1:2Gc20:3Gc15:4][Gc3:0Gc3:1Gc3:2Gc3:3Gc3:4][Gc18:0Gc20:1Gc4:2Gc4:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc4:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc4:1Gc4:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc6:1Gc8:2Gc0:3Gc0:4][Gcnot:1:0Gc2:2Gc13:3Gc20:4][Gc20:0Gcnot:1:2Gc3:3Gc14:4][Gc14:0Gcnot:1:4Gc5:2Gc3:3][Gc22:0Gcnot:1:2Gc16:3Gc5:4][Gc22:0Gc11:1Gc1:2Gcnot:4:3][Gc18:0Gcnot:1:2Gc5:3Gc16:4][Gc20:0Gcnot:1:2Gc7:3Gc3:4][Gc2:0Gc6:1Gcnot:2:3Gc7:4][Gc22:0Gc14:1Gc1:2Gc7:3Gc13:4][Gc8:0Gc15:1Gc18:2Gc0:3Gc21:4][Gc6:0Gc6:1Gc4:2Gc3:3Gc6:4][Gc0:0Gc6:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc4:3Gc12:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc8:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4][Gc20:0Gc10:1Gc11:2Gcnot:4:3][Gc5:0Gc6:1Gc1:2Gc8:3Gc20:4][Gcnot:1:0Gc7:2Gc1:3Gc4:4][Gc5:0Gc2:1Gcnot:2:3Gc15:4][Gc18:0Gc11:1Gc16:2Gcnot:4:3][Gc14:0Gc0:1Gcnot:2:3Gc1:4][Gc19:0Gc12:1Gc23:2Gc5:3Gc3:4][Gc7:0Gcnot:1:2Gc5:3Gc11:4][Gcnot:1:0Gc10:2Gc4:3Gc1:4][Gc15:0Gcnot:1:4Gc1:2Gc4:3][Gc10:0Gcnot:1:4Gc6:2Gc22:3][Gc17:0Gc23:1Gc23:2Gc22:3Gc13:4][Gc3:0Gc16:1Gc10:2Gcnot:4:3][Gc20:0Gc0:1Gc15:2Gc2:3Gc7:4][Gcnot:1:0Gc18:2Gc5:3Gc5:4][Gc3:0Gc3:1Gc12:2Gc3:3Gc6:4][Gc0:0Gc4:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc4:3Gc4:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc3:3Gc0:4][Gc23:0Gc21:1Gc20:2Gc3:3Gc7:4][Gc10:0Gcnot:1:4Gc11:2Gc13:3][Gc2:0Gc10:1Gc15:2Gcnot:4:3][Gc18:0Gcnot:1:4Gc22:2Gc9:3][Gc22:0Gcnot:1:2Gc23:3Gc20:4][Gc23:0Gcnot:1:2Gc18:3Gc14:4][Gcnot:1:0Gc21:2Gc6:3Gc10:4][Gc13:0Gc21:1Gc11:2Gc8:3Gc20:4][Gc23:0Gc17:1Gc23:2Gcnot:4:3][Gc8:0Gcnot:1:4Gc20:2Gc11:3][Gc9:0Gc1:1Gc3:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc1:3Gc0:4][Gc15:0Gcnot:1:4Gc17:2Gc18:3][Gc1:0Gcnot:1:4Gc22:2Gc5:3][Gc21:0Gc9:1Gc15:2Gc13:3Gc0:4][Gc3:0Gc9:1Gc20:2Gc6:3Gc9:4][Gc0:0Gc8:1Gc0:2Gc20:3Gc4:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc4:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gc0:2Gc4:3Gc4:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc3:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc8:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc9:4][Gcnot:1:0Gc18:2Gc4:3Gc13:4][Gc5:0Gc23:1Gc4:2Gc7:3Gc15:4][Gc18:0Gc12:1Gc12:2Gcnot:4:3][Gcnot:1:0Gc13:2Gc4:3Gc14:4][Gcnot:1:0Gc18:2Gc7:3Gc4:4][Gc9:0Gcnot:1:4Gc7:2Gc0:3][Gc3:0Gc18:1Gcnot:2:3Gc1:4][Gc0:0Gcnot:1:2Gc17:3Gc5:4][Gc2:0Gc0:1Gc16:2Gc6:3Gc8:4][Gc18:0Gcnot:1:4Gc18:2Gc20:3][Gc3:0Gc20:1Gc12:2Gcnot:4:3][Gc9:0Gc3:1Gc8:2Gcnot:4:3][Gcnot:1:0Gc3:2Gc17:3Gc13:4][Gc3:0Gc14:1Gc18:2Gc18:3Gc12:4][Gcnot:1:0Gc19:2Gc21:3Gc8:4][Gc6:0Gc4:1Gc6:2Gc9:3Gc4:4][Gc20:0Gc0:1Gc12:2Gc4:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc22:2Gc22:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc10:0Gcnot:1:4Gc23:2Gc11:3][Gc22:0Gc8:1Gc17:2Gcnot:4:3][Gc8:0Gcnot:1:4Gc15:2Gc3:3][Gc16:0Gc9:1Gc3:2Gcnot:4:3][Gc18:0Gcnot:1:2Gc6:3Gc7:4][Gcnot:1:0Gc7:2Gc5:3Gc16:4][Gc21:0Gcnot:1:2Gc7:3Gc15:4][Gc18:0Gcnot:1:4Gc23:2Gc10:3][Gcnot:1:0Gc13:2Gc19:3Gc9:4][Gc5:0Gc11:1Gcnot:2:3Gc10:4][Gc13:0Gc7:1Gc2:2Gc14:3Gc23:4][Gc18:0Gcnot:1:4Gc4:2Gc13:3][Gc15:0Gc18:1Gcnot:2:3Gc6:4][Gc10:0Gcnot:1:4Gc19:2Gc22:3][Gc2:0Gc6:1Gc2:2Gc4:3Gc14:4][Gc3:0Gc9:1Gc12:2Gc6:3Gc4:4][Gc20:0Gc20:1Gc0:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc12:3Gc12:4][Gc4:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc22:0Gc22:1Gc19:2Gc8:3Gc8:4][Gcnot:1:0Gc6:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc9:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc22:1Gc9:2Gc19:3Gc7:4][Gc22:0Gc4:1Gc5:2Gc15:3Gc0:4][Gc0:0Gc16:1Gc3:2Gc6:3Gc7:4][Gc22:0Gc9:1Gc23:2Gc16:3Gc11:4][Gcnot:1:0Gc17:2Gc12:3Gc4:4][Gc3:0Gc12:1Gcnot:2:3Gc17:4][Gc21:0Gc1:1Gc1:2Gc20:3Gc18:4][Gc3:0Gc7:1Gc13:2Gcnot:4:3][Gc5:0Gc19:1Gc6:2Gc15:3Gc12:4][Gc19:0Gc3:1Gc23:2Gcnot:4:3][Gc20:0Gcnot:1:4Gc18:2Gc20:3][Gcnot:1:0Gc8:2Gc9:3Gc20:4][Gc17:0Gcnot:1:4Gc18:2Gc9:3][Gc14:0Gc22:1Gc3:2Gc13:3Gc22:4][Gc7:0Gcnot:1:2Gc5:3Gc1:4][Gc20:0Gc3:1Gc9:2Gc4:3Gc3:4][Gc0:0Gc20:1Gc4:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc8:3Gc8:4][Gc0:0Gc6:1Gc3:2Gc6:3Gc9:4][Gc2:0Gcnot:1:4Gc13:2Gc23:3][Gc19:0Gc5:1Gc21:2Gc6:3Gc13:4][Gcnot:1:0Gc22:2Gc9:3Gc20:4][Gc13:0Gc16:1Gc3:2Gc16:3Gc7:4][Gc8:0Gcnot:1:2Gc0:3Gc9:4][Gc11:0Gc20:1Gcnot:2:3Gc6:4][Gc23:0Gcnot:1:2Gc6:3Gc15:4][Gc23:0Gc0:1Gcnot:2:3Gc6:4][Gcnot:1:0Gc23:2Gc16:3Gc7:4][Gc20:0Gc1:1Gc10:2Gcnot:4:3][Gc9:0Gc8:1Gcnot:2:3Gc12:4][Gc7:0Gc7:1Gc13:2Gc18:3Gc13:4][Gc7:0Gcnot:1:4Gc17:2Gc9:3][Gc11:0Gcnot:1:4Gc6:2Gc15:3][Gcnot:1:0Gc19:2Gc21:3Gc6:4][Gc19:0Gc22:1Gc0:2Gc9:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc18:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc4:2Gc4:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc4:1Gc0:2Gc0:3Gc4:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc8:2Gc12:3Gc22:4][Gcnot:1:0Gc6:2Gc6:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc18:0Gc4:1Gc0:2Gc0:3Gc0:4][Gc15:0Gc16:1Gc14:2Gc7:3Gc4:4][Gcnot:1:0Gc17:2Gc3:3Gc9:4][Gc4:0Gc18:1Gc20:2Gc17:3Gc0:4][Gc11:0Gcnot:1:4Gc11:2Gc22:3][Gcnot:1:0Gc0:2Gc19:3Gc4:4][Gc20:0Gc15:1Gc18:2Gc10:3Gc8:4][Gcnot:1:0Gc21:2Gc4:3Gc10:4][Gc6:0Gcnot:1:2Gc18:3Gc7:4][Gc9:0Gc2:1Gcnot:2:3Gc11:4][Gc12:0Gcnot:1:2Gc1:3Gc19:4][Gc2:0Gc19:1Gc11:2Gcnot:4:3][Gc1:0Gcnot:1:4Gc16:2Gc8:3][Gc18:0Gc3:1Gcnot:2:3Gc3:4][Gc14:0Gcnot:1:2Gc13:3Gc13:4][Gcnot:1:0Gc10:2Gc17:3Gc4:4][Gc3:0Gc9:1Gc9:2Gc9:3Gc6:4][Gc12:0Gcnot:1:2Gc20:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc22:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc22:3Gc0:4][Gc0:0Gc12:1Gc4:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc8:0Gc22:1Gc22:2Gc18:3Gc22:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc18:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc9:4][Gc17:0Gcnot:1:2Gc15:3Gc19:4][Gc11:0Gc4:1Gc9:2Gc14:3Gc10:4][Gc21:0Gcnot:1:4Gc3:2Gc22:3][Gc7:0Gcnot:1:4Gc4:2Gc9:3][Gcnot:1:0Gc17:2Gc17:3Gc6:4][Gc20:0Gc16:1Gc10:2Gc11:3Gc1:4][Gc17:0Gc11:1Gc4:2Gc9:3Gc1:4][Gc21:0Gc9:1Gc2:2Gc12:3Gc17:4][Gc9:0Gc1:1Gcnot:2:3Gc8:4][Gc10:0Gc17:1Gcnot:2:3Gc1:4][Gc15:0Gc0:1Gc9:2Gcnot:4:3][Gc22:0Gc14:1Gc3:2Gc3:3Gc7:4][Gc14:0Gc3:1Gc14:2Gc17:3Gc15:4][Gc20:0Gcnot:1:2Gc4:3Gc23:4][Gc3:0Gc18:1Gc23:2Gc13:3Gc11:4][Gc14:0Gc16:1Gc0:2Gcnot:4:3][Gc8:0Gc8:1Gc8:2Gcnot:4:3][Gc7:0Gc1:1Gc13:2Gc17:3Gc1:4][Gc20:0Gc19:1Gc6:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc18:3Gc1:4][Gc3:0Gc6:1Gc3:2Gc8:3Gc9:4][Gc18:0Gc6:1Gc18:2Gc0:3Gc22:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc22:1Gc12:2Gc12:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc4:2Gc4:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc4:0Gc5:1Gc18:2Gcnot:4:3][Gc1:0Gcnot:1:4Gc15:2Gc21:3][Gc11:0Gcnot:1:2Gc11:3Gc5:4][Gc9:0Gc1:1Gc9:2Gc2:3Gc2:4][Gcnot:1:0Gc8:2Gc3:3Gc1:4][Gcnot:1:0Gc9:2Gc4:3Gc7:4][Gc10:0Gcnot:1:2Gc0:3Gc5:4][Gc20:0Gcnot:1:4Gc0:2Gc1:3][Gc13:0Gcnot:1:2Gc18:3Gc5:4][Gc8:0Gcnot:1:4Gc0:2Gc22:3][Gc4:0Gcnot:1:4Gc9:2Gc21:3][Gcnot:1:0Gc0:2Gc7:3Gc16:4][Gc15:0Gcnot:1:2Gc10:3Gc13:4][Gc15:0Gc9:1Gc20:2Gc12:3Gc6:4][Gc3:0Gc3:1Gcnot:2:3Gc5:4][Gc14:0Gcnot:1:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc2:3Gc21:4][Gcnot:1:0Gc11:2Gc22:3Gc9:4][Gc17:0Gc2:1Gc0:2Gc9:3Gc4:4][Gc9:0Gcnot:1:4Gc7:2Gc23:3][Gc6:0Gc3:1Gc6:2Gc9:3Gc12:4][Gc12:0Gc4:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc22:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc22:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc4:1Gc0:2Gc0:3Gc4:4]
[Gc18:0Gc22:1Gc22:2Gc3:3Gc22:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc17:0Gcnot:1:2Gc2:3Gc6:4][Gc21:0Gc1:1Gc19:2Gc7:3Gc9:4][Gc20:0Gc19:1Gc4:2Gc8:3Gc18:4][Gc21:0Gcnot:1:4Gc12:2Gc2:3][Gc21:0Gcnot:1:2Gc19:3Gc21:4][Gc16:0Gcnot:1:4Gc18:2Gc11:3][Gcnot:1:0Gc0:2Gc20:3Gc12:4][Gc21:0Gc1:1Gcnot:2:3Gc16:4][Gc20:0Gc21:1Gc20:2Gc11:3Gc13:4][Gc11:0Gcnot:1:2Gc18:3Gc4:4][Gc21:0Gcnot:1:4Gc1:2Gc13:3][Gc18:0Gcnot:1:2Gc2:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc19:4][Gc12:0Gcnot:1:4Gc22:2Gc6:3][Gc16:0Gcnot:1:2Gc14:3Gc13:4][Gc9:0Gc0:1Gcnot:2:3Gc11:4][Gc18:0Gc8:1Gc22:2Gcnot:4:3][Gc16:0Gc18:1Gcnot:2:3Gc21:4][Gc4:0Gcnot:1:4Gc12:2Gc12:3][Gc14:0Gc0:1Gc15:2Gc18:3Gc8:4][Gc9:0Gc6:1Gc6:2Gc6:3Gc9:4][Gc18:0Gc20:1Gc12:2Gc4:3Gc6:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc22:0Gc8:1Gc8:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc22:0Gc12:1Gc0:2Gc12:3Gc8:4][Gc3:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc4:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc6:3Gc0:4][Gc21:0Gc8:1Gcnot:2:3Gc12:4][Gc22:0Gcnot:1:4Gc13:2Gc11:3][Gc10:0Gcnot:1:2Gc0:3Gc6:4][Gc15:0Gc0:1Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:2Gc5:3Gc5:4][Gc23:0Gcnot:1:4Gc6:2Gc22:3][Gc15:0Gc16:1Gc13:2Gcnot:4:3][Gcnot:1:0Gc7:2Gc0:3Gc10:4][Gc17:0Gcnot:1:2Gc18:3Gc22:4][Gc12:0Gcnot:1:2Gc2:3Gc12:4][Gc19:0Gc4:1Gcnot:2:3Gc3:4][Gc12:0Gc11:1Gc14:2Gc13:3Gc13:4][Gc3:0Gc15:1Gcnot:2:3Gc6:4][Gc16:0Gc13:1Gc15:2Gc7:3Gc1:4][Gc0:0Gcnot:1:2Gc23:3Gc20:4][Gc9:0Gc19:1Gc3:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc0:3Gc23:4][Gcnot:1:0Gc5:2Gc20:3Gc9:4][Gc19:0Gcnot:1:2Gc5:3Gc11:4][Gc17:0Gcnot:1:2Gc13:3Gc0:4][Gc3:0Gc6:1Gc6:2Gc4:3Gc12:4][Gc0:0Gc4:1Gc4:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc19:0Gc8:1Gc8:2Gc8:3Gc8:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc22:1Gc6:2Gc12:3Gc8:4][Gc0:0Gc0:1Gc6:2Gc3:3Gc0:4][Gc13:0Gcnot:1:2Gc19:3Gc14:4][Gc18:0Gc18:1Gc14:2Gc0:3Gc3:4][Gcnot:1:0Gc15:2Gc18:3Gc4:4][Gc7:0Gc7:1Gc5:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc19:3Gc0:4][Gc4:0Gc5:1Gc10:2Gc9:3Gc13:4][Gc21:0Gc9:1Gc17:2Gc14:3Gc11:4][Gc3:0Gc21:1Gc20:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc7:3Gc12:4][Gc1:0Gc13:1Gc14:2Gcnot:4:3][Gc9:0Gcnot:1:4Gc12:2Gc21:3][Gc2:0Gcnot:1:4Gc10:2Gc14:3][Gc20:0Gcnot:1:2Gc22:3Gc0:4][Gcnot:1:0Gc18:2Gc23:3Gc11:4][Gcnot:1:0Gc16:2Gc14:3Gc1:4][Gc7:0Gcnot:1:2Gc17:3Gc6:4][Gc10:0Gcnot:1:2Gc0:3Gc6:4][Gc9:0Gc2:1Gcnot:2:3Gc1:4][Gc14:0Gc14:1Gc3:2Gcnot:4:3][Gc1:0Gcnot:1:4Gc11:2Gc20:3][Gc9:0Gc9:1Gc4:2Gc3:3Gc4:4][Gc4:0Gc4:1Gc0:2Gc4:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc4:2Gc4:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc4:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc9:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc1:3Gc3:4][Gc15:0Gcnot:1:2Gc12:3Gc1:4][Gc14:0Gcnot:1:2Gc17:3Gc2:4][Gc15:0Gc20:1Gc19:2Gc18:3Gc21:4][Gc21:0Gc5:1Gc10:2Gc7:3Gc11:4][Gc14:0Gcnot:1:4Gc11:2Gc20:3][Gc15:0Gcnot:1:4Gc7:2Gc4:3][Gc14:0Gcnot:1:4Gc19:2Gc5:3][Gc3:0Gc23:1Gc21:2Gc17:3Gc4:4][Gc14:0Gc11:1Gcnot:2:3Gc1:4][Gc11:0Gcnot:1:4Gc20:2Gc10:3][Gcnot:1:0Gc19:2Gc13:3Gc16:4][Gc4:0Gcnot:1:2Gc22:3Gc4:4][Gc3:0Gcnot:1:2Gc20:3Gc15:4][Gc15:0Gcnot:1:4Gc11:2Gc20:3][Gc0:0Gc12:1Gc4:2Gc10:3Gc21:4][Gcnot:1:0Gc5:2Gc3:3Gc8:4][Gc13:0Gc23:1Gc15:2Gcnot:4:3][Gc14:0Gc19:1Gcnot:2:3Gc7:4][Gc12:0Gc21:1Gc23:2Gcnot:4:3][Gc9:0Gc6:1Gc6:2Gc9:3Gc9:4][Gc4:0Gc22:1Gc20:2Gc0:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc4:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc20:2Gcnot:4:3][Gcnot:1:0Gc6:2Gc12:3Gc12:4][Gc12:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc6:4][Gc2:0Gc1:1Gc5:2Gc9:3Gc6:4][Gc20:0Gc9:1Gcnot:2:3Gc19:4][Gc23:0Gcnot:1:4Gc15:2Gc4:3][Gc23:0Gcnot:1:4Gc10:2Gc14:3][Gc6:0Gc7:1Gc15:2Gcnot:4:3][Gc20:0Gc21:1Gc13:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc7:3Gc18:4][Gc1:0Gc0:1Gcnot:2:3Gc21:4][Gc22:0Gcnot:1:2Gc14:3Gc1:4][Gc1:0Gc11:1Gcnot:2:3Gc8:4][Gc5:0Gcnot:1:4Gc5:2Gc2:3][Gcnot:1:0Gc5:2Gc20:3Gc5:4][Gcnot:1:0Gc13:2Gc15:3Gc10:4][Gc7:0Gc16:1Gc2:2Gc10:3Gc14:4][Gcnot:1:0Gc7:2Gc4:3Gc19:4][Gc7:0Gcnot:1:2Gc5:3Gc23:4][Gc23:0Gc7:1Gcnot:2:3Gc12:4][Gc6:0Gc21:1Gc20:2Gcnot:4:3][Gc11:0Gcnot:1:2Gc0:3Gc18:4][Gc4:0Gc20:1Gc14:2Gc15:3Gc3:4][Gc12:0Gc6:1Gc6:2Gc6:3Gc9:4][Gc0:0Gc22:1Gc4:2Gc4:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc22:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc4:3Gc4:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc22:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc8:0Gc8:1Gc8:2Gc12:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc3:3Gc0:4][Gcnot:1:0Gc11:2Gc0:3Gc13:4][Gc0:0Gcnot:1:4Gc15:2Gc5:3][Gc21:0Gcnot:1:4Gc9:2Gc3:3][Gc23:0Gcnot:1:4Gc16:2Gc21:3][Gc15:0Gc14:1Gcnot:2:3Gc0:4][Gc19:0Gcnot:1:4Gc5:2Gc11:3][Gc5:0Gcnot:1:4Gc9:2Gc16:3][Gc4:0Gc8:1Gc3:2Gcnot:4:3][Gc5:0Gcnot:1:2Gc11:3Gc11:4][Gc0:0Gc6:1Gc11:2Gcnot:4:3][Gc17:0Gcnot:1:4Gc8:2Gc10:3][Gc11:0Gcnot:1:4Gc20:2Gc7:3][Gcnot:1:0Gc5:2Gc16:3Gc3:4][Gc23:0Gcnot:1:4Gc6:2Gc2:3][Gc17:0Gcnot:1:4Gc10:2Gc1:3][Gc22:0Gc12:1Gcnot:2:3Gc13:4][Gc4:0Gc8:1Gcnot:2:3Gc15:4][Gc10:0Gc9:1Gc20:2Gc12:3Gc2:4][Gc22:0Gcnot:1:2Gc7:3Gc5:4][Gc12:0Gcnot:1:4Gc4:2Gc19:3][Gc18:0Gcnot:1:4Gc14:2Gc20:3][Gcnot:1:0Gc16:2Gc22:3Gc13:4][Gc14:0Gc5:1Gc9:2Gc1:3Gc17:4][Gc8:0Gcnot:1:2Gc12:3Gc16:4][Gc8:0Gc19:1Gcnot:2:3Gc2:4][Gc3:0Gc18:1Gc6:2Gc0:3Gc6:4][Gc20:0Gc0:1Gc20:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc4:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc4:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc6:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc8:2Gc6:3Gc8:4][Gc0:0Gc9:1Gc0:2Gc3:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc13:4][Gc0:0Gc13:1Gc23:2Gc22:3Gc14:4][Gc6:0Gcnot:1:4Gc1:2Gc17:3][Gcnot:1:0Gc3:2Gc13:3Gc12:4][Gc4:0Gc20:1Gc0:2Gc3:3Gc4:4][Gc7:0Gc21:1Gc5:2Gcnot:4:3][Gc3:0Gc4:1Gc12:2Gcnot:4:3][Gc17:0Gcnot:1:4Gc3:2Gc7:3][Gc8:0Gc4:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc0:2Gc21:3Gc19:4][Gc3:0Gcnot:1:4Gc0:2Gc2:3][Gc1:0Gcnot:1:2Gc22:3Gc13:4][Gc17:0Gcnot:1:2Gc17:3Gc0:4][Gc23:0Gcnot:1:2Gc15:3Gc6:4][Gc21:0Gcnot:1:2Gc17:3Gc19:4][Gc0:0Gcnot:1:2Gc2:3Gc10:4][Gc13:0Gc9:1Gcnot:2:3Gc14:4][Gc16:0Gc10:1Gc6:2Gcnot:4:3][Gc13:0Gc7:1Gc8:2Gc8:3Gc5:4][Gc20:0Gc18:1Gc11:2Gc10:3Gc8:4][Gc6:0Gc3:1Gcnot:2:3Gc22:4][Gc3:0Gc9:1Gc4:2Gcnot:4:3][Gc4:0Gc6:1Gc2:2Gc19:3Gc3:4][Gc20:0Gc21:1Gc22:2Gcnot:4:3][Gc14:0Gcnot:1:2Gc8:3Gc13:4][Gc0:0Gc12:1Gc4:2Gc6:3Gc9:4][Gc0:0Gcnot:1:2Gc20:3Gc20:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc4:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc20:2Gc8:3Gc22:4][Gc22:0Gc23:1Gcnot:2:3Gc13:4][Gcnot:1:0Gc2:2Gc3:3Gc23:4][Gc1:0Gc22:1Gc15:2Gc1:3Gc7:4][Gc5:0Gc6:1Gc7:2Gc9:3Gc14:4][Gc20:0Gc8:1Gcnot:2:3Gc10:4][Gc9:0Gc0:1Gc15:2Gcnot:4:3][Gcnot:1:0Gc15:2Gc7:3Gc12:4][Gcnot:1:0Gc21:2Gc23:3Gc6:4][Gc13:0Gc2:1Gc4:2Gcnot:4:3][Gc16:0Gc22:1Gcnot:2:3Gc16:4][Gcnot:1:0Gc6:2Gc20:3Gc23:4][Gc16:0Gc21:1Gcnot:2:3Gc14:4][Gc22:0Gc8:1Gcnot:2:3Gc1:4][Gc10:0Gc3:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc15:2Gc2:3Gc14:4][Gcnot:1:0Gc9:2Gc16:3Gc18:4][Gc16:0Gc5:1Gc23:2Gc11:3Gc11:4][Gc5:0Gc10:1Gcnot:2:3Gc4:4][Gc12:0Gc18:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc20:2Gc3:3Gc10:4][Gc20:0Gc19:1Gc17:2Gcnot:4:3][Gc6:0Gcnot:1:4Gc17:2Gc13:3][Gc1:0Gcnot:1:2Gc16:3Gc22:4][Gc17:0Gc4:1Gc18:2Gc22:3Gc4:4][Gc9:0Gc6:1Gc9:2Gc6:3Gc4:4][Gc0:0Gc0:1Gc20:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc4:1Gc4:2Gc4:3Gc4:4]
[Gc22:0Gc8:1Gc8:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc22:0Gc12:1Gc0:2Gc0:3Gc18:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc20:1Gcnot:2:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4][Gc23:0Gcnot:1:4Gc10:2Gc23:3][Gc5:0Gc8:1Gcnot:2:3Gc4:4][Gc7:0Gc19:1Gc18:2Gc10:3Gc7:4][Gc8:0Gcnot:1:4Gc6:2Gc22:3][Gc13:0Gc9:1Gc18:2Gcnot:4:3][Gc19:0Gc2:1Gc22:2Gc16:3Gc6:4][Gc16:0Gcnot:1:2Gc7:3Gc13:4][Gc15:0Gc21:1Gc8:2Gc2:3Gc17:4][Gc22:0Gc19:1Gc3:2Gcnot:4:3][Gc2:0Gc1:1Gcnot:2:3Gc5:4][Gc6:0Gc21:1Gc2:2Gc6:3Gc15:4][Gc16:0Gc20:1Gc1:2Gcnot:4:3][Gc16:0Gc9:1Gc22:2Gcnot:4:3][Gc19:0Gc8:1Gc11:2Gcnot:4:3][Gc22:0Gc12:1Gc12:2Gc23:3Gc17:4][Gc1:0Gc5:1Gcnot:2:3Gc2:4][Gc5:0Gc6:1Gc11:2Gc3:3Gc14:4][Gcnot:1:0Gc18:2Gc16:3Gc22:4][Gcnot:1:0Gc6:2Gc9:3Gc0:4][Gc5:0Gc0:1Gc14:2Gc12:3Gc4:4][Gc18:0Gc13:1Gc6:2Gc2:3Gc15:4][Gc9:0Gc4:1Gc7:2Gcnot:4:3][Gc21:0Gcnot:1:2Gc13:3Gc15:4][Gc3:0Gcnot:1:2Gc11:3Gc2:4][Gc16:0Gcnot:1:2Gc6:3Gc6:4][Gc6:0Gc3:1Gc18:2Gc4:3Gc6:4][Gc12:0Gc4:1Gc0:2Gc0:3Gc4:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc4:2Gc4:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gc12:1Gc0:2Gc20:3Gc12:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc22:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc16:0Gc20:1Gc21:2Gc8:3Gc14:4][Gc18:0Gc7:1Gc21:2Gc5:3Gc9:4][Gc8:0Gcnot:1:2Gc17:3Gc0:4][Gc20:0Gc11:1Gc1:2Gcnot:4:3][Gc19:0Gcnot:1:2Gc17:3Gc11:4][Gc20:0Gc2:1Gc11:2Gc7:3Gc7:4][Gc4:0Gc12:1Gc14:2Gcnot:4:3][Gc3:0Gc6:1Gc8:2Gc13:3Gc14:4][Gc13:0Gcnot:1:2Gc18:3Gc14:4][Gc4:0Gcnot:1:4Gc9:2Gc1:3][Gcnot:1:0Gc9:2Gc19:3Gc9:4][Gc22:0Gcnot:1:4Gc18:2Gc3:3][Gc0:0Gcnot:1:4Gc17:2Gc11:3][Gc23:0Gc19:1Gc7:2Gcnot:4:3][Gc19:0Gcnot:1:4Gc14:2Gc5:3][Gc2:0Gc20:1Gc18:2Gcnot:4:3][Gc16:0Gcnot:1:4Gc11:2Gc12:3][Gc21:0Gc5:1Gc15:2Gc9:3Gc21:4][Gcnot:1:0Gc0:2Gc21:3Gc19:4][Gcnot:1:0Gc15:2Gc8:3Gc15:4][Gc11:0Gc4:1Gc20:2Gcnot:4:3][Gc10:0Gc3:1Gc7:2Gc18:3Gc1:4][Gc16:0Gc5:1Gc14:2Gc22:3Gc2:4][Gc22:0Gc9:1Gc7:2Gc17:3Gc1:4][Gcnot:1:0Gc19:2Gc21:3Gc21:4][Gc3:0Gc3:1Gc3:2Gc12:3Gc6:4][Gc12:0Gc4:1Gc12:2Gc0:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc4:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gcnot:1:2Gc0:3Gc0:4][Gc3:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc23:0Gc19:1Gc4:2Gc18:3Gc0:4][Gc21:0Gcnot:1:2Gc15:3Gc21:4][Gc19:0Gc1:1Gc0:2Gc17:3Gc21:4][Gc2:0Gc1:1Gc10:2Gcnot:4:3][Gc21:0Gcnot:1:2Gc17:3Gc19:4][Gcnot:1:0Gc18:2Gc12:3Gc6:4][Gc23:0Gc12:1Gcnot:2:3Gc12:4][Gc20:0Gc11:1Gc16:2Gc5:3Gc20:4][Gc7:0Gcnot:1:2Gc5:3Gc10:4][Gc12:0Gc8:1Gcnot:2:3Gc13:4][Gc18:0Gc10:1Gcnot:2:3Gc19:4][Gc7:0Gcnot:1:4Gc21:2Gc15:3][Gc11:0Gcnot:1:2Gc17:3Gc10:4][Gc6:0Gcnot:1:4Gc13:2Gc9:3][Gc21:0Gcnot:1:4Gc20:2Gc1:3][Gc14:0Gc12:1Gc11:2Gc16:3Gc3:4][Gc15:0Gcnot:1:2Gc2:3Gc3:4][Gc2:0Gc0:1Gcnot:2:3Gc13:4][Gc14:0Gcnot:1:2Gc12:3Gc22:4][Gc4:0Gc6:1Gc22:2Gcnot:4:3][Gcnot:1:0Gc19:2Gc17:3Gc18:4][Gcnot:1:0Gc20:2Gc5:3Gc16:4][Gc6:0Gc21:1Gcnot:2:3Gc12:4][Gc7:0Gcnot:1:4Gc14:2Gc18:3][Gcnot:1:0Gc0:2Gc14:3Gc10:4][Gc22:0Gc3:1Gc9:2Gc18:3Gc3:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc4:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc3:3Gc6:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc3:2Gc0:3Gc0:4][Gc5:0Gcnot:1:4Gc6:2Gc0:3][Gc9:0Gc10:1Gcnot:2:3Gc4:4][Gc14:0Gc11:1Gcnot:2:3Gc0:4][Gc10:0Gcnot:1:4Gc10:2Gc6:3][Gc16:0Gc23:1Gc14:2Gc9:3Gc13:4][Gc18:0Gc10:1Gc20:2Gc16:3Gc0:4][Gc4:0Gc8:1Gc7:2Gc14:3Gc17:4][Gc20:0Gc20:1Gc3:2Gc11:3Gc13:4][Gc1:0Gc8:1Gc9:2Gc14:3Gc22:4][Gc10:0Gc6:1Gcnot:2:3Gc15:4][Gc13:0Gc18:1Gc2:2Gc20:3Gc22:4][Gc15:0Gc21:1Gcnot:2:3Gc10:4][Gc8:0Gcnot:1:2Gc5:3Gc12:4][Gcnot:1:0Gc3:2Gc8:3Gc15:4][Gc22:0Gc20:1Gc14:2Gcnot:4:3][Gc17:0Gc20:1Gc8:2Gc2:3Gc10:4][Gcnot:1:0Gc17:2Gc6:3Gc4:4][Gc7:0Gc4:1Gcnot:2:3Gc15:4][Gc18:0Gc22:1Gcnot:2:3Gc7:4][Gc23:0Gcnot:1:2Gc16:3Gc3:4][Gc19:0Gcnot:1:2Gc4:3Gc7:4][Gc1:0Gc9:1Gc5:2Gc12:3Gc20:4][Gc14:0Gc19:1Gc16:2Gc7:3Gc21:4][Gc7:0Gc16:1Gc0:2Gcnot:4:3][Gc5:0Gc13:1Gc18:2Gcnot:4:3][Gc6:0Gc9:1Gc6:2Gc9:3Gc9:4][Gc18:0Gc12:1Gc8:2Gc20:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc22:1Gc22:2Gc4:3Gc4:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc18:0Gcnot:1:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gc1:0Gcnot:1:4Gc20:2Gc10:3][Gc19:0Gc14:1Gc20:2Gcnot:4:3][Gc21:0Gc15:1Gc10:2Gcnot:4:3][Gc18:0Gcnot:1:4Gc1:2Gc3:3][Gc11:0Gcnot:1:2Gc9:3Gc23:4][Gc10:0Gc15:1Gc18:2Gc7:3Gc16:4][Gc0:0Gc22:1Gcnot:2:3Gc7:4][Gc4:0Gc14:1Gc10:2Gc4:3Gc15:4][Gc5:0Gc23:1Gc6:2Gc14:3Gc7:4][Gc3:0Gc1:1Gcnot:2:3Gc0:4][Gc7:0Gcnot:1:2Gc21:3Gc17:4][Gcnot:1:0Gc1:2Gc1:3Gc9:4][Gc23:0Gcnot:1:2Gc17:3Gc8:4][Gc12:0Gc6:1Gcnot:2:3Gc20:4][Gc13:0Gc0:1Gc18:2Gc21:3Gc13:4][Gcnot:1:0Gc4:2Gc11:3Gc23:4][Gc5:0Gcnot:1:4Gc5:2Gc22:3][Gc21:0Gcnot:1:4Gc2:2Gc3:3][Gc10:0Gcnot:1:4Gc22:2Gc2:3][Gc1:0Gc10:1Gcnot:2:3Gc5:4][Gc0:0Gc6:1Gcnot:2:3Gc1:4][Gc9:0Gcnot:1:2Gc7:3Gc18:4][Gcnot:1:0Gc21:2Gc10:3Gc17:4][Gc23:0Gcnot:1:4Gc13:2Gc0:3][Gc0:0Gc10:1Gc11:2Gc23:3Gc19:4][Gc7:0Gcnot:1:2Gc23:3Gc20:4][Gc1:0Gc22:1Gc1:2Gc0:3Gc2:4][Gc11:0Gc13:1Gc3:2Gcnot:4:3][Gc9:0Gcnot:1:4Gc11:2Gc1:3][Gc8:0Gcnot:1:2Gc0:3Gc4:4][Gc3:0Gc9:1Gc20:2Gc20:3Gc6:4][Gc20:0Gc20:1Gcnot:2:3Gc18:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc4:1Gc4:2Gc4:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc20:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc9:4][Gcnot:1:0Gc20:2Gc10:3Gc14:4][Gcnot:1:0Gc6:2Gc21:3Gc1:4][Gc3:0Gc19:1Gcnot:2:3Gc14:4][Gc20:0Gc20:1Gcnot:2:3Gc4:4][Gc14:0Gc2:1Gcnot:2:3Gc1:4][Gc15:0Gcnot:1:4Gc9:2Gc4:3][Gc14:0Gc21:1Gc4:2Gc23:3Gc18:4][Gc4:0Gcnot:1:2Gc19:3Gc9:4][Gc10:0Gc13:1Gc5:2Gc20:3Gc18:4][Gc22:0Gc7:1Gc11:2Gcnot:4:3][Gc1:0Gc4:1Gc16:2Gc22:3Gc5:4][Gc8:0Gcnot:1:4Gc1:2Gc12:3][Gc17:0Gcnot:1:4Gc21:2Gc7:3][Gc16:0Gc19:1Gcnot:2:3Gc4:4][Gc12:0Gcnot:1:2Gc15:3Gc17:4][Gc14:0Gc19:1Gc15:2Gc14:3Gc20:4][Gc22:0Gcnot:1:2Gc12:3Gc4:4][Gc5:0Gc5:1Gcnot:2:3Gc18:4][Gc0:0Gcnot:1:2Gc17:3Gc8:4][Gc12:0Gc16:1Gcnot:2:3Gc16:4][Gc7:0Gc7:1Gc3:2Gc0:3Gc4:4][Gc11:0Gc13:1Gcnot:2:3Gc9:4][Gc22:0Gcnot:1:4Gc10:2Gc13:3][Gc4:0Gcnot:1:4Gc10:2Gc11:3][Gc12:0Gc23:1Gc18:2Gc3:3Gc19:4][Gc20:0Gc2:1Gc10:2Gc3:3Gc3:4][Gc20:0Gc22:1Gc3:2Gc18:3Gc22:4][Gc8:0Gc22:1Gc18:2Gc18:3Gc5:4][Gc20:0Gc17:1Gc22:2Gcnot:4:3][Gc2:0Gc19:1Gc0:2Gc15:3Gc11:4][Gc20:0Gc0:1Gc3:2Gc3:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gcnot:2:3Gc12:4][Gc4:0Gc12:1Gc4:2Gc4:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc6:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc0:3Gc0:4][Gc8:0Gc15:1Gcnot:2:3Gc17:4][Gc2:0Gcnot:1:2Gc23:3Gc11:4][Gc14:0Gc22:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc9:2Gc12:3Gc19:4][Gcnot:1:0Gc5:2Gc18:3Gc1:4][Gc12:0Gc20:1Gcnot:2:3Gc9:4][Gc4:0Gc21:1Gcnot:2:3Gc8:4][Gc19:0Gcnot:1:2Gc12:3Gc9:4][Gcnot:1:0Gc17:2Gc4:3Gc6:4][Gc15:0Gcnot:1:2Gc21:3Gc23:4][Gc20:0Gcnot:1:4Gc12:2Gc22:3][Gcnot:1:0Gc20:2Gc8:3Gc18:4][Gc4:0Gcnot:1:2Gc19:3Gc11:4][Gc4:0Gcnot:1:2Gc18:3Gc17:4][Gc9:0Gcnot:1:4Gc2:2Gc4:3][Gc1:0Gc3:1Gc12:2Gc7:3Gc23:4][Gc1:0Gc9:1Gc16:2Gc13:3Gc6:4][Gc20:0Gcnot:1:2Gc8:3Gc9:4][Gc4:0Gc13:1Gcnot:2:3Gc8:4][Gc16:0Gc1:1Gcnot:2:3Gc1:4][Gcnot:1:0Gc15:2Gc13:3Gc9:4][Gcnot:1:0Gc8:2Gc3:3Gc23:4][Gc8:0Gcnot:1:2Gc11:3Gc5:4][Gc7:0Gc13:1Gcnot:2:3Gc2:4][Gc17:0Gcnot:1:4Gc18:2Gc3:3][Gc13:0Gc2:1Gc21:2Gcnot:4:3][Gc0:0Gc5:1Gcnot:2:3Gc4:4][Gc10:0Gc18:1Gc22:2Gcnot:4:3][Gc1:0Gc5:1Gc5:2Gc14:3Gc11:4][Gc1:0Gc13:1Gcnot:2:3Gc23:4][Gc9:0Gc3:1Gc20:2Gc3:3Gc0:4][Gc0:0Gcnot:1:2Gc18:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc22:2Gc22:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc6:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc20:1Gc0:2Gc0:3Gc3:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc1:0Gcnot:1:4Gc10:2Gc5:3][Gc9:0Gcnot:1:4Gc1:2Gc17:3][Gcnot:1:0Gc22:2Gc19:3Gc15:4][Gc19:0Gc20:1Gc22:2Gc22:3Gc18:4][Gc2:0Gcnot:1:2Gc15:3Gc2:4][Gc6:0Gc11:1Gc18:2Gc11:3Gc17:4][Gcnot:1:0Gc13:2Gc8:3Gc11:4][Gcnot:1:0Gc4:2Gc4:3Gc0:4][Gc8:0Gc2:1Gc11:2Gc0:3Gc23:4][Gcnot:1:0Gc19:2Gc19:3Gc3:4][Gc1:0Gcnot:1:2Gc12:3Gc21:4][Gc4:0Gc22:1Gcnot:2:3Gc4:4][Gcnot:1:0Gc4:2Gc1:3Gc23:4][Gc20:0Gc10:1Gc11:2Gc17:3Gc11:4][Gc1:0Gcnot:1:2Gc3:3Gc1:4][Gc20:0Gc4:1Gc4:2Gc6:3Gc22:4][Gc3:0Gcnot:1:2Gc3:3Gc22:4][Gc19:0Gcnot:1:4Gc16:2Gc12:3][Gc2:0Gc19:1Gc2:2Gc23:3Gc4:4][Gc17:0Gc20:1Gc12:2Gc11:3Gc13:4][Gc12:0Gc22:1Gc21:2Gcnot:4:3][Gc7:0Gc19:1Gc15:2Gc20:3Gc5:4][Gc23:0Gc7:1Gcnot:2:3Gc17:4][Gc0:0Gc18:1Gcnot:2:3Gc7:4][Gc3:0Gc0:1Gc18:2Gcnot:4:3][Gc16:0Gc5:1Gc8:2Gcnot:4:3][Gc13:0Gc13:1Gc17:2Gc3:3Gc21:4][Gc10:0Gc6:1Gc0:2Gc16:3Gc9:4][Gc1:0Gc6:1Gc16:2Gcnot:4:3][Gc22:0Gc12:1Gc18:2Gc20:3Gc4:4][Gc4:0Gc6:1Gc9:2Gc0:3Gc6:4][Gc0:0Gc8:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc4:3Gc4:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc22:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc20:3Gc4:4][Gc0:0Gc12:1Gc18:2Gc6:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc17:0Gc9:1Gc14:2Gcnot:4:3][Gcnot:1:0Gc11:2Gc21:3Gc7:4][Gc23:0Gcnot:1:2Gc20:3Gc15:4][Gc8:0Gcnot:1:4Gc20:2Gc1:3][Gc16:0Gc0:1Gc21:2Gcnot:4:3][Gc8:0Gc14:1Gc14:2Gc20:3Gc22:4][Gc20:0Gc20:1Gc13:2Gc0:3Gc20:4][Gcnot:1:0Gc8:2Gc3:3Gc7:4][Gc15:0Gc19:1Gc20:2Gc19:3Gc9:4][Gcnot:1:0Gc12:2Gc21:3Gc16:4][Gc10:0Gcnot:1:2Gc3:3Gc21:4][Gc9:0Gc5:1Gc17:2Gc15:3Gc16:4][Gcnot:1:0Gc20:2Gc1:3Gc20:4][Gc8:0Gc10:1Gc10:2Gcnot:4:3][Gc14:0Gc3:1Gc18:2Gcnot:4:3][Gcnot:1:0Gc11:2Gc9:3Gc20:4][Gc2:0Gc20:1Gc10:2Gcnot:4:3][Gc9:0Gc23:1Gcnot:2:3Gc14:4][Gc20:0Gc22:1Gc22:2Gcnot:4:3][Gcnot:1:0Gc16:2Gc6:3Gc13:4][Gcnot:1:0Gc6:2Gc1:3Gc13:4][Gc14:0Gcnot:1:2Gc8:3Gc10:4][Gc13:0Gc19:1Gcnot:2:3Gc6:4][Gc21:0Gc13:1Gcnot:2:3Gc18:4][Gc3:0Gc22:1Gc17:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc19:3Gc17:4][Gc3:0Gc22:1Gc23:2Gc7:3Gc6:4][Gcnot:1:0Gc8:2Gc0:3Gc23:4][Gc14:0Gc0:1Gc9:2Gc17:3Gc16:4][Gc18:0Gc5:1Gc10:2Gc21:3Gc0:4][Gc9:0Gc6:1Gc6:2Gc6:3Gc0:4][Gc20:0Gc0:1Gc22:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc20:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc9:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc22:1Gc11:2Gcnot:4:3][Gc2:0Gc21:1Gc10:2Gc8:3Gc15:4][Gc2:0Gc1:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc1:3Gc8:4][Gc11:0Gc8:1Gc10:2Gc15:3Gc12:4][Gc6:0Gc22:1Gc22:2Gc7:3Gc5:4][Gc7:0Gcnot:1:4Gc11:2Gc15:3][Gc21:0Gc11:1Gc22:2Gcnot:4:3][Gc13:0Gc3:1Gc8:2Gc4:3Gc0:4][Gc10:0Gc13:1Gc8:2Gcnot:4:3][Gc5:0Gc8:1Gc16:2Gc4:3Gc3:4][Gc8:0Gc8:1Gc19:2Gcnot:4:3][Gc1:0Gcnot:1:2Gc9:3Gc16:4][Gc2:0Gc11:1Gcnot:2:3Gc22:4][Gc15:0Gc12:1Gc2:2Gc12:3Gc23:4][Gc20:0Gc22:1Gc15:2Gcnot:4:3][Gc21:0Gc16:1Gc23:2Gc16:3Gc0:4][Gcnot:1:0Gc10:2Gc19:3Gc0:4][Gc21:0Gc21:1Gc7:2Gc1:3Gc7:4][Gc0:0Gcnot:1:4Gc1:2Gc6:3][Gc14:0Gcnot:1:2Gc18:3Gc6:4][Gc22:0Gc10:1Gcnot:2:3Gc11:4][Gc20:0Gc15:1Gc12:2Gcnot:4:3][Gc5:0Gc10:1Gc4:2Gcnot:4:3][Gc10:0Gcnot:1:2Gc11:3Gc1:4][Gc4:0Gc4:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc7:2Gc4:3Gc18:4][Gc12:0Gcnot:1:2Gc21:3Gc19:4][Gc9:0Gc11:1Gc14:2Gcnot:4:3][Gc12:0Gc2:1Gc15:2Gc1:3Gc10:4][Gc3:0Gc3:1Gc3:2Gc4:3Gc6:4][Gc0:0Gc12:1Gc6:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc4:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc12:2Gc10:3][Gc3:0Gc15:1Gcnot:2:3Gc11:4][Gc10:0Gc22:1Gc16:2Gcnot:4:3][Gc13:0Gcnot:1:2Gc16:3Gc6:4][Gc21:0Gc23:1Gc4:2Gc23:3Gc2:4][Gc22:0Gc20:1Gcnot:2:3Gc17:4][Gc23:0Gcnot:1:4Gc11:2Gc6:3][Gc18:0Gc16:1Gc20:2Gc7:3Gc11:4][Gc6:0Gcnot:1:4Gc19:2Gc10:3][Gc23:0Gc23:1Gc6:2Gcnot:4:3][Gc19:0Gc11:1Gc9:2Gcnot:4:3][Gc2:0Gc9:1Gc22:2Gc19:3Gc18:4][Gc3:0Gc4:1Gc19:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc18:2Gc0:3][Gc7:0Gcnot:1:2Gc16:3Gc18:4][Gc2:0Gc1:1Gc13:2Gc11:3Gc14:4][Gc12:0Gc15:1Gc5:2Gc22:3Gc8:4][Gc12:0Gc10:1Gc1:2Gc22:3Gc3:4][Gc1:0Gcnot:1:2Gc8:3Gc20:4][Gc7:0Gcnot:1:4Gc6:2Gc6:3][Gc20:0Gcnot:1:4Gc13:2Gc6:3][Gc22:0Gc13:1Gcnot:2:3Gc7:4][Gc17:0Gcnot:1:2Gc15:3Gc6:4][Gc20:0Gc6:1Gc12:2Gc10:3Gc18:4][Gc21:0Gc14:1Gc17:2Gc21:3Gc18:4][Gc12:0Gc14:1Gcnot:2:3Gc18:4][Gc8:0Gc23:1Gc7:2Gcnot:4:3][Gc13:0Gcnot:1:4Gc18:2Gc15:3][Gc16:0Gcnot:1:4Gc0:2Gc21:3][Gcnot:1:0Gc10:2Gc16:3Gc4:4][Gc6:0Gc6:1Gc6:2Gc4:3Gc3:4][Gc8:0Gc0:1Gc4:2Gc0:3Gc20:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc22:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S1_5Q_B0_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc13:0Gcnot:1:4Gc16:2Gc7:3][Gc20:0Gc4:1Gc23:2Gc23:3Gc2:4][Gcnot:1:0Gc0:2Gc21:3Gc4:4][Gc15:0Gc15:1Gcnot:2:3Gc15:4][Gc4:0Gc9:1Gcnot:2:3Gc1:4]
[Gc8:0Gc1:1Gc11:2Gcnot:4:3][Gc21:0Gcnot:1:2Gc20:3Gc13:4][Gc21:0Gcnot:1:2Gc3:3Gc9:4][Gc14:0Gcnot:1:4Gc3:2Gc14:3][Gc6:0Gc15:1Gcnot:2:3Gc9:4]
[Gc11:0Gcnot:1:4Gc1:2Gc16:3][Gc18:0Gc1:1Gc10:2Gc22:3Gc2:4][Gcnot:1:0Gc23:2Gc10:3Gc2:4][Gc15:0Gcnot:1:4Gc12:2Gc8:3][Gc2:0Gcnot:1:4Gc6:2Gc10:3]
[Gc19:0Gc1:1Gc16:2Gc22:3Gc8:4][Gc2:0Gc16:1Gc7:2Gcnot:4:3][Gc20:0Gcnot:1:4Gc2:2Gc1:3][Gc12:0Gcnot:1:4Gc12:2Gc22:3][Gc7:0Gc12:1Gc2:2Gc14:3Gc12:4]
[Gc4:0Gc19:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc15:2Gc13:3Gc21:4][Gc5:0Gc10:1Gc3:2Gcnot:4:3][Gc8:0Gc6:1Gc0:2Gc7:3Gc7:4][Gc1:0Gc4:1Gc6:2Gcnot:4:3]
[Gc6:0Gc5:1Gc17:2Gc10:3Gc23:4][Gcnot:1:0Gc11:2Gc9:3Gc6:4][Gc2:0Gc21:1Gc7:2Gc23:3Gc20:4][Gc22:0Gcnot:1:2Gc21:3Gc13:4][Gc19:0Gc22:1Gc17:2Gc21:3Gc22:4]
[Gc13:0Gc21:1Gc8:2Gc13:3Gc16:4][Gc10:0Gc14:1Gcnot:2:3Gc22:4][Gc9:0Gc11:1Gc13:2Gc7:3Gc10:4][Gc2:0Gc23:1Gc15:2Gcnot:4:3][Gc6:0Gcnot:1:2Gc5:3Gc10:4]
[Gc15:0Gc15:1Gcnot:2:3Gc1:4][Gc10:0Gc6:1Gc2:2Gc6:3Gc2:4][Gc16:0Gcnot:1:2Gc19:3Gc12:4][Gc8:0Gcnot:1:4Gc20:2Gc6:3][Gcnot:1:0Gc12:2Gc20:3Gc17:4][Gc11:0Gc0:1Gcnot:2:3Gc8:4][Gc8:0Gcnot:1:4Gc2:2Gc16:3][Gc4:0Gc18:1Gc18:2Gc8:3Gc10:4][Gc1:0Gc0:1Gcnot:2:3Gc9:4][Gcnot:1:0Gc18:2Gc10:3Gc22:4]
[Gc5:0Gcnot:1:2Gc10:3Gc12:4][Gc10:0Gc21:1Gc18:2Gcnot:4:3][Gc3:0Gcnot:1:2Gc13:3Gc14:4][Gc19:0Gc4:1Gc22:2Gc3:3Gc12:4][Gc0:0Gc12:1Gc7:2Gc8:3Gc7:4][Gc7:0Gc18:1Gcnot:2:3Gc22:4][Gc4:0Gc21:1Gc8:2Gcnot:4:3][Gc10:0Gc13:1Gc7:2Gcnot:4:3][Gc18:0Gc13:1Gc20:2Gc2:3Gc11:4][Gc22:0Gcnot:1:4Gc4:2Gc0:3]
[Gcnot:1:0Gc15:2Gc10:3Gc17:4][Gc4:0Gc13:1Gc18:2Gcnot:4:3][Gcnot:1:0Gc19:2Gc8:3Gc21:4][Gc10:0Gc11:1Gc9:2Gc6:3Gc8:4][Gc15:0Gc2:1Gcnot:2:3Gc7:4][Gc23:0Gc21:1Gcnot:2:3Gc10:4][Gc19:0Gc9:1Gcnot:2:3Gc23:4][Gc0:0Gc14:1Gcnot:2:3Gc7:4][Gc17:0Gc7:1Gc13:2Gc7:3Gc15:4][Gc20:0Gcnot:1:4Gc6:2Gc19:3]
[Gc1:0Gc17:1Gc13:2Gcnot:4:3][Gc16:0Gc19:1Gc3:2Gc5:3Gc7:4][Gc20:0Gc15:1Gc7:2Gcnot:4:3][Gc17:0Gc11:1Gc4:2Gc5:3Gc22:4][Gc13:0Gc19:1Gc2:2Gc6:3Gc16:4][Gc21:0Gc23:1Gc22:2Gcnot:4:3][Gcnot:1:0Gc9:2Gc20:3Gc10:4][Gcnot:1:0Gc18:2Gc14:3Gc19:4][Gc7:0Gcnot:1:4Gc14:2Gc21:3][Gcnot:1:0Gc20:2Gc13:3Gc5:4]
[Gc21:0Gcnot:1:2Gc3:3Gc8:4][Gcnot:1:0Gc18:2Gc3:3Gc15:4][Gcnot:1:0Gc8:2Gc15:3Gc12:4][Gc14:0Gcnot:1:4Gc15:2Gc2:3][Gc4:0Gc10:1Gcnot:2:3Gc14:4][Gc12:0Gc8:1Gc0:2Gc22:3Gc15:4][Gc16:0Gc20:1Gc15:2Gc14:3Gc17:4][Gc14:0Gc1:1Gc8:2Gc2:3Gc18:4][Gc6:0Gcnot:1:4Gc19:2Gc11:3][Gc18:0Gcnot:1:2Gc3:3Gc13:4]
[Gc13:0Gc5:1Gc4:2Gc1:3Gc23:4][Gc19:0Gc10:1Gc20:2Gcnot:4:3][Gc22:0Gc7:1Gc2:2Gc15:3Gc21:4][Gcnot:1:0Gc18:2Gc22:3Gc18:4][Gc22:0Gc16:1Gc15:2Gcnot:4:3][Gc11:0Gc11:1Gc23:2Gc11:3Gc14:4][Gc20:0Gc3:1Gc2:2Gc3:3Gc1:4][Gc8:0Gcnot:1:2Gc13:3Gc19:4][Gcnot:1:0Gc16:2Gc9:3Gc23:4][Gc12:0Gcnot:1:2Gc20:3Gc15:4]
[Gcnot:1:0Gc2:2Gc13:3Gc20:4][Gc20:0Gcnot:1:2Gc3:3Gc14:4][Gc14:0Gcnot:1:4Gc5:2Gc3:3][Gc22:0Gcnot:1:2Gc16:3Gc5:4][Gc22:0Gc11:1Gc1:2Gcnot:4:3][Gc18:0Gcnot:1:2Gc5:3Gc16:4][Gc20:0Gcnot:1:2Gc7:3Gc3:4][Gc2:0Gc6:1Gcnot:2:3Gc7:4][Gc22:0Gc14:1Gc1:2Gc7:3Gc13:4][Gc8:0Gc15:1Gc18:2Gc0:3Gc21:4]
[Gc20:0Gc10:1Gc11:2Gcnot:4:3][Gc5:0Gc6:1Gc1:2Gc8:3Gc20:4][Gcnot:1:0Gc7:2Gc1:3Gc4:4][Gc5:0Gc2:1Gcnot:2:3Gc15:4][Gc18:0Gc11:1Gc16:2Gcnot:4:3][Gc14:0Gc0:1Gcnot:2:3Gc1:4][Gc19:0Gc12:1Gc23:2Gc5:3Gc3:4][Gc7:0Gcnot:1:2Gc5:3Gc11:4][Gcnot:1:0Gc10:2Gc4:3Gc1:4][Gc15:0Gcnot:1:4Gc1:2Gc4:3][Gc10:0Gcnot:1:4Gc6:2Gc22:3][Gc17:0Gc23:1Gc23:2Gc22:3Gc13:4][Gc3:0Gc16:1Gc10:2Gcnot:4:3][Gc20:0Gc0:1Gc15:2Gc2:3Gc7:4][Gcnot:1:0Gc18:2Gc5:3Gc5:4]
[Gc23:0Gc21:1Gc20:2Gc3:3Gc7:4][Gc10:0Gcnot:1:4Gc11:2Gc13:3][Gc2:0Gc10:1Gc15:2Gcnot:4:3][Gc18:0Gcnot:1:4Gc22:2Gc9:3][Gc22:0Gcnot:1:2Gc23:3Gc20:4][Gc23:0Gcnot:1:2Gc18:3Gc14:4][Gcnot:1:0Gc21:2Gc6:3Gc10:4][Gc13:0Gc21:1Gc11:2Gc8:3Gc20:4][Gc23:0Gc17:1Gc23:2Gcnot:4:3][Gc8:0Gcnot:1:4Gc20:2Gc11:3][Gc9:0Gc1:1Gc3:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc1:3Gc0:4][Gc15:0Gcnot:1:4Gc17:2Gc18:3][Gc1:0Gcnot:1:4Gc22:2Gc5:3][Gc21:0Gc9:1Gc15:2Gc13:3Gc0:4]
[Gcnot:1:0Gc18:2Gc4:3Gc13:4][Gc5:0Gc23:1Gc4:2Gc7:3Gc15:4][Gc18:0Gc12:1Gc12:2Gcnot:4:3][Gcnot:1:0Gc13:2Gc4:3Gc14:4][Gcnot:1:0Gc18:2Gc7:3Gc4:4][Gc9:0Gcnot:1:4Gc7:2Gc0:3][Gc3:0Gc18:1Gcnot:2:3Gc1:4][Gc0:0Gcnot:1:2Gc17:3Gc5:4][Gc2:0Gc0:1Gc16:2Gc6:3Gc8:4][Gc18:0Gcnot:1:4Gc18:2Gc20:3][Gc3:0Gc20:1Gc12:2Gcnot:4:3][Gc9:0Gc3:1Gc8:2Gcnot:4:3][Gcnot:1:0Gc3:2Gc17:3Gc13:4][Gc3:0Gc14:1Gc18:2Gc18:3Gc12:4][Gcnot:1:0Gc19:2Gc21:3Gc8:4]
[Gc10:0Gcnot:1:4Gc23:2Gc11:3][Gc22:0Gc8:1Gc17:2Gcnot:4:3][Gc8:0Gcnot:1:4Gc15:2Gc3:3][Gc16:0Gc9:1Gc3:2Gcnot:4:3][Gc18:0Gcnot:1:2Gc6:3Gc7:4][Gcnot:1:0Gc7:2Gc5:3Gc16:4][Gc21:0Gcnot:1:2Gc7:3Gc15:4][Gc18:0Gcnot:1:4Gc23:2Gc10:3][Gcnot:1:0Gc13:2Gc19:3Gc9:4][Gc5:0Gc11:1Gcnot:2:3Gc10:4][Gc13:0Gc7:1Gc2:2Gc14:3Gc23:4][Gc18:0Gcnot:1:4Gc4:2Gc13:3][Gc15:0Gc18:1Gcnot:2:3Gc6:4][Gc10:0Gcnot:1:4Gc19:2Gc22:3][Gc2:0Gc6:1Gc2:2Gc4:3Gc14:4]
[Gc6:0Gc22:1Gc9:2Gc19:3Gc7:4][Gc22:0Gc4:1Gc5:2Gc15:3Gc0:4][Gc0:0Gc16:1Gc3:2Gc6:3Gc7:4][Gc22:0Gc9:1Gc23:2Gc16:3Gc11:4][Gcnot:1:0Gc17:2Gc12:3Gc4:4][Gc3:0Gc12:1Gcnot:2:3Gc17:4][Gc21:0Gc1:1Gc1:2Gc20:3Gc18:4][Gc3:0Gc7:1Gc13:2Gcnot:4:3][Gc5:0Gc19:1Gc6:2Gc15:3Gc12:4][Gc19:0Gc3:1Gc23:2Gcnot:4:3][Gc20:0Gcnot:1:4Gc18:2Gc20:3][Gcnot:1:0Gc8:2Gc9:3Gc20:4][Gc17:0Gcnot:1:4Gc18:2Gc9:3][Gc14:0Gc22:1Gc3:2Gc13:3Gc22:4][Gc7:0Gcnot:1:2Gc5:3Gc1:4]
[Gc2:0Gcnot:1:4Gc13:2Gc23:3][Gc19:0Gc5:1Gc21:2Gc6:3Gc13:4][Gcnot:1:0Gc22:2Gc9:3Gc20:4][Gc13:0Gc16:1Gc3:2Gc16:3Gc7:4][Gc8:0Gcnot:1:2Gc0:3Gc9:4][Gc11:0Gc20:1Gcnot:2:3Gc6:4][Gc23:0Gcnot:1:2Gc6:3Gc15:4][Gc23:0Gc0:1Gcnot:2:3Gc6:4][Gcnot:1:0Gc23:2Gc16:3Gc7:4][Gc20:0Gc1:1Gc10:2Gcnot:4:3][Gc9:0Gc8:1Gcnot:2:3Gc12:4][Gc7:0Gc7:1Gc13:2Gc18:3Gc13:4][Gc7:0Gcnot:1:4Gc17:2Gc9:3][Gc11:0Gcnot:1:4Gc6:2Gc15:3][Gcnot:1:0Gc19:2Gc21:3Gc6:4]
[Gc15:0Gc16:1Gc14:2Gc7:3Gc4:4][Gcnot:1:0Gc17:2Gc3:3Gc9:4][Gc4:0Gc18:1Gc20:2Gc17:3Gc0:4][Gc11:0Gcnot:1:4Gc11:2Gc22:3][Gcnot:1:0Gc0:2Gc19:3Gc4:4][Gc20:0Gc15:1Gc18:2Gc10:3Gc8:4][Gcnot:1:0Gc21:2Gc4:3Gc10:4][Gc6:0Gcnot:1:2Gc18:3Gc7:4][Gc9:0Gc2:1Gcnot:2:3Gc11:4][Gc12:0Gcnot:1:2Gc1:3Gc19:4][Gc2:0Gc19:1Gc11:2Gcnot:4:3][Gc1:0Gcnot:1:4Gc16:2Gc8:3][Gc18:0Gc3:1Gcnot:2:3Gc3:4][Gc14:0Gcnot:1:2Gc13:3Gc13:4][Gcnot:1:0Gc10:2Gc17:3Gc4:4]
[Gc17:0Gcnot:1:2Gc15:3Gc19:4][Gc11:0Gc4:1Gc9:2Gc14:3Gc10:4][Gc21:0Gcnot:1:4Gc3:2Gc22:3][Gc7:0Gcnot:1:4Gc4:2Gc9:3][Gcnot:1:0Gc17:2Gc17:3Gc6:4][Gc20:0Gc16:1Gc10:2Gc11:3Gc1:4][Gc17:0Gc11:1Gc4:2Gc9:3Gc1:4][Gc21:0Gc9:1Gc2:2Gc12:3Gc17:4][Gc9:0Gc1:1Gcnot:2:3Gc8:4][Gc10:0Gc17:1Gcnot:2:3Gc1:4][Gc15:0Gc0:1Gc9:2Gcnot:4:3][Gc22:0Gc14:1Gc3:2Gc3:3Gc7:4][Gc14:0Gc3:1Gc14:2Gc17:3Gc15:4][Gc20:0Gcnot:1:2Gc4:3Gc23:4][Gc3:0Gc18:1Gc23:2Gc13:3Gc11:4][Gc14:0Gc16:1Gc0:2Gcnot:4:3][Gc8:0Gc8:1Gc8:2Gcnot:4:3][Gc7:0Gc1:1Gc13:2Gc17:3Gc1:4][Gc20:0Gc19:1Gc6:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc18:3Gc1:4]
[Gc4:0Gc5:1Gc18:2Gcnot:4:3][Gc1:0Gcnot:1:4Gc15:2Gc21:3][Gc11:0Gcnot:1:2Gc11:3Gc5:4][Gc9:0Gc1:1Gc9:2Gc2:3Gc2:4][Gcnot:1:0Gc8:2Gc3:3Gc1:4][Gcnot:1:0Gc9:2Gc4:3Gc7:4][Gc10:0Gcnot:1:2Gc0:3Gc5:4][Gc20:0Gcnot:1:4Gc0:2Gc1:3][Gc13:0Gcnot:1:2Gc18:3Gc5:4][Gc8:0Gcnot:1:4Gc0:2Gc22:3][Gc4:0Gcnot:1:4Gc9:2Gc21:3][Gcnot:1:0Gc0:2Gc7:3Gc16:4][Gc15:0Gcnot:1:2Gc10:3Gc13:4][Gc15:0Gc9:1Gc20:2Gc12:3Gc6:4][Gc3:0Gc3:1Gcnot:2:3Gc5:4][Gc14:0Gcnot:1:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc2:3Gc21:4][Gcnot:1:0Gc11:2Gc22:3Gc9:4][Gc17:0Gc2:1Gc0:2Gc9:3Gc4:4][Gc9:0Gcnot:1:4Gc7:2Gc23:3]
[Gc17:0Gcnot:1:2Gc2:3Gc6:4][Gc21:0Gc1:1Gc19:2Gc7:3Gc9:4][Gc20:0Gc19:1Gc4:2Gc8:3Gc18:4][Gc21:0Gcnot:1:4Gc12:2Gc2:3][Gc21:0Gcnot:1:2Gc19:3Gc21:4][Gc16:0Gcnot:1:4Gc18:2Gc11:3][Gcnot:1:0Gc0:2Gc20:3Gc12:4][Gc21:0Gc1:1Gcnot:2:3Gc16:4][Gc20:0Gc21:1Gc20:2Gc11:3Gc13:4][Gc11:0Gcnot:1:2Gc18:3Gc4:4][Gc21:0Gcnot:1:4Gc1:2Gc13:3][Gc18:0Gcnot:1:2Gc2:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc19:4][Gc12:0Gcnot:1:4Gc22:2Gc6:3][Gc16:0Gcnot:1:2Gc14:3Gc13:4][Gc9:0Gc0:1Gcnot:2:3Gc11:4][Gc18:0Gc8:1Gc22:2Gcnot:4:3][Gc16:0Gc18:1Gcnot:2:3Gc21:4][Gc4:0Gcnot:1:4Gc12:2Gc12:3][Gc14:0Gc0:1Gc15:2Gc18:3Gc8:4]
[Gc21:0Gc8:1Gcnot:2:3Gc12:4][Gc22:0Gcnot:1:4Gc13:2Gc11:3][Gc10:0Gcnot:1:2Gc0:3Gc6:4][Gc15:0Gc0:1Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:2Gc5:3Gc5:4][Gc23:0Gcnot:1:4Gc6:2Gc22:3][Gc15:0Gc16:1Gc13:2Gcnot:4:3][Gcnot:1:0Gc7:2Gc0:3Gc10:4][Gc17:0Gcnot:1:2Gc18:3Gc22:4][Gc12:0Gcnot:1:2Gc2:3Gc12:4][Gc19:0Gc4:1Gcnot:2:3Gc3:4][Gc12:0Gc11:1Gc14:2Gc13:3Gc13:4][Gc3:0Gc15:1Gcnot:2:3Gc6:4][Gc16:0Gc13:1Gc15:2Gc7:3Gc1:4][Gc0:0Gcnot:1:2Gc23:3Gc20:4][Gc9:0Gc19:1Gc3:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc0:3Gc23:4][Gcnot:1:0Gc5:2Gc20:3Gc9:4][Gc19:0Gcnot:1:2Gc5:3Gc11:4][Gc17:0Gcnot:1:2Gc13:3Gc0:4]
[Gc13:0Gcnot:1:2Gc19:3Gc14:4][Gc18:0Gc18:1Gc14:2Gc0:3Gc3:4][Gcnot:1:0Gc15:2Gc18:3Gc4:4][Gc7:0Gc7:1Gc5:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc19:3Gc0:4][Gc4:0Gc5:1Gc10:2Gc9:3Gc13:4][Gc21:0Gc9:1Gc17:2Gc14:3Gc11:4][Gc3:0Gc21:1Gc20:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc7:3Gc12:4][Gc1:0Gc13:1Gc14:2Gcnot:4:3][Gc9:0Gcnot:1:4Gc12:2Gc21:3][Gc2:0Gcnot:1:4Gc10:2Gc14:3][Gc20:0Gcnot:1:2Gc22:3Gc0:4][Gcnot:1:0Gc18:2Gc23:3Gc11:4][Gcnot:1:0Gc16:2Gc14:3Gc1:4][Gc7:0Gcnot:1:2Gc17:3Gc6:4][Gc10:0Gcnot:1:2Gc0:3Gc6:4][Gc9:0Gc2:1Gcnot:2:3Gc1:4][Gc14:0Gc14:1Gc3:2Gcnot:4:3][Gc1:0Gcnot:1:4Gc11:2Gc20:3]
[Gc0:0Gcnot:1:2Gc1:3Gc3:4][Gc15:0Gcnot:1:2Gc12:3Gc1:4][Gc14:0Gcnot:1:2Gc17:3Gc2:4][Gc15:0Gc20:1Gc19:2Gc18:3Gc21:4][Gc21:0Gc5:1Gc10:2Gc7:3Gc11:4][Gc14:0Gcnot:1:4Gc11:2Gc20:3][Gc15:0Gcnot:1:4Gc7:2Gc4:3][Gc14:0Gcnot:1:4Gc19:2Gc5:3][Gc3:0Gc23:1Gc21:2Gc17:3Gc4:4][Gc14:0Gc11:1Gcnot:2:3Gc1:4][Gc11:0Gcnot:1:4Gc20:2Gc10:3][Gcnot:1:0Gc19:2Gc13:3Gc16:4][Gc4:0Gcnot:1:2Gc22:3Gc4:4][Gc3:0Gcnot:1:2Gc20:3Gc15:4][Gc15:0Gcnot:1:4Gc11:2Gc20:3][Gc0:0Gc12:1Gc4:2Gc10:3Gc21:4][Gcnot:1:0Gc5:2Gc3:3Gc8:4][Gc13:0Gc23:1Gc15:2Gcnot:4:3][Gc14:0Gc19:1Gcnot:2:3Gc7:4][Gc12:0Gc21:1Gc23:2Gcnot:4:3]
[Gc2:0Gc1:1Gc5:2Gc9:3Gc6:4][Gc20:0Gc9:1Gcnot:2:3Gc19:4][Gc23:0Gcnot:1:4Gc15:2Gc4:3][Gc23:0Gcnot:1:4Gc10:2Gc14:3][Gc6:0Gc7:1Gc15:2Gcnot:4:3][Gc20:0Gc21:1Gc13:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc7:3Gc18:4][Gc1:0Gc0:1Gcnot:2:3Gc21:4][Gc22:0Gcnot:1:2Gc14:3Gc1:4][Gc1:0Gc11:1Gcnot:2:3Gc8:4][Gc5:0Gcnot:1:4Gc5:2Gc2:3][Gcnot:1:0Gc5:2Gc20:3Gc5:4][Gcnot:1:0Gc13:2Gc15:3Gc10:4][Gc7:0Gc16:1Gc2:2Gc10:3Gc14:4][Gcnot:1:0Gc7:2Gc4:3Gc19:4][Gc7:0Gcnot:1:2Gc5:3Gc23:4][Gc23:0Gc7:1Gcnot:2:3Gc12:4][Gc6:0Gc21:1Gc20:2Gcnot:4:3][Gc11:0Gcnot:1:2Gc0:3Gc18:4][Gc4:0Gc20:1Gc14:2Gc15:3Gc3:4]
[Gcnot:1:0Gc11:2Gc0:3Gc13:4][Gc0:0Gcnot:1:4Gc15:2Gc5:3][Gc21:0Gcnot:1:4Gc9:2Gc3:3][Gc23:0Gcnot:1:4Gc16:2Gc21:3][Gc15:0Gc14:1Gcnot:2:3Gc0:4][Gc19:0Gcnot:1:4Gc5:2Gc11:3][Gc5:0Gcnot:1:4Gc9:2Gc16:3][Gc4:0Gc8:1Gc3:2Gcnot:4:3][Gc5:0Gcnot:1:2Gc11:3Gc11:4][Gc0:0Gc6:1Gc11:2Gcnot:4:3][Gc17:0Gcnot:1:4Gc8:2Gc10:3][Gc11:0Gcnot:1:4Gc20:2Gc7:3][Gcnot:1:0Gc5:2Gc16:3Gc3:4][Gc23:0Gcnot:1:4Gc6:2Gc2:3][Gc17:0Gcnot:1:4Gc10:2Gc1:3][Gc22:0Gc12:1Gcnot:2:3Gc13:4][Gc4:0Gc8:1Gcnot:2:3Gc15:4][Gc10:0Gc9:1Gc20:2Gc12:3Gc2:4][Gc22:0Gcnot:1:2Gc7:3Gc5:4][Gc12:0Gcnot:1:4Gc4:2Gc19:3][Gc18:0Gcnot:1:4Gc14:2Gc20:3][Gcnot:1:0Gc16:2Gc22:3Gc13:4][Gc14:0Gc5:1Gc9:2Gc1:3Gc17:4][Gc8:0Gcnot:1:2Gc12:3Gc16:4][Gc8:0Gc19:1Gcnot:2:3Gc2:4]
[Gc12:0Gcnot:1:2Gc0:3Gc13:4][Gc0:0Gc13:1Gc23:2Gc22:3Gc14:4][Gc6:0Gcnot:1:4Gc1:2Gc17:3][Gcnot:1:0Gc3:2Gc13:3Gc12:4][Gc4:0Gc20:1Gc0:2Gc3:3Gc4:4][Gc7:0Gc21:1Gc5:2Gcnot:4:3][Gc3:0Gc4:1Gc12:2Gcnot:4:3][Gc17:0Gcnot:1:4Gc3:2Gc7:3][Gc8:0Gc4:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc0:2Gc21:3Gc19:4][Gc3:0Gcnot:1:4Gc0:2Gc2:3][Gc1:0Gcnot:1:2Gc22:3Gc13:4][Gc17:0Gcnot:1:2Gc17:3Gc0:4][Gc23:0Gcnot:1:2Gc15:3Gc6:4][Gc21:0Gcnot:1:2Gc17:3Gc19:4][Gc0:0Gcnot:1:2Gc2:3Gc10:4][Gc13:0Gc9:1Gcnot:2:3Gc14:4][Gc16:0Gc10:1Gc6:2Gcnot:4:3][Gc13:0Gc7:1Gc8:2Gc8:3Gc5:4][Gc20:0Gc18:1Gc11:2Gc10:3Gc8:4][Gc6:0Gc3:1Gcnot:2:3Gc22:4][Gc3:0Gc9:1Gc4:2Gcnot:4:3][Gc4:0Gc6:1Gc2:2Gc19:3Gc3:4][Gc20:0Gc21:1Gc22:2Gcnot:4:3][Gc14:0Gcnot:1:2Gc8:3Gc13:4]
[Gcnot:1:0Gc20:2Gc8:3Gc22:4][Gc22:0Gc23:1Gcnot:2:3Gc13:4][Gcnot:1:0Gc2:2Gc3:3Gc23:4][Gc1:0Gc22:1Gc15:2Gc1:3Gc7:4][Gc5:0Gc6:1Gc7:2Gc9:3Gc14:4][Gc20:0Gc8:1Gcnot:2:3Gc10:4][Gc9:0Gc0:1Gc15:2Gcnot:4:3][Gcnot:1:0Gc15:2Gc7:3Gc12:4][Gcnot:1:0Gc21:2Gc23:3Gc6:4][Gc13:0Gc2:1Gc4:2Gcnot:4:3][Gc16:0Gc22:1Gcnot:2:3Gc16:4][Gcnot:1:0Gc6:2Gc20:3Gc23:4][Gc16:0Gc21:1Gcnot:2:3Gc14:4][Gc22:0Gc8:1Gcnot:2:3Gc1:4][Gc10:0Gc3:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc15:2Gc2:3Gc14:4][Gcnot:1:0Gc9:2Gc16:3Gc18:4][Gc16:0Gc5:1Gc23:2Gc11:3Gc11:4][Gc5:0Gc10:1Gcnot:2:3Gc4:4][Gc12:0Gc18:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc20:2Gc3:3Gc10:4][Gc20:0Gc19:1Gc17:2Gcnot:4:3][Gc6:0Gcnot:1:4Gc17:2Gc13:3][Gc1:0Gcnot:1:2Gc16:3Gc22:4][Gc17:0Gc4:1Gc18:2Gc22:3Gc4:4]
[Gc23:0Gcnot:1:4Gc10:2Gc23:3][Gc5:0Gc8:1Gcnot:2:3Gc4:4][Gc7:0Gc19:1Gc18:2Gc10:3Gc7:4][Gc8:0Gcnot:1:4Gc6:2Gc22:3][Gc13:0Gc9:1Gc18:2Gcnot:4:3][Gc19:0Gc2:1Gc22:2Gc16:3Gc6:4][Gc16:0Gcnot:1:2Gc7:3Gc13:4][Gc15:0Gc21:1Gc8:2Gc2:3Gc17:4][Gc22:0Gc19:1Gc3:2Gcnot:4:3][Gc2:0Gc1:1Gcnot:2:3Gc5:4][Gc6:0Gc21:1Gc2:2Gc6:3Gc15:4][Gc16:0Gc20:1Gc1:2Gcnot:4:3][Gc16:0Gc9:1Gc22:2Gcnot:4:3][Gc19:0Gc8:1Gc11:2Gcnot:4:3][Gc22:0Gc12:1Gc12:2Gc23:3Gc17:4][Gc1:0Gc5:1Gcnot:2:3Gc2:4][Gc5:0Gc6:1Gc11:2Gc3:3Gc14:4][Gcnot:1:0Gc18:2Gc16:3Gc22:4][Gcnot:1:0Gc6:2Gc9:3Gc0:4][Gc5:0Gc0:1Gc14:2Gc12:3Gc4:4][Gc18:0Gc13:1Gc6:2Gc2:3Gc15:4][Gc9:0Gc4:1Gc7:2Gcnot:4:3][Gc21:0Gcnot:1:2Gc13:3Gc15:4][Gc3:0Gcnot:1:2Gc11:3Gc2:4][Gc16:0Gcnot:1:2Gc6:3Gc6:4]
[Gc16:0Gc20:1Gc21:2Gc8:3Gc14:4][Gc18:0Gc7:1Gc21:2Gc5:3Gc9:4][Gc8:0Gcnot:1:2Gc17:3Gc0:4][Gc20:0Gc11:1Gc1:2Gcnot:4:3][Gc19:0Gcnot:1:2Gc17:3Gc11:4][Gc20:0Gc2:1Gc11:2Gc7:3Gc7:4][Gc4:0Gc12:1Gc14:2Gcnot:4:3][Gc3:0Gc6:1Gc8:2Gc13:3Gc14:4][Gc13:0Gcnot:1:2Gc18:3Gc14:4][Gc4:0Gcnot:1:4Gc9:2Gc1:3][Gcnot:1:0Gc9:2Gc19:3Gc9:4][Gc22:0Gcnot:1:4Gc18:2Gc3:3][Gc0:0Gcnot:1:4Gc17:2Gc11:3][Gc23:0Gc19:1Gc7:2Gcnot:4:3][Gc19:0Gcnot:1:4Gc14:2Gc5:3][Gc2:0Gc20:1Gc18:2Gcnot:4:3][Gc16:0Gcnot:1:4Gc11:2Gc12:3][Gc21:0Gc5:1Gc15:2Gc9:3Gc21:4][Gcnot:1:0Gc0:2Gc21:3Gc19:4][Gcnot:1:0Gc15:2Gc8:3Gc15:4][Gc11:0Gc4:1Gc20:2Gcnot:4:3][Gc10:0Gc3:1Gc7:2Gc18:3Gc1:4][Gc16:0Gc5:1Gc14:2Gc22:3Gc2:4][Gc22:0Gc9:1Gc7:2Gc17:3Gc1:4][Gcnot:1:0Gc19:2Gc21:3Gc21:4]
[Gc23:0Gc19:1Gc4:2Gc18:3Gc0:4][Gc21:0Gcnot:1:2Gc15:3Gc21:4][Gc19:0Gc1:1Gc0:2Gc17:3Gc21:4][Gc2:0Gc1:1Gc10:2Gcnot:4:3][Gc21:0Gcnot:1:2Gc17:3Gc19:4][Gcnot:1:0Gc18:2Gc12:3Gc6:4][Gc23:0Gc12:1Gcnot:2:3Gc12:4][Gc20:0Gc11:1Gc16:2Gc5:3Gc20:4][Gc7:0Gcnot:1:2Gc5:3Gc10:4][Gc12:0Gc8:1Gcnot:2:3Gc13:4][Gc18:0Gc10:1Gcnot:2:3Gc19:4][Gc7:0Gcnot:1:4Gc21:2Gc15:3][Gc11:0Gcnot:1:2Gc17:3Gc10:4][Gc6:0Gcnot:1:4Gc13:2Gc9:3][Gc21:0Gcnot:1:4Gc20:2Gc1:3][Gc14:0Gc12:1Gc11:2Gc16:3Gc3:4][Gc15:0Gcnot:1:2Gc2:3Gc3:4][Gc2:0Gc0:1Gcnot:2:3Gc13:4][Gc14:0Gcnot:1:2Gc12:3Gc22:4][Gc4:0Gc6:1Gc22:2Gcnot:4:3][Gcnot:1:0Gc19:2Gc17:3Gc18:4][Gcnot:1:0Gc20:2Gc5:3Gc16:4][Gc6:0Gc21:1Gcnot:2:3Gc12:4][Gc7:0Gcnot:1:4Gc14:2Gc18:3][Gcnot:1:0Gc0:2Gc14:3Gc10:4]
[Gc5:0Gcnot:1:4Gc6:2Gc0:3][Gc9:0Gc10:1Gcnot:2:3Gc4:4][Gc14:0Gc11:1Gcnot:2:3Gc0:4][Gc10:0Gcnot:1:4Gc10:2Gc6:3][Gc16:0Gc23:1Gc14:2Gc9:3Gc13:4][Gc18:0Gc10:1Gc20:2Gc16:3Gc0:4][Gc4:0Gc8:1Gc7:2Gc14:3Gc17:4][Gc20:0Gc20:1Gc3:2Gc11:3Gc13:4][Gc1:0Gc8:1Gc9:2Gc14:3Gc22:4][Gc10:0Gc6:1Gcnot:2:3Gc15:4][Gc13:0Gc18:1Gc2:2Gc20:3Gc22:4][Gc15:0Gc21:1Gcnot:2:3Gc10:4][Gc8:0Gcnot:1:2Gc5:3Gc12:4][Gcnot:1:0Gc3:2Gc8:3Gc15:4][Gc22:0Gc20:1Gc14:2Gcnot:4:3][Gc17:0Gc20:1Gc8:2Gc2:3Gc10:4][Gcnot:1:0Gc17:2Gc6:3Gc4:4][Gc7:0Gc4:1Gcnot:2:3Gc15:4][Gc18:0Gc22:1Gcnot:2:3Gc7:4][Gc23:0Gcnot:1:2Gc16:3Gc3:4][Gc19:0Gcnot:1:2Gc4:3Gc7:4][Gc1:0Gc9:1Gc5:2Gc12:3Gc20:4][Gc14:0Gc19:1Gc16:2Gc7:3Gc21:4][Gc7:0Gc16:1Gc0:2Gcnot:4:3][Gc5:0Gc13:1Gc18:2Gcnot:4:3]
[Gc1:0Gcnot:1:4Gc20:2Gc10:3][Gc19:0Gc14:1Gc20:2Gcnot:4:3][Gc21:0Gc15:1Gc10:2Gcnot:4:3][Gc18:0Gcnot:1:4Gc1:2Gc3:3][Gc11:0Gcnot:1:2Gc9:3Gc23:4][Gc10:0Gc15:1Gc18:2Gc7:3Gc16:4][Gc0:0Gc22:1Gcnot:2:3Gc7:4][Gc4:0Gc14:1Gc10:2Gc4:3Gc15:4][Gc5:0Gc23:1Gc6:2Gc14:3Gc7:4][Gc3:0Gc1:1Gcnot:2:3Gc0:4][Gc7:0Gcnot:1:2Gc21:3Gc17:4][Gcnot:1:0Gc1:2Gc1:3Gc9:4][Gc23:0Gcnot:1:2Gc17:3Gc8:4][Gc12:0Gc6:1Gcnot:2:3Gc20:4][Gc13:0Gc0:1Gc18:2Gc21:3Gc13:4][Gcnot:1:0Gc4:2Gc11:3Gc23:4][Gc5:0Gcnot:1:4Gc5:2Gc22:3][Gc21:0Gcnot:1:4Gc2:2Gc3:3][Gc10:0Gcnot:1:4Gc22:2Gc2:3][Gc1:0Gc10:1Gcnot:2:3Gc5:4][Gc0:0Gc6:1Gcnot:2:3Gc1:4][Gc9:0Gcnot:1:2Gc7:3Gc18:4][Gcnot:1:0Gc21:2Gc10:3Gc17:4][Gc23:0Gcnot:1:4Gc13:2Gc0:3][Gc0:0Gc10:1Gc11:2Gc23:3Gc19:4][Gc7:0Gcnot:1:2Gc23:3Gc20:4][Gc1:0Gc22:1Gc1:2Gc0:3Gc2:4][Gc11:0Gc13:1Gc3:2Gcnot:4:3][Gc9:0Gcnot:1:4Gc11:2Gc1:3][Gc8:0Gcnot:1:2Gc0:3Gc4:4]
[Gcnot:1:0Gc20:2Gc10:3Gc14:4][Gcnot:1:0Gc6:2Gc21:3Gc1:4][Gc3:0Gc19:1Gcnot:2:3Gc14:4][Gc20:0Gc20:1Gcnot:2:3Gc4:4][Gc14:0Gc2:1Gcnot:2:3Gc1:4][Gc15:0Gcnot:1:4Gc9:2Gc4:3][Gc14:0Gc21:1Gc4:2Gc23:3Gc18:4][Gc4:0Gcnot:1:2Gc19:3Gc9:4][Gc10:0Gc13:1Gc5:2Gc20:3Gc18:4][Gc22:0Gc7:1Gc11:2Gcnot:4:3][Gc1:0Gc4:1Gc16:2Gc22:3Gc5:4][Gc8:0Gcnot:1:4Gc1:2Gc12:3][Gc17:0Gcnot:1:4Gc21:2Gc7:3][Gc16:0Gc19:1Gcnot:2:3Gc4:4][Gc12:0Gcnot:1:2Gc15:3Gc17:4][Gc14:0Gc19:1Gc15:2Gc14:3Gc20:4][Gc22:0Gcnot:1:2Gc12:3Gc4:4][Gc5:0Gc5:1Gcnot:2:3Gc18:4][Gc0:0Gcnot:1:2Gc17:3Gc8:4][Gc12:0Gc16:1Gcnot:2:3Gc16:4][Gc7:0Gc7:1Gc3:2Gc0:3Gc4:4][Gc11:0Gc13:1Gcnot:2:3Gc9:4][Gc22:0Gcnot:1:4Gc10:2Gc13:3][Gc4:0Gcnot:1:4Gc10:2Gc11:3][Gc12:0Gc23:1Gc18:2Gc3:3Gc19:4][Gc20:0Gc2:1Gc10:2Gc3:3Gc3:4][Gc20:0Gc22:1Gc3:2Gc18:3Gc22:4][Gc8:0Gc22:1Gc18:2Gc18:3Gc5:4][Gc20:0Gc17:1Gc22:2Gcnot:4:3][Gc2:0Gc19:1Gc0:2Gc15:3Gc11:4]
[Gc8:0Gc15:1Gcnot:2:3Gc17:4][Gc2:0Gcnot:1:2Gc23:3Gc11:4][Gc14:0Gc22:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc9:2Gc12:3Gc19:4][Gcnot:1:0Gc5:2Gc18:3Gc1:4][Gc12:0Gc20:1Gcnot:2:3Gc9:4][Gc4:0Gc21:1Gcnot:2:3Gc8:4][Gc19:0Gcnot:1:2Gc12:3Gc9:4][Gcnot:1:0Gc17:2Gc4:3Gc6:4][Gc15:0Gcnot:1:2Gc21:3Gc23:4][Gc20:0Gcnot:1:4Gc12:2Gc22:3][Gcnot:1:0Gc20:2Gc8:3Gc18:4][Gc4:0Gcnot:1:2Gc19:3Gc11:4][Gc4:0Gcnot:1:2Gc18:3Gc17:4][Gc9:0Gcnot:1:4Gc2:2Gc4:3][Gc1:0Gc3:1Gc12:2Gc7:3Gc23:4][Gc1:0Gc9:1Gc16:2Gc13:3Gc6:4][Gc20:0Gcnot:1:2Gc8:3Gc9:4][Gc4:0Gc13:1Gcnot:2:3Gc8:4][Gc16:0Gc1:1Gcnot:2:3Gc1:4][Gcnot:1:0Gc15:2Gc13:3Gc9:4][Gcnot:1:0Gc8:2Gc3:3Gc23:4][Gc8:0Gcnot:1:2Gc11:3Gc5:4][Gc7:0Gc13:1Gcnot:2:3Gc2:4][Gc17:0Gcnot:1:4Gc18:2Gc3:3][Gc13:0Gc2:1Gc21:2Gcnot:4:3][Gc0:0Gc5:1Gcnot:2:3Gc4:4][Gc10:0Gc18:1Gc22:2Gcnot:4:3][Gc1:0Gc5:1Gc5:2Gc14:3Gc11:4][Gc1:0Gc13:1Gcnot:2:3Gc23:4]
[Gc1:0Gcnot:1:4Gc10:2Gc5:3][Gc9:0Gcnot:1:4Gc1:2Gc17:3][Gcnot:1:0Gc22:2Gc19:3Gc15:4][Gc19:0Gc20:1Gc22:2Gc22:3Gc18:4][Gc2:0Gcnot:1:2Gc15:3Gc2:4][Gc6:0Gc11:1Gc18:2Gc11:3Gc17:4][Gcnot:1:0Gc13:2Gc8:3Gc11:4][Gcnot:1:0Gc4:2Gc4:3Gc0:4][Gc8:0Gc2:1Gc11:2Gc0:3Gc23:4][Gcnot:1:0Gc19:2Gc19:3Gc3:4][Gc1:0Gcnot:1:2Gc12:3Gc21:4][Gc4:0Gc22:1Gcnot:2:3Gc4:4][Gcnot:1:0Gc4:2Gc1:3Gc23:4][Gc20:0Gc10:1Gc11:2Gc17:3Gc11:4][Gc1:0Gcnot:1:2Gc3:3Gc1:4][Gc20:0Gc4:1Gc4:2Gc6:3Gc22:4][Gc3:0Gcnot:1:2Gc3:3Gc22:4][Gc19:0Gcnot:1:4Gc16:2Gc12:3][Gc2:0Gc19:1Gc2:2Gc23:3Gc4:4][Gc17:0Gc20:1Gc12:2Gc11:3Gc13:4][Gc12:0Gc22:1Gc21:2Gcnot:4:3][Gc7:0Gc19:1Gc15:2Gc20:3Gc5:4][Gc23:0Gc7:1Gcnot:2:3Gc17:4][Gc0:0Gc18:1Gcnot:2:3Gc7:4][Gc3:0Gc0:1Gc18:2Gcnot:4:3][Gc16:0Gc5:1Gc8:2Gcnot:4:3][Gc13:0Gc13:1Gc17:2Gc3:3Gc21:4][Gc10:0Gc6:1Gc0:2Gc16:3Gc9:4][Gc1:0Gc6:1Gc16:2Gcnot:4:3][Gc22:0Gc12:1Gc18:2Gc20:3Gc4:4]
[Gc17:0Gc9:1Gc14:2Gcnot:4:3][Gcnot:1:0Gc11:2Gc21:3Gc7:4][Gc23:0Gcnot:1:2Gc20:3Gc15:4][Gc8:0Gcnot:1:4Gc20:2Gc1:3][Gc16:0Gc0:1Gc21:2Gcnot:4:3][Gc8:0Gc14:1Gc14:2Gc20:3Gc22:4][Gc20:0Gc20:1Gc13:2Gc0:3Gc20:4][Gcnot:1:0Gc8:2Gc3:3Gc7:4][Gc15:0Gc19:1Gc20:2Gc19:3Gc9:4][Gcnot:1:0Gc12:2Gc21:3Gc16:4][Gc10:0Gcnot:1:2Gc3:3Gc21:4][Gc9:0Gc5:1Gc17:2Gc15:3Gc16:4][Gcnot:1:0Gc20:2Gc1:3Gc20:4][Gc8:0Gc10:1Gc10:2Gcnot:4:3][Gc14:0Gc3:1Gc18:2Gcnot:4:3][Gcnot:1:0Gc11:2Gc9:3Gc20:4][Gc2:0Gc20:1Gc10:2Gcnot:4:3][Gc9:0Gc23:1Gcnot:2:3Gc14:4][Gc20:0Gc22:1Gc22:2Gcnot:4:3][Gcnot:1:0Gc16:2Gc6:3Gc13:4][Gcnot:1:0Gc6:2Gc1:3Gc13:4][Gc14:0Gcnot:1:2Gc8:3Gc10:4][Gc13:0Gc19:1Gcnot:2:3Gc6:4][Gc21:0Gc13:1Gcnot:2:3Gc18:4][Gc3:0Gc22:1Gc17:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc19:3Gc17:4][Gc3:0Gc22:1Gc23:2Gc7:3Gc6:4][Gcnot:1:0Gc8:2Gc0:3Gc23:4][Gc14:0Gc0:1Gc9:2Gc17:3Gc16:4][Gc18:0Gc5:1Gc10:2Gc21:3Gc0:4]
[Gc6:0Gc22:1Gc11:2Gcnot:4:3][Gc2:0Gc21:1Gc10:2Gc8:3Gc15:4][Gc2:0Gc1:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc1:3Gc8:4][Gc11:0Gc8:1Gc10:2Gc15:3Gc12:4][Gc6:0Gc22:1Gc22:2Gc7:3Gc5:4][Gc7:0Gcnot:1:4Gc11:2Gc15:3][Gc21:0Gc11:1Gc22:2Gcnot:4:3][Gc13:0Gc3:1Gc8:2Gc4:3Gc0:4][Gc10:0Gc13:1Gc8:2Gcnot:4:3][Gc5:0Gc8:1Gc16:2Gc4:3Gc3:4][Gc8:0Gc8:1Gc19:2Gcnot:4:3][Gc1:0Gcnot:1:2Gc9:3Gc16:4][Gc2:0Gc11:1Gcnot:2:3Gc22:4][Gc15:0Gc12:1Gc2:2Gc12:3Gc23:4][Gc20:0Gc22:1Gc15:2Gcnot:4:3][Gc21:0Gc16:1Gc23:2Gc16:3Gc0:4][Gcnot:1:0Gc10:2Gc19:3Gc0:4][Gc21:0Gc21:1Gc7:2Gc1:3Gc7:4][Gc0:0Gcnot:1:4Gc1:2Gc6:3][Gc14:0Gcnot:1:2Gc18:3Gc6:4][Gc22:0Gc10:1Gcnot:2:3Gc11:4][Gc20:0Gc15:1Gc12:2Gcnot:4:3][Gc5:0Gc10:1Gc4:2Gcnot:4:3][Gc10:0Gcnot:1:2Gc11:3Gc1:4][Gc4:0Gc4:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc7:2Gc4:3Gc18:4][Gc12:0Gcnot:1:2Gc21:3Gc19:4][Gc9:0Gc11:1Gc14:2Gcnot:4:3][Gc12:0Gc2:1Gc15:2Gc1:3Gc10:4]
[Gc12:0Gcnot:1:4Gc12:2Gc10:3][Gc3:0Gc15:1Gcnot:2:3Gc11:4][Gc10:0Gc22:1Gc16:2Gcnot:4:3][Gc13:0Gcnot:1:2Gc16:3Gc6:4][Gc21:0Gc23:1Gc4:2Gc23:3Gc2:4][Gc22:0Gc20:1Gcnot:2:3Gc17:4][Gc23:0Gcnot:1:4Gc11:2Gc6:3][Gc18:0Gc16:1Gc20:2Gc7:3Gc11:4][Gc6:0Gcnot:1:4Gc19:2Gc10:3][Gc23:0Gc23:1Gc6:2Gcnot:4:3][Gc19:0Gc11:1Gc9:2Gcnot:4:3][Gc2:0Gc9:1Gc22:2Gc19:3Gc18:4][Gc3:0Gc4:1Gc19:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc18:2Gc0:3][Gc7:0Gcnot:1:2Gc16:3Gc18:4][Gc2:0Gc1:1Gc13:2Gc11:3Gc14:4][Gc12:0Gc15:1Gc5:2Gc22:3Gc8:4][Gc12:0Gc10:1Gc1:2Gc22:3Gc3:4][Gc1:0Gcnot:1:2Gc8:3Gc20:4][Gc7:0Gcnot:1:4Gc6:2Gc6:3][Gc20:0Gcnot:1:4Gc13:2Gc6:3][Gc22:0Gc13:1Gcnot:2:3Gc7:4][Gc17:0Gcnot:1:2Gc15:3Gc6:4][Gc20:0Gc6:1Gc12:2Gc10:3Gc18:4][Gc21:0Gc14:1Gc17:2Gc21:3Gc18:4][Gc12:0Gc14:1Gcnot:2:3Gc18:4][Gc8:0Gc23:1Gc7:2Gcnot:4:3][Gc13:0Gcnot:1:4Gc18:2Gc15:3][Gc16:0Gcnot:1:4Gc0:2Gc21:3][Gcnot:1:0Gc10:2Gc16:3Gc4:4]


==> anc/experiments/circuits/S1_5Q_B0_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc20:0Gc9:1Gc12:2Gc4:3Gc20:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc4:3Gc4:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc4:0Gc3:1Gc20:2Gc9:3Gc6:4][Gc0:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc4:1Gc4:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc4:3Gc4:4]
[Gc4:0Gc6:1Gc3:2Gc12:3Gc3:4][Gc0:0Gc6:1Gc12:2Gc0:3Gc4:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc12:1Gc9:2Gc0:3Gc6:4][Gc12:0Gc0:1Gc20:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc4:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc4:1Gc4:2Gc4:3Gc0:4]
[Gc3:0Gc3:1Gc6:2Gc20:3Gc3:4][Gcnot:1:0Gcnot:2:3Gc4:4][Gc4:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc6:0Gc4:1Gc6:2Gc3:3Gc20:4][Gc4:0Gc0:1Gc20:2Gc4:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc22:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc4:1Gc4:2Gc4:3Gc4:4]
[Gc6:0Gc6:1Gc3:2Gc3:3Gc6:4][Gc0:0Gc0:1Gc20:2Gc20:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc4:3Gc4:4][Gcnot:1:0Gc4:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc6:2Gc3:3Gc3:4][Gc0:0Gc4:1Gc12:2Gc18:3Gc22:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc9:0Gc6:1Gc3:2Gc8:3Gc20:4][Gcnot:1:0Gc4:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc4:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc0:0Gc9:1Gc6:2Gc0:3Gc3:4][Gc0:0Gc4:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc22:1Gc22:2Gc4:3Gc4:4]
[Gc9:0Gc9:1Gc18:2Gc3:3Gc3:4][Gc20:0Gc0:1Gc0:2Gc20:3Gc4:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gc0:2Gc4:3Gc4:4]
[Gc3:0Gc3:1Gc6:2Gc3:3Gc8:4][Gc20:0Gc4:1Gc12:2Gc18:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc12:0Gc6:1Gc3:2Gc6:3Gc9:4][Gc0:0Gcnot:1:2Gc20:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc4:1Gc4:2Gc4:3Gc0:4]
[Gc0:0Gc6:1Gc6:2Gc6:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc4:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc6:0Gc8:1Gc9:2Gc22:3Gc3:4][Gc20:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc4:2Gc4:3Gc0:4]
[Gc6:0Gc0:1Gc0:2Gc6:3Gc8:4][Gc20:0Gc0:1Gc0:2Gc4:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc6:0Gc12:1Gc9:2Gc9:3Gc9:4][Gc18:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc4:3Gc4:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc12:0Gc6:1Gc0:2Gc20:3Gc3:4][Gc0:0Gc20:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc4:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc9:2Gc6:3Gc9:4][Gc0:0Gc20:1Gc20:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc4:3Gc4:4][Gc0:0Gc4:1Gc4:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc3:2Gc3:3Gc3:4][Gc18:0Gc20:1Gc4:2Gc4:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc4:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc4:1Gc4:2Gc0:3Gc0:4]
[Gc6:0Gc6:1Gc4:2Gc3:3Gc6:4][Gc0:0Gc6:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc4:3Gc12:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc12:2Gc3:3Gc6:4][Gc0:0Gc4:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc4:3Gc4:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc20:2Gc6:3Gc9:4][Gc0:0Gc8:1Gc0:2Gc20:3Gc4:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc4:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gc0:2Gc4:3Gc4:4]
[Gc6:0Gc4:1Gc6:2Gc9:3Gc4:4][Gc20:0Gc0:1Gc12:2Gc4:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc22:2Gc22:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc12:2Gc6:3Gc4:4][Gc20:0Gc20:1Gc0:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc12:3Gc12:4][Gc4:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc20:0Gc3:1Gc9:2Gc4:3Gc3:4][Gc0:0Gc20:1Gc4:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc19:0Gc22:1Gc0:2Gc9:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc18:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc4:2Gc4:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc4:1Gc0:2Gc0:3Gc4:4]
[Gc3:0Gc9:1Gc9:2Gc9:3Gc6:4][Gc12:0Gcnot:1:2Gc20:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc22:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc22:3Gc0:4][Gc0:0Gc12:1Gc4:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc3:0Gc6:1Gc3:2Gc8:3Gc9:4][Gc18:0Gc6:1Gc18:2Gc0:3Gc22:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc22:1Gc12:2Gc12:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc4:2Gc4:3Gc0:4]
[Gc6:0Gc3:1Gc6:2Gc9:3Gc12:4][Gc12:0Gc4:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc22:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc22:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc4:1Gc0:2Gc0:3Gc4:4]
[Gc9:0Gc6:1Gc6:2Gc6:3Gc9:4][Gc18:0Gc20:1Gc12:2Gc4:3Gc6:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc3:0Gc6:1Gc6:2Gc4:3Gc12:4][Gc0:0Gc4:1Gc4:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc9:0Gc9:1Gc4:2Gc3:3Gc4:4][Gc4:0Gc4:1Gc0:2Gc4:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc4:2Gc4:3Gc0:4]
[Gc9:0Gc6:1Gc6:2Gc9:3Gc9:4][Gc4:0Gc22:1Gc20:2Gc0:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc4:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc12:0Gc6:1Gc6:2Gc6:3Gc9:4][Gc0:0Gc22:1Gc4:2Gc4:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc22:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc4:3Gc4:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc22:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc18:1Gc6:2Gc0:3Gc6:4][Gc20:0Gc0:1Gc20:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc4:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc4:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc0:0Gc12:1Gc4:2Gc6:3Gc9:4][Gc0:0Gcnot:1:2Gc20:3Gc20:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc4:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc9:2Gc6:3Gc4:4][Gc0:0Gc0:1Gc20:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc4:1Gc4:2Gc4:3Gc4:4]
[Gc6:0Gc3:1Gc18:2Gc4:3Gc6:4][Gc12:0Gc4:1Gc0:2Gc0:3Gc4:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc4:2Gc4:3Gc0:4]
[Gc3:0Gc3:1Gc3:2Gc12:3Gc6:4][Gc12:0Gc4:1Gc12:2Gc0:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc4:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc22:0Gc3:1Gc9:2Gc18:3Gc3:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc4:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc6:0Gc9:1Gc6:2Gc9:3Gc9:4][Gc18:0Gc12:1Gc8:2Gc20:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc22:1Gc22:2Gc4:3Gc4:4]
[Gc3:0Gc9:1Gc20:2Gc20:3Gc6:4][Gc20:0Gc20:1Gcnot:2:3Gc18:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc4:1Gc4:2Gc4:3Gc0:4]
[Gc20:0Gc0:1Gc3:2Gc3:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gcnot:2:3Gc12:4][Gc4:0Gc12:1Gc4:2Gc4:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc9:0Gc3:1Gc20:2Gc3:3Gc0:4][Gc0:0Gcnot:1:2Gc18:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc22:2Gc22:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc4:0Gc6:1Gc9:2Gc0:3Gc6:4][Gc0:0Gc8:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc4:3Gc4:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc22:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc6:2Gc6:3Gc0:4][Gc20:0Gc0:1Gc22:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc3:2Gc4:3Gc6:4][Gc0:0Gc12:1Gc6:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc6:0Gc6:1Gc6:2Gc4:3Gc3:4][Gc8:0Gc0:1Gc4:2Gc0:3Gc20:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc22:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S1_5Q_B0_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc8:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gcnot:1:4Gc12:2Gc12:3][Gc9:0Gc12:1Gc0:2Gc0:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc9:2Gc0:3Gc0:4]
[Gc22:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc8:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc9:3Gc3:4][Gc0:0Gc20:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc6:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc9:4][Gc8:0Gc6:1Gc3:2Gc3:3Gc0:4][Gc6:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc9:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc20:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc20:3Gc20:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc20:3][Gc0:0Gcnot:1:2Gc9:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc3:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gcnot:1:4Gc12:2Gc8:3][Gc6:0Gc12:1Gc9:2Gc3:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3Gc6:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc20:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc20:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc3:2Gc8:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc18:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc8:3Gc22:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc20:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc3:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc8:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc18:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc8:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc8:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc9:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc3:3][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc20:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc6:3Gc0:4][Gc8:0Gc12:1Gc6:2Gc3:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc18:1Gc0:2Gc0:3Gc20:4]
[Gc22:0Gc8:1Gc8:2Gc8:3Gc18:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc18:0Gc22:1Gc22:2Gc22:3Gc3:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc8:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc9:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc8:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc6:1Gc8:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc8:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc3:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc3:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc8:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc9:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc8:1Gc0:2Gc0:3Gc0:4]
[Gc22:0Gc22:1Gc19:2Gc8:3Gc8:4][Gcnot:1:0Gc6:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc9:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc8:3Gc8:4][Gc0:0Gc6:1Gc3:2Gc6:3Gc9:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc8:2Gc12:3Gc22:4][Gcnot:1:0Gc6:2Gc6:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc18:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc18:3Gc22:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc18:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc9:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc18:0Gc22:1Gc22:2Gc3:3Gc22:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc22:0Gc8:1Gc8:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc22:0Gc12:1Gc0:2Gc12:3Gc8:4][Gc3:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc4:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc6:3Gc0:4]
[Gc19:0Gc8:1Gc8:2Gc8:3Gc8:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc22:1Gc6:2Gc12:3Gc8:4][Gc0:0Gc0:1Gc6:2Gc3:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc4:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc9:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc20:2Gcnot:4:3][Gcnot:1:0Gc6:2Gc12:3Gc12:4][Gc12:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc6:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc8:0Gc8:1Gc8:2Gc12:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc3:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc6:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc8:2Gc6:3Gc8:4][Gc0:0Gc9:1Gc0:2Gc3:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc22:0Gc8:1Gc8:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc22:0Gc12:1Gc0:2Gc0:3Gc18:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc20:1Gcnot:2:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gc12:1Gc0:2Gc20:3Gc12:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc22:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gcnot:1:2Gc0:3Gc0:4][Gc3:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc3:3Gc6:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc3:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc18:0Gcnot:1:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc20:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc9:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc6:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc6:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc20:1Gc0:2Gc0:3Gc3:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc20:3Gc4:4][Gc0:0Gc12:1Gc18:2Gc6:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc20:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc9:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc4:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S1_5Q_B1_circuits_complete.txt <==
# Complete DRB circuits
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc17:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc12:0Gc9:1Gc6:2Gc6:3Gc3:4][Gc0:0Gc7:1Gc1:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc12:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc13:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:2Gc18:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc9:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc18:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc3:2Gc3:3Gc0:4][Gc0:0Gc18:1Gc17:2Gc18:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc2:0Gc16:1Gc3:2Gc18:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3Gc11:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc6:4][Gc3:0Gc3:1Gc3:2Gc6:3Gc6:4][Gc0:0Gc6:1Gc2:2Gc17:3Gc7:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc13:1Gc1:2Gc1:3Gc13:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc13:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc0:4][Gc6:0Gc9:1Gc9:2Gc9:3Gc17:4][Gc2:0Gc17:1Gc7:2Gc2:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc12:3Gc12:4][Gc6:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc9:1Gc12:2Gc0:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4][Gc3:0Gc9:1Gc9:2Gc3:3Gc9:4][Gc17:0Gc0:1Gc12:2Gc7:3Gc17:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc6:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc18:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc11:1Gc11:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4][Gc6:0Gc6:1Gc3:2Gc3:3Gc3:4][Gc17:0Gc7:1Gc6:2Gc2:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc1:3Gc1:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc3:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc12:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc11:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4][Gc3:0Gc3:1Gc3:2Gc3:3Gc6:4][Gc7:0Gc0:1Gc17:2Gc7:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc3:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc11:2Gc12:3Gc12:4][Gc0:0Gc9:1Gc6:2Gc9:3Gc0:4][Gc8:0Gcnot:1:2Gc15:3Gc15:4][Gc21:0Gc10:1Gcnot:2:3Gc0:4][Gc17:0Gc4:1Gc20:2Gc2:3Gc22:4][Gc0:0Gc13:1Gc17:2Gc10:3Gc2:4][Gcnot:1:0Gc13:2Gc6:3Gc12:4][Gc9:0Gc17:1Gc6:2Gc9:3Gc9:4][Gc2:0Gc0:1Gc17:2Gc0:3Gc7:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc1:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc18:0Gcnot:1:2Gc0:3Gc0:4][Gc9:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc18:1Gc12:2Gcnot:4:3][Gc0:0Gc9:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc13:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc0:4][Gc7:0Gcnot:1:2Gc12:3Gc19:4][Gc23:0Gcnot:1:4Gc8:2Gc3:3][Gc9:0Gc21:1Gcnot:2:3Gc1:4][Gc20:0Gcnot:1:2Gc14:3Gc4:4][Gc22:0Gcnot:1:2Gc21:3Gc17:4][Gc6:0Gc3:1Gc9:2Gc9:3Gc6:4][Gc0:0Gc12:1Gc7:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc1:3Gc0:4][Gc6:0Gc6:1Gcnot:2:3Gc3:4][Gc12:0Gc13:1Gc12:2Gcnot:4:3][Gc8:0Gcnot:1:2Gc17:3Gc6:4][Gc17:0Gcnot:1:4Gc6:2Gc17:3][Gc12:0Gcnot:1:4Gc21:2Gc9:3][Gc3:0Gc17:1Gc9:2Gc12:3Gc9:4][Gc17:0Gc0:1Gc7:2Gc0:3Gc7:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc17:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc3:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc17:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc3:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc11:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc0:3Gc0:4][Gc16:0Gcnot:1:4Gc2:2Gc23:3][Gc9:0Gcnot:1:4Gc13:2Gc17:3][Gc9:0Gc18:1Gc7:2Gc14:3Gc14:4][Gc12:0Gc18:1Gc1:2Gc17:3Gc5:4][Gc15:0Gcnot:1:2Gc0:3Gc20:4][Gc18:0Gc6:1Gc3:2Gc2:3Gc9:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc17:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc23:2Gc11:3Gc4:4][Gc3:0Gcnot:1:2Gc2:3Gc12:4][Gc6:0Gc17:1Gc15:2Gcnot:4:3][Gc16:0Gc18:1Gc17:2Gcnot:4:3][Gc6:0Gc13:1Gcnot:2:3Gc1:4][Gc17:0Gc9:1Gc17:2Gc2:3Gc9:4][Gc0:0Gc18:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc12:3Gc12:4][Gc1:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc13:2Gc13:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc11:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc17:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc13:4][Gc23:0Gc5:1Gc23:2Gcnot:4:3][Gcnot:1:0Gc9:2Gc19:3Gc7:4][Gcnot:1:0Gc4:2Gc7:3Gc10:4][Gc17:0Gc4:1Gc13:2Gcnot:4:3][Gc9:0Gc3:1Gc9:2Gc9:3Gc12:4][Gc7:0Gc16:1Gc18:2Gc18:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc1:2Gc1:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc13:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc6:4][Gc5:0Gc23:1Gcnot:2:3Gc13:4][Gc23:0Gc20:1Gc18:2Gcnot:4:3][Gc9:0Gcnot:1:4Gc22:2Gc15:3][Gc21:0Gcnot:1:4Gc4:2Gc16:3][Gc5:0Gcnot:1:4Gc3:2Gc9:3][Gc3:0Gc6:1Gc6:2Gc9:3Gc9:4][Gc18:0Gc0:1Gc2:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc1:1Gcnot:2:3Gc1:4][Gc0:0Gc0:1Gc1:2Gc1:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc17:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc17:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc9:3Gc0:4][Gc18:0Gcnot:1:2Gc4:3Gc12:4][Gc13:0Gc16:1Gcnot:2:3Gc1:4][Gc20:0Gc1:1Gc22:2Gc13:3Gc2:4][Gc1:0Gcnot:1:2Gc1:3Gc3:4][Gc17:0Gc2:1Gc9:2Gcnot:4:3][Gc5:0Gc1:1Gc10:2Gc7:3Gc0:4][Gc6:0Gcnot:1:4Gc3:2Gc16:3][Gc22:0Gc3:1Gcnot:2:3Gc10:4][Gc3:0Gc16:1Gc12:2Gc19:3Gc17:4][Gc8:0Gcnot:1:4Gc12:2Gc17:3][Gc9:0Gc3:1Gc3:2Gc3:3Gc9:4][Gc0:0Gc17:1Gc17:2Gc0:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc11:1Gc6:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc6:2Gc0:3Gc0:4][Gc11:0Gcnot:1:2Gc7:3Gc19:4][Gc23:0Gc0:1Gc12:2Gc20:3Gc4:4][Gc12:0Gc10:1Gc19:2Gc22:3Gc16:4][Gc21:0Gc9:1Gcnot:2:3Gc3:4][Gcnot:1:0Gc0:2Gc15:3Gc9:4][Gc11:0Gc22:1Gc5:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc10:3Gc15:4][Gc17:0Gcnot:1:4Gc9:2Gc4:3][Gc0:0Gc23:1Gcnot:2:3Gc6:4][Gc21:0Gc23:1Gc21:2Gc16:3Gc19:4][Gc3:0Gc16:1Gc3:2Gc9:3Gc3:4][Gc2:0Gc0:1Gc7:2Gc0:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc0:4][Gc9:0Gc16:1Gc1:2Gc18:3Gc23:4][Gc16:0Gc4:1Gcnot:2:3Gc20:4][Gc19:0Gc4:1Gc17:2Gc5:3Gc20:4][Gc5:0Gc5:1Gc7:2Gcnot:4:3][Gc10:0Gcnot:1:2Gc9:3Gc23:4][Gc11:0Gc21:1Gc15:2Gcnot:4:3][Gc14:0Gcnot:1:4Gc6:2Gc13:3][Gc16:0Gc19:1Gcnot:2:3Gc4:4][Gc12:0Gcnot:1:2Gc21:3Gc21:4][Gc19:0Gcnot:1:4Gc9:2Gc16:3][Gc9:0Gc6:1Gc0:2Gc9:3Gc17:4][Gc12:0Gc7:1Gc0:2Gc17:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc13:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc1:4][Gc0:0Gcnot:1:2Gc1:3Gc0:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc0:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc16:0Gc3:1Gc17:2Gc11:3Gc8:4][Gcnot:1:0Gc11:2Gc10:3Gc15:4][Gc13:0Gcnot:1:2Gc1:3Gc10:4][Gc17:0Gc12:1Gcnot:2:3Gc6:4][Gc10:0Gc23:1Gcnot:2:3Gc17:4][Gc10:0Gcnot:1:4Gc2:2Gc19:3][Gc18:0Gc18:1Gc21:2Gc4:3Gc4:4][Gc10:0Gc14:1Gcnot:2:3Gc22:4][Gc17:0Gcnot:1:2Gc10:3Gc11:4][Gc9:0Gc1:1Gcnot:2:3Gc11:4][Gc7:0Gc6:1Gc17:2Gc9:3Gc6:4][Gc0:0Gc2:1Gc0:2Gc17:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc1:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc3:3Gc0:4][Gcnot:1:0Gc20:2Gc6:3Gc4:4][Gc2:0Gc18:1Gc23:2Gc15:3Gc3:4][Gcnot:1:0Gc10:2Gc5:3Gc9:4][Gc4:0Gcnot:1:4Gc20:2Gc17:3][Gc22:0Gc4:1Gcnot:2:3Gc7:4][Gc19:0Gc14:1Gcnot:2:3Gc7:4][Gc7:0Gc2:1Gc23:2Gcnot:4:3][Gcnot:1:0Gc16:2Gc7:3Gc14:4][Gc7:0Gc8:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc22:2Gc17:3Gc19:4][Gc6:0Gc12:1Gc6:2Gc9:3Gc12:4][Gc17:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc11:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc9:3Gc0:4][Gc6:0Gc4:1Gc0:2Gc21:3Gc21:4][Gc19:0Gcnot:1:2Gc5:3Gc11:4][Gc9:0Gc19:1Gc2:2Gc10:3Gc19:4][Gcnot:1:0Gc13:2Gc2:3Gc23:4][Gc19:0Gcnot:1:2Gc6:3Gc16:4][Gc15:0Gc8:1Gcnot:2:3Gc11:4][Gc6:0Gcnot:1:2Gc4:3Gc12:4][Gc3:0Gc20:1Gc1:2Gc5:3Gc18:4][Gc22:0Gc17:1Gc16:2Gc1:3Gc0:4][Gc17:0Gcnot:1:2Gc5:3Gc5:4][Gc17:0Gc3:1Gc9:2Gc6:3Gc9:4][Gc0:0Gc0:1Gc12:2Gc17:3Gc17:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc1:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc18:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc11:0Gc1:1Gc5:2Gc23:3Gc6:4][Gcnot:1:0Gc12:2Gc23:3Gc7:4][Gc8:0Gc8:1Gc19:2Gcnot:4:3][Gc5:0Gc0:1Gcnot:2:3Gc7:4][Gc21:0Gcnot:1:4Gc13:2Gc2:3][Gc23:0Gc13:1Gcnot:2:3Gc16:4][Gc8:0Gc1:1Gc9:2Gcnot:4:3][Gc3:0Gcnot:1:2Gc0:3Gc14:4][Gc13:0Gc9:1Gc9:2Gc4:3Gc1:4][Gc9:0Gcnot:1:2Gc2:3Gc15:4][Gc3:0Gc12:1Gc9:2Gc0:3Gc3:4][Gc2:0Gc0:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc11:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc9:4][Gc7:0Gc15:1Gcnot:2:3Gc18:4][Gc15:0Gc20:1Gc5:2Gcnot:4:3][Gc21:0Gcnot:1:4Gc19:2Gc23:3][Gc15:0Gc2:1Gc21:2Gcnot:4:3][Gc7:0Gc7:1Gcnot:2:3Gc14:4][Gc5:0Gc14:1Gc19:2Gcnot:4:3][Gcnot:1:0Gc18:2Gc10:3Gc20:4][Gc14:0Gc10:1Gc12:2Gcnot:4:3][Gc21:0Gcnot:1:2Gc1:3Gc3:4][Gcnot:1:0Gc14:2Gc15:3Gc11:4][Gcnot:1:0Gc11:2Gc19:3Gc17:4][Gcnot:1:0Gc16:2Gc8:3Gc21:4][Gc22:0Gc18:1Gcnot:2:3Gc4:4][Gc6:0Gc0:1Gcnot:2:3Gc8:4][Gc19:0Gc6:1Gcnot:2:3Gc9:4][Gc6:0Gc6:1Gc6:2Gc9:3Gc9:4][Gc17:0Gc0:1Gc6:2Gc2:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc11:2Gc12:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc1:0Gcnot:1:4Gc0:2Gc0:3][Gc3:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc11:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc3:0Gcnot:1:4Gc21:2Gc12:3][Gc20:0Gcnot:1:2Gc19:3Gc16:4][Gc6:0Gc7:1Gc6:2Gc4:3Gc9:4][Gc20:0Gcnot:1:4Gc5:2Gc19:3][Gc19:0Gc7:1Gc5:2Gc23:3Gc17:4][Gc4:0Gc9:1Gc20:2Gcnot:4:3][Gc7:0Gc16:1Gc8:2Gcnot:4:3][Gcnot:1:0Gc20:2Gc10:3Gc1:4][Gc3:0Gcnot:1:4Gc14:2Gc14:3][Gcnot:1:0Gc22:2Gc15:3Gc20:4][Gc10:0Gc3:1Gcnot:2:3Gc8:4][Gc1:0Gc22:1Gcnot:2:3Gc11:4][Gc22:0Gc0:1Gcnot:2:3Gc13:4][Gc20:0Gcnot:1:4Gc19:2Gc10:3][Gcnot:1:0Gc18:2Gc23:3Gc22:4][Gc0:0Gc17:1Gc9:2Gc9:3Gc9:4][Gc0:0Gc0:1Gc2:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc2:1Gc2:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc17:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc3:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc18:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc1:1Gc0:2Gc0:3Gc17:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gcnot:1:0Gc5:2Gc17:3Gc15:4][Gcnot:1:0Gc9:2Gc5:3Gc0:4][Gcnot:1:0Gc9:2Gc19:3Gc19:4][Gc14:0Gcnot:1:4Gc2:2Gc9:3][Gc15:0Gc20:1Gcnot:2:3Gc5:4][Gc2:0Gc15:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc19:3Gc7:4][Gcnot:1:0Gc14:2Gc14:3Gc2:4][Gcnot:1:0Gc15:2Gc1:3Gc19:4][Gc7:0Gc1:1Gc3:2Gc6:3Gc10:4][Gc20:0Gc15:1Gc6:2Gcnot:4:3][Gcnot:1:0Gc4:2Gc2:3Gc2:4][Gc4:0Gcnot:1:4Gc4:2Gc4:3][Gc8:0Gcnot:1:2Gc9:3Gc15:4][Gc18:0Gcnot:1:2Gc1:3Gc12:4][Gc3:0Gc3:1Gc6:2Gc9:3Gc3:4][Gc12:0Gc12:1Gc17:2Gc16:3Gc18:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc1:3Gc0:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc11:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc6:3Gc6:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc9:4][Gc8:0Gcnot:1:2Gc17:3Gc5:4][Gcnot:1:0Gc3:2Gc23:3Gc8:4][Gc1:0Gc21:1Gc19:2Gc1:3Gc10:4][Gc2:0Gcnot:1:4Gc5:2Gc14:3][Gc7:0Gcnot:1:4Gc6:2Gc19:3][Gc18:0Gc0:1Gc6:2Gc17:3Gc21:4][Gc5:0Gcnot:1:4Gc11:2Gc20:3][Gc18:0Gcnot:1:2Gc22:3Gc20:4][Gc19:0Gc2:1Gcnot:2:3Gc23:4][Gc12:0Gc17:1Gc18:2Gc1:3Gc7:4][Gc20:0Gc12:1Gcnot:2:3Gc4:4][Gc11:0Gcnot:1:2Gc16:3Gc15:4][Gc17:0Gcnot:1:2Gc20:3Gc19:4][Gc11:0Gcnot:1:4Gc22:2Gc12:3][Gc23:0Gcnot:1:4Gc15:2Gc9:3][Gc3:0Gc9:1Gc6:2Gc17:3Gc3:4][Gc18:0Gc12:1Gc18:2Gc0:3Gc7:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc17:2Gc0:3Gc12:4][Gcnot:1:0Gc3:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc18:3Gc12:4][Gc3:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc11:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc1:2Gc1:3Gc12:4][Gc13:0Gc6:1Gc10:2Gc5:3Gc12:4][Gc8:0Gc23:1Gc5:2Gc3:3Gc18:4][Gc11:0Gcnot:1:2Gc12:3Gc10:4][Gc19:0Gcnot:1:4Gc21:2Gc22:3][Gc15:0Gcnot:1:2Gc7:3Gc20:4][Gc16:0Gcnot:1:2Gc3:3Gc11:4][Gc6:0Gc9:1Gc17:2Gc12:3Gc10:4][Gcnot:1:0Gc5:2Gc23:3Gc10:4][Gcnot:1:0Gc15:2Gc14:3Gc21:4][Gc13:0Gc13:1Gcnot:2:3Gc8:4][Gc5:0Gc5:1Gc11:2Gcnot:4:3][Gc9:0Gc0:1Gcnot:2:3Gc23:4][Gc14:0Gc18:1Gc12:2Gc7:3Gc7:4][Gc13:0Gcnot:1:4Gc5:2Gc15:3][Gc6:0Gc0:1Gc6:2Gc9:3Gc3:4][Gcnot:1:0Gc7:2Gc18:3Gc17:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc1:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc11:3Gc12:4][Gcnot:1:0Gc0:2Gc3:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc11:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gc17:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc5:0Gc12:1Gc5:2Gcnot:4:3][Gc4:0Gc22:1Gc12:2Gcnot:4:3][Gc15:0Gcnot:1:4Gc8:2Gc4:3][Gc13:0Gc2:1Gcnot:2:3Gc13:4][Gc18:0Gc5:1Gc13:2Gcnot:4:3][Gc5:0Gc10:1Gc5:2Gcnot:4:3][Gc6:0Gc19:1Gc20:2Gc19:3Gc7:4][Gc6:0Gc19:1Gc0:2Gc4:3Gc18:4][Gcnot:1:0Gc10:2Gc10:3Gc14:4][Gc10:0Gc19:1Gc1:2Gcnot:4:3][Gc12:0Gc15:1Gcnot:2:3Gc12:4][Gc7:0Gcnot:1:4Gc23:2Gc4:3][Gcnot:1:0Gc18:2Gc6:3Gc10:4][Gc4:0Gc16:1Gc0:2Gcnot:4:3][Gc9:0Gc19:1Gc4:2Gc12:3Gc17:4][Gc7:0Gc3:1Gc7:2Gc9:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc7:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc13:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc11:0Gc12:1Gc11:2Gc11:3Gc0:4][Gc6:0Gc9:1Gc6:2Gc3:3Gc0:4][Gc18:0Gc0:1Gcnot:2:3Gc17:4][Gc17:0Gc21:1Gcnot:2:3Gc0:4][Gc15:0Gc12:1Gc22:2Gcnot:4:3][Gc21:0Gcnot:1:2Gc8:3Gc7:4][Gc3:0Gc14:1Gc10:2Gcnot:4:3][Gc9:0Gc1:1Gcnot:2:3Gc20:4][Gc19:0Gcnot:1:2Gc17:3Gc3:4][Gc17:0Gc4:1Gc19:2Gc6:3Gc13:4][Gcnot:1:0Gc9:2Gc9:3Gc17:4][Gc18:0Gc20:1Gc3:2Gc3:3Gc7:4][Gc23:0Gc3:1Gc13:2Gc16:3Gc1:4][Gc16:0Gcnot:1:2Gc4:3Gc4:4][Gc12:0Gcnot:1:4Gc4:2Gc0:3][Gcnot:1:0Gc13:2Gc6:3Gc6:4][Gc2:0Gcnot:1:2Gc2:3Gc5:4][Gc6:0Gc12:1Gc3:2Gc9:3Gc3:4][Gc17:0Gc0:1Gc7:2Gc7:3Gc7:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc17:0Gcnot:1:4Gc0:2Gc12:3][Gc3:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gc15:0Gcnot:1:4Gc10:2Gc17:3][Gc14:0Gcnot:1:2Gc2:3Gc16:4][Gc18:0Gc5:1Gcnot:2:3Gc0:4][Gc16:0Gc13:1Gc16:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc3:3Gc18:4][Gc22:0Gc12:1Gc19:2Gc16:3Gc9:4][Gcnot:1:0Gc23:2Gc2:3Gc6:4][Gc20:0Gc18:1Gc0:2Gc12:3Gc18:4][Gc20:0Gcnot:1:4Gc23:2Gc20:3][Gc17:0Gc12:1Gc5:2Gc23:3Gc9:4][Gc8:0Gc3:1Gc20:2Gc22:3Gc5:4][Gc10:0Gc9:1Gc12:2Gc1:3Gc16:4][Gc8:0Gc0:1Gc3:2Gc23:3Gc7:4][Gc0:0Gcnot:1:2Gc17:3Gc10:4][Gc21:0Gc10:1Gc17:2Gc8:3Gc13:4][Gc6:0Gcnot:1:2Gc18:3Gc22:4][Gcnot:1:0Gc12:2Gc3:3Gc19:4][Gcnot:1:0Gc11:2Gc5:3Gc19:4][Gc18:0Gc14:1Gcnot:2:3Gc2:4][Gc6:0Gcnot:1:2Gc2:3Gc6:4][Gc17:0Gc6:1Gc6:2Gc9:3Gc6:4][Gc0:0Gc17:1Gc17:2Gc17:3Gc17:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gcnot:2:3Gc12:4][Gc0:0Gcnot:1:4Gc12:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc11:3Gc11:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc6:4][Gc11:0Gc19:1Gc10:2Gcnot:4:3][Gc11:0Gc13:1Gc13:2Gc8:3Gc8:4][Gc5:0Gc22:1Gc5:2Gc12:3Gc1:4][Gc15:0Gc1:1Gc5:2Gc12:3Gc8:4][Gc15:0Gc9:1Gcnot:2:3Gc4:4][Gc21:0Gc6:1Gc15:2Gc17:3Gc17:4][Gc13:0Gc4:1Gc14:2Gc5:3Gc18:4][Gc2:0Gcnot:1:4Gc15:2Gc12:3][Gc13:0Gc14:1Gcnot:2:3Gc20:4][Gc20:0Gc21:1Gcnot:2:3Gc18:4][Gc3:0Gc5:1Gc13:2Gcnot:4:3][Gc11:0Gcnot:1:4Gc13:2Gc6:3][Gc1:0Gc21:1Gc10:2Gc7:3Gc20:4][Gc19:0Gc16:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc20:2Gc17:3Gc18:4][Gc6:0Gc11:1Gcnot:2:3Gc9:4][Gc11:0Gc5:1Gcnot:2:3Gc14:4][Gc23:0Gc13:1Gc8:2Gcnot:4:3][Gc5:0Gc9:1Gc4:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc19:3Gc17:4][Gc9:0Gc2:1Gc3:2Gc9:3Gc6:4][Gc17:0Gc0:1Gc2:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc13:0Gc12:1Gc12:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc11:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc17:3Gc0:4][Gc0:0Gc0:1Gc17:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gc1:0Gc1:1Gcnot:2:3Gc3:4][Gcnot:1:0Gc4:2Gc3:3Gc19:4][Gc1:0Gc17:1Gc22:2Gc12:3Gc15:4][Gcnot:1:0Gc8:2Gc4:3Gc9:4][Gc3:0Gc18:1Gcnot:2:3Gc12:4][Gc20:0Gcnot:1:2Gc8:3Gc23:4][Gcnot:1:0Gc4:2Gc16:3Gc13:4][Gcnot:1:0Gc4:2Gc13:3Gc12:4][Gc2:0Gc6:1Gc5:2Gc20:3Gc1:4][Gc7:0Gcnot:1:4Gc10:2Gc0:3][Gc23:0Gcnot:1:4Gc20:2Gc23:3][Gc3:0Gc13:1Gcnot:2:3Gc2:4][Gc13:0Gcnot:1:2Gc3:3Gc10:4][Gc10:0Gc22:1Gc18:2Gc12:3Gc9:4][Gc3:0Gc7:1Gc2:2Gc22:3Gc19:4][Gc3:0Gc22:1Gc6:2Gc7:3Gc22:4][Gc17:0Gc6:1Gc0:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc21:3Gc21:4][Gc18:0Gc0:1Gcnot:2:3Gc17:4][Gc19:0Gcnot:1:2Gc23:3Gc13:4][Gc0:0Gc6:1Gc7:2Gc3:3Gc16:4][Gc0:0Gc6:1Gc0:2Gc16:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc13:1Gc13:2Gc13:3Gc13:4]
[Gc0:0Gc16:1Gc2:2Gc2:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc1:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc17:4][Gc0:0Gc18:1Gc18:2Gc0:3Gc6:4][Gc0:0Gc6:1Gc9:2Gc0:3Gc0:4][Gc16:0Gc4:1Gc8:2Gcnot:4:3][Gc14:0Gc8:1Gc5:2Gcnot:4:3][Gc13:0Gc11:1Gc19:2Gc17:3Gc15:4][Gc19:0Gcnot:1:2Gc4:3Gc0:4][Gc11:0Gc3:1Gc17:2Gc2:3Gc11:4][Gc23:0Gcnot:1:4Gc19:2Gc0:3][Gc5:0Gc8:1Gc9:2Gc15:3Gc17:4][Gc3:0Gc20:1Gc12:2Gc3:3Gc7:4][Gcnot:1:0Gc3:2Gc12:3Gc15:4][Gc20:0Gc12:1Gc9:2Gc12:3Gc13:4][Gc6:0Gc10:1Gc14:2Gcnot:4:3][Gc21:0Gc8:1Gc7:2Gc2:3Gc7:4][Gc4:0Gcnot:1:2Gc10:3Gc6:4][Gc14:0Gc9:1Gcnot:2:3Gc16:4][Gc10:0Gc23:1Gc3:2Gc5:3Gc15:4][Gc6:0Gcnot:1:4Gc5:2Gc22:3][Gc8:0Gcnot:1:4Gc18:2Gc5:3][Gc3:0Gc13:1Gc13:2Gcnot:4:3][Gc1:0Gc23:1Gc11:2Gc6:3Gc14:4][Gc7:0Gc18:1Gc9:2Gc10:3Gc16:4][Gc6:0Gc17:1Gc12:2Gc12:3Gc6:4][Gcnot:1:0Gc0:2Gc0:3Gc1:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc11:4][Gcnot:1:0Gcnot:2:3Gc6:4][Gc12:0Gc12:1Gc17:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc3:2Gc1:3Gc19:4][Gc3:0Gc22:1Gc19:2Gc22:3Gc13:4][Gc1:0Gc4:1Gcnot:2:3Gc6:4][Gc23:0Gc19:1Gc11:2Gcnot:4:3][Gc10:0Gc15:1Gcnot:2:3Gc19:4][Gc13:0Gcnot:1:2Gc12:3Gc14:4][Gc8:0Gc23:1Gc15:2Gc13:3Gc4:4][Gc7:0Gc21:1Gc14:2Gcnot:4:3][Gc14:0Gc3:1Gcnot:2:3Gc1:4][Gc10:0Gc7:1Gcnot:2:3Gc21:4][Gc8:0Gc1:1Gcnot:2:3Gc14:4][Gc10:0Gc1:1Gc1:2Gcnot:4:3][Gc10:0Gcnot:1:2Gc9:3Gc11:4][Gc20:0Gc18:1Gc23:2Gc11:3Gc11:4][Gc22:0Gc7:1Gcnot:2:3Gc7:4][Gc3:0Gc11:1Gc12:2Gc4:3Gc17:4][Gc16:0Gc22:1Gc18:2Gcnot:4:3][Gc0:0Gc20:1Gc10:2Gc17:3Gc13:4][Gc7:0Gc2:1Gc14:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc16:3Gc15:4][Gc3:0Gc7:1Gc9:2Gc9:3Gc9:4][Gc7:0Gc0:1Gc6:2Gc7:3Gc7:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc1:3Gc12:4][Gcnot:1:0Gc0:2Gc3:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc12:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc16:0Gc1:1Gcnot:2:3Gc3:4][Gc16:0Gc21:1Gcnot:2:3Gc1:4][Gc12:0Gcnot:1:2Gc17:3Gc17:4][Gcnot:1:0Gc11:2Gc17:3Gc2:4][Gc10:0Gc15:1Gc2:2Gc21:3Gc18:4][Gc21:0Gc15:1Gc22:2Gc4:3Gc21:4][Gc20:0Gcnot:1:4Gc19:2Gc15:3][Gc9:0Gcnot:1:2Gc12:3Gc8:4][Gc16:0Gc13:1Gc5:2Gcnot:4:3][Gc23:0Gcnot:1:2Gc18:3Gc14:4][Gc3:0Gc3:1Gc6:2Gcnot:4:3][Gc3:0Gc3:1Gc23:2Gc2:3Gc0:4][Gcnot:1:0Gc11:2Gc12:3Gc8:4][Gc18:0Gc1:1Gc0:2Gcnot:4:3][Gc7:0Gc5:1Gc9:2Gc19:3Gc18:4][Gc15:0Gc5:1Gc7:2Gcnot:4:3][Gcnot:1:0Gc8:2Gc10:3Gc17:4][Gcnot:1:0Gc12:2Gc6:3Gc12:4][Gc15:0Gc9:1Gc23:2Gcnot:4:3][Gc2:0Gcnot:1:2Gc23:3Gc21:4][Gc6:0Gc6:1Gc6:2Gc3:3Gc3:4][Gc1:0Gc0:1Gc18:2Gc1:3Gc1:4]
[Gc18:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc3:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc11:2Gc17:3Gc12:4][Gc0:0Gcnot:1:4Gc3:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc11:3Gc0:4][Gc21:0Gc17:1Gc16:2Gc8:3Gc13:4][Gc14:0Gc8:1Gcnot:2:3Gc1:4][Gc20:0Gc7:1Gc22:2Gc11:3Gc2:4][Gcnot:1:0Gc3:2Gc18:3Gc8:4][Gc21:0Gcnot:1:4Gc16:2Gc4:3][Gc3:0Gcnot:1:2Gc23:3Gc14:4][Gc0:0Gc14:1Gc6:2Gc10:3Gc13:4][Gc2:0Gc5:1Gc21:2Gcnot:4:3][Gcnot:1:0Gc22:2Gc20:3Gc2:4][Gc5:0Gc20:1Gcnot:2:3Gc17:4][Gc2:0Gcnot:1:2Gc21:3Gc23:4][Gcnot:1:0Gc2:2Gc20:3Gc4:4][Gc2:0Gc9:1Gc14:2Gcnot:4:3][Gc14:0Gc0:1Gcnot:2:3Gc16:4][Gc7:0Gc18:1Gc14:2Gc13:3Gc20:4][Gc5:0Gc6:1Gc8:2Gc12:3Gc1:4][Gc18:0Gc16:1Gc6:2Gc11:3Gc5:4][Gc3:0Gcnot:1:2Gc20:3Gc23:4][Gc20:0Gc5:1Gc16:2Gc2:3Gc7:4][Gc17:0Gc9:1Gc6:2Gc12:3Gc1:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gcnot:1:2Gc0:3Gc0:4][Gc3:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc11:3Gc11:4][Gc0:0Gc11:1Gc11:2Gc3:3Gc6:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4][Gc19:0Gc5:1Gc23:2Gc7:3Gc17:4][Gc7:0Gc15:1Gc20:2Gcnot:4:3][Gc10:0Gc2:1Gcnot:2:3Gc0:4][Gc14:0Gc14:1Gc0:2Gc4:3Gc14:4][Gc15:0Gc23:1Gc7:2Gcnot:4:3][Gc19:0Gc9:1Gc11:2Gc0:3Gc9:4][Gc10:0Gcnot:1:4Gc12:2Gc20:3][Gc16:0Gcnot:1:4Gc18:2Gc14:3][Gc5:0Gc12:1Gc4:2Gc16:3Gc16:4][Gc8:0Gc14:1Gc1:2Gc9:3Gc4:4][Gc20:0Gc21:1Gc7:2Gc12:3Gc15:4][Gc0:0Gc16:1Gc16:2Gc16:3Gc20:4][Gcnot:1:0Gc0:2Gc15:3Gc14:4][Gc16:0Gc7:1Gcnot:2:3Gc17:4][Gc11:0Gcnot:1:2Gc15:3Gc8:4][Gc1:0Gc8:1Gc21:2Gc14:3Gc20:4][Gc19:0Gcnot:1:4Gc11:2Gc19:3][Gc16:0Gcnot:1:4Gc8:2Gc4:3][Gc6:0Gc20:1Gc9:2Gc20:3Gc13:4][Gc2:0Gcnot:1:4Gc20:2Gc4:3][Gc3:0Gc16:1Gc19:2Gc3:3Gc10:4][Gcnot:1:0Gc23:2Gc9:3Gc13:4][Gcnot:1:0Gc14:2Gc22:3Gc2:4][Gc8:0Gc1:1Gc1:2Gc20:3Gc12:4][Gc10:0Gcnot:1:2Gc21:3Gc10:4][Gc3:0Gc3:1Gc6:2Gc3:3Gc12:4][Gc17:0Gc12:1Gc17:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc18:0Gcnot:1:2Gc1:3Gc17:4][Gc6:0Gc18:1Gc0:2Gc3:3Gc6:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc23:0Gc21:1Gc4:2Gcnot:4:3][Gc2:0Gcnot:1:4Gc13:2Gc20:3][Gc11:0Gc14:1Gcnot:2:3Gc2:4][Gc8:0Gcnot:1:4Gc0:2Gc18:3][Gc9:0Gc0:1Gc23:2Gc5:3Gc22:4][Gc0:0Gcnot:1:4Gc6:2Gc4:3][Gc1:0Gc2:1Gcnot:2:3Gc17:4][Gc23:0Gc0:1Gcnot:2:3Gc17:4][Gc13:0Gc2:1Gc7:2Gc6:3Gc11:4][Gc1:0Gcnot:1:4Gc3:2Gc7:3][Gcnot:1:0Gc21:2Gc18:3Gc5:4][Gc23:0Gcnot:1:2Gc10:3Gc20:4][Gc19:0Gcnot:1:4Gc23:2Gc3:3][Gc22:0Gc8:1Gc0:2Gc7:3Gc10:4][Gc14:0Gc14:1Gcnot:2:3Gc1:4][Gc4:0Gc10:1Gc6:2Gc4:3Gc11:4][Gc5:0Gc0:1Gc13:2Gcnot:4:3][Gc12:0Gc20:1Gc10:2Gcnot:4:3][Gc1:0Gcnot:1:2Gc9:3Gc12:4][Gc8:0Gcnot:1:4Gc16:2Gc6:3][Gc11:0Gcnot:1:4Gc20:2Gc8:3][Gc14:0Gc10:1Gc11:2Gcnot:4:3][Gc18:0Gc6:1Gc23:2Gc18:3Gc5:4][Gc12:0Gc0:1Gc21:2Gcnot:4:3][Gc2:0Gcnot:1:4Gc7:2Gc7:3][Gc6:0Gc9:1Gc6:2Gc6:3Gc9:4][Gc18:0Gc2:1Gc7:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc13:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc11:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc3:2Gc9:3][Gc0:0Gc6:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc9:4][Gc9:0Gcnot:1:2Gc20:3Gc2:4][Gc9:0Gcnot:1:4Gc12:2Gc8:3][Gc1:0Gc14:1Gcnot:2:3Gc14:4][Gc22:0Gc19:1Gc0:2Gc15:3Gc16:4][Gc20:0Gc21:1Gc22:2Gc17:3Gc22:4][Gc13:0Gcnot:1:2Gc15:3Gc23:4][Gc23:0Gcnot:1:4Gc3:2Gc10:3][Gc0:0Gc11:1Gc22:2Gc6:3Gc1:4][Gc8:0Gcnot:1:4Gc6:2Gc13:3][Gcnot:1:0Gc8:2Gc15:3Gc11:4][Gc19:0Gcnot:1:2Gc16:3Gc12:4][Gc12:0Gc5:1Gcnot:2:3Gc13:4][Gc14:0Gc2:1Gc0:2Gcnot:4:3][Gc17:0Gc8:1Gcnot:2:3Gc9:4][Gc0:0Gc21:1Gc9:2Gc23:3Gc12:4][Gc11:0Gcnot:1:2Gc14:3Gc11:4][Gc18:0Gcnot:1:2Gc22:3Gc22:4][Gc10:0Gc13:1Gc11:2Gcnot:4:3][Gc17:0Gc23:1Gc15:2Gc11:3Gc5:4][Gc3:0Gc21:1Gcnot:2:3Gc22:4][Gc1:0Gc10:1Gc15:2Gc21:3Gc2:4][Gc17:0Gc23:1Gc15:2Gcnot:4:3][Gc0:0Gc4:1Gc4:2Gc18:3Gc8:4][Gc2:0Gc13:1Gcnot:2:3Gc0:4][Gc1:0Gc18:1Gcnot:2:3Gc7:4][Gc6:0Gc6:1Gc9:2Gc6:3Gc3:4][Gc18:0Gc12:1Gc16:2Gc16:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc13:1Gc13:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc1:3Gc1:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc9:0Gc17:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc14:3Gc3:4][Gc10:0Gcnot:1:2Gc15:3Gc10:4][Gcnot:1:0Gc20:2Gc9:3Gc6:4][Gc2:0Gc13:1Gc20:2Gcnot:4:3][Gc17:0Gc9:1Gc7:2Gc11:3Gc1:4][Gcnot:1:0Gc11:2Gc18:3Gc6:4][Gc18:0Gcnot:1:2Gc10:3Gc15:4][Gc6:0Gcnot:1:4Gc10:2Gc15:3][Gc17:0Gc22:1Gc6:2Gc10:3Gc14:4][Gc9:0Gc22:1Gcnot:2:3Gc23:4][Gc23:0Gc15:1Gcnot:2:3Gc5:4][Gc20:0Gc6:1Gc8:2Gcnot:4:3][Gcnot:1:0Gc11:2Gc21:3Gc5:4][Gc1:0Gc2:1Gc8:2Gc18:3Gc17:4][Gc5:0Gcnot:1:2Gc10:3Gc17:4][Gc15:0Gcnot:1:4Gc16:2Gc17:3][Gc6:0Gcnot:1:4Gc18:2Gc20:3][Gc3:0Gc10:1Gc12:2Gcnot:4:3][Gc4:0Gc3:1Gc9:2Gcnot:4:3][Gc11:0Gc1:1Gc15:2Gc2:3Gc14:4][Gc20:0Gcnot:1:2Gc20:3Gc18:4][Gc15:0Gcnot:1:4Gc16:2Gc2:3][Gc19:0Gc4:1Gc15:2Gc2:3Gc3:4][Gcnot:1:0Gc7:2Gc16:3Gc9:4][Gc16:0Gcnot:1:4Gc1:2Gc16:3][Gc9:0Gc0:1Gc9:2Gc3:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc6:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc1:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc1:0Gc18:1Gcnot:2:3Gc15:4][Gc12:0Gcnot:1:2Gc9:3Gc15:4][Gc10:0Gc22:1Gc10:2Gc20:3Gc20:4][Gc12:0Gc21:1Gc21:2Gcnot:4:3][Gc22:0Gc20:1Gc9:2Gc20:3Gc16:4][Gc17:0Gc14:1Gc3:2Gc4:3Gc3:4][Gc20:0Gcnot:1:4Gc6:2Gc20:3][Gc3:0Gc6:1Gcnot:2:3Gc19:4][Gc9:0Gcnot:1:4Gc11:2Gc16:3][Gc3:0Gc9:1Gcnot:2:3Gc8:4][Gc10:0Gc11:1Gc0:2Gc11:3Gc19:4][Gc2:0Gc13:1Gcnot:2:3Gc15:4][Gc22:0Gc23:1Gcnot:2:3Gc6:4][Gcnot:1:0Gc13:2Gc6:3Gc4:4][Gc12:0Gc6:1Gcnot:2:3Gc17:4][Gc0:0Gc4:1Gc8:2Gc17:3Gc7:4][Gc3:0Gc23:1Gc22:2Gcnot:4:3][Gc13:0Gcnot:1:2Gc4:3Gc2:4][Gc16:0Gc12:1Gc10:2Gcnot:4:3][Gc23:0Gc6:1Gc0:2Gcnot:4:3][Gc14:0Gc15:1Gc11:2Gcnot:4:3][Gc9:0Gc11:1Gcnot:2:3Gc20:4][Gc10:0Gc2:1Gcnot:2:3Gc11:4][Gcnot:1:0Gc17:2Gc8:3Gc7:4][Gc4:0Gc10:1Gcnot:2:3Gc14:4][Gc9:0Gc7:1Gc1:2Gc0:3Gc9:4][Gc7:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc1:3Gc1:4][Gc13:0Gc13:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc1:2Gc0:3Gc0:4][Gc14:0Gc19:1Gcnot:2:3Gc14:4][Gcnot:1:0Gc2:2Gc14:3Gc8:4][Gc12:0Gc12:1Gcnot:2:3Gc6:4][Gc22:0Gc17:1Gc12:2Gc0:3Gc21:4][Gc5:0Gc7:1Gc16:2Gc14:3Gc2:4][Gc16:0Gc8:1Gcnot:2:3Gc1:4][Gc4:0Gcnot:1:2Gc9:3Gc9:4][Gc21:0Gc6:1Gc2:2Gc2:3Gc0:4][Gcnot:1:0Gc13:2Gc10:3Gc14:4][Gcnot:1:0Gc20:2Gc8:3Gc16:4][Gc1:0Gcnot:1:2Gc7:3Gc5:4][Gc9:0Gc2:1Gc20:2Gc8:3Gc22:4][Gc7:0Gc4:1Gc23:2Gcnot:4:3][Gc15:0Gcnot:1:4Gc15:2Gc8:3][Gcnot:1:0Gc0:2Gc15:3Gc16:4][Gc10:0Gcnot:1:4Gc5:2Gc9:3][Gc5:0Gc11:1Gcnot:2:3Gc9:4][Gc11:0Gcnot:1:2Gc2:3Gc9:4][Gc20:0Gc20:1Gcnot:2:3Gc6:4][Gcnot:1:0Gc8:2Gc3:3Gc4:4][Gc1:0Gcnot:1:4Gc12:2Gc3:3][Gc6:0Gc16:1Gc4:2Gc4:3Gc13:4][Gc3:0Gc17:1Gcnot:2:3Gc23:4][Gcnot:1:0Gc2:2Gc2:3Gc23:4][Gc16:0Gcnot:1:4Gc8:2Gc9:3][Gc3:0Gc9:1Gc3:2Gc6:3Gc9:4][Gc12:0Gc17:1Gc0:2Gc2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc1:4][Gc0:0Gcnot:1:2Gc1:3Gc0:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc18:0Gc16:1Gc2:2Gc2:3Gc2:4][Gc6:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc2:3Gc14:4][Gc3:0Gc14:1Gcnot:2:3Gc14:4][Gc15:0Gcnot:1:4Gc16:2Gc12:3][Gcnot:1:0Gc18:2Gc1:3Gc6:4][Gc10:0Gc14:1Gc1:2Gc14:3Gc10:4][Gc14:0Gc11:1Gc1:2Gc23:3Gc11:4][Gc19:0Gc4:1Gc18:2Gcnot:4:3][Gc22:0Gcnot:1:2Gc12:3Gc23:4][Gcnot:1:0Gc2:2Gc6:3Gc15:4][Gcnot:1:0Gc20:2Gc3:3Gc7:4][Gc11:0Gc12:1Gc23:2Gcnot:4:3][Gc5:0Gcnot:1:4Gc12:2Gc11:3][Gc8:0Gc0:1Gc19:2Gc2:3Gc16:4][Gc22:0Gc2:1Gcnot:2:3Gc21:4][Gc19:0Gc17:1Gc14:2Gc0:3Gc3:4][Gc19:0Gc1:1Gc12:2Gc20:3Gc20:4][Gc6:0Gc14:1Gcnot:2:3Gc6:4][Gc2:0Gc0:1Gcnot:2:3Gc10:4][Gc2:0Gc4:1Gcnot:2:3Gc17:4][Gc18:0Gcnot:1:4Gc18:2Gc6:3][Gc13:0Gcnot:1:4Gc18:2Gc3:3][Gc12:0Gc21:1Gc17:2Gcnot:4:3][Gc5:0Gc22:1Gcnot:2:3Gc21:4][Gcnot:1:0Gc10:2Gc17:3Gc19:4][Gc8:0Gc4:1Gcnot:2:3Gc2:4][Gc9:0Gc6:1Gc0:2Gc3:3Gc9:4][Gc2:0Gcnot:1:2Gc16:3Gc12:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc13:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc1:3Gc1:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc6:2Gc1:3Gc9:4][Gcnot:1:0Gc9:2Gc3:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc5:1Gcnot:2:3Gc6:4][Gc16:0Gcnot:1:2Gc4:3Gc0:4][Gc8:0Gc15:1Gcnot:2:3Gc21:4][Gcnot:1:0Gc15:2Gc11:3Gc19:4][Gc20:0Gc11:1Gc3:2Gc22:3Gc15:4][Gc7:0Gc7:1Gc2:2Gc20:3Gc5:4][Gc11:0Gc12:1Gc12:2Gc17:3Gc4:4][Gc18:0Gcnot:1:2Gc7:3Gc16:4][Gc6:0Gc7:1Gc21:2Gc3:3Gc12:4][Gc16:0Gcnot:1:2Gc10:3Gc11:4][Gc10:0Gc19:1Gcnot:2:3Gc2:4][Gc6:0Gc18:1Gc9:2Gcnot:4:3][Gc1:0Gc4:1Gc8:2Gc11:3Gc21:4][Gc13:0Gc19:1Gc18:2Gc16:3Gc12:4][Gc11:0Gcnot:1:4Gc21:2Gc13:3][Gc20:0Gcnot:1:4Gc14:2Gc12:3][Gc3:0Gc20:1Gc2:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc19:3Gc23:4][Gc13:0Gcnot:1:4Gc2:2Gc9:3][Gc16:0Gcnot:1:4Gc20:2Gc19:3][Gc5:0Gcnot:1:4Gc6:2Gc2:3][Gc7:0Gcnot:1:2Gc2:3Gc21:4][Gc19:0Gc10:1Gc11:2Gc12:3Gc12:4][Gc6:0Gc8:1Gc20:2Gcnot:4:3][Gc15:0Gcnot:1:4Gc0:2Gc16:3][Gc8:0Gcnot:1:4Gc16:2Gc8:3][Gc7:0Gc3:1Gc16:2Gcnot:4:3][Gc12:0Gc1:1Gc19:2Gc19:3Gc8:4][Gcnot:1:0Gc21:2Gc21:3Gc21:4][Gc12:0Gc2:1Gcnot:2:3Gc9:4][Gc9:0Gc3:1Gc18:2Gc17:3Gc18:4][Gc17:0Gc2:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc1:3Gc1:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc18:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc3:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc11:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc9:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc3:3Gc17:4][Gc10:0Gcnot:1:4Gc22:2Gc10:3][Gc19:0Gc10:1Gc2:2Gcnot:4:3][Gcnot:1:0Gc7:2Gc10:3Gc5:4][Gc15:0Gc21:1Gc11:2Gc17:3Gc7:4][Gc3:0Gcnot:1:4Gc16:2Gc2:3][Gcnot:1:0Gc19:2Gc9:3Gc4:4][Gc1:0Gc5:1Gcnot:2:3Gc20:4][Gc0:0Gc14:1Gc0:2Gc20:3Gc9:4][Gc23:0Gcnot:1:2Gc6:3Gc5:4][Gcnot:1:0Gc4:2Gc11:3Gc6:4][Gc0:0Gc14:1Gc17:2Gcnot:4:3][Gc8:0Gcnot:1:4Gc6:2Gc2:3][Gc3:0Gc6:1Gc20:2Gc23:3Gc15:4][Gc7:0Gc5:1Gc12:2Gc7:3Gc17:4][Gc8:0Gc23:1Gc17:2Gcnot:4:3][Gc20:0Gc6:1Gc18:2Gcnot:4:3][Gc23:0Gc8:1Gc17:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc16:3Gc14:4][Gc19:0Gcnot:1:4Gc13:2Gc2:3][Gc23:0Gcnot:1:2Gc19:3Gc5:4][Gc16:0Gc19:1Gc5:2Gc16:3Gc20:4][Gc10:0Gc2:1Gc18:2Gc11:3Gc17:4][Gc22:0Gc6:1Gc19:2Gcnot:4:3][Gc21:0Gc10:1Gc19:2Gc1:3Gc17:4][Gc23:0Gc12:1Gcnot:2:3Gc0:4][Gc2:0Gcnot:1:2Gc15:3Gc6:4][Gc2:0Gc6:1Gcnot:2:3Gc15:4][Gc9:0Gc4:1Gc5:2Gcnot:4:3][Gc0:0Gc23:1Gc15:2Gc19:3Gc18:4][Gc3:0Gc12:1Gc6:2Gc3:3Gc9:4][Gc7:0Gc0:1Gc18:2Gc2:3Gc17:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc11:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc15:0Gcnot:1:4Gc0:2Gc21:3][Gc7:0Gc2:1Gc6:2Gc14:3Gc17:4][Gc19:0Gc21:1Gcnot:2:3Gc3:4][Gc5:0Gcnot:1:2Gc18:3Gc14:4][Gc11:0Gc3:1Gc13:2Gc21:3Gc23:4][Gc20:0Gc17:1Gc6:2Gc14:3Gc18:4][Gc9:0Gcnot:1:2Gc6:3Gc11:4][Gc14:0Gcnot:1:4Gc12:2Gc10:3][Gc8:0Gcnot:1:4Gc16:2Gc2:3][Gcnot:1:0Gc19:2Gc5:3Gc22:4][Gc11:0Gcnot:1:4Gc16:2Gc13:3][Gc11:0Gc17:1Gc4:2Gc22:3Gc12:4][Gc14:0Gc16:1Gc18:2Gc21:3Gc16:4][Gc14:0Gc22:1Gc7:2Gc11:3Gc5:4][Gc23:0Gc11:1Gc11:2Gcnot:4:3][Gcnot:1:0Gc2:2Gc17:3Gc20:4][Gc18:0Gc4:1Gc2:2Gcnot:4:3][Gcnot:1:0Gc13:2Gc23:3Gc7:4][Gc13:0Gc0:1Gc20:2Gcnot:4:3][Gc5:0Gcnot:1:2Gc22:3Gc23:4][Gcnot:1:0Gc9:2Gc12:3Gc14:4][Gc11:0Gc5:1Gc7:2Gc20:3Gc1:4][Gcnot:1:0Gc22:2Gc1:3Gc23:4][Gc9:0Gc3:1Gc14:2Gcnot:4:3][Gc10:0Gc4:1Gcnot:2:3Gc16:4][Gc4:0Gcnot:1:4Gc8:2Gc21:3][Gc14:0Gcnot:1:2Gc6:3Gc7:4][Gc14:0Gcnot:1:2Gc16:3Gc3:4][Gc10:0Gc22:1Gcnot:2:3Gc14:4][Gc19:0Gc13:1Gcnot:2:3Gc8:4][Gc3:0Gc3:1Gc9:2Gc6:3Gc3:4][Gc0:0Gc0:1Gc2:2Gc7:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc1:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc18:4][Gcnot:1:0Gcnot:2:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc11:3Gc0:4][Gc6:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc11:1Gc11:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc6:2Gc0:3Gc0:4][Gc16:0Gc9:1Gcnot:2:3Gc9:4][Gc23:0Gcnot:1:2Gc5:3Gc22:4][Gc16:0Gc22:1Gc0:2Gc15:3Gc13:4][Gc8:0Gcnot:1:4Gc3:2Gc16:3][Gc14:0Gc7:1Gc5:2Gc3:3Gc1:4][Gc23:0Gc23:1Gcnot:2:3Gc11:4][Gc12:0Gc4:1Gc0:2Gc21:3Gc1:4][Gc1:0Gcnot:1:2Gc6:3Gc8:4][Gc20:0Gcnot:1:2Gc15:3Gc7:4][Gc22:0Gcnot:1:4Gc8:2Gc11:3][Gc4:0Gcnot:1:4Gc23:2Gc7:3][Gc14:0Gc15:1Gc23:2Gc11:3Gc16:4][Gc16:0Gc1:1Gc15:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc14:3Gc8:4][Gc7:0Gcnot:1:2Gc19:3Gc19:4][Gc12:0Gcnot:1:4Gc17:2Gc19:3][Gc23:0Gc0:1Gcnot:2:3Gc10:4][Gc2:0Gc19:1Gc20:2Gcnot:4:3][Gc4:0Gcnot:1:4Gc20:2Gc3:3][Gc19:0Gcnot:1:4Gc17:2Gc7:3][Gc11:0Gc2:1Gc3:2Gcnot:4:3][Gc10:0Gc2:1Gc0:2Gc21:3Gc1:4][Gc15:0Gcnot:1:4Gc16:2Gc18:3][Gc14:0Gc1:1Gc2:2Gcnot:4:3][Gc20:0Gc2:1Gcnot:2:3Gc12:4][Gc20:0Gc18:1Gc23:2Gc18:3Gc9:4][Gcnot:1:0Gc9:2Gc0:3Gc9:4][Gc3:0Gcnot:1:2Gc14:3Gc22:4][Gc1:0Gc19:1Gc19:2Gc20:3Gc22:4][Gc18:0Gc18:1Gc3:2Gcnot:4:3][Gc9:0Gc6:1Gc6:2Gc17:3Gc3:4][Gc0:0Gc17:1Gc0:2Gc0:3Gc6:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc13:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc0:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc10:1Gcnot:2:3Gc19:4][Gc5:0Gc13:1Gc1:2Gc8:3Gc7:4][Gc15:0Gc12:1Gc12:2Gcnot:4:3][Gc11:0Gc2:1Gc15:2Gcnot:4:3][Gc14:0Gc3:1Gc2:2Gc23:3Gc22:4][Gc14:0Gc0:1Gc19:2Gc6:3Gc20:4][Gc12:0Gcnot:1:4Gc12:2Gc12:3][Gc0:0Gcnot:1:4Gc12:2Gc3:3][Gc7:0Gc2:1Gcnot:2:3Gc10:4][Gc22:0Gc23:1Gc17:2Gc0:3Gc15:4][Gcnot:1:0Gc0:2Gc14:3Gc6:4][Gc1:0Gcnot:1:4Gc21:2Gc0:3][Gc4:0Gcnot:1:2Gc7:3Gc23:4][Gc10:0Gcnot:1:2Gc15:3Gc0:4][Gc14:0Gcnot:1:4Gc7:2Gc9:3][Gcnot:1:0Gc10:2Gc21:3Gc14:4][Gc22:0Gc21:1Gc15:2Gc4:3Gc21:4][Gc16:0Gc16:1Gc17:2Gc11:3Gc13:4][Gc15:0Gc19:1Gc3:2Gc16:3Gc21:4][Gc13:0Gc14:1Gc11:2Gc5:3Gc3:4][Gc23:0Gc20:1Gc15:2Gc18:3Gc15:4][Gc10:0Gc12:1Gc16:2Gcnot:4:3][Gc13:0Gc16:1Gc8:2Gcnot:4:3][Gc3:0Gc22:1Gcnot:2:3Gc6:4][Gcnot:1:0Gc0:2Gc11:3Gc19:4][Gc1:0Gcnot:1:4Gc0:2Gc21:3][Gc22:0Gc11:1Gcnot:2:3Gc13:4][Gc2:0Gc4:1Gcnot:2:3Gc20:4][Gc13:0Gc16:1Gc1:2Gcnot:4:3][Gc17:0Gcnot:1:4Gc4:2Gc23:3][Gc9:0Gc6:1Gc9:2Gc6:3Gc3:4][Gc12:0Gc0:1Gc17:2Gc7:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc13:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc18:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc11:1Gc12:2Gc11:3Gc12:4][Gc0:0Gc6:1Gc9:2Gc6:3Gc0:4][Gcnot:1:0Gc15:2Gc14:3Gc5:4][Gc7:0Gc16:1Gcnot:2:3Gc5:4][Gc2:0Gcnot:1:2Gc0:3Gc10:4][Gc13:0Gc23:1Gc14:2Gc15:3Gc15:4][Gc18:0Gc22:1Gc3:2Gc13:3Gc6:4][Gc1:0Gcnot:1:2Gc6:3Gc16:4][Gc23:0Gc3:1Gc21:2Gc5:3Gc16:4][Gc23:0Gcnot:1:4Gc16:2Gc17:3][Gc22:0Gc14:1Gc15:2Gcnot:4:3][Gc23:0Gc21:1Gc5:2Gc13:3Gc2:4][Gc17:0Gc10:1Gc18:2Gc12:3Gc8:4][Gc13:0Gc15:1Gc5:2Gcnot:4:3][Gc18:0Gc10:1Gc3:2Gcnot:4:3][Gc6:0Gc19:1Gc11:2Gc17:3Gc11:4][Gc23:0Gc8:1Gc11:2Gc13:3Gc13:4][Gc17:0Gc0:1Gc3:2Gcnot:4:3][Gc20:0Gc11:1Gcnot:2:3Gc14:4][Gc15:0Gc7:1Gc12:2Gcnot:4:3][Gc5:0Gc5:1Gc12:2Gc21:3Gc2:4][Gc9:0Gcnot:1:4Gc12:2Gc18:3][Gc11:0Gcnot:1:4Gc19:2Gc1:3][Gcnot:1:0Gc21:2Gc15:3Gc9:4][Gc18:0Gc4:1Gc2:2Gc9:3Gc5:4][Gc0:0Gc18:1Gc10:2Gc17:3Gc2:4][Gc17:0Gc15:1Gc9:2Gc20:3Gc17:4][Gc16:0Gc12:1Gc7:2Gc3:3Gc23:4][Gcnot:1:0Gc11:2Gc12:3Gc15:4][Gc21:0Gc4:1Gc6:2Gc8:3Gc5:4][Gc22:0Gcnot:1:2Gc3:3Gc20:4][Gc1:0Gcnot:1:2Gc13:3Gc7:4][Gc3:0Gc6:1Gc9:2Gc6:3Gc1:4][Gc0:0Gc12:1Gc17:2Gc18:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc12:3Gc12:4][Gc3:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc0:4][Gc16:0Gc23:1Gc11:2Gcnot:4:3][Gc4:0Gc2:1Gc5:2Gc17:3Gc14:4][Gcnot:1:0Gc11:2Gc14:3Gc20:4][Gc12:0Gc20:1Gc10:2Gc9:3Gc22:4][Gc14:0Gcnot:1:2Gc8:3Gc14:4][Gcnot:1:0Gc7:2Gc7:3Gc14:4][Gc8:0Gc18:1Gc10:2Gcnot:4:3][Gc4:0Gc8:1Gc4:2Gc0:3Gc6:4][Gc12:0Gcnot:1:4Gc1:2Gc21:3][Gc10:0Gc5:1Gc2:2Gc17:3Gc14:4][Gc3:0Gc7:1Gc23:2Gc9:3Gc7:4][Gc2:0Gc14:1Gc23:2Gc8:3Gc16:4][Gc2:0Gc19:1Gc19:2Gc1:3Gc20:4][Gcnot:1:0Gc3:2Gc4:3Gc7:4][Gc14:0Gc20:1Gc16:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc5:3Gc2:4][Gc9:0Gc1:1Gcnot:2:3Gc6:4][Gcnot:1:0Gc15:2Gc17:3Gc8:4][Gc15:0Gcnot:1:4Gc9:2Gc20:3][Gc16:0Gc5:1Gcnot:2:3Gc19:4][Gc5:0Gc10:1Gcnot:2:3Gc11:4][Gc1:0Gc4:1Gc16:2Gc11:3Gc9:4][Gc5:0Gc15:1Gc13:2Gcnot:4:3][Gcnot:1:0Gc13:2Gc23:3Gc3:4][Gc0:0Gc13:1Gc14:2Gcnot:4:3][Gc19:0Gc15:1Gcnot:2:3Gc8:4][Gc21:0Gc13:1Gcnot:2:3Gc13:4][Gc7:0Gcnot:1:4Gc16:2Gc15:3][Gc5:0Gc18:1Gc22:2Gc8:3Gc4:4][Gc12:0Gc23:1Gcnot:2:3Gc2:4][Gc3:0Gc9:1Gc3:2Gc16:3Gc3:4][Gc17:0Gc12:1Gc12:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S1_5Q_B1_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc8:0Gcnot:1:2Gc15:3Gc15:4][Gc21:0Gc10:1Gcnot:2:3Gc0:4][Gc17:0Gc4:1Gc20:2Gc2:3Gc22:4][Gc0:0Gc13:1Gc17:2Gc10:3Gc2:4][Gcnot:1:0Gc13:2Gc6:3Gc12:4]
[Gc7:0Gcnot:1:2Gc12:3Gc19:4][Gc23:0Gcnot:1:4Gc8:2Gc3:3][Gc9:0Gc21:1Gcnot:2:3Gc1:4][Gc20:0Gcnot:1:2Gc14:3Gc4:4][Gc22:0Gcnot:1:2Gc21:3Gc17:4]
[Gc6:0Gc6:1Gcnot:2:3Gc3:4][Gc12:0Gc13:1Gc12:2Gcnot:4:3][Gc8:0Gcnot:1:2Gc17:3Gc6:4][Gc17:0Gcnot:1:4Gc6:2Gc17:3][Gc12:0Gcnot:1:4Gc21:2Gc9:3]
[Gc16:0Gcnot:1:4Gc2:2Gc23:3][Gc9:0Gcnot:1:4Gc13:2Gc17:3][Gc9:0Gc18:1Gc7:2Gc14:3Gc14:4][Gc12:0Gc18:1Gc1:2Gc17:3Gc5:4][Gc15:0Gcnot:1:2Gc0:3Gc20:4]
[Gcnot:1:0Gc23:2Gc11:3Gc4:4][Gc3:0Gcnot:1:2Gc2:3Gc12:4][Gc6:0Gc17:1Gc15:2Gcnot:4:3][Gc16:0Gc18:1Gc17:2Gcnot:4:3][Gc6:0Gc13:1Gcnot:2:3Gc1:4]
[Gc0:0Gcnot:1:2Gc6:3Gc13:4][Gc23:0Gc5:1Gc23:2Gcnot:4:3][Gcnot:1:0Gc9:2Gc19:3Gc7:4][Gcnot:1:0Gc4:2Gc7:3Gc10:4][Gc17:0Gc4:1Gc13:2Gcnot:4:3]
[Gc5:0Gc23:1Gcnot:2:3Gc13:4][Gc23:0Gc20:1Gc18:2Gcnot:4:3][Gc9:0Gcnot:1:4Gc22:2Gc15:3][Gc21:0Gcnot:1:4Gc4:2Gc16:3][Gc5:0Gcnot:1:4Gc3:2Gc9:3]
[Gc18:0Gcnot:1:2Gc4:3Gc12:4][Gc13:0Gc16:1Gcnot:2:3Gc1:4][Gc20:0Gc1:1Gc22:2Gc13:3Gc2:4][Gc1:0Gcnot:1:2Gc1:3Gc3:4][Gc17:0Gc2:1Gc9:2Gcnot:4:3][Gc5:0Gc1:1Gc10:2Gc7:3Gc0:4][Gc6:0Gcnot:1:4Gc3:2Gc16:3][Gc22:0Gc3:1Gcnot:2:3Gc10:4][Gc3:0Gc16:1Gc12:2Gc19:3Gc17:4][Gc8:0Gcnot:1:4Gc12:2Gc17:3]
[Gc11:0Gcnot:1:2Gc7:3Gc19:4][Gc23:0Gc0:1Gc12:2Gc20:3Gc4:4][Gc12:0Gc10:1Gc19:2Gc22:3Gc16:4][Gc21:0Gc9:1Gcnot:2:3Gc3:4][Gcnot:1:0Gc0:2Gc15:3Gc9:4][Gc11:0Gc22:1Gc5:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc10:3Gc15:4][Gc17:0Gcnot:1:4Gc9:2Gc4:3][Gc0:0Gc23:1Gcnot:2:3Gc6:4][Gc21:0Gc23:1Gc21:2Gc16:3Gc19:4]
[Gc9:0Gc16:1Gc1:2Gc18:3Gc23:4][Gc16:0Gc4:1Gcnot:2:3Gc20:4][Gc19:0Gc4:1Gc17:2Gc5:3Gc20:4][Gc5:0Gc5:1Gc7:2Gcnot:4:3][Gc10:0Gcnot:1:2Gc9:3Gc23:4][Gc11:0Gc21:1Gc15:2Gcnot:4:3][Gc14:0Gcnot:1:4Gc6:2Gc13:3][Gc16:0Gc19:1Gcnot:2:3Gc4:4][Gc12:0Gcnot:1:2Gc21:3Gc21:4][Gc19:0Gcnot:1:4Gc9:2Gc16:3]
[Gc16:0Gc3:1Gc17:2Gc11:3Gc8:4][Gcnot:1:0Gc11:2Gc10:3Gc15:4][Gc13:0Gcnot:1:2Gc1:3Gc10:4][Gc17:0Gc12:1Gcnot:2:3Gc6:4][Gc10:0Gc23:1Gcnot:2:3Gc17:4][Gc10:0Gcnot:1:4Gc2:2Gc19:3][Gc18:0Gc18:1Gc21:2Gc4:3Gc4:4][Gc10:0Gc14:1Gcnot:2:3Gc22:4][Gc17:0Gcnot:1:2Gc10:3Gc11:4][Gc9:0Gc1:1Gcnot:2:3Gc11:4]
[Gcnot:1:0Gc20:2Gc6:3Gc4:4][Gc2:0Gc18:1Gc23:2Gc15:3Gc3:4][Gcnot:1:0Gc10:2Gc5:3Gc9:4][Gc4:0Gcnot:1:4Gc20:2Gc17:3][Gc22:0Gc4:1Gcnot:2:3Gc7:4][Gc19:0Gc14:1Gcnot:2:3Gc7:4][Gc7:0Gc2:1Gc23:2Gcnot:4:3][Gcnot:1:0Gc16:2Gc7:3Gc14:4][Gc7:0Gc8:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc22:2Gc17:3Gc19:4]
[Gc6:0Gc4:1Gc0:2Gc21:3Gc21:4][Gc19:0Gcnot:1:2Gc5:3Gc11:4][Gc9:0Gc19:1Gc2:2Gc10:3Gc19:4][Gcnot:1:0Gc13:2Gc2:3Gc23:4][Gc19:0Gcnot:1:2Gc6:3Gc16:4][Gc15:0Gc8:1Gcnot:2:3Gc11:4][Gc6:0Gcnot:1:2Gc4:3Gc12:4][Gc3:0Gc20:1Gc1:2Gc5:3Gc18:4][Gc22:0Gc17:1Gc16:2Gc1:3Gc0:4][Gc17:0Gcnot:1:2Gc5:3Gc5:4]
[Gc11:0Gc1:1Gc5:2Gc23:3Gc6:4][Gcnot:1:0Gc12:2Gc23:3Gc7:4][Gc8:0Gc8:1Gc19:2Gcnot:4:3][Gc5:0Gc0:1Gcnot:2:3Gc7:4][Gc21:0Gcnot:1:4Gc13:2Gc2:3][Gc23:0Gc13:1Gcnot:2:3Gc16:4][Gc8:0Gc1:1Gc9:2Gcnot:4:3][Gc3:0Gcnot:1:2Gc0:3Gc14:4][Gc13:0Gc9:1Gc9:2Gc4:3Gc1:4][Gc9:0Gcnot:1:2Gc2:3Gc15:4]
[Gc7:0Gc15:1Gcnot:2:3Gc18:4][Gc15:0Gc20:1Gc5:2Gcnot:4:3][Gc21:0Gcnot:1:4Gc19:2Gc23:3][Gc15:0Gc2:1Gc21:2Gcnot:4:3][Gc7:0Gc7:1Gcnot:2:3Gc14:4][Gc5:0Gc14:1Gc19:2Gcnot:4:3][Gcnot:1:0Gc18:2Gc10:3Gc20:4][Gc14:0Gc10:1Gc12:2Gcnot:4:3][Gc21:0Gcnot:1:2Gc1:3Gc3:4][Gcnot:1:0Gc14:2Gc15:3Gc11:4][Gcnot:1:0Gc11:2Gc19:3Gc17:4][Gcnot:1:0Gc16:2Gc8:3Gc21:4][Gc22:0Gc18:1Gcnot:2:3Gc4:4][Gc6:0Gc0:1Gcnot:2:3Gc8:4][Gc19:0Gc6:1Gcnot:2:3Gc9:4]
[Gc3:0Gcnot:1:4Gc21:2Gc12:3][Gc20:0Gcnot:1:2Gc19:3Gc16:4][Gc6:0Gc7:1Gc6:2Gc4:3Gc9:4][Gc20:0Gcnot:1:4Gc5:2Gc19:3][Gc19:0Gc7:1Gc5:2Gc23:3Gc17:4][Gc4:0Gc9:1Gc20:2Gcnot:4:3][Gc7:0Gc16:1Gc8:2Gcnot:4:3][Gcnot:1:0Gc20:2Gc10:3Gc1:4][Gc3:0Gcnot:1:4Gc14:2Gc14:3][Gcnot:1:0Gc22:2Gc15:3Gc20:4][Gc10:0Gc3:1Gcnot:2:3Gc8:4][Gc1:0Gc22:1Gcnot:2:3Gc11:4][Gc22:0Gc0:1Gcnot:2:3Gc13:4][Gc20:0Gcnot:1:4Gc19:2Gc10:3][Gcnot:1:0Gc18:2Gc23:3Gc22:4]
[Gcnot:1:0Gc5:2Gc17:3Gc15:4][Gcnot:1:0Gc9:2Gc5:3Gc0:4][Gcnot:1:0Gc9:2Gc19:3Gc19:4][Gc14:0Gcnot:1:4Gc2:2Gc9:3][Gc15:0Gc20:1Gcnot:2:3Gc5:4][Gc2:0Gc15:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc19:3Gc7:4][Gcnot:1:0Gc14:2Gc14:3Gc2:4][Gcnot:1:0Gc15:2Gc1:3Gc19:4][Gc7:0Gc1:1Gc3:2Gc6:3Gc10:4][Gc20:0Gc15:1Gc6:2Gcnot:4:3][Gcnot:1:0Gc4:2Gc2:3Gc2:4][Gc4:0Gcnot:1:4Gc4:2Gc4:3][Gc8:0Gcnot:1:2Gc9:3Gc15:4][Gc18:0Gcnot:1:2Gc1:3Gc12:4]
[Gc8:0Gcnot:1:2Gc17:3Gc5:4][Gcnot:1:0Gc3:2Gc23:3Gc8:4][Gc1:0Gc21:1Gc19:2Gc1:3Gc10:4][Gc2:0Gcnot:1:4Gc5:2Gc14:3][Gc7:0Gcnot:1:4Gc6:2Gc19:3][Gc18:0Gc0:1Gc6:2Gc17:3Gc21:4][Gc5:0Gcnot:1:4Gc11:2Gc20:3][Gc18:0Gcnot:1:2Gc22:3Gc20:4][Gc19:0Gc2:1Gcnot:2:3Gc23:4][Gc12:0Gc17:1Gc18:2Gc1:3Gc7:4][Gc20:0Gc12:1Gcnot:2:3Gc4:4][Gc11:0Gcnot:1:2Gc16:3Gc15:4][Gc17:0Gcnot:1:2Gc20:3Gc19:4][Gc11:0Gcnot:1:4Gc22:2Gc12:3][Gc23:0Gcnot:1:4Gc15:2Gc9:3]
[Gcnot:1:0Gc1:2Gc1:3Gc12:4][Gc13:0Gc6:1Gc10:2Gc5:3Gc12:4][Gc8:0Gc23:1Gc5:2Gc3:3Gc18:4][Gc11:0Gcnot:1:2Gc12:3Gc10:4][Gc19:0Gcnot:1:4Gc21:2Gc22:3][Gc15:0Gcnot:1:2Gc7:3Gc20:4][Gc16:0Gcnot:1:2Gc3:3Gc11:4][Gc6:0Gc9:1Gc17:2Gc12:3Gc10:4][Gcnot:1:0Gc5:2Gc23:3Gc10:4][Gcnot:1:0Gc15:2Gc14:3Gc21:4][Gc13:0Gc13:1Gcnot:2:3Gc8:4][Gc5:0Gc5:1Gc11:2Gcnot:4:3][Gc9:0Gc0:1Gcnot:2:3Gc23:4][Gc14:0Gc18:1Gc12:2Gc7:3Gc7:4][Gc13:0Gcnot:1:4Gc5:2Gc15:3]
[Gc5:0Gc12:1Gc5:2Gcnot:4:3][Gc4:0Gc22:1Gc12:2Gcnot:4:3][Gc15:0Gcnot:1:4Gc8:2Gc4:3][Gc13:0Gc2:1Gcnot:2:3Gc13:4][Gc18:0Gc5:1Gc13:2Gcnot:4:3][Gc5:0Gc10:1Gc5:2Gcnot:4:3][Gc6:0Gc19:1Gc20:2Gc19:3Gc7:4][Gc6:0Gc19:1Gc0:2Gc4:3Gc18:4][Gcnot:1:0Gc10:2Gc10:3Gc14:4][Gc10:0Gc19:1Gc1:2Gcnot:4:3][Gc12:0Gc15:1Gcnot:2:3Gc12:4][Gc7:0Gcnot:1:4Gc23:2Gc4:3][Gcnot:1:0Gc18:2Gc6:3Gc10:4][Gc4:0Gc16:1Gc0:2Gcnot:4:3][Gc9:0Gc19:1Gc4:2Gc12:3Gc17:4]
[Gc18:0Gc0:1Gcnot:2:3Gc17:4][Gc17:0Gc21:1Gcnot:2:3Gc0:4][Gc15:0Gc12:1Gc22:2Gcnot:4:3][Gc21:0Gcnot:1:2Gc8:3Gc7:4][Gc3:0Gc14:1Gc10:2Gcnot:4:3][Gc9:0Gc1:1Gcnot:2:3Gc20:4][Gc19:0Gcnot:1:2Gc17:3Gc3:4][Gc17:0Gc4:1Gc19:2Gc6:3Gc13:4][Gcnot:1:0Gc9:2Gc9:3Gc17:4][Gc18:0Gc20:1Gc3:2Gc3:3Gc7:4][Gc23:0Gc3:1Gc13:2Gc16:3Gc1:4][Gc16:0Gcnot:1:2Gc4:3Gc4:4][Gc12:0Gcnot:1:4Gc4:2Gc0:3][Gcnot:1:0Gc13:2Gc6:3Gc6:4][Gc2:0Gcnot:1:2Gc2:3Gc5:4]
[Gc15:0Gcnot:1:4Gc10:2Gc17:3][Gc14:0Gcnot:1:2Gc2:3Gc16:4][Gc18:0Gc5:1Gcnot:2:3Gc0:4][Gc16:0Gc13:1Gc16:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc3:3Gc18:4][Gc22:0Gc12:1Gc19:2Gc16:3Gc9:4][Gcnot:1:0Gc23:2Gc2:3Gc6:4][Gc20:0Gc18:1Gc0:2Gc12:3Gc18:4][Gc20:0Gcnot:1:4Gc23:2Gc20:3][Gc17:0Gc12:1Gc5:2Gc23:3Gc9:4][Gc8:0Gc3:1Gc20:2Gc22:3Gc5:4][Gc10:0Gc9:1Gc12:2Gc1:3Gc16:4][Gc8:0Gc0:1Gc3:2Gc23:3Gc7:4][Gc0:0Gcnot:1:2Gc17:3Gc10:4][Gc21:0Gc10:1Gc17:2Gc8:3Gc13:4][Gc6:0Gcnot:1:2Gc18:3Gc22:4][Gcnot:1:0Gc12:2Gc3:3Gc19:4][Gcnot:1:0Gc11:2Gc5:3Gc19:4][Gc18:0Gc14:1Gcnot:2:3Gc2:4][Gc6:0Gcnot:1:2Gc2:3Gc6:4]
[Gc11:0Gc19:1Gc10:2Gcnot:4:3][Gc11:0Gc13:1Gc13:2Gc8:3Gc8:4][Gc5:0Gc22:1Gc5:2Gc12:3Gc1:4][Gc15:0Gc1:1Gc5:2Gc12:3Gc8:4][Gc15:0Gc9:1Gcnot:2:3Gc4:4][Gc21:0Gc6:1Gc15:2Gc17:3Gc17:4][Gc13:0Gc4:1Gc14:2Gc5:3Gc18:4][Gc2:0Gcnot:1:4Gc15:2Gc12:3][Gc13:0Gc14:1Gcnot:2:3Gc20:4][Gc20:0Gc21:1Gcnot:2:3Gc18:4][Gc3:0Gc5:1Gc13:2Gcnot:4:3][Gc11:0Gcnot:1:4Gc13:2Gc6:3][Gc1:0Gc21:1Gc10:2Gc7:3Gc20:4][Gc19:0Gc16:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc20:2Gc17:3Gc18:4][Gc6:0Gc11:1Gcnot:2:3Gc9:4][Gc11:0Gc5:1Gcnot:2:3Gc14:4][Gc23:0Gc13:1Gc8:2Gcnot:4:3][Gc5:0Gc9:1Gc4:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc19:3Gc17:4]
[Gc1:0Gc1:1Gcnot:2:3Gc3:4][Gcnot:1:0Gc4:2Gc3:3Gc19:4][Gc1:0Gc17:1Gc22:2Gc12:3Gc15:4][Gcnot:1:0Gc8:2Gc4:3Gc9:4][Gc3:0Gc18:1Gcnot:2:3Gc12:4][Gc20:0Gcnot:1:2Gc8:3Gc23:4][Gcnot:1:0Gc4:2Gc16:3Gc13:4][Gcnot:1:0Gc4:2Gc13:3Gc12:4][Gc2:0Gc6:1Gc5:2Gc20:3Gc1:4][Gc7:0Gcnot:1:4Gc10:2Gc0:3][Gc23:0Gcnot:1:4Gc20:2Gc23:3][Gc3:0Gc13:1Gcnot:2:3Gc2:4][Gc13:0Gcnot:1:2Gc3:3Gc10:4][Gc10:0Gc22:1Gc18:2Gc12:3Gc9:4][Gc3:0Gc7:1Gc2:2Gc22:3Gc19:4][Gc3:0Gc22:1Gc6:2Gc7:3Gc22:4][Gc17:0Gc6:1Gc0:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc21:3Gc21:4][Gc18:0Gc0:1Gcnot:2:3Gc17:4][Gc19:0Gcnot:1:2Gc23:3Gc13:4]
[Gc16:0Gc4:1Gc8:2Gcnot:4:3][Gc14:0Gc8:1Gc5:2Gcnot:4:3][Gc13:0Gc11:1Gc19:2Gc17:3Gc15:4][Gc19:0Gcnot:1:2Gc4:3Gc0:4][Gc11:0Gc3:1Gc17:2Gc2:3Gc11:4][Gc23:0Gcnot:1:4Gc19:2Gc0:3][Gc5:0Gc8:1Gc9:2Gc15:3Gc17:4][Gc3:0Gc20:1Gc12:2Gc3:3Gc7:4][Gcnot:1:0Gc3:2Gc12:3Gc15:4][Gc20:0Gc12:1Gc9:2Gc12:3Gc13:4][Gc6:0Gc10:1Gc14:2Gcnot:4:3][Gc21:0Gc8:1Gc7:2Gc2:3Gc7:4][Gc4:0Gcnot:1:2Gc10:3Gc6:4][Gc14:0Gc9:1Gcnot:2:3Gc16:4][Gc10:0Gc23:1Gc3:2Gc5:3Gc15:4][Gc6:0Gcnot:1:4Gc5:2Gc22:3][Gc8:0Gcnot:1:4Gc18:2Gc5:3][Gc3:0Gc13:1Gc13:2Gcnot:4:3][Gc1:0Gc23:1Gc11:2Gc6:3Gc14:4][Gc7:0Gc18:1Gc9:2Gc10:3Gc16:4]
[Gc12:0Gc0:1Gc3:2Gc1:3Gc19:4][Gc3:0Gc22:1Gc19:2Gc22:3Gc13:4][Gc1:0Gc4:1Gcnot:2:3Gc6:4][Gc23:0Gc19:1Gc11:2Gcnot:4:3][Gc10:0Gc15:1Gcnot:2:3Gc19:4][Gc13:0Gcnot:1:2Gc12:3Gc14:4][Gc8:0Gc23:1Gc15:2Gc13:3Gc4:4][Gc7:0Gc21:1Gc14:2Gcnot:4:3][Gc14:0Gc3:1Gcnot:2:3Gc1:4][Gc10:0Gc7:1Gcnot:2:3Gc21:4][Gc8:0Gc1:1Gcnot:2:3Gc14:4][Gc10:0Gc1:1Gc1:2Gcnot:4:3][Gc10:0Gcnot:1:2Gc9:3Gc11:4][Gc20:0Gc18:1Gc23:2Gc11:3Gc11:4][Gc22:0Gc7:1Gcnot:2:3Gc7:4][Gc3:0Gc11:1Gc12:2Gc4:3Gc17:4][Gc16:0Gc22:1Gc18:2Gcnot:4:3][Gc0:0Gc20:1Gc10:2Gc17:3Gc13:4][Gc7:0Gc2:1Gc14:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc16:3Gc15:4]
[Gc16:0Gc1:1Gcnot:2:3Gc3:4][Gc16:0Gc21:1Gcnot:2:3Gc1:4][Gc12:0Gcnot:1:2Gc17:3Gc17:4][Gcnot:1:0Gc11:2Gc17:3Gc2:4][Gc10:0Gc15:1Gc2:2Gc21:3Gc18:4][Gc21:0Gc15:1Gc22:2Gc4:3Gc21:4][Gc20:0Gcnot:1:4Gc19:2Gc15:3][Gc9:0Gcnot:1:2Gc12:3Gc8:4][Gc16:0Gc13:1Gc5:2Gcnot:4:3][Gc23:0Gcnot:1:2Gc18:3Gc14:4][Gc3:0Gc3:1Gc6:2Gcnot:4:3][Gc3:0Gc3:1Gc23:2Gc2:3Gc0:4][Gcnot:1:0Gc11:2Gc12:3Gc8:4][Gc18:0Gc1:1Gc0:2Gcnot:4:3][Gc7:0Gc5:1Gc9:2Gc19:3Gc18:4][Gc15:0Gc5:1Gc7:2Gcnot:4:3][Gcnot:1:0Gc8:2Gc10:3Gc17:4][Gcnot:1:0Gc12:2Gc6:3Gc12:4][Gc15:0Gc9:1Gc23:2Gcnot:4:3][Gc2:0Gcnot:1:2Gc23:3Gc21:4]
[Gc6:0Gcnot:1:2Gc11:3Gc0:4][Gc21:0Gc17:1Gc16:2Gc8:3Gc13:4][Gc14:0Gc8:1Gcnot:2:3Gc1:4][Gc20:0Gc7:1Gc22:2Gc11:3Gc2:4][Gcnot:1:0Gc3:2Gc18:3Gc8:4][Gc21:0Gcnot:1:4Gc16:2Gc4:3][Gc3:0Gcnot:1:2Gc23:3Gc14:4][Gc0:0Gc14:1Gc6:2Gc10:3Gc13:4][Gc2:0Gc5:1Gc21:2Gcnot:4:3][Gcnot:1:0Gc22:2Gc20:3Gc2:4][Gc5:0Gc20:1Gcnot:2:3Gc17:4][Gc2:0Gcnot:1:2Gc21:3Gc23:4][Gcnot:1:0Gc2:2Gc20:3Gc4:4][Gc2:0Gc9:1Gc14:2Gcnot:4:3][Gc14:0Gc0:1Gcnot:2:3Gc16:4][Gc7:0Gc18:1Gc14:2Gc13:3Gc20:4][Gc5:0Gc6:1Gc8:2Gc12:3Gc1:4][Gc18:0Gc16:1Gc6:2Gc11:3Gc5:4][Gc3:0Gcnot:1:2Gc20:3Gc23:4][Gc20:0Gc5:1Gc16:2Gc2:3Gc7:4]
[Gc19:0Gc5:1Gc23:2Gc7:3Gc17:4][Gc7:0Gc15:1Gc20:2Gcnot:4:3][Gc10:0Gc2:1Gcnot:2:3Gc0:4][Gc14:0Gc14:1Gc0:2Gc4:3Gc14:4][Gc15:0Gc23:1Gc7:2Gcnot:4:3][Gc19:0Gc9:1Gc11:2Gc0:3Gc9:4][Gc10:0Gcnot:1:4Gc12:2Gc20:3][Gc16:0Gcnot:1:4Gc18:2Gc14:3][Gc5:0Gc12:1Gc4:2Gc16:3Gc16:4][Gc8:0Gc14:1Gc1:2Gc9:3Gc4:4][Gc20:0Gc21:1Gc7:2Gc12:3Gc15:4][Gc0:0Gc16:1Gc16:2Gc16:3Gc20:4][Gcnot:1:0Gc0:2Gc15:3Gc14:4][Gc16:0Gc7:1Gcnot:2:3Gc17:4][Gc11:0Gcnot:1:2Gc15:3Gc8:4][Gc1:0Gc8:1Gc21:2Gc14:3Gc20:4][Gc19:0Gcnot:1:4Gc11:2Gc19:3][Gc16:0Gcnot:1:4Gc8:2Gc4:3][Gc6:0Gc20:1Gc9:2Gc20:3Gc13:4][Gc2:0Gcnot:1:4Gc20:2Gc4:3][Gc3:0Gc16:1Gc19:2Gc3:3Gc10:4][Gcnot:1:0Gc23:2Gc9:3Gc13:4][Gcnot:1:0Gc14:2Gc22:3Gc2:4][Gc8:0Gc1:1Gc1:2Gc20:3Gc12:4][Gc10:0Gcnot:1:2Gc21:3Gc10:4]
[Gc23:0Gc21:1Gc4:2Gcnot:4:3][Gc2:0Gcnot:1:4Gc13:2Gc20:3][Gc11:0Gc14:1Gcnot:2:3Gc2:4][Gc8:0Gcnot:1:4Gc0:2Gc18:3][Gc9:0Gc0:1Gc23:2Gc5:3Gc22:4][Gc0:0Gcnot:1:4Gc6:2Gc4:3][Gc1:0Gc2:1Gcnot:2:3Gc17:4][Gc23:0Gc0:1Gcnot:2:3Gc17:4][Gc13:0Gc2:1Gc7:2Gc6:3Gc11:4][Gc1:0Gcnot:1:4Gc3:2Gc7:3][Gcnot:1:0Gc21:2Gc18:3Gc5:4][Gc23:0Gcnot:1:2Gc10:3Gc20:4][Gc19:0Gcnot:1:4Gc23:2Gc3:3][Gc22:0Gc8:1Gc0:2Gc7:3Gc10:4][Gc14:0Gc14:1Gcnot:2:3Gc1:4][Gc4:0Gc10:1Gc6:2Gc4:3Gc11:4][Gc5:0Gc0:1Gc13:2Gcnot:4:3][Gc12:0Gc20:1Gc10:2Gcnot:4:3][Gc1:0Gcnot:1:2Gc9:3Gc12:4][Gc8:0Gcnot:1:4Gc16:2Gc6:3][Gc11:0Gcnot:1:4Gc20:2Gc8:3][Gc14:0Gc10:1Gc11:2Gcnot:4:3][Gc18:0Gc6:1Gc23:2Gc18:3Gc5:4][Gc12:0Gc0:1Gc21:2Gcnot:4:3][Gc2:0Gcnot:1:4Gc7:2Gc7:3]
[Gc9:0Gcnot:1:2Gc20:3Gc2:4][Gc9:0Gcnot:1:4Gc12:2Gc8:3][Gc1:0Gc14:1Gcnot:2:3Gc14:4][Gc22:0Gc19:1Gc0:2Gc15:3Gc16:4][Gc20:0Gc21:1Gc22:2Gc17:3Gc22:4][Gc13:0Gcnot:1:2Gc15:3Gc23:4][Gc23:0Gcnot:1:4Gc3:2Gc10:3][Gc0:0Gc11:1Gc22:2Gc6:3Gc1:4][Gc8:0Gcnot:1:4Gc6:2Gc13:3][Gcnot:1:0Gc8:2Gc15:3Gc11:4][Gc19:0Gcnot:1:2Gc16:3Gc12:4][Gc12:0Gc5:1Gcnot:2:3Gc13:4][Gc14:0Gc2:1Gc0:2Gcnot:4:3][Gc17:0Gc8:1Gcnot:2:3Gc9:4][Gc0:0Gc21:1Gc9:2Gc23:3Gc12:4][Gc11:0Gcnot:1:2Gc14:3Gc11:4][Gc18:0Gcnot:1:2Gc22:3Gc22:4][Gc10:0Gc13:1Gc11:2Gcnot:4:3][Gc17:0Gc23:1Gc15:2Gc11:3Gc5:4][Gc3:0Gc21:1Gcnot:2:3Gc22:4][Gc1:0Gc10:1Gc15:2Gc21:3Gc2:4][Gc17:0Gc23:1Gc15:2Gcnot:4:3][Gc0:0Gc4:1Gc4:2Gc18:3Gc8:4][Gc2:0Gc13:1Gcnot:2:3Gc0:4][Gc1:0Gc18:1Gcnot:2:3Gc7:4]
[Gcnot:1:0Gc9:2Gc14:3Gc3:4][Gc10:0Gcnot:1:2Gc15:3Gc10:4][Gcnot:1:0Gc20:2Gc9:3Gc6:4][Gc2:0Gc13:1Gc20:2Gcnot:4:3][Gc17:0Gc9:1Gc7:2Gc11:3Gc1:4][Gcnot:1:0Gc11:2Gc18:3Gc6:4][Gc18:0Gcnot:1:2Gc10:3Gc15:4][Gc6:0Gcnot:1:4Gc10:2Gc15:3][Gc17:0Gc22:1Gc6:2Gc10:3Gc14:4][Gc9:0Gc22:1Gcnot:2:3Gc23:4][Gc23:0Gc15:1Gcnot:2:3Gc5:4][Gc20:0Gc6:1Gc8:2Gcnot:4:3][Gcnot:1:0Gc11:2Gc21:3Gc5:4][Gc1:0Gc2:1Gc8:2Gc18:3Gc17:4][Gc5:0Gcnot:1:2Gc10:3Gc17:4][Gc15:0Gcnot:1:4Gc16:2Gc17:3][Gc6:0Gcnot:1:4Gc18:2Gc20:3][Gc3:0Gc10:1Gc12:2Gcnot:4:3][Gc4:0Gc3:1Gc9:2Gcnot:4:3][Gc11:0Gc1:1Gc15:2Gc2:3Gc14:4][Gc20:0Gcnot:1:2Gc20:3Gc18:4][Gc15:0Gcnot:1:4Gc16:2Gc2:3][Gc19:0Gc4:1Gc15:2Gc2:3Gc3:4][Gcnot:1:0Gc7:2Gc16:3Gc9:4][Gc16:0Gcnot:1:4Gc1:2Gc16:3]
[Gc1:0Gc18:1Gcnot:2:3Gc15:4][Gc12:0Gcnot:1:2Gc9:3Gc15:4][Gc10:0Gc22:1Gc10:2Gc20:3Gc20:4][Gc12:0Gc21:1Gc21:2Gcnot:4:3][Gc22:0Gc20:1Gc9:2Gc20:3Gc16:4][Gc17:0Gc14:1Gc3:2Gc4:3Gc3:4][Gc20:0Gcnot:1:4Gc6:2Gc20:3][Gc3:0Gc6:1Gcnot:2:3Gc19:4][Gc9:0Gcnot:1:4Gc11:2Gc16:3][Gc3:0Gc9:1Gcnot:2:3Gc8:4][Gc10:0Gc11:1Gc0:2Gc11:3Gc19:4][Gc2:0Gc13:1Gcnot:2:3Gc15:4][Gc22:0Gc23:1Gcnot:2:3Gc6:4][Gcnot:1:0Gc13:2Gc6:3Gc4:4][Gc12:0Gc6:1Gcnot:2:3Gc17:4][Gc0:0Gc4:1Gc8:2Gc17:3Gc7:4][Gc3:0Gc23:1Gc22:2Gcnot:4:3][Gc13:0Gcnot:1:2Gc4:3Gc2:4][Gc16:0Gc12:1Gc10:2Gcnot:4:3][Gc23:0Gc6:1Gc0:2Gcnot:4:3][Gc14:0Gc15:1Gc11:2Gcnot:4:3][Gc9:0Gc11:1Gcnot:2:3Gc20:4][Gc10:0Gc2:1Gcnot:2:3Gc11:4][Gcnot:1:0Gc17:2Gc8:3Gc7:4][Gc4:0Gc10:1Gcnot:2:3Gc14:4]
[Gc14:0Gc19:1Gcnot:2:3Gc14:4][Gcnot:1:0Gc2:2Gc14:3Gc8:4][Gc12:0Gc12:1Gcnot:2:3Gc6:4][Gc22:0Gc17:1Gc12:2Gc0:3Gc21:4][Gc5:0Gc7:1Gc16:2Gc14:3Gc2:4][Gc16:0Gc8:1Gcnot:2:3Gc1:4][Gc4:0Gcnot:1:2Gc9:3Gc9:4][Gc21:0Gc6:1Gc2:2Gc2:3Gc0:4][Gcnot:1:0Gc13:2Gc10:3Gc14:4][Gcnot:1:0Gc20:2Gc8:3Gc16:4][Gc1:0Gcnot:1:2Gc7:3Gc5:4][Gc9:0Gc2:1Gc20:2Gc8:3Gc22:4][Gc7:0Gc4:1Gc23:2Gcnot:4:3][Gc15:0Gcnot:1:4Gc15:2Gc8:3][Gcnot:1:0Gc0:2Gc15:3Gc16:4][Gc10:0Gcnot:1:4Gc5:2Gc9:3][Gc5:0Gc11:1Gcnot:2:3Gc9:4][Gc11:0Gcnot:1:2Gc2:3Gc9:4][Gc20:0Gc20:1Gcnot:2:3Gc6:4][Gcnot:1:0Gc8:2Gc3:3Gc4:4][Gc1:0Gcnot:1:4Gc12:2Gc3:3][Gc6:0Gc16:1Gc4:2Gc4:3Gc13:4][Gc3:0Gc17:1Gcnot:2:3Gc23:4][Gcnot:1:0Gc2:2Gc2:3Gc23:4][Gc16:0Gcnot:1:4Gc8:2Gc9:3]
[Gc0:0Gcnot:1:2Gc2:3Gc14:4][Gc3:0Gc14:1Gcnot:2:3Gc14:4][Gc15:0Gcnot:1:4Gc16:2Gc12:3][Gcnot:1:0Gc18:2Gc1:3Gc6:4][Gc10:0Gc14:1Gc1:2Gc14:3Gc10:4][Gc14:0Gc11:1Gc1:2Gc23:3Gc11:4][Gc19:0Gc4:1Gc18:2Gcnot:4:3][Gc22:0Gcnot:1:2Gc12:3Gc23:4][Gcnot:1:0Gc2:2Gc6:3Gc15:4][Gcnot:1:0Gc20:2Gc3:3Gc7:4][Gc11:0Gc12:1Gc23:2Gcnot:4:3][Gc5:0Gcnot:1:4Gc12:2Gc11:3][Gc8:0Gc0:1Gc19:2Gc2:3Gc16:4][Gc22:0Gc2:1Gcnot:2:3Gc21:4][Gc19:0Gc17:1Gc14:2Gc0:3Gc3:4][Gc19:0Gc1:1Gc12:2Gc20:3Gc20:4][Gc6:0Gc14:1Gcnot:2:3Gc6:4][Gc2:0Gc0:1Gcnot:2:3Gc10:4][Gc2:0Gc4:1Gcnot:2:3Gc17:4][Gc18:0Gcnot:1:4Gc18:2Gc6:3][Gc13:0Gcnot:1:4Gc18:2Gc3:3][Gc12:0Gc21:1Gc17:2Gcnot:4:3][Gc5:0Gc22:1Gcnot:2:3Gc21:4][Gcnot:1:0Gc10:2Gc17:3Gc19:4][Gc8:0Gc4:1Gcnot:2:3Gc2:4]
[Gc6:0Gc5:1Gcnot:2:3Gc6:4][Gc16:0Gcnot:1:2Gc4:3Gc0:4][Gc8:0Gc15:1Gcnot:2:3Gc21:4][Gcnot:1:0Gc15:2Gc11:3Gc19:4][Gc20:0Gc11:1Gc3:2Gc22:3Gc15:4][Gc7:0Gc7:1Gc2:2Gc20:3Gc5:4][Gc11:0Gc12:1Gc12:2Gc17:3Gc4:4][Gc18:0Gcnot:1:2Gc7:3Gc16:4][Gc6:0Gc7:1Gc21:2Gc3:3Gc12:4][Gc16:0Gcnot:1:2Gc10:3Gc11:4][Gc10:0Gc19:1Gcnot:2:3Gc2:4][Gc6:0Gc18:1Gc9:2Gcnot:4:3][Gc1:0Gc4:1Gc8:2Gc11:3Gc21:4][Gc13:0Gc19:1Gc18:2Gc16:3Gc12:4][Gc11:0Gcnot:1:4Gc21:2Gc13:3][Gc20:0Gcnot:1:4Gc14:2Gc12:3][Gc3:0Gc20:1Gc2:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc19:3Gc23:4][Gc13:0Gcnot:1:4Gc2:2Gc9:3][Gc16:0Gcnot:1:4Gc20:2Gc19:3][Gc5:0Gcnot:1:4Gc6:2Gc2:3][Gc7:0Gcnot:1:2Gc2:3Gc21:4][Gc19:0Gc10:1Gc11:2Gc12:3Gc12:4][Gc6:0Gc8:1Gc20:2Gcnot:4:3][Gc15:0Gcnot:1:4Gc0:2Gc16:3][Gc8:0Gcnot:1:4Gc16:2Gc8:3][Gc7:0Gc3:1Gc16:2Gcnot:4:3][Gc12:0Gc1:1Gc19:2Gc19:3Gc8:4][Gcnot:1:0Gc21:2Gc21:3Gc21:4][Gc12:0Gc2:1Gcnot:2:3Gc9:4]
[Gc9:0Gcnot:1:2Gc3:3Gc17:4][Gc10:0Gcnot:1:4Gc22:2Gc10:3][Gc19:0Gc10:1Gc2:2Gcnot:4:3][Gcnot:1:0Gc7:2Gc10:3Gc5:4][Gc15:0Gc21:1Gc11:2Gc17:3Gc7:4][Gc3:0Gcnot:1:4Gc16:2Gc2:3][Gcnot:1:0Gc19:2Gc9:3Gc4:4][Gc1:0Gc5:1Gcnot:2:3Gc20:4][Gc0:0Gc14:1Gc0:2Gc20:3Gc9:4][Gc23:0Gcnot:1:2Gc6:3Gc5:4][Gcnot:1:0Gc4:2Gc11:3Gc6:4][Gc0:0Gc14:1Gc17:2Gcnot:4:3][Gc8:0Gcnot:1:4Gc6:2Gc2:3][Gc3:0Gc6:1Gc20:2Gc23:3Gc15:4][Gc7:0Gc5:1Gc12:2Gc7:3Gc17:4][Gc8:0Gc23:1Gc17:2Gcnot:4:3][Gc20:0Gc6:1Gc18:2Gcnot:4:3][Gc23:0Gc8:1Gc17:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc16:3Gc14:4][Gc19:0Gcnot:1:4Gc13:2Gc2:3][Gc23:0Gcnot:1:2Gc19:3Gc5:4][Gc16:0Gc19:1Gc5:2Gc16:3Gc20:4][Gc10:0Gc2:1Gc18:2Gc11:3Gc17:4][Gc22:0Gc6:1Gc19:2Gcnot:4:3][Gc21:0Gc10:1Gc19:2Gc1:3Gc17:4][Gc23:0Gc12:1Gcnot:2:3Gc0:4][Gc2:0Gcnot:1:2Gc15:3Gc6:4][Gc2:0Gc6:1Gcnot:2:3Gc15:4][Gc9:0Gc4:1Gc5:2Gcnot:4:3][Gc0:0Gc23:1Gc15:2Gc19:3Gc18:4]
[Gc15:0Gcnot:1:4Gc0:2Gc21:3][Gc7:0Gc2:1Gc6:2Gc14:3Gc17:4][Gc19:0Gc21:1Gcnot:2:3Gc3:4][Gc5:0Gcnot:1:2Gc18:3Gc14:4][Gc11:0Gc3:1Gc13:2Gc21:3Gc23:4][Gc20:0Gc17:1Gc6:2Gc14:3Gc18:4][Gc9:0Gcnot:1:2Gc6:3Gc11:4][Gc14:0Gcnot:1:4Gc12:2Gc10:3][Gc8:0Gcnot:1:4Gc16:2Gc2:3][Gcnot:1:0Gc19:2Gc5:3Gc22:4][Gc11:0Gcnot:1:4Gc16:2Gc13:3][Gc11:0Gc17:1Gc4:2Gc22:3Gc12:4][Gc14:0Gc16:1Gc18:2Gc21:3Gc16:4][Gc14:0Gc22:1Gc7:2Gc11:3Gc5:4][Gc23:0Gc11:1Gc11:2Gcnot:4:3][Gcnot:1:0Gc2:2Gc17:3Gc20:4][Gc18:0Gc4:1Gc2:2Gcnot:4:3][Gcnot:1:0Gc13:2Gc23:3Gc7:4][Gc13:0Gc0:1Gc20:2Gcnot:4:3][Gc5:0Gcnot:1:2Gc22:3Gc23:4][Gcnot:1:0Gc9:2Gc12:3Gc14:4][Gc11:0Gc5:1Gc7:2Gc20:3Gc1:4][Gcnot:1:0Gc22:2Gc1:3Gc23:4][Gc9:0Gc3:1Gc14:2Gcnot:4:3][Gc10:0Gc4:1Gcnot:2:3Gc16:4][Gc4:0Gcnot:1:4Gc8:2Gc21:3][Gc14:0Gcnot:1:2Gc6:3Gc7:4][Gc14:0Gcnot:1:2Gc16:3Gc3:4][Gc10:0Gc22:1Gcnot:2:3Gc14:4][Gc19:0Gc13:1Gcnot:2:3Gc8:4]
[Gc16:0Gc9:1Gcnot:2:3Gc9:4][Gc23:0Gcnot:1:2Gc5:3Gc22:4][Gc16:0Gc22:1Gc0:2Gc15:3Gc13:4][Gc8:0Gcnot:1:4Gc3:2Gc16:3][Gc14:0Gc7:1Gc5:2Gc3:3Gc1:4][Gc23:0Gc23:1Gcnot:2:3Gc11:4][Gc12:0Gc4:1Gc0:2Gc21:3Gc1:4][Gc1:0Gcnot:1:2Gc6:3Gc8:4][Gc20:0Gcnot:1:2Gc15:3Gc7:4][Gc22:0Gcnot:1:4Gc8:2Gc11:3][Gc4:0Gcnot:1:4Gc23:2Gc7:3][Gc14:0Gc15:1Gc23:2Gc11:3Gc16:4][Gc16:0Gc1:1Gc15:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc14:3Gc8:4][Gc7:0Gcnot:1:2Gc19:3Gc19:4][Gc12:0Gcnot:1:4Gc17:2Gc19:3][Gc23:0Gc0:1Gcnot:2:3Gc10:4][Gc2:0Gc19:1Gc20:2Gcnot:4:3][Gc4:0Gcnot:1:4Gc20:2Gc3:3][Gc19:0Gcnot:1:4Gc17:2Gc7:3][Gc11:0Gc2:1Gc3:2Gcnot:4:3][Gc10:0Gc2:1Gc0:2Gc21:3Gc1:4][Gc15:0Gcnot:1:4Gc16:2Gc18:3][Gc14:0Gc1:1Gc2:2Gcnot:4:3][Gc20:0Gc2:1Gcnot:2:3Gc12:4][Gc20:0Gc18:1Gc23:2Gc18:3Gc9:4][Gcnot:1:0Gc9:2Gc0:3Gc9:4][Gc3:0Gcnot:1:2Gc14:3Gc22:4][Gc1:0Gc19:1Gc19:2Gc20:3Gc22:4][Gc18:0Gc18:1Gc3:2Gcnot:4:3]
[Gc6:0Gc10:1Gcnot:2:3Gc19:4][Gc5:0Gc13:1Gc1:2Gc8:3Gc7:4][Gc15:0Gc12:1Gc12:2Gcnot:4:3][Gc11:0Gc2:1Gc15:2Gcnot:4:3][Gc14:0Gc3:1Gc2:2Gc23:3Gc22:4][Gc14:0Gc0:1Gc19:2Gc6:3Gc20:4][Gc12:0Gcnot:1:4Gc12:2Gc12:3][Gc0:0Gcnot:1:4Gc12:2Gc3:3][Gc7:0Gc2:1Gcnot:2:3Gc10:4][Gc22:0Gc23:1Gc17:2Gc0:3Gc15:4][Gcnot:1:0Gc0:2Gc14:3Gc6:4][Gc1:0Gcnot:1:4Gc21:2Gc0:3][Gc4:0Gcnot:1:2Gc7:3Gc23:4][Gc10:0Gcnot:1:2Gc15:3Gc0:4][Gc14:0Gcnot:1:4Gc7:2Gc9:3][Gcnot:1:0Gc10:2Gc21:3Gc14:4][Gc22:0Gc21:1Gc15:2Gc4:3Gc21:4][Gc16:0Gc16:1Gc17:2Gc11:3Gc13:4][Gc15:0Gc19:1Gc3:2Gc16:3Gc21:4][Gc13:0Gc14:1Gc11:2Gc5:3Gc3:4][Gc23:0Gc20:1Gc15:2Gc18:3Gc15:4][Gc10:0Gc12:1Gc16:2Gcnot:4:3][Gc13:0Gc16:1Gc8:2Gcnot:4:3][Gc3:0Gc22:1Gcnot:2:3Gc6:4][Gcnot:1:0Gc0:2Gc11:3Gc19:4][Gc1:0Gcnot:1:4Gc0:2Gc21:3][Gc22:0Gc11:1Gcnot:2:3Gc13:4][Gc2:0Gc4:1Gcnot:2:3Gc20:4][Gc13:0Gc16:1Gc1:2Gcnot:4:3][Gc17:0Gcnot:1:4Gc4:2Gc23:3]
[Gcnot:1:0Gc15:2Gc14:3Gc5:4][Gc7:0Gc16:1Gcnot:2:3Gc5:4][Gc2:0Gcnot:1:2Gc0:3Gc10:4][Gc13:0Gc23:1Gc14:2Gc15:3Gc15:4][Gc18:0Gc22:1Gc3:2Gc13:3Gc6:4][Gc1:0Gcnot:1:2Gc6:3Gc16:4][Gc23:0Gc3:1Gc21:2Gc5:3Gc16:4][Gc23:0Gcnot:1:4Gc16:2Gc17:3][Gc22:0Gc14:1Gc15:2Gcnot:4:3][Gc23:0Gc21:1Gc5:2Gc13:3Gc2:4][Gc17:0Gc10:1Gc18:2Gc12:3Gc8:4][Gc13:0Gc15:1Gc5:2Gcnot:4:3][Gc18:0Gc10:1Gc3:2Gcnot:4:3][Gc6:0Gc19:1Gc11:2Gc17:3Gc11:4][Gc23:0Gc8:1Gc11:2Gc13:3Gc13:4][Gc17:0Gc0:1Gc3:2Gcnot:4:3][Gc20:0Gc11:1Gcnot:2:3Gc14:4][Gc15:0Gc7:1Gc12:2Gcnot:4:3][Gc5:0Gc5:1Gc12:2Gc21:3Gc2:4][Gc9:0Gcnot:1:4Gc12:2Gc18:3][Gc11:0Gcnot:1:4Gc19:2Gc1:3][Gcnot:1:0Gc21:2Gc15:3Gc9:4][Gc18:0Gc4:1Gc2:2Gc9:3Gc5:4][Gc0:0Gc18:1Gc10:2Gc17:3Gc2:4][Gc17:0Gc15:1Gc9:2Gc20:3Gc17:4][Gc16:0Gc12:1Gc7:2Gc3:3Gc23:4][Gcnot:1:0Gc11:2Gc12:3Gc15:4][Gc21:0Gc4:1Gc6:2Gc8:3Gc5:4][Gc22:0Gcnot:1:2Gc3:3Gc20:4][Gc1:0Gcnot:1:2Gc13:3Gc7:4]
[Gc16:0Gc23:1Gc11:2Gcnot:4:3][Gc4:0Gc2:1Gc5:2Gc17:3Gc14:4][Gcnot:1:0Gc11:2Gc14:3Gc20:4][Gc12:0Gc20:1Gc10:2Gc9:3Gc22:4][Gc14:0Gcnot:1:2Gc8:3Gc14:4][Gcnot:1:0Gc7:2Gc7:3Gc14:4][Gc8:0Gc18:1Gc10:2Gcnot:4:3][Gc4:0Gc8:1Gc4:2Gc0:3Gc6:4][Gc12:0Gcnot:1:4Gc1:2Gc21:3][Gc10:0Gc5:1Gc2:2Gc17:3Gc14:4][Gc3:0Gc7:1Gc23:2Gc9:3Gc7:4][Gc2:0Gc14:1Gc23:2Gc8:3Gc16:4][Gc2:0Gc19:1Gc19:2Gc1:3Gc20:4][Gcnot:1:0Gc3:2Gc4:3Gc7:4][Gc14:0Gc20:1Gc16:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc5:3Gc2:4][Gc9:0Gc1:1Gcnot:2:3Gc6:4][Gcnot:1:0Gc15:2Gc17:3Gc8:4][Gc15:0Gcnot:1:4Gc9:2Gc20:3][Gc16:0Gc5:1Gcnot:2:3Gc19:4][Gc5:0Gc10:1Gcnot:2:3Gc11:4][Gc1:0Gc4:1Gc16:2Gc11:3Gc9:4][Gc5:0Gc15:1Gc13:2Gcnot:4:3][Gcnot:1:0Gc13:2Gc23:3Gc3:4][Gc0:0Gc13:1Gc14:2Gcnot:4:3][Gc19:0Gc15:1Gcnot:2:3Gc8:4][Gc21:0Gc13:1Gcnot:2:3Gc13:4][Gc7:0Gcnot:1:4Gc16:2Gc15:3][Gc5:0Gc18:1Gc22:2Gc8:3Gc4:4][Gc12:0Gc23:1Gcnot:2:3Gc2:4]


==> anc/experiments/circuits/S1_5Q_B1_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc12:0Gc9:1Gc6:2Gc6:3Gc3:4][Gc0:0Gc7:1Gc1:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc12:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc13:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc3:2Gc3:3Gc0:4][Gc0:0Gc18:1Gc17:2Gc18:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc3:0Gc3:1Gc3:2Gc6:3Gc6:4][Gc0:0Gc6:1Gc2:2Gc17:3Gc7:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc13:1Gc1:2Gc1:3Gc13:4]
[Gc6:0Gc9:1Gc9:2Gc9:3Gc17:4][Gc2:0Gc17:1Gc7:2Gc2:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc9:2Gc3:3Gc9:4][Gc17:0Gc0:1Gc12:2Gc7:3Gc17:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc6:0Gc6:1Gc3:2Gc3:3Gc3:4][Gc17:0Gc7:1Gc6:2Gc2:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc1:3Gc1:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc3:2Gc3:3Gc6:4][Gc7:0Gc0:1Gc17:2Gc7:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc9:0Gc17:1Gc6:2Gc9:3Gc9:4][Gc2:0Gc0:1Gc17:2Gc0:3Gc7:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc1:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc3:1Gc9:2Gc9:3Gc6:4][Gc0:0Gc12:1Gc7:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc17:1Gc9:2Gc12:3Gc9:4][Gc17:0Gc0:1Gc7:2Gc0:3Gc7:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc18:0Gc6:1Gc3:2Gc2:3Gc9:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc17:0Gc9:1Gc17:2Gc2:3Gc9:4][Gc0:0Gc18:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc12:3Gc12:4][Gc1:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc13:2Gc13:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc9:0Gc3:1Gc9:2Gc9:3Gc12:4][Gc7:0Gc16:1Gc18:2Gc18:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc1:2Gc1:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc13:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc6:2Gc9:3Gc9:4][Gc18:0Gc0:1Gc2:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc1:1Gcnot:2:3Gc1:4][Gc0:0Gc0:1Gc1:2Gc1:3Gc0:4]
[Gc9:0Gc3:1Gc3:2Gc3:3Gc9:4][Gc0:0Gc17:1Gc17:2Gc0:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc16:1Gc3:2Gc9:3Gc3:4][Gc2:0Gc0:1Gc7:2Gc0:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc0:2Gc9:3Gc17:4][Gc12:0Gc7:1Gc0:2Gc17:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc13:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc1:4][Gc0:0Gcnot:1:2Gc1:3Gc0:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc7:0Gc6:1Gc17:2Gc9:3Gc6:4][Gc0:0Gc2:1Gc0:2Gc17:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc1:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc6:0Gc12:1Gc6:2Gc9:3Gc12:4][Gc17:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc17:0Gc3:1Gc9:2Gc6:3Gc9:4][Gc0:0Gc0:1Gc12:2Gc17:3Gc17:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc1:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc12:1Gc9:2Gc0:3Gc3:4][Gc2:0Gc0:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc6:0Gc6:1Gc6:2Gc9:3Gc9:4][Gc17:0Gc0:1Gc6:2Gc2:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc0:0Gc17:1Gc9:2Gc9:3Gc9:4][Gc0:0Gc0:1Gc2:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc6:2Gc9:3Gc3:4][Gc12:0Gc12:1Gc17:2Gc16:3Gc18:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc1:3Gc0:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc6:2Gc17:3Gc3:4][Gc18:0Gc12:1Gc18:2Gc0:3Gc7:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc6:0Gc0:1Gc6:2Gc9:3Gc3:4][Gcnot:1:0Gc7:2Gc18:3Gc17:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc1:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc7:0Gc3:1Gc7:2Gc9:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc7:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc13:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc12:1Gc3:2Gc9:3Gc3:4][Gc17:0Gc0:1Gc7:2Gc7:3Gc7:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc17:0Gc6:1Gc6:2Gc9:3Gc6:4][Gc0:0Gc17:1Gc17:2Gc17:3Gc17:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gcnot:2:3Gc12:4][Gc0:0Gcnot:1:4Gc12:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc9:0Gc2:1Gc3:2Gc9:3Gc6:4][Gc17:0Gc0:1Gc2:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc13:0Gc12:1Gc12:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc0:0Gc6:1Gc7:2Gc3:3Gc16:4][Gc0:0Gc6:1Gc0:2Gc16:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc13:1Gc13:2Gc13:3Gc13:4]
[Gc6:0Gc17:1Gc12:2Gc12:3Gc6:4][Gcnot:1:0Gc0:2Gc0:3Gc1:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc3:0Gc7:1Gc9:2Gc9:3Gc9:4][Gc7:0Gc0:1Gc6:2Gc7:3Gc7:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc6:0Gc6:1Gc6:2Gc3:3Gc3:4][Gc1:0Gc0:1Gc18:2Gc1:3Gc1:4]
[Gc17:0Gc9:1Gc6:2Gc12:3Gc1:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc6:2Gc3:3Gc12:4][Gc17:0Gc12:1Gc17:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc9:1Gc6:2Gc6:3Gc9:4][Gc18:0Gc2:1Gc7:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc13:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc6:1Gc9:2Gc6:3Gc3:4][Gc18:0Gc12:1Gc16:2Gc16:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc13:1Gc13:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc1:3Gc1:4]
[Gc9:0Gc0:1Gc9:2Gc3:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc6:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc1:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc9:0Gc7:1Gc1:2Gc0:3Gc9:4][Gc7:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc1:3Gc1:4][Gc13:0Gc13:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc3:2Gc6:3Gc9:4][Gc12:0Gc17:1Gc0:2Gc2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc1:4][Gc0:0Gcnot:1:2Gc1:3Gc0:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc0:2Gc3:3Gc9:4][Gc2:0Gcnot:1:2Gc16:3Gc12:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc13:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc1:3Gc1:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc3:1Gc18:2Gc17:3Gc18:4][Gc17:0Gc2:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc1:3Gc1:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc3:0Gc12:1Gc6:2Gc3:3Gc9:4][Gc7:0Gc0:1Gc18:2Gc2:3Gc17:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc9:2Gc6:3Gc3:4][Gc0:0Gc0:1Gc2:2Gc7:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc1:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc6:2Gc17:3Gc3:4][Gc0:0Gc17:1Gc0:2Gc0:3Gc6:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc13:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc9:2Gc6:3Gc3:4][Gc12:0Gc0:1Gc17:2Gc7:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc13:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc9:2Gc6:3Gc1:4][Gc0:0Gc12:1Gc17:2Gc18:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc3:2Gc16:3Gc3:4][Gc17:0Gc12:1Gc12:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S1_5Q_B1_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc17:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:2Gc18:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc9:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc18:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc3:2Gc18:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3Gc11:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc6:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc13:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc12:3Gc12:4][Gc6:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc9:1Gc12:2Gc0:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc6:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc18:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc11:1Gc11:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc3:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc12:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc11:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc3:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc11:2Gc12:3Gc12:4][Gc0:0Gc9:1Gc6:2Gc9:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc18:0Gcnot:1:2Gc0:3Gc0:4][Gc9:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc18:1Gc12:2Gcnot:4:3][Gc0:0Gc9:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc13:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc0:4]
[Gc2:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc1:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc17:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc3:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc17:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc3:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc11:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc17:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc11:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc17:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc6:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc17:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc17:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc9:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc11:1Gc6:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc0:4]
[Gc0:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc3:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc11:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc9:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc18:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc11:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc9:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc11:2Gc12:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc1:0Gcnot:1:4Gc0:2Gc0:3][Gc3:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc11:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3]
[Gc3:0Gc2:1Gc2:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc17:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc3:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc18:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc1:1Gc0:2Gc0:3Gc17:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc11:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc6:3Gc6:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc9:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc17:2Gc0:3Gc12:4][Gcnot:1:0Gc3:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc18:3Gc12:4][Gc3:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc11:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc11:3Gc12:4][Gcnot:1:0Gc0:2Gc3:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc11:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gc17:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc11:0Gc12:1Gc11:2Gc11:3Gc0:4][Gc6:0Gc9:1Gc6:2Gc3:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc17:0Gcnot:1:4Gc0:2Gc12:3][Gc3:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc11:3Gc11:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc6:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc11:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc17:3Gc0:4][Gc0:0Gc0:1Gc17:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4]
[Gc0:0Gc16:1Gc2:2Gc2:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc1:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc17:4][Gc0:0Gc18:1Gc18:2Gc0:3Gc6:4][Gc0:0Gc6:1Gc9:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc11:4][Gcnot:1:0Gcnot:2:3Gc6:4][Gc12:0Gc12:1Gc17:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc1:3Gc12:4][Gcnot:1:0Gc0:2Gc3:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc12:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc18:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc3:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc11:2Gc17:3Gc12:4][Gc0:0Gcnot:1:4Gc3:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gcnot:1:2Gc0:3Gc0:4][Gc3:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc11:3Gc11:4][Gc0:0Gc11:1Gc11:2Gc3:3Gc6:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc18:0Gcnot:1:2Gc1:3Gc17:4][Gc6:0Gc18:1Gc0:2Gc3:3Gc6:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc11:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc3:2Gc9:3][Gc0:0Gc6:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc9:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc9:0Gc17:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc1:2Gc0:3Gc0:4]
[Gc18:0Gc16:1Gc2:2Gc2:3Gc2:4][Gc6:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc6:2Gc1:3Gc9:4][Gcnot:1:0Gc9:2Gc3:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc18:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc3:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc11:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc9:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc11:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc18:4][Gcnot:1:0Gcnot:2:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc11:3Gc0:4][Gc6:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc11:1Gc11:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc0:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc18:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc11:1Gc12:2Gc11:3Gc12:4][Gc0:0Gc6:1Gc9:2Gc6:3Gc0:4]
[Gc2:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc12:3Gc12:4][Gc3:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S1_5Q_B2_circuits_complete.txt <==
# Complete DRB circuits
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc6:0Gc3:1Gc3:2Gc9:3Gc3:4][Gc23:0Gc12:1Gc1:2Gc12:3Gc1:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc5:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc12:3Gc9:4][Gc0:0Gc12:1Gc4:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc3:1Gc3:2Gc6:3Gc5:4][Gc23:0Gc0:1Gc23:2Gc23:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc4:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc23:1Gc12:2Gc12:3Gc23:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc9:4][Gc6:0Gc1:1Gc9:2Gc12:3Gc1:4][Gc12:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc6:2Gc6:3Gc6:4][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc5:2Gc5:3Gc5:4][Gcnot:1:0Gc9:2Gcnot:4:3][Gc12:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc3:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc4:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc9:2Gc6:3Gc9:4][Gc5:0Gc0:1Gc12:2Gc1:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc13:0Gc13:1Gc5:2Gc5:3Gc13:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc5:0Gc5:1Gc0:2Gc5:3Gc12:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc1:1Gc12:2Gc1:3Gc6:4][Gc23:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc12:3Gc4:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc3:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc4:0Gc3:1Gc6:2Gc6:3Gc6:4][Gc0:0Gc23:1Gc12:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc4:1Gc4:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc13:3Gc13:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gcnot:2:3Gc21:4][Gc23:0Gc23:1Gcnot:2:3Gc2:4][Gc20:0Gcnot:1:4Gc8:2Gc20:3][Gc10:0Gcnot:1:4Gc19:2Gc11:3][Gc5:0Gc11:1Gc3:2Gc20:3Gc13:4][Gc3:0Gc6:1Gc3:2Gc3:3Gc1:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc4:3Gc4:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc23:0Gc4:1Gcnot:2:3Gc10:4][Gc8:0Gc23:1Gc19:2Gc14:3Gc22:4][Gcnot:1:0Gc23:2Gc0:3Gc22:4][Gc14:0Gc11:1Gc13:2Gc10:3Gc12:4][Gc1:0Gc18:1Gcnot:2:3Gc16:4][Gc1:0Gc3:1Gc9:2Gc0:3Gc9:4][Gc0:0Gc1:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc22:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc13:0Gc5:1Gc13:2Gc5:3Gc5:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc23:4][Gc0:0Gc23:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc23:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc9:3Gc0:4][Gc23:0Gcnot:1:4Gc23:2Gc20:3][Gc5:0Gcnot:1:2Gc2:3Gc21:4][Gc23:0Gc17:1Gcnot:2:3Gc1:4][Gc1:0Gc16:1Gc14:2Gc4:3Gc15:4][Gcnot:1:0Gc11:2Gc4:3Gc6:4][Gc9:0Gc6:1Gc12:2Gc9:3Gc3:4][Gc12:0Gc1:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc13:0Gc5:1Gc5:2Gc5:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc0:3Gc5:4][Gc22:0Gc12:1Gcnot:2:3Gc0:4][Gc6:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc23:1Gcnot:2:3Gc0:4][Gc0:0Gc9:1Gc9:2Gc9:3Gc0:4][Gc21:0Gc18:1Gc17:2Gcnot:4:3][Gc9:0Gc4:1Gc22:2Gc21:3Gc7:4][Gcnot:1:0Gc21:2Gc8:3Gc18:4][Gc16:0Gc14:1Gc19:2Gc14:3Gc23:4][Gcnot:1:0Gc21:2Gc17:3Gc0:4][Gc6:0Gc1:1Gc12:2Gc12:3Gc1:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc22:2Gc4:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc5:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc9:3Gc0:4][Gc0:0Gc6:1Gc15:2Gcnot:4:3][Gc5:0Gc15:1Gc20:2Gcnot:4:3][Gc17:0Gc22:1Gc17:2Gc2:3Gc8:4][Gc9:0Gc2:1Gcnot:2:3Gc19:4][Gc16:0Gc14:1Gc10:2Gc23:3Gc11:4][Gc3:0Gc3:1Gc9:2Gc9:3Gc6:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc23:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc17:0Gc4:1Gc11:2Gc16:3Gc22:4][Gc2:0Gc15:1Gc21:2Gc14:3Gc19:4][Gc8:0Gc15:1Gc2:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc19:3Gc18:4][Gc10:0Gc8:1Gcnot:2:3Gc7:4][Gc6:0Gc6:1Gcnot:2:3Gc9:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc13:0Gc5:1Gc5:2Gc13:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc23:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc9:4][Gc14:0Gcnot:1:4Gc16:2Gc20:3][Gcnot:1:0Gc5:2Gc12:3Gc21:4][Gc1:0Gc11:1Gc6:2Gc8:3Gc1:4][Gc14:0Gc0:1Gc8:2Gc1:3Gc15:4][Gc1:0Gc3:1Gc11:2Gc13:3Gc21:4][Gc6:0Gc9:1Gc9:2Gc6:3Gc12:4][Gc23:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc4:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc12:2Gc4:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc5:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc21:0Gcnot:1:4Gc21:2Gc3:3][Gc20:0Gc4:1Gc18:2Gc0:3Gc3:4][Gc8:0Gc14:1Gcnot:2:3Gc13:4][Gc17:0Gcnot:1:2Gc6:3Gc1:4][Gc6:0Gcnot:1:4Gc22:2Gc2:3][Gc5:0Gcnot:1:4Gc13:2Gc17:3][Gcnot:1:0Gc13:2Gc12:3Gc21:4][Gcnot:1:0Gc10:2Gc14:3Gc1:4][Gc11:0Gcnot:1:4Gc19:2Gc14:3][Gc6:0Gc2:1Gc22:2Gc15:3Gc10:4][Gc9:0Gc9:1Gc13:2Gc3:3Gc3:4][Gc23:0Gc23:1Gc0:2Gc0:3Gc23:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc4:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc23:3Gc12:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc1:1Gc12:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc19:3Gc15:4][Gcnot:1:0Gc4:2Gc7:3Gc15:4][Gc4:0Gc4:1Gc22:2Gcnot:4:3][Gc20:0Gcnot:1:2Gc8:3Gc17:4][Gc4:0Gc6:1Gc10:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc0:3Gc16:4][Gc13:0Gc11:1Gcnot:2:3Gc14:4][Gc3:0Gc6:1Gc10:2Gcnot:4:3][Gc12:0Gc21:1Gc23:2Gcnot:4:3][Gc3:0Gc3:1Gc4:2Gc6:3Gc3:4][Gc23:0Gc0:1Gc0:2Gc12:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc13:0Gc5:1Gc5:2Gc13:3Gc5:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc23:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc23:2Gc9:3Gc0:4][Gc12:0Gc12:1Gc9:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc10:0Gc17:1Gc23:2Gc2:3Gc7:4][Gc18:0Gcnot:1:2Gc2:3Gc9:4][Gc6:0Gcnot:1:4Gc22:2Gc16:3][Gc14:0Gcnot:1:2Gc7:3Gc5:4][Gc0:0Gc8:1Gc8:2Gcnot:4:3][Gc14:0Gcnot:1:2Gc0:3Gc22:4][Gc21:0Gcnot:1:4Gc14:2Gc15:3][Gc4:0Gc22:1Gc7:2Gc20:3Gc13:4][Gc13:0Gc3:1Gc6:2Gc0:3Gc21:4][Gc15:0Gc11:1Gc12:2Gcnot:4:3][Gc0:0Gc3:1Gc6:2Gc3:3Gc23:4][Gc0:0Gc1:1Gc12:2Gc23:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc22:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gc0:2Gc4:3Gc4:4]
[Gc5:0Gc5:1Gc13:2Gc5:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gc12:1Gc0:2Gc9:3Gc9:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc9:2Gc0:3Gc0:4][Gc13:0Gc11:1Gc6:2Gc5:3Gc5:4][Gc9:0Gc17:1Gc21:2Gc2:3Gc11:4][Gc16:0Gc4:1Gc13:2Gcnot:4:3][Gc2:0Gcnot:1:2Gc16:3Gc11:4][Gc1:0Gc16:1Gc23:2Gc11:3Gc2:4][Gc18:0Gc2:1Gcnot:2:3Gc12:4][Gc8:0Gc3:1Gc12:2Gc15:3Gc20:4][Gc10:0Gcnot:1:4Gc22:2Gc19:3][Gcnot:1:0Gc15:2Gc8:3Gc14:4][Gc19:0Gc11:1Gc4:2Gc18:3Gc3:4][Gc3:0Gc0:1Gc9:2Gc4:3Gc9:4][Gc1:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc13:3Gc5:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc9:3Gc23:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc11:0Gc21:1Gc10:2Gcnot:4:3][Gc8:0Gc21:1Gcnot:2:3Gc19:4][Gcnot:1:0Gc3:2Gc5:3Gc13:4][Gc15:0Gc15:1Gc19:2Gc15:3Gc12:4][Gcnot:1:0Gc14:2Gc2:3Gc14:4][Gc12:0Gc13:1Gc11:2Gcnot:4:3][Gc13:0Gcnot:1:2Gc4:3Gc9:4][Gc6:0Gc8:1Gc11:2Gc6:3Gc15:4][Gc7:0Gc7:1Gc14:2Gc17:3Gc9:4][Gc19:0Gcnot:1:2Gc15:3Gc8:4][Gc3:0Gc12:1Gc6:2Gc6:3Gc9:4][Gc12:0Gc0:1Gc12:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc13:0Gc13:1Gc13:2Gc5:3Gc5:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc4:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc17:0Gc20:1Gc0:2Gc17:3Gc8:4][Gc14:0Gc7:1Gcnot:2:3Gc20:4][Gc22:0Gc11:1Gcnot:2:3Gc8:4][Gc19:0Gc2:1Gcnot:2:3Gc10:4][Gc23:0Gc15:1Gc16:2Gc23:3Gc8:4][Gc15:0Gcnot:1:2Gc10:3Gc18:4][Gcnot:1:0Gc9:2Gc3:3Gc9:4][Gc21:0Gc0:1Gc17:2Gcnot:4:3][Gc11:0Gc22:1Gcnot:2:3Gc0:4][Gc17:0Gc6:1Gc23:2Gc23:3Gc8:4][Gc23:0Gc3:1Gc6:2Gc3:3Gc9:4][Gc0:0Gc23:1Gc23:2Gc5:3Gc23:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc4:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc4:1Gc0:2Gc0:3Gc4:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc6:4][Gc12:0Gcnot:1:4Gc7:2Gc3:3][Gc7:0Gc10:1Gc1:2Gcnot:4:3][Gc15:0Gcnot:1:4Gc19:2Gc7:3][Gc13:0Gc16:1Gc8:2Gc22:3Gc12:4][Gc21:0Gcnot:1:2Gc13:3Gc2:4][Gc13:0Gcnot:1:2Gc5:3Gc5:4][Gc13:0Gc22:1Gc2:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc3:3Gc17:4][Gc17:0Gc5:1Gc20:2Gc2:3Gc14:4][Gc1:0Gc23:1Gc23:2Gc6:3Gc3:4][Gc9:0Gc0:1Gc23:2Gc3:3Gc3:4][Gc1:0Gcnot:1:2Gc12:3Gc23:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc22:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc4:1Gc0:2Gc0:3Gc4:4]
[Gc5:0Gc5:1Gc5:2Gc5:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc5:0Gc12:1Gc12:2Gc5:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc23:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc1:0Gcnot:1:4Gc19:2Gc20:3][Gc0:0Gc6:1Gc18:2Gcnot:4:3][Gcnot:1:0Gc2:2Gc1:3Gc7:4][Gc13:0Gcnot:1:2Gc20:3Gc4:4][Gc9:0Gc8:1Gc16:2Gcnot:4:3][Gc21:0Gc19:1Gcnot:2:3Gc16:4][Gc9:0Gc3:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc19:2Gc18:3Gc8:4][Gc12:0Gcnot:1:4Gc17:2Gc17:3][Gcnot:1:0Gc18:2Gc22:3Gc9:4][Gc10:0Gc23:1Gc1:2Gc9:3Gc17:4][Gcnot:1:0Gc8:2Gc20:3Gc4:4][Gc18:0Gc1:1Gc5:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc17:3Gc19:4][Gcnot:1:0Gc7:2Gc12:3Gc21:4][Gc6:0Gc9:1Gc6:2Gc23:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc23:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc23:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc11:0Gc14:1Gc7:2Gc1:3Gc8:4][Gc0:0Gc14:1Gc20:2Gcnot:4:3][Gc20:0Gc14:1Gc11:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc7:3Gc12:4][Gc13:0Gcnot:1:4Gc9:2Gc9:3][Gc0:0Gc16:1Gc23:2Gc19:3Gc14:4][Gc16:0Gcnot:1:2Gc9:3Gc11:4][Gc22:0Gc3:1Gc16:2Gcnot:4:3][Gc2:0Gcnot:1:2Gc15:3Gc19:4][Gc5:0Gc7:1Gc13:2Gcnot:4:3][Gc4:0Gc3:1Gc4:2Gc10:3Gc10:4][Gc21:0Gc21:1Gcnot:2:3Gc6:4][Gc19:0Gcnot:1:2Gc7:3Gc21:4][Gc5:0Gcnot:1:2Gc17:3Gc6:4][Gc11:0Gc6:1Gc0:2Gcnot:4:3][Gc6:0Gc1:1Gc1:2Gc1:3Gc12:4][Gc23:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc22:2Gc4:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc13:0Gc13:1Gc13:2Gc5:3Gc5:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:4Gc22:2Gc0:3][Gc0:0Gc12:1Gc6:2Gc3:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc22:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc10:3Gc17:4][Gc19:0Gcnot:1:2Gc1:3Gc7:4][Gc12:0Gc0:1Gc1:2Gc23:3Gc10:4][Gc18:0Gcnot:1:2Gc15:3Gc19:4][Gc10:0Gc5:1Gcnot:2:3Gc15:4][Gcnot:1:0Gc17:2Gc17:3Gc3:4][Gc5:0Gcnot:1:2Gc2:3Gc2:4][Gcnot:1:0Gc6:2Gc2:3Gc11:4][Gc19:0Gcnot:1:2Gc8:3Gc18:4][Gcnot:1:0Gc22:2Gc8:3Gc22:4][Gc15:0Gcnot:1:2Gc11:3Gc21:4][Gc5:0Gc11:1Gc22:2Gc13:3Gc7:4][Gc5:0Gcnot:1:4Gc17:2Gc6:3][Gc19:0Gcnot:1:4Gc11:2Gc4:3][Gc8:0Gcnot:1:4Gc9:2Gc10:3][Gc23:0Gc9:1Gc12:2Gc3:3Gc6:4][Gc0:0Gc1:1Gc0:2Gc23:3Gc23:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc4:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc5:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc2:2Gc19:3Gc10:4][Gc0:0Gc11:1Gc15:2Gc3:3Gc7:4][Gc2:0Gc15:1Gc23:2Gc15:3Gc12:4][Gc8:0Gc4:1Gc5:2Gcnot:4:3][Gc23:0Gc12:1Gc13:2Gc20:3Gc2:4][Gc15:0Gc2:1Gc12:2Gcnot:4:3][Gc12:0Gc8:1Gcnot:2:3Gc6:4][Gc19:0Gc14:1Gc16:2Gcnot:4:3][Gc8:0Gc2:1Gcnot:2:3Gc17:4][Gc2:0Gcnot:1:2Gc11:3Gc14:4][Gc2:0Gc2:1Gcnot:2:3Gc8:4][Gc19:0Gcnot:1:4Gc1:2Gc18:3][Gc10:0Gc6:1Gcnot:2:3Gc7:4][Gc23:0Gc21:1Gc16:2Gc18:3Gc21:4][Gc11:0Gc10:1Gc2:2Gc3:3Gc3:4][Gc0:0Gc3:1Gc6:2Gc9:3Gc6:4][Gc0:0Gc23:1Gc5:2Gc5:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc5:2Gc5:3Gc5:4][Gc0:0Gc9:1Gc0:2Gc9:3Gc0:4][Gc21:0Gc18:1Gc2:2Gc1:3Gc5:4][Gc18:0Gcnot:1:2Gc6:3Gc8:4][Gc0:0Gc4:1Gc15:2Gc5:3Gc4:4][Gc1:0Gcnot:1:4Gc12:2Gc4:3][Gcnot:1:0Gc18:2Gc11:3Gc19:4][Gcnot:1:0Gc10:2Gc17:3Gc20:4][Gc16:0Gcnot:1:2Gc21:3Gc2:4][Gcnot:1:0Gc8:2Gc8:3Gc18:4][Gc22:0Gc17:1Gcnot:2:3Gc18:4][Gc1:0Gc7:1Gc20:2Gc16:3Gc7:4][Gc5:0Gc8:1Gc1:2Gcnot:4:3][Gcnot:1:0Gc6:2Gc15:3Gc18:4][Gc22:0Gc19:1Gc23:2Gc4:3Gc12:4][Gc9:0Gc8:1Gc23:2Gc3:3Gc23:4][Gc10:0Gc9:1Gc14:2Gc6:3Gc13:4][Gc3:0Gcnot:1:2Gc3:3Gc3:4][Gcnot:1:0Gc0:2Gc0:3Gc23:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc12:4][Gc0:0Gcnot:1:4Gc12:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc4:1Gc22:2Gc22:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc22:2Gc12:3Gc0:4][Gcnot:1:0Gc9:2Gc9:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc22:2Gc17:3Gc1:4][Gc22:0Gc20:1Gcnot:2:3Gc16:4][Gc2:0Gcnot:1:4Gc3:2Gc16:3][Gc2:0Gcnot:1:2Gc1:3Gc0:4][Gc14:0Gc7:1Gc2:2Gc5:3Gc9:4][Gc22:0Gc13:1Gc13:2Gc18:3Gc4:4][Gc23:0Gc12:1Gc19:2Gc19:3Gc22:4][Gc11:0Gc19:1Gc18:2Gc22:3Gc22:4][Gc4:0Gcnot:1:2Gc12:3Gc8:4][Gc18:0Gc22:1Gc5:2Gc13:3Gc15:4][Gc3:0Gcnot:1:2Gc15:3Gc17:4][Gc20:0Gcnot:1:4Gc19:2Gc15:3][Gc5:0Gc15:1Gcnot:2:3Gc2:4][Gc22:0Gc13:1Gc23:2Gc9:3Gc19:4][Gc8:0Gcnot:1:4Gc9:2Gc16:3][Gc6:0Gc9:1Gc23:2Gc6:3Gc9:4][Gc1:0Gc23:1Gc0:2Gc4:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc5:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4][Gc17:0Gcnot:1:4Gc23:2Gc10:3][Gc15:0Gc18:1Gcnot:2:3Gc21:4][Gc21:0Gc13:1Gcnot:2:3Gc15:4][Gc8:0Gc6:1Gc9:2Gcnot:4:3][Gcnot:1:0Gc22:2Gc6:3Gc7:4][Gcnot:1:0Gc6:2Gc3:3Gc16:4][Gc12:0Gc4:1Gc2:2Gc14:3Gc21:4][Gc17:0Gcnot:1:2Gc18:3Gc4:4][Gc6:0Gc8:1Gc2:2Gcnot:4:3][Gc16:0Gc23:1Gc23:2Gc23:3Gc22:4][Gc1:0Gcnot:1:2Gc23:3Gc0:4][Gc14:0Gcnot:1:2Gc2:3Gc11:4][Gc15:0Gc13:1Gcnot:2:3Gc5:4][Gc5:0Gc16:1Gcnot:2:3Gc4:4][Gc22:0Gc7:1Gc1:2Gc6:3Gc18:4][Gc9:0Gc12:1Gc6:2Gc13:3Gc3:4][Gc1:0Gc0:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc4:3Gc4:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc5:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc23:1Gc0:2Gc0:3Gc23:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc5:0Gcnot:1:2Gc21:3Gc22:4][Gc20:0Gc16:1Gc6:2Gc3:3Gc8:4][Gcnot:1:0Gc13:2Gc8:3Gc23:4][Gc8:0Gc8:1Gc7:2Gcnot:4:3][Gc20:0Gc15:1Gc20:2Gc12:3Gc22:4][Gcnot:1:0Gc11:2Gc14:3Gc19:4][Gc20:0Gc12:1Gc5:2Gc8:3Gc11:4][Gc12:0Gcnot:1:2Gc22:3Gc16:4][Gcnot:1:0Gc0:2Gc17:3Gc2:4][Gc16:0Gc15:1Gc7:2Gcnot:4:3][Gc19:0Gc17:1Gc17:2Gc2:3Gc22:4][Gc20:0Gc3:1Gc21:2Gc20:3Gc3:4][Gc3:0Gcnot:1:4Gc21:2Gc13:3][Gc23:0Gcnot:1:2Gc4:3Gc2:4][Gc9:0Gcnot:1:4Gc1:2Gc3:3][Gc7:0Gc9:1Gc6:2Gc4:3Gc7:4][Gc5:0Gc20:1Gc22:2Gcnot:4:3][Gc4:0Gcnot:1:4Gc18:2Gc17:3][Gc0:0Gcnot:1:4Gc4:2Gc15:3][Gc18:0Gcnot:1:2Gc6:3Gc11:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc13:4][Gc13:0Gc23:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc5:3Gc5:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc23:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc22:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4][Gc16:0Gc15:1Gc10:2Gc5:3Gc6:4][Gc4:0Gc19:1Gc14:2Gcnot:4:3][Gc2:0Gc18:1Gc1:2Gc23:3Gc18:4][Gc4:0Gcnot:1:4Gc0:2Gc10:3][Gc1:0Gc20:1Gc8:2Gc8:3Gc1:4][Gcnot:1:0Gc2:2Gc20:3Gc22:4][Gc14:0Gcnot:1:2Gc9:3Gc22:4][Gc16:0Gc15:1Gc19:2Gc18:3Gc10:4][Gc10:0Gcnot:1:2Gc15:3Gc22:4][Gc8:0Gc13:1Gcnot:2:3Gc8:4][Gc9:0Gcnot:1:4Gc1:2Gc22:3][Gc9:0Gc22:1Gc7:2Gc7:3Gc8:4][Gcnot:1:0Gc2:2Gc2:3Gc20:4][Gcnot:1:0Gc15:2Gc22:3Gc2:4][Gcnot:1:0Gc4:2Gc1:3Gc14:4][Gc21:0Gcnot:1:2Gc19:3Gc10:4][Gc18:0Gc21:1Gc8:2Gc15:3Gc21:4][Gc17:0Gc14:1Gcnot:2:3Gc7:4][Gc0:0Gc11:1Gc5:2Gc5:3Gc3:4][Gcnot:1:0Gc0:2Gc23:3Gc7:4][Gc0:0Gc12:1Gc6:2Gc12:3Gc6:4][Gc0:0Gc0:1Gc1:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc13:0Gc13:1Gc5:2Gc0:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc12:4][Gc9:0Gc23:1Gc0:2Gc0:3Gc3:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc6:2Gc9:3][Gc0:0Gc16:1Gcnot:2:3Gc10:4][Gc10:0Gc6:1Gc18:2Gc17:3Gc22:4][Gc21:0Gcnot:1:2Gc18:3Gc15:4][Gc3:0Gcnot:1:4Gc12:2Gc19:3][Gc18:0Gcnot:1:4Gc14:2Gc14:3][Gcnot:1:0Gc18:2Gc1:3Gc23:4][Gc22:0Gcnot:1:4Gc21:2Gc2:3][Gc22:0Gc18:1Gc20:2Gc8:3Gc16:4][Gc3:0Gcnot:1:4Gc9:2Gc10:3][Gc14:0Gc1:1Gc11:2Gc6:3Gc16:4][Gc6:0Gc19:1Gcnot:2:3Gc8:4][Gc21:0Gcnot:1:4Gc23:2Gc4:3][Gc22:0Gc20:1Gc8:2Gc11:3Gc13:4][Gc12:0Gcnot:1:4Gc2:2Gc0:3][Gc7:0Gc7:1Gc18:2Gc11:3Gc18:4][Gc23:0Gc3:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc15:2Gc17:3][Gc12:0Gc19:1Gc23:2Gc4:3Gc18:4][Gc1:0Gcnot:1:4Gc4:2Gc16:3][Gc6:0Gc6:1Gc3:2Gc1:3Gc6:4][Gcnot:1:0Gc23:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc22:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc18:3Gc13:4][Gc0:0Gcnot:1:4Gc5:2Gc2:3][Gc3:0Gcnot:1:4Gc0:2Gc19:3][Gc2:0Gcnot:1:4Gc21:2Gc17:3][Gc20:0Gc11:1Gcnot:2:3Gc13:4][Gc2:0Gcnot:1:2Gc14:3Gc11:4][Gc3:0Gcnot:1:2Gc5:3Gc6:4][Gcnot:1:0Gc21:2Gc10:3Gc22:4][Gc12:0Gcnot:1:4Gc18:2Gc12:3][Gc8:0Gc5:1Gc6:2Gc4:3Gc21:4][Gc21:0Gc11:1Gc8:2Gc16:3Gc1:4][Gcnot:1:0Gc9:2Gc22:3Gc2:4][Gcnot:1:0Gc22:2Gc18:3Gc23:4][Gc2:0Gc18:1Gc21:2Gcnot:4:3][Gc8:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc5:1Gc7:2Gc14:3Gc22:4][Gc6:0Gc6:1Gc11:2Gc8:3Gc12:4][Gc13:0Gc6:1Gc11:2Gc21:3Gc6:4][Gcnot:1:0Gc14:2Gc18:3Gc10:4][Gc9:0Gc1:1Gcnot:2:3Gc9:4][Gc9:0Gc9:1Gc6:2Gc6:3Gc6:4][Gc12:0Gc0:1Gc12:2Gc1:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc5:0Gc5:1Gc5:2Gc5:3Gc5:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc23:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc5:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc23:3Gc0:4][Gc0:0Gc23:1Gc23:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc18:0Gc13:1Gc11:2Gc8:3Gc0:4][Gc20:0Gc23:1Gc16:2Gcnot:4:3][Gc11:0Gc21:1Gcnot:2:3Gc14:4][Gc19:0Gc19:1Gc2:2Gc18:3Gc6:4][Gc1:0Gcnot:1:4Gc2:2Gc20:3][Gc14:0Gcnot:1:4Gc4:2Gc4:3][Gc22:0Gcnot:1:4Gc21:2Gc13:3][Gcnot:1:0Gc6:2Gc17:3Gc5:4][Gc14:0Gc5:1Gc19:2Gc5:3Gc6:4][Gcnot:1:0Gc19:2Gc16:3Gc17:4][Gc6:0Gc6:1Gc23:2Gcnot:4:3][Gc2:0Gc5:1Gcnot:2:3Gc11:4][Gc14:0Gc6:1Gc22:2Gcnot:4:3][Gc18:0Gc7:1Gcnot:2:3Gc18:4][Gc2:0Gcnot:1:2Gc12:3Gc19:4][Gc5:0Gc3:1Gc1:2Gc1:3Gc13:4][Gcnot:1:0Gc0:2Gc12:3Gc1:4][Gc4:0Gcnot:1:4Gc8:2Gc1:3][Gc14:0Gc13:1Gcnot:2:3Gc19:4][Gc7:0Gc5:1Gc2:2Gc0:3Gc6:4][Gc3:0Gc1:1Gc9:2Gc0:3Gc3:4][Gc23:0Gc0:1Gc23:2Gc0:3Gc4:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc23:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc5:1Gc12:2Gc12:3Gc5:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc4:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc14:2Gc2:3Gc21:4][Gc6:0Gcnot:1:4Gc14:2Gc7:3][Gc5:0Gcnot:1:4Gc20:2Gc7:3][Gc4:0Gc8:1Gc5:2Gcnot:4:3][Gc14:0Gc14:1Gc6:2Gc19:3Gc2:4][Gc7:0Gcnot:1:2Gc2:3Gc22:4][Gc0:0Gc14:1Gc7:2Gc2:3Gc18:4][Gc0:0Gc21:1Gcnot:2:3Gc13:4][Gc19:0Gc11:1Gc7:2Gc7:3Gc4:4][Gc14:0Gc10:1Gc19:2Gcnot:4:3][Gc14:0Gcnot:1:4Gc22:2Gc22:3][Gcnot:1:0Gc22:2Gc2:3Gc0:4][Gc22:0Gc5:1Gc9:2Gc11:3Gc21:4][Gc3:0Gcnot:1:4Gc8:2Gc9:3][Gc7:0Gc9:1Gc14:2Gc2:3Gc6:4][Gc23:0Gcnot:1:4Gc12:2Gc2:3][Gcnot:1:0Gc16:2Gc14:3Gc2:4][Gc7:0Gc17:1Gc13:2Gcnot:4:3][Gcnot:1:0Gc19:2Gc10:3Gc20:4][Gcnot:1:0Gc21:2Gc12:3Gc21:4][Gc1:0Gc3:1Gc6:2Gc3:3Gc12:4][Gc0:0Gc23:1Gc23:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc22:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc4:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gcnot:1:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc5:1Gc0:2Gc0:3Gc5:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc16:0Gcnot:1:4Gc16:2Gc6:3][Gcnot:1:0Gc14:2Gc20:3Gc7:4][Gcnot:1:0Gc9:2Gc8:3Gc6:4][Gc3:0Gc22:1Gc22:2Gc9:3Gc1:4][Gc2:0Gcnot:1:4Gc20:2Gc23:3][Gc2:0Gc12:1Gcnot:2:3Gc5:4][Gc2:0Gc4:1Gc14:2Gc16:3Gc17:4][Gc23:0Gc7:1Gc2:2Gcnot:4:3][Gc6:0Gcnot:1:2Gc6:3Gc18:4][Gc5:0Gc11:1Gcnot:2:3Gc9:4][Gc10:0Gcnot:1:2Gc5:3Gc14:4][Gc17:0Gcnot:1:4Gc21:2Gc8:3][Gc3:0Gc3:1Gc14:2Gc21:3Gc8:4][Gc9:0Gcnot:1:2Gc4:3Gc23:4][Gcnot:1:0Gc6:2Gc9:3Gc6:4][Gc11:0Gc23:1Gcnot:2:3Gc18:4][Gc1:0Gcnot:1:2Gc16:3Gc12:4][Gc3:0Gc5:1Gcnot:2:3Gc10:4][Gc2:0Gcnot:1:4Gc19:2Gc2:3][Gc1:0Gc1:1Gc19:2Gc0:3Gc1:4][Gc3:0Gc23:1Gc9:2Gc13:3Gc3:4][Gc5:0Gc0:1Gc23:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc5:0Gc13:1Gc5:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc23:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4][Gcnot:1:0Gc19:2Gc1:3Gc13:4][Gc14:0Gcnot:1:4Gc2:2Gc21:3][Gc23:0Gc4:1Gcnot:2:3Gc13:4][Gc9:0Gc2:1Gc12:2Gc5:3Gc20:4][Gc20:0Gc23:1Gc20:2Gcnot:4:3][Gc7:0Gcnot:1:4Gc6:2Gc2:3][Gc10:0Gc20:1Gc13:2Gcnot:4:3][Gc7:0Gc5:1Gc1:2Gc5:3Gc19:4][Gc4:0Gc3:1Gc3:2Gcnot:4:3][Gc18:0Gc19:1Gc10:2Gcnot:4:3][Gcnot:1:0Gc10:2Gc21:3Gc8:4][Gc13:0Gcnot:1:4Gc0:2Gc9:3][Gcnot:1:0Gc15:2Gc12:3Gc12:4][Gc11:0Gc7:1Gc6:2Gc1:3Gc14:4][Gc6:0Gc11:1Gc22:2Gc14:3Gc14:4][Gc23:0Gcnot:1:2Gc16:3Gc0:4][Gc6:0Gc8:1Gc8:2Gc4:3Gc21:4][Gc9:0Gcnot:1:4Gc9:2Gc4:3][Gcnot:1:0Gc16:2Gc6:3Gc13:4][Gc13:0Gc3:1Gc15:2Gc9:3Gc20:4][Gc1:0Gcnot:1:2Gc5:3Gc10:4][Gc6:0Gc12:1Gc23:2Gcnot:4:3][Gc16:0Gc2:1Gcnot:2:3Gc14:4][Gc22:0Gc14:1Gcnot:2:3Gc19:4][Gc11:0Gc13:1Gc16:2Gc1:3Gc15:4][Gc12:0Gc6:1Gc9:2Gc9:3Gc3:4][Gc0:0Gc0:1Gc23:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc4:2Gc22:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc4:1Gc0:2Gc0:3Gc4:4]
[Gc5:0Gc5:1Gc13:2Gc13:3Gc5:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc23:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc9:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc23:3][Gc0:0Gc12:1Gc0:2Gc9:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc23:1Gc0:2Gc0:3Gc23:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc9:4][Gc10:0Gcnot:1:2Gc14:3Gc21:4][Gcnot:1:0Gc0:2Gc19:3Gc16:4][Gc3:0Gc7:1Gc14:2Gcnot:4:3][Gc16:0Gcnot:1:2Gc0:3Gc13:4][Gcnot:1:0Gc8:2Gc15:3Gc18:4][Gc22:0Gcnot:1:4Gc17:2Gc15:3][Gc8:0Gc20:1Gcnot:2:3Gc8:4][Gc19:0Gcnot:1:2Gc10:3Gc17:4][Gc12:0Gc5:1Gc19:2Gc20:3Gc6:4][Gc19:0Gc15:1Gc23:2Gcnot:4:3][Gcnot:1:0Gc16:2Gc1:3Gc22:4][Gc1:0Gc17:1Gc4:2Gcnot:4:3][Gc1:0Gcnot:1:2Gc16:3Gc20:4][Gc4:0Gc16:1Gcnot:2:3Gc2:4][Gc23:0Gcnot:1:2Gc12:3Gc10:4][Gc1:0Gcnot:1:2Gc7:3Gc10:4][Gc5:0Gc21:1Gc10:2Gc8:3Gc7:4][Gc16:0Gc13:1Gc21:2Gc17:3Gc17:4][Gc22:0Gcnot:1:4Gc2:2Gc11:3][Gc21:0Gc23:1Gc7:2Gc8:3Gc23:4][Gcnot:1:0Gc21:2Gc1:3Gc4:4][Gc22:0Gc9:1Gcnot:2:3Gc20:4][Gc11:0Gc16:1Gc6:2Gc13:3Gc8:4][Gc2:0Gc3:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc20:2Gc10:3Gc0:4][Gc0:0Gc23:1Gc6:2Gc0:3Gc3:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc4:1Gc4:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc12:3Gc5:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc5:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc23:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc11:0Gcnot:1:2Gc22:3Gc7:4][Gc10:0Gcnot:1:2Gc4:3Gc13:4][Gc4:0Gcnot:1:4Gc23:2Gc6:3][Gc11:0Gc9:1Gc2:2Gc1:3Gc3:4][Gcnot:1:0Gc23:2Gc17:3Gc1:4][Gcnot:1:0Gc10:2Gc4:3Gc19:4][Gcnot:1:0Gc9:2Gc20:3Gc23:4][Gc5:0Gcnot:1:2Gc0:3Gc8:4][Gc23:0Gcnot:1:2Gc5:3Gc21:4][Gc6:0Gc16:1Gc11:2Gcnot:4:3][Gc5:0Gc16:1Gcnot:2:3Gc10:4][Gc15:0Gc19:1Gc4:2Gc21:3Gc3:4][Gc7:0Gcnot:1:2Gc3:3Gc1:4][Gc7:0Gc15:1Gc1:2Gcnot:4:3][Gcnot:1:0Gc11:2Gc11:3Gc7:4][Gcnot:1:0Gc19:2Gc4:3Gc6:4][Gc0:0Gc9:1Gc7:2Gcnot:4:3][Gc23:0Gcnot:1:4Gc22:2Gc18:3][Gc12:0Gc13:1Gc13:2Gcnot:4:3][Gc14:0Gc20:1Gc10:2Gcnot:4:3][Gc11:0Gcnot:1:2Gc17:3Gc14:4][Gcnot:1:0Gc9:2Gc14:3Gc2:4][Gc14:0Gc15:1Gc10:2Gc11:3Gc11:4][Gcnot:1:0Gc1:2Gc0:3Gc20:4][Gc18:0Gc2:1Gc6:2Gc15:3Gc2:4][Gc9:0Gc9:1Gc9:2Gc12:3Gc6:4][Gc0:0Gc5:1Gc0:2Gc0:3Gc23:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc5:0Gc5:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc23:2Gc23:3Gc0:4][Gc20:0Gcnot:1:2Gc20:3Gc19:4][Gc16:0Gcnot:1:2Gc11:3Gc20:4][Gc1:0Gcnot:1:4Gc12:2Gc13:3][Gcnot:1:0Gc10:2Gc1:3Gc14:4][Gc14:0Gc5:1Gc6:2Gcnot:4:3][Gc16:0Gc4:1Gc10:2Gc0:3Gc5:4][Gc22:0Gcnot:1:2Gc4:3Gc9:4][Gc1:0Gc22:1Gc9:2Gcnot:4:3][Gc5:0Gcnot:1:2Gc17:3Gc12:4][Gc9:0Gcnot:1:4Gc13:2Gc20:3][Gc21:0Gc6:1Gc14:2Gc22:3Gc11:4][Gcnot:1:0Gc15:2Gc20:3Gc16:4][Gc9:0Gcnot:1:4Gc1:2Gc9:3][Gc8:0Gc20:1Gc14:2Gcnot:4:3][Gc9:0Gc0:1Gcnot:2:3Gc9:4][Gc2:0Gc22:1Gc20:2Gc2:3Gc11:4][Gcnot:1:0Gc21:2Gc2:3Gc13:4][Gc19:0Gc23:1Gcnot:2:3Gc19:4][Gc21:0Gc1:1Gcnot:2:3Gc0:4][Gc18:0Gc13:1Gcnot:2:3Gc5:4][Gc4:0Gcnot:1:2Gc17:3Gc2:4][Gcnot:1:0Gc15:2Gc19:3Gc4:4][Gc20:0Gc15:1Gc2:2Gc8:3Gc15:4][Gc12:0Gc2:1Gc2:2Gc5:3Gc17:4][Gc14:0Gc11:1Gcnot:2:3Gc4:4][Gc9:0Gc6:1Gc6:2Gc9:3Gc6:4][Gc13:0Gc1:1Gc5:2Gc0:3Gc1:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc4:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc13:0Gc5:1Gc5:2Gc5:3Gc3:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc4:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc17:0Gcnot:1:4Gc21:2Gc8:3][Gc11:0Gc0:1Gcnot:2:3Gc0:4][Gc3:0Gc14:1Gc0:2Gc2:3Gc4:4][Gc7:0Gc3:1Gcnot:2:3Gc17:4][Gcnot:1:0Gc4:2Gc22:3Gc23:4][Gc10:0Gc15:1Gc7:2Gcnot:4:3][Gc9:0Gcnot:1:2Gc14:3Gc9:4][Gc14:0Gc0:1Gc1:2Gc9:3Gc7:4][Gc1:0Gc8:1Gc23:2Gcnot:4:3][Gc9:0Gc13:1Gc7:2Gcnot:4:3][Gc21:0Gc2:1Gc0:2Gc22:3Gc15:4][Gc23:0Gcnot:1:2Gc14:3Gc19:4][Gc14:0Gc2:1Gc22:2Gcnot:4:3][Gc10:0Gcnot:1:2Gc6:3Gc20:4][Gc13:0Gc19:1Gc8:2Gc23:3Gc11:4][Gcnot:1:0Gc19:2Gc19:3Gc7:4][Gc7:0Gc16:1Gcnot:2:3Gc9:4][Gc2:0Gcnot:1:2Gc9:3Gc4:4][Gc6:0Gc15:1Gc6:2Gc12:3Gc17:4][Gc17:0Gcnot:1:4Gc22:2Gc14:3][Gc12:0Gc14:1Gc11:2Gcnot:4:3][Gcnot:1:0Gc23:2Gc9:3Gc22:4][Gc14:0Gcnot:1:2Gc21:3Gc1:4][Gc20:0Gc13:1Gc5:2Gc3:3Gc23:4][Gc16:0Gcnot:1:2Gc6:3Gc20:4][Gc6:0Gc6:1Gc6:2Gc9:3Gc9:4][Gc5:0Gc23:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc12:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gc0:2Gc4:3Gc4:4]
[Gc5:0Gc5:1Gc5:2Gc13:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc5:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4][Gc23:0Gc13:1Gcnot:2:3Gc2:4][Gc11:0Gc5:1Gc2:2Gc14:3Gc8:4][Gcnot:1:0Gc22:2Gc10:3Gc21:4][Gcnot:1:0Gc4:2Gc2:3Gc23:4][Gc5:0Gcnot:1:4Gc23:2Gc1:3][Gc3:0Gc14:1Gcnot:2:3Gc19:4][Gc23:0Gc23:1Gc14:2Gc20:3Gc8:4][Gc2:0Gcnot:1:2Gc7:3Gc10:4][Gc13:0Gc22:1Gcnot:2:3Gc23:4][Gc2:0Gcnot:1:4Gc15:2Gc19:3][Gc15:0Gc17:1Gc0:2Gc5:3Gc13:4][Gc14:0Gcnot:1:2Gc6:3Gc10:4][Gc12:0Gcnot:1:4Gc0:2Gc3:3][Gc8:0Gcnot:1:2Gc15:3Gc15:4][Gcnot:1:0Gc21:2Gc14:3Gc16:4][Gc8:0Gc9:1Gc14:2Gc8:3Gc15:4][Gc13:0Gcnot:1:4Gc2:2Gc19:3][Gc10:0Gc9:1Gcnot:2:3Gc10:4][Gc5:0Gc5:1Gc12:2Gcnot:4:3][Gc14:0Gc0:1Gc3:2Gcnot:4:3][Gc2:0Gc13:1Gc12:2Gcnot:4:3][Gc8:0Gc18:1Gc23:2Gc2:3Gc20:4][Gc19:0Gcnot:1:4Gc9:2Gc16:3][Gcnot:1:0Gc14:2Gc4:3Gc23:4][Gc9:0Gc16:1Gc7:2Gc6:3Gc9:4][Gc9:0Gc13:1Gc6:2Gc9:3Gc3:4][Gc23:0Gc0:1Gc13:2Gc1:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc0:3Gc4:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc12:2Gc4:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc13:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc9:3Gc0:4][Gcnot:1:0Gc10:2Gc9:3Gc19:4][Gc22:0Gc19:1Gc11:2Gc13:3Gc10:4][Gc20:0Gc4:1Gc11:2Gcnot:4:3][Gc21:0Gc2:1Gcnot:2:3Gc3:4][Gc2:0Gc12:1Gc15:2Gc1:3Gc7:4][Gc5:0Gcnot:1:2Gc12:3Gc5:4][Gc5:0Gc6:1Gc8:2Gcnot:4:3][Gc19:0Gcnot:1:4Gc23:2Gc16:3][Gc3:0Gc12:1Gc19:2Gcnot:4:3][Gc23:0Gcnot:1:2Gc22:3Gc17:4][Gc6:0Gc1:1Gcnot:2:3Gc11:4][Gc18:0Gc12:1Gc1:2Gc12:3Gc21:4][Gcnot:1:0Gc13:2Gc8:3Gc12:4][Gc8:0Gc7:1Gc18:2Gc8:3Gc0:4][Gc16:0Gcnot:1:2Gc15:3Gc1:4][Gc16:0Gc13:1Gcnot:2:3Gc10:4][Gc5:0Gc9:1Gc11:2Gcnot:4:3][Gc23:0Gc14:1Gcnot:2:3Gc5:4][Gc14:0Gc21:1Gcnot:2:3Gc7:4][Gc17:0Gc9:1Gcnot:2:3Gc0:4][Gc14:0Gc8:1Gc16:2Gc11:3Gc21:4][Gc17:0Gc14:1Gc15:2Gc4:3Gc9:4][Gc2:0Gcnot:1:2Gc1:3Gc1:4][Gc20:0Gcnot:1:2Gc16:3Gc6:4][Gc19:0Gc13:1Gcnot:2:3Gc19:4][Gc9:0Gc1:1Gc6:2Gc9:3Gc0:4][Gc23:0Gc0:1Gc23:2Gc23:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc12:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc13:0Gc13:1Gc5:2Gc5:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc1:0Gcnot:1:4Gc21:2Gc8:3][Gcnot:1:0Gc5:2Gc5:3Gc13:4][Gc10:0Gcnot:1:4Gc1:2Gc23:3][Gc1:0Gc5:1Gc16:2Gc5:3Gc16:4][Gc2:0Gcnot:1:4Gc5:2Gc8:3][Gc8:0Gcnot:1:4Gc3:2Gc9:3][Gc22:0Gc7:1Gc5:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc10:3Gc19:4][Gc16:0Gc12:1Gc0:2Gc18:3Gc9:4][Gc14:0Gc20:1Gcnot:2:3Gc14:4][Gc23:0Gc5:1Gcnot:2:3Gc18:4][Gc13:0Gc1:1Gc20:2Gc14:3Gc8:4][Gcnot:1:0Gc17:2Gc20:3Gc0:4][Gc17:0Gc3:1Gcnot:2:3Gc18:4][Gcnot:1:0Gc23:2Gc19:3Gc22:4][Gc7:0Gcnot:1:4Gc6:2Gc13:3][Gc4:0Gc7:1Gcnot:2:3Gc4:4][Gc12:0Gc4:1Gc6:2Gc18:3Gc11:4][Gc17:0Gc9:1Gc5:2Gc8:3Gc9:4][Gc1:0Gc7:1Gc1:2Gcnot:4:3][Gc22:0Gc0:1Gc18:2Gcnot:4:3][Gc15:0Gc16:1Gcnot:2:3Gc2:4][Gc0:0Gc23:1Gc19:2Gc0:3Gc4:4][Gc20:0Gcnot:1:2Gc22:3Gc3:4][Gc12:0Gcnot:1:4Gc17:2Gc7:3][Gc3:0Gcnot:1:2Gc21:3Gc20:4][Gcnot:1:0Gc12:2Gc16:3Gc19:4][Gc23:0Gcnot:1:2Gc5:3Gc16:4][Gc15:0Gcnot:1:4Gc23:2Gc2:3][Gc16:0Gc7:1Gc15:2Gcnot:4:3][Gc3:0Gc9:1Gc6:2Gc3:3Gc4:4][Gcnot:1:0Gc1:2Gc1:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc5:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc4:3Gc12:4][Gcnot:1:0Gc0:2Gc9:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc4:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc19:0Gcnot:1:4Gc22:2Gc12:3][Gc11:0Gc19:1Gc8:2Gc20:3Gc3:4][Gc22:0Gcnot:1:2Gc23:3Gc20:4][Gc15:0Gc5:1Gcnot:2:3Gc5:4][Gcnot:1:0Gc13:2Gc0:3Gc8:4][Gc1:0Gc22:1Gc4:2Gcnot:4:3][Gcnot:1:0Gc10:2Gc3:3Gc8:4][Gcnot:1:0Gc7:2Gc14:3Gc14:4][Gc16:0Gc0:1Gcnot:2:3Gc9:4][Gcnot:1:0Gc2:2Gc23:3Gc1:4][Gc16:0Gcnot:1:2Gc19:3Gc13:4][Gc18:0Gc0:1Gcnot:2:3Gc17:4][Gc18:0Gc2:1Gcnot:2:3Gc19:4][Gc14:0Gc12:1Gc6:2Gc3:3Gc8:4][Gc16:0Gc5:1Gc2:2Gc1:3Gc17:4][Gc20:0Gc21:1Gc23:2Gcnot:4:3][Gc22:0Gc21:1Gcnot:2:3Gc7:4][Gc4:0Gcnot:1:4Gc6:2Gc7:3][Gc13:0Gc16:1Gcnot:2:3Gc13:4][Gc8:0Gcnot:1:2Gc2:3Gc10:4][Gc10:0Gc17:1Gc8:2Gc11:3Gc16:4][Gc12:0Gcnot:1:2Gc19:3Gc12:4][Gc4:0Gcnot:1:4Gc13:2Gc10:3][Gc1:0Gcnot:1:2Gc14:3Gc3:4][Gc0:0Gcnot:1:4Gc6:2Gc4:3][Gc1:0Gc1:1Gc18:2Gc21:3Gc12:4][Gc14:0Gcnot:1:2Gc22:3Gc13:4][Gcnot:1:0Gc3:2Gc12:3Gc23:4][Gc23:0Gc17:1Gc6:2Gc12:3Gc20:4][Gc19:0Gcnot:1:4Gc17:2Gc9:3][Gc3:0Gc3:1Gc9:2Gc6:3Gc3:4][Gc23:0Gc1:1Gc5:2Gc1:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc4:3Gc4:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc0:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc23:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc5:3Gc12:4][Gcnot:1:0Gc8:2Gc10:3Gc0:4][Gc17:0Gc5:1Gc13:2Gcnot:4:3][Gc8:0Gcnot:1:4Gc21:2Gc11:3][Gcnot:1:0Gc14:2Gc4:3Gc23:4][Gc18:0Gc11:1Gcnot:2:3Gc5:4][Gc14:0Gc8:1Gcnot:2:3Gc22:4][Gc6:0Gcnot:1:2Gc20:3Gc17:4][Gcnot:1:0Gc2:2Gc23:3Gc22:4][Gc23:0Gc6:1Gc9:2Gc13:3Gc5:4][Gc14:0Gc12:1Gc22:2Gc0:3Gc20:4][Gcnot:1:0Gc4:2Gc21:3Gc8:4][Gc5:0Gcnot:1:4Gc7:2Gc16:3][Gc7:0Gc11:1Gcnot:2:3Gc1:4][Gcnot:1:0Gc2:2Gc5:3Gc22:4][Gcnot:1:0Gc6:2Gc1:3Gc3:4][Gc16:0Gc15:1Gc6:2Gcnot:4:3][Gc20:0Gc7:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc21:2Gc13:3Gc16:4][Gc1:0Gcnot:1:4Gc7:2Gc20:3][Gc11:0Gc1:1Gcnot:2:3Gc0:4][Gc11:0Gcnot:1:2Gc16:3Gc10:4][Gc18:0Gcnot:1:2Gc23:3Gc19:4][Gc5:0Gc18:1Gc7:2Gc23:3Gc9:4][Gc18:0Gcnot:1:4Gc23:2Gc14:3][Gc10:0Gc5:1Gc4:2Gcnot:4:3][Gc11:0Gc16:1Gc17:2Gc11:3Gc17:4][Gc20:0Gc8:1Gcnot:2:3Gc2:4][Gc8:0Gc20:1Gcnot:2:3Gc11:4][Gc18:0Gc22:1Gcnot:2:3Gc22:4][Gc9:0Gc23:1Gc13:2Gc7:3Gc14:4][Gc3:0Gc3:1Gc3:2Gc3:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc1:3Gc23:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc12:2Gc4:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc22:0Gc5:1Gc5:2Gc5:3Gc5:4][Gc9:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc23:1Gc23:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc9:4][Gcnot:1:0Gc12:2Gc4:3Gc6:4][Gcnot:1:0Gc14:2Gc19:3Gc17:4][Gc18:0Gc3:1Gc3:2Gcnot:4:3][Gc7:0Gc14:1Gc9:2Gc10:3Gc2:4][Gcnot:1:0Gc20:2Gc3:3Gc17:4][Gc13:0Gc4:1Gc12:2Gcnot:4:3][Gc18:0Gc9:1Gcnot:2:3Gc20:4][Gc1:0Gcnot:1:4Gc5:2Gc23:3][Gc9:0Gc7:1Gcnot:2:3Gc21:4][Gc1:0Gc16:1Gcnot:2:3Gc8:4][Gc11:0Gc13:1Gc17:2Gc20:3Gc12:4][Gc12:0Gcnot:1:4Gc16:2Gc14:3][Gc1:0Gc6:1Gc14:2Gc21:3Gc17:4][Gcnot:1:0Gc5:2Gc12:3Gc12:4][Gcnot:1:0Gc5:2Gc19:3Gc14:4][Gc2:0Gc19:1Gcnot:2:3Gc14:4][Gc2:0Gc20:1Gc9:2Gc2:3Gc6:4][Gc11:0Gc6:1Gc7:2Gc22:3Gc14:4][Gc14:0Gc17:1Gcnot:2:3Gc22:4][Gc7:0Gcnot:1:2Gc18:3Gc2:4][Gc11:0Gc8:1Gcnot:2:3Gc19:4][Gcnot:1:0Gc21:2Gc21:3Gc2:4][Gc5:0Gcnot:1:2Gc22:3Gc16:4][Gc12:0Gcnot:1:2Gc5:3Gc16:4][Gc18:0Gcnot:1:4Gc9:2Gc17:3][Gc18:0Gcnot:1:2Gc10:3Gc1:4][Gc5:0Gc8:1Gc20:2Gc22:3Gc6:4][Gc5:0Gcnot:1:4Gc3:2Gc4:3][Gc21:0Gc0:1Gcnot:2:3Gc17:4][Gc17:0Gcnot:1:4Gc6:2Gc11:3][Gc0:0Gc3:1Gc6:2Gc3:3Gc1:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc4:3Gc4:4][Gcnot:1:0Gc4:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc13:0Gc5:1Gc5:2Gc5:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc23:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc4:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc11:0Gcnot:1:4Gc3:2Gc0:3][Gc12:0Gcnot:1:4Gc13:2Gc19:3][Gcnot:1:0Gc12:2Gc2:3Gc10:4][Gc19:0Gc20:1Gcnot:2:3Gc9:4][Gc11:0Gc21:1Gc23:2Gc2:3Gc12:4][Gcnot:1:0Gc9:2Gc19:3Gc21:4][Gc22:0Gcnot:1:2Gc14:3Gc0:4][Gc21:0Gcnot:1:2Gc19:3Gc21:4][Gc0:0Gcnot:1:4Gc13:2Gc2:3][Gc6:0Gc6:1Gcnot:2:3Gc18:4][Gc21:0Gcnot:1:4Gc11:2Gc13:3][Gc12:0Gc22:1Gcnot:2:3Gc17:4][Gc15:0Gcnot:1:4Gc15:2Gc3:3][Gc9:0Gcnot:1:4Gc6:2Gc9:3][Gc12:0Gc21:1Gc14:2Gc15:3Gc9:4][Gc22:0Gc16:1Gc4:2Gcnot:4:3][Gc20:0Gcnot:1:4Gc8:2Gc2:3][Gc13:0Gcnot:1:2Gc9:3Gc23:4][Gc2:0Gcnot:1:2Gc22:3Gc4:4][Gc16:0Gc3:1Gc0:2Gc3:3Gc7:4][Gcnot:1:0Gc6:2Gc4:3Gc6:4][Gcnot:1:0Gc3:2Gc14:3Gc0:4][Gc20:0Gc21:1Gcnot:2:3Gc21:4][Gc8:0Gcnot:1:4Gc19:2Gc8:3][Gc4:0Gc3:1Gc16:2Gcnot:4:3][Gc20:0Gcnot:1:2Gc6:3Gc1:4][Gc11:0Gcnot:1:4Gc4:2Gc21:3][Gc19:0Gc17:1Gc4:2Gcnot:4:3][Gc17:0Gc22:1Gc10:2Gc4:3Gc5:4][Gc12:0Gc1:1Gc6:2Gc18:3Gc23:4][Gc9:0Gc23:1Gc0:2Gc3:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc5:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc0:4][Gcnot:1:0Gc0:2Gc15:3Gc17:4][Gc12:0Gcnot:1:4Gc16:2Gc10:3][Gc17:0Gc23:1Gc10:2Gc6:3Gc22:4][Gc5:0Gcnot:1:4Gc21:2Gc16:3][Gcnot:1:0Gc2:2Gc0:3Gc3:4][Gc13:0Gc10:1Gc5:2Gc23:3Gc3:4][Gc19:0Gcnot:1:4Gc15:2Gc22:3][Gc21:0Gc11:1Gc17:2Gcnot:4:3][Gc22:0Gc3:1Gcnot:2:3Gc17:4][Gc13:0Gc9:1Gc0:2Gc6:3Gc8:4][Gc18:0Gc6:1Gc16:2Gc17:3Gc14:4][Gc3:0Gcnot:1:2Gc13:3Gc12:4][Gc9:0Gc11:1Gcnot:2:3Gc22:4][Gc5:0Gc2:1Gcnot:2:3Gc2:4][Gc9:0Gc6:1Gc2:2Gcnot:4:3][Gc20:0Gcnot:1:2Gc7:3Gc2:4][Gc10:0Gcnot:1:4Gc17:2Gc22:3][Gcnot:1:0Gc12:2Gc22:3Gc19:4][Gc22:0Gc18:1Gcnot:2:3Gc20:4][Gc13:0Gcnot:1:4Gc9:2Gc23:3][Gcnot:1:0Gc13:2Gc3:3Gc9:4][Gcnot:1:0Gc11:2Gc6:3Gc23:4][Gc15:0Gc7:1Gc17:2Gcnot:4:3][Gc12:0Gc10:1Gc14:2Gcnot:4:3][Gc11:0Gcnot:1:2Gc13:3Gc2:4][Gc6:0Gcnot:1:4Gc9:2Gc3:3][Gc3:0Gcnot:1:4Gc13:2Gc22:3][Gc19:0Gc13:1Gcnot:2:3Gc19:4][Gc16:0Gcnot:1:4Gc12:2Gc18:3][Gc22:0Gcnot:1:2Gc19:3Gc0:4][Gc9:0Gc3:1Gc1:2Gc3:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc23:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc4:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc9:3Gc0:4][Gc13:0Gcnot:1:4Gc3:2Gc2:3][Gc21:0Gc16:1Gc14:2Gc21:3Gc19:4][Gc5:0Gc20:1Gc19:2Gcnot:4:3][Gcnot:1:0Gc16:2Gc20:3Gc21:4][Gc8:0Gcnot:1:4Gc14:2Gc3:3][Gc2:0Gc15:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc14:3Gc16:4][Gc2:0Gc0:1Gc4:2Gc6:3Gc10:4][Gc16:0Gc7:1Gc18:2Gc21:3Gc6:4][Gc3:0Gc8:1Gc4:2Gc1:3Gc17:4][Gc15:0Gcnot:1:4Gc6:2Gc18:3][Gcnot:1:0Gc3:2Gc19:3Gc23:4][Gc17:0Gc6:1Gc18:2Gc22:3Gc20:4][Gc14:0Gc21:1Gcnot:2:3Gc15:4][Gc16:0Gc7:1Gcnot:2:3Gc23:4][Gc9:0Gc23:1Gcnot:2:3Gc13:4][Gc16:0Gc7:1Gc14:2Gc6:3Gc9:4][Gc8:0Gc8:1Gc5:2Gcnot:4:3][Gc16:0Gc16:1Gc17:2Gcnot:4:3][Gc6:0Gc4:1Gcnot:2:3Gc16:4][Gc16:0Gc1:1Gc5:2Gcnot:4:3][Gc6:0Gc1:1Gcnot:2:3Gc10:4][Gc13:0Gc10:1Gc9:2Gcnot:4:3][Gc4:0Gc16:1Gc19:2Gc17:3Gc14:4][Gc22:0Gcnot:1:2Gc19:3Gc7:4][Gc3:0Gcnot:1:2Gc14:3Gc15:4][Gc5:0Gc15:1Gcnot:2:3Gc4:4][Gc14:0Gcnot:1:4Gc7:2Gc13:3][Gc5:0Gc16:1Gc8:2Gc4:3Gc18:4][Gc7:0Gc1:1Gc3:2Gc9:3Gc19:4][Gc3:0Gc3:1Gc3:2Gc9:3Gc9:4][Gc23:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc22:1Gc22:2Gc22:3Gc22:4]


==> anc/experiments/circuits/S1_5Q_B2_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc7:0Gc7:1Gcnot:2:3Gc21:4][Gc23:0Gc23:1Gcnot:2:3Gc2:4][Gc20:0Gcnot:1:4Gc8:2Gc20:3][Gc10:0Gcnot:1:4Gc19:2Gc11:3][Gc5:0Gc11:1Gc3:2Gc20:3Gc13:4]
[Gc23:0Gc4:1Gcnot:2:3Gc10:4][Gc8:0Gc23:1Gc19:2Gc14:3Gc22:4][Gcnot:1:0Gc23:2Gc0:3Gc22:4][Gc14:0Gc11:1Gc13:2Gc10:3Gc12:4][Gc1:0Gc18:1Gcnot:2:3Gc16:4]
[Gc23:0Gcnot:1:4Gc23:2Gc20:3][Gc5:0Gcnot:1:2Gc2:3Gc21:4][Gc23:0Gc17:1Gcnot:2:3Gc1:4][Gc1:0Gc16:1Gc14:2Gc4:3Gc15:4][Gcnot:1:0Gc11:2Gc4:3Gc6:4]
[Gc21:0Gc18:1Gc17:2Gcnot:4:3][Gc9:0Gc4:1Gc22:2Gc21:3Gc7:4][Gcnot:1:0Gc21:2Gc8:3Gc18:4][Gc16:0Gc14:1Gc19:2Gc14:3Gc23:4][Gcnot:1:0Gc21:2Gc17:3Gc0:4]
[Gc0:0Gc6:1Gc15:2Gcnot:4:3][Gc5:0Gc15:1Gc20:2Gcnot:4:3][Gc17:0Gc22:1Gc17:2Gc2:3Gc8:4][Gc9:0Gc2:1Gcnot:2:3Gc19:4][Gc16:0Gc14:1Gc10:2Gc23:3Gc11:4]
[Gc17:0Gc4:1Gc11:2Gc16:3Gc22:4][Gc2:0Gc15:1Gc21:2Gc14:3Gc19:4][Gc8:0Gc15:1Gc2:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc19:3Gc18:4][Gc10:0Gc8:1Gcnot:2:3Gc7:4]
[Gc14:0Gcnot:1:4Gc16:2Gc20:3][Gcnot:1:0Gc5:2Gc12:3Gc21:4][Gc1:0Gc11:1Gc6:2Gc8:3Gc1:4][Gc14:0Gc0:1Gc8:2Gc1:3Gc15:4][Gc1:0Gc3:1Gc11:2Gc13:3Gc21:4]
[Gc21:0Gcnot:1:4Gc21:2Gc3:3][Gc20:0Gc4:1Gc18:2Gc0:3Gc3:4][Gc8:0Gc14:1Gcnot:2:3Gc13:4][Gc17:0Gcnot:1:2Gc6:3Gc1:4][Gc6:0Gcnot:1:4Gc22:2Gc2:3][Gc5:0Gcnot:1:4Gc13:2Gc17:3][Gcnot:1:0Gc13:2Gc12:3Gc21:4][Gcnot:1:0Gc10:2Gc14:3Gc1:4][Gc11:0Gcnot:1:4Gc19:2Gc14:3][Gc6:0Gc2:1Gc22:2Gc15:3Gc10:4]
[Gc6:0Gc1:1Gc12:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc19:3Gc15:4][Gcnot:1:0Gc4:2Gc7:3Gc15:4][Gc4:0Gc4:1Gc22:2Gcnot:4:3][Gc20:0Gcnot:1:2Gc8:3Gc17:4][Gc4:0Gc6:1Gc10:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc0:3Gc16:4][Gc13:0Gc11:1Gcnot:2:3Gc14:4][Gc3:0Gc6:1Gc10:2Gcnot:4:3][Gc12:0Gc21:1Gc23:2Gcnot:4:3]
[Gc10:0Gc17:1Gc23:2Gc2:3Gc7:4][Gc18:0Gcnot:1:2Gc2:3Gc9:4][Gc6:0Gcnot:1:4Gc22:2Gc16:3][Gc14:0Gcnot:1:2Gc7:3Gc5:4][Gc0:0Gc8:1Gc8:2Gcnot:4:3][Gc14:0Gcnot:1:2Gc0:3Gc22:4][Gc21:0Gcnot:1:4Gc14:2Gc15:3][Gc4:0Gc22:1Gc7:2Gc20:3Gc13:4][Gc13:0Gc3:1Gc6:2Gc0:3Gc21:4][Gc15:0Gc11:1Gc12:2Gcnot:4:3]
[Gc13:0Gc11:1Gc6:2Gc5:3Gc5:4][Gc9:0Gc17:1Gc21:2Gc2:3Gc11:4][Gc16:0Gc4:1Gc13:2Gcnot:4:3][Gc2:0Gcnot:1:2Gc16:3Gc11:4][Gc1:0Gc16:1Gc23:2Gc11:3Gc2:4][Gc18:0Gc2:1Gcnot:2:3Gc12:4][Gc8:0Gc3:1Gc12:2Gc15:3Gc20:4][Gc10:0Gcnot:1:4Gc22:2Gc19:3][Gcnot:1:0Gc15:2Gc8:3Gc14:4][Gc19:0Gc11:1Gc4:2Gc18:3Gc3:4]
[Gc11:0Gc21:1Gc10:2Gcnot:4:3][Gc8:0Gc21:1Gcnot:2:3Gc19:4][Gcnot:1:0Gc3:2Gc5:3Gc13:4][Gc15:0Gc15:1Gc19:2Gc15:3Gc12:4][Gcnot:1:0Gc14:2Gc2:3Gc14:4][Gc12:0Gc13:1Gc11:2Gcnot:4:3][Gc13:0Gcnot:1:2Gc4:3Gc9:4][Gc6:0Gc8:1Gc11:2Gc6:3Gc15:4][Gc7:0Gc7:1Gc14:2Gc17:3Gc9:4][Gc19:0Gcnot:1:2Gc15:3Gc8:4]
[Gc17:0Gc20:1Gc0:2Gc17:3Gc8:4][Gc14:0Gc7:1Gcnot:2:3Gc20:4][Gc22:0Gc11:1Gcnot:2:3Gc8:4][Gc19:0Gc2:1Gcnot:2:3Gc10:4][Gc23:0Gc15:1Gc16:2Gc23:3Gc8:4][Gc15:0Gcnot:1:2Gc10:3Gc18:4][Gcnot:1:0Gc9:2Gc3:3Gc9:4][Gc21:0Gc0:1Gc17:2Gcnot:4:3][Gc11:0Gc22:1Gcnot:2:3Gc0:4][Gc17:0Gc6:1Gc23:2Gc23:3Gc8:4]
[Gc12:0Gcnot:1:4Gc7:2Gc3:3][Gc7:0Gc10:1Gc1:2Gcnot:4:3][Gc15:0Gcnot:1:4Gc19:2Gc7:3][Gc13:0Gc16:1Gc8:2Gc22:3Gc12:4][Gc21:0Gcnot:1:2Gc13:3Gc2:4][Gc13:0Gcnot:1:2Gc5:3Gc5:4][Gc13:0Gc22:1Gc2:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc3:3Gc17:4][Gc17:0Gc5:1Gc20:2Gc2:3Gc14:4][Gc1:0Gc23:1Gc23:2Gc6:3Gc3:4]
[Gc1:0Gcnot:1:4Gc19:2Gc20:3][Gc0:0Gc6:1Gc18:2Gcnot:4:3][Gcnot:1:0Gc2:2Gc1:3Gc7:4][Gc13:0Gcnot:1:2Gc20:3Gc4:4][Gc9:0Gc8:1Gc16:2Gcnot:4:3][Gc21:0Gc19:1Gcnot:2:3Gc16:4][Gc9:0Gc3:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc19:2Gc18:3Gc8:4][Gc12:0Gcnot:1:4Gc17:2Gc17:3][Gcnot:1:0Gc18:2Gc22:3Gc9:4][Gc10:0Gc23:1Gc1:2Gc9:3Gc17:4][Gcnot:1:0Gc8:2Gc20:3Gc4:4][Gc18:0Gc1:1Gc5:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc17:3Gc19:4][Gcnot:1:0Gc7:2Gc12:3Gc21:4]
[Gc11:0Gc14:1Gc7:2Gc1:3Gc8:4][Gc0:0Gc14:1Gc20:2Gcnot:4:3][Gc20:0Gc14:1Gc11:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc7:3Gc12:4][Gc13:0Gcnot:1:4Gc9:2Gc9:3][Gc0:0Gc16:1Gc23:2Gc19:3Gc14:4][Gc16:0Gcnot:1:2Gc9:3Gc11:4][Gc22:0Gc3:1Gc16:2Gcnot:4:3][Gc2:0Gcnot:1:2Gc15:3Gc19:4][Gc5:0Gc7:1Gc13:2Gcnot:4:3][Gc4:0Gc3:1Gc4:2Gc10:3Gc10:4][Gc21:0Gc21:1Gcnot:2:3Gc6:4][Gc19:0Gcnot:1:2Gc7:3Gc21:4][Gc5:0Gcnot:1:2Gc17:3Gc6:4][Gc11:0Gc6:1Gc0:2Gcnot:4:3]
[Gc6:0Gcnot:1:2Gc10:3Gc17:4][Gc19:0Gcnot:1:2Gc1:3Gc7:4][Gc12:0Gc0:1Gc1:2Gc23:3Gc10:4][Gc18:0Gcnot:1:2Gc15:3Gc19:4][Gc10:0Gc5:1Gcnot:2:3Gc15:4][Gcnot:1:0Gc17:2Gc17:3Gc3:4][Gc5:0Gcnot:1:2Gc2:3Gc2:4][Gcnot:1:0Gc6:2Gc2:3Gc11:4][Gc19:0Gcnot:1:2Gc8:3Gc18:4][Gcnot:1:0Gc22:2Gc8:3Gc22:4][Gc15:0Gcnot:1:2Gc11:3Gc21:4][Gc5:0Gc11:1Gc22:2Gc13:3Gc7:4][Gc5:0Gcnot:1:4Gc17:2Gc6:3][Gc19:0Gcnot:1:4Gc11:2Gc4:3][Gc8:0Gcnot:1:4Gc9:2Gc10:3]
[Gcnot:1:0Gc2:2Gc19:3Gc10:4][Gc0:0Gc11:1Gc15:2Gc3:3Gc7:4][Gc2:0Gc15:1Gc23:2Gc15:3Gc12:4][Gc8:0Gc4:1Gc5:2Gcnot:4:3][Gc23:0Gc12:1Gc13:2Gc20:3Gc2:4][Gc15:0Gc2:1Gc12:2Gcnot:4:3][Gc12:0Gc8:1Gcnot:2:3Gc6:4][Gc19:0Gc14:1Gc16:2Gcnot:4:3][Gc8:0Gc2:1Gcnot:2:3Gc17:4][Gc2:0Gcnot:1:2Gc11:3Gc14:4][Gc2:0Gc2:1Gcnot:2:3Gc8:4][Gc19:0Gcnot:1:4Gc1:2Gc18:3][Gc10:0Gc6:1Gcnot:2:3Gc7:4][Gc23:0Gc21:1Gc16:2Gc18:3Gc21:4][Gc11:0Gc10:1Gc2:2Gc3:3Gc3:4]
[Gc21:0Gc18:1Gc2:2Gc1:3Gc5:4][Gc18:0Gcnot:1:2Gc6:3Gc8:4][Gc0:0Gc4:1Gc15:2Gc5:3Gc4:4][Gc1:0Gcnot:1:4Gc12:2Gc4:3][Gcnot:1:0Gc18:2Gc11:3Gc19:4][Gcnot:1:0Gc10:2Gc17:3Gc20:4][Gc16:0Gcnot:1:2Gc21:3Gc2:4][Gcnot:1:0Gc8:2Gc8:3Gc18:4][Gc22:0Gc17:1Gcnot:2:3Gc18:4][Gc1:0Gc7:1Gc20:2Gc16:3Gc7:4][Gc5:0Gc8:1Gc1:2Gcnot:4:3][Gcnot:1:0Gc6:2Gc15:3Gc18:4][Gc22:0Gc19:1Gc23:2Gc4:3Gc12:4][Gc9:0Gc8:1Gc23:2Gc3:3Gc23:4][Gc10:0Gc9:1Gc14:2Gc6:3Gc13:4]
[Gcnot:1:0Gc22:2Gc17:3Gc1:4][Gc22:0Gc20:1Gcnot:2:3Gc16:4][Gc2:0Gcnot:1:4Gc3:2Gc16:3][Gc2:0Gcnot:1:2Gc1:3Gc0:4][Gc14:0Gc7:1Gc2:2Gc5:3Gc9:4][Gc22:0Gc13:1Gc13:2Gc18:3Gc4:4][Gc23:0Gc12:1Gc19:2Gc19:3Gc22:4][Gc11:0Gc19:1Gc18:2Gc22:3Gc22:4][Gc4:0Gcnot:1:2Gc12:3Gc8:4][Gc18:0Gc22:1Gc5:2Gc13:3Gc15:4][Gc3:0Gcnot:1:2Gc15:3Gc17:4][Gc20:0Gcnot:1:4Gc19:2Gc15:3][Gc5:0Gc15:1Gcnot:2:3Gc2:4][Gc22:0Gc13:1Gc23:2Gc9:3Gc19:4][Gc8:0Gcnot:1:4Gc9:2Gc16:3]
[Gc17:0Gcnot:1:4Gc23:2Gc10:3][Gc15:0Gc18:1Gcnot:2:3Gc21:4][Gc21:0Gc13:1Gcnot:2:3Gc15:4][Gc8:0Gc6:1Gc9:2Gcnot:4:3][Gcnot:1:0Gc22:2Gc6:3Gc7:4][Gcnot:1:0Gc6:2Gc3:3Gc16:4][Gc12:0Gc4:1Gc2:2Gc14:3Gc21:4][Gc17:0Gcnot:1:2Gc18:3Gc4:4][Gc6:0Gc8:1Gc2:2Gcnot:4:3][Gc16:0Gc23:1Gc23:2Gc23:3Gc22:4][Gc1:0Gcnot:1:2Gc23:3Gc0:4][Gc14:0Gcnot:1:2Gc2:3Gc11:4][Gc15:0Gc13:1Gcnot:2:3Gc5:4][Gc5:0Gc16:1Gcnot:2:3Gc4:4][Gc22:0Gc7:1Gc1:2Gc6:3Gc18:4]
[Gc5:0Gcnot:1:2Gc21:3Gc22:4][Gc20:0Gc16:1Gc6:2Gc3:3Gc8:4][Gcnot:1:0Gc13:2Gc8:3Gc23:4][Gc8:0Gc8:1Gc7:2Gcnot:4:3][Gc20:0Gc15:1Gc20:2Gc12:3Gc22:4][Gcnot:1:0Gc11:2Gc14:3Gc19:4][Gc20:0Gc12:1Gc5:2Gc8:3Gc11:4][Gc12:0Gcnot:1:2Gc22:3Gc16:4][Gcnot:1:0Gc0:2Gc17:3Gc2:4][Gc16:0Gc15:1Gc7:2Gcnot:4:3][Gc19:0Gc17:1Gc17:2Gc2:3Gc22:4][Gc20:0Gc3:1Gc21:2Gc20:3Gc3:4][Gc3:0Gcnot:1:4Gc21:2Gc13:3][Gc23:0Gcnot:1:2Gc4:3Gc2:4][Gc9:0Gcnot:1:4Gc1:2Gc3:3][Gc7:0Gc9:1Gc6:2Gc4:3Gc7:4][Gc5:0Gc20:1Gc22:2Gcnot:4:3][Gc4:0Gcnot:1:4Gc18:2Gc17:3][Gc0:0Gcnot:1:4Gc4:2Gc15:3][Gc18:0Gcnot:1:2Gc6:3Gc11:4]
[Gc16:0Gc15:1Gc10:2Gc5:3Gc6:4][Gc4:0Gc19:1Gc14:2Gcnot:4:3][Gc2:0Gc18:1Gc1:2Gc23:3Gc18:4][Gc4:0Gcnot:1:4Gc0:2Gc10:3][Gc1:0Gc20:1Gc8:2Gc8:3Gc1:4][Gcnot:1:0Gc2:2Gc20:3Gc22:4][Gc14:0Gcnot:1:2Gc9:3Gc22:4][Gc16:0Gc15:1Gc19:2Gc18:3Gc10:4][Gc10:0Gcnot:1:2Gc15:3Gc22:4][Gc8:0Gc13:1Gcnot:2:3Gc8:4][Gc9:0Gcnot:1:4Gc1:2Gc22:3][Gc9:0Gc22:1Gc7:2Gc7:3Gc8:4][Gcnot:1:0Gc2:2Gc2:3Gc20:4][Gcnot:1:0Gc15:2Gc22:3Gc2:4][Gcnot:1:0Gc4:2Gc1:3Gc14:4][Gc21:0Gcnot:1:2Gc19:3Gc10:4][Gc18:0Gc21:1Gc8:2Gc15:3Gc21:4][Gc17:0Gc14:1Gcnot:2:3Gc7:4][Gc0:0Gc11:1Gc5:2Gc5:3Gc3:4][Gcnot:1:0Gc0:2Gc23:3Gc7:4]
[Gc12:0Gcnot:1:4Gc6:2Gc9:3][Gc0:0Gc16:1Gcnot:2:3Gc10:4][Gc10:0Gc6:1Gc18:2Gc17:3Gc22:4][Gc21:0Gcnot:1:2Gc18:3Gc15:4][Gc3:0Gcnot:1:4Gc12:2Gc19:3][Gc18:0Gcnot:1:4Gc14:2Gc14:3][Gcnot:1:0Gc18:2Gc1:3Gc23:4][Gc22:0Gcnot:1:4Gc21:2Gc2:3][Gc22:0Gc18:1Gc20:2Gc8:3Gc16:4][Gc3:0Gcnot:1:4Gc9:2Gc10:3][Gc14:0Gc1:1Gc11:2Gc6:3Gc16:4][Gc6:0Gc19:1Gcnot:2:3Gc8:4][Gc21:0Gcnot:1:4Gc23:2Gc4:3][Gc22:0Gc20:1Gc8:2Gc11:3Gc13:4][Gc12:0Gcnot:1:4Gc2:2Gc0:3][Gc7:0Gc7:1Gc18:2Gc11:3Gc18:4][Gc23:0Gc3:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc15:2Gc17:3][Gc12:0Gc19:1Gc23:2Gc4:3Gc18:4][Gc1:0Gcnot:1:4Gc4:2Gc16:3]
[Gcnot:1:0Gc9:2Gc18:3Gc13:4][Gc0:0Gcnot:1:4Gc5:2Gc2:3][Gc3:0Gcnot:1:4Gc0:2Gc19:3][Gc2:0Gcnot:1:4Gc21:2Gc17:3][Gc20:0Gc11:1Gcnot:2:3Gc13:4][Gc2:0Gcnot:1:2Gc14:3Gc11:4][Gc3:0Gcnot:1:2Gc5:3Gc6:4][Gcnot:1:0Gc21:2Gc10:3Gc22:4][Gc12:0Gcnot:1:4Gc18:2Gc12:3][Gc8:0Gc5:1Gc6:2Gc4:3Gc21:4][Gc21:0Gc11:1Gc8:2Gc16:3Gc1:4][Gcnot:1:0Gc9:2Gc22:3Gc2:4][Gcnot:1:0Gc22:2Gc18:3Gc23:4][Gc2:0Gc18:1Gc21:2Gcnot:4:3][Gc8:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc5:1Gc7:2Gc14:3Gc22:4][Gc6:0Gc6:1Gc11:2Gc8:3Gc12:4][Gc13:0Gc6:1Gc11:2Gc21:3Gc6:4][Gcnot:1:0Gc14:2Gc18:3Gc10:4][Gc9:0Gc1:1Gcnot:2:3Gc9:4]
[Gc18:0Gc13:1Gc11:2Gc8:3Gc0:4][Gc20:0Gc23:1Gc16:2Gcnot:4:3][Gc11:0Gc21:1Gcnot:2:3Gc14:4][Gc19:0Gc19:1Gc2:2Gc18:3Gc6:4][Gc1:0Gcnot:1:4Gc2:2Gc20:3][Gc14:0Gcnot:1:4Gc4:2Gc4:3][Gc22:0Gcnot:1:4Gc21:2Gc13:3][Gcnot:1:0Gc6:2Gc17:3Gc5:4][Gc14:0Gc5:1Gc19:2Gc5:3Gc6:4][Gcnot:1:0Gc19:2Gc16:3Gc17:4][Gc6:0Gc6:1Gc23:2Gcnot:4:3][Gc2:0Gc5:1Gcnot:2:3Gc11:4][Gc14:0Gc6:1Gc22:2Gcnot:4:3][Gc18:0Gc7:1Gcnot:2:3Gc18:4][Gc2:0Gcnot:1:2Gc12:3Gc19:4][Gc5:0Gc3:1Gc1:2Gc1:3Gc13:4][Gcnot:1:0Gc0:2Gc12:3Gc1:4][Gc4:0Gcnot:1:4Gc8:2Gc1:3][Gc14:0Gc13:1Gcnot:2:3Gc19:4][Gc7:0Gc5:1Gc2:2Gc0:3Gc6:4]
[Gc1:0Gc1:1Gc14:2Gc2:3Gc21:4][Gc6:0Gcnot:1:4Gc14:2Gc7:3][Gc5:0Gcnot:1:4Gc20:2Gc7:3][Gc4:0Gc8:1Gc5:2Gcnot:4:3][Gc14:0Gc14:1Gc6:2Gc19:3Gc2:4][Gc7:0Gcnot:1:2Gc2:3Gc22:4][Gc0:0Gc14:1Gc7:2Gc2:3Gc18:4][Gc0:0Gc21:1Gcnot:2:3Gc13:4][Gc19:0Gc11:1Gc7:2Gc7:3Gc4:4][Gc14:0Gc10:1Gc19:2Gcnot:4:3][Gc14:0Gcnot:1:4Gc22:2Gc22:3][Gcnot:1:0Gc22:2Gc2:3Gc0:4][Gc22:0Gc5:1Gc9:2Gc11:3Gc21:4][Gc3:0Gcnot:1:4Gc8:2Gc9:3][Gc7:0Gc9:1Gc14:2Gc2:3Gc6:4][Gc23:0Gcnot:1:4Gc12:2Gc2:3][Gcnot:1:0Gc16:2Gc14:3Gc2:4][Gc7:0Gc17:1Gc13:2Gcnot:4:3][Gcnot:1:0Gc19:2Gc10:3Gc20:4][Gcnot:1:0Gc21:2Gc12:3Gc21:4]
[Gc16:0Gcnot:1:4Gc16:2Gc6:3][Gcnot:1:0Gc14:2Gc20:3Gc7:4][Gcnot:1:0Gc9:2Gc8:3Gc6:4][Gc3:0Gc22:1Gc22:2Gc9:3Gc1:4][Gc2:0Gcnot:1:4Gc20:2Gc23:3][Gc2:0Gc12:1Gcnot:2:3Gc5:4][Gc2:0Gc4:1Gc14:2Gc16:3Gc17:4][Gc23:0Gc7:1Gc2:2Gcnot:4:3][Gc6:0Gcnot:1:2Gc6:3Gc18:4][Gc5:0Gc11:1Gcnot:2:3Gc9:4][Gc10:0Gcnot:1:2Gc5:3Gc14:4][Gc17:0Gcnot:1:4Gc21:2Gc8:3][Gc3:0Gc3:1Gc14:2Gc21:3Gc8:4][Gc9:0Gcnot:1:2Gc4:3Gc23:4][Gcnot:1:0Gc6:2Gc9:3Gc6:4][Gc11:0Gc23:1Gcnot:2:3Gc18:4][Gc1:0Gcnot:1:2Gc16:3Gc12:4][Gc3:0Gc5:1Gcnot:2:3Gc10:4][Gc2:0Gcnot:1:4Gc19:2Gc2:3][Gc1:0Gc1:1Gc19:2Gc0:3Gc1:4]
[Gcnot:1:0Gc19:2Gc1:3Gc13:4][Gc14:0Gcnot:1:4Gc2:2Gc21:3][Gc23:0Gc4:1Gcnot:2:3Gc13:4][Gc9:0Gc2:1Gc12:2Gc5:3Gc20:4][Gc20:0Gc23:1Gc20:2Gcnot:4:3][Gc7:0Gcnot:1:4Gc6:2Gc2:3][Gc10:0Gc20:1Gc13:2Gcnot:4:3][Gc7:0Gc5:1Gc1:2Gc5:3Gc19:4][Gc4:0Gc3:1Gc3:2Gcnot:4:3][Gc18:0Gc19:1Gc10:2Gcnot:4:3][Gcnot:1:0Gc10:2Gc21:3Gc8:4][Gc13:0Gcnot:1:4Gc0:2Gc9:3][Gcnot:1:0Gc15:2Gc12:3Gc12:4][Gc11:0Gc7:1Gc6:2Gc1:3Gc14:4][Gc6:0Gc11:1Gc22:2Gc14:3Gc14:4][Gc23:0Gcnot:1:2Gc16:3Gc0:4][Gc6:0Gc8:1Gc8:2Gc4:3Gc21:4][Gc9:0Gcnot:1:4Gc9:2Gc4:3][Gcnot:1:0Gc16:2Gc6:3Gc13:4][Gc13:0Gc3:1Gc15:2Gc9:3Gc20:4][Gc1:0Gcnot:1:2Gc5:3Gc10:4][Gc6:0Gc12:1Gc23:2Gcnot:4:3][Gc16:0Gc2:1Gcnot:2:3Gc14:4][Gc22:0Gc14:1Gcnot:2:3Gc19:4][Gc11:0Gc13:1Gc16:2Gc1:3Gc15:4]
[Gc10:0Gcnot:1:2Gc14:3Gc21:4][Gcnot:1:0Gc0:2Gc19:3Gc16:4][Gc3:0Gc7:1Gc14:2Gcnot:4:3][Gc16:0Gcnot:1:2Gc0:3Gc13:4][Gcnot:1:0Gc8:2Gc15:3Gc18:4][Gc22:0Gcnot:1:4Gc17:2Gc15:3][Gc8:0Gc20:1Gcnot:2:3Gc8:4][Gc19:0Gcnot:1:2Gc10:3Gc17:4][Gc12:0Gc5:1Gc19:2Gc20:3Gc6:4][Gc19:0Gc15:1Gc23:2Gcnot:4:3][Gcnot:1:0Gc16:2Gc1:3Gc22:4][Gc1:0Gc17:1Gc4:2Gcnot:4:3][Gc1:0Gcnot:1:2Gc16:3Gc20:4][Gc4:0Gc16:1Gcnot:2:3Gc2:4][Gc23:0Gcnot:1:2Gc12:3Gc10:4][Gc1:0Gcnot:1:2Gc7:3Gc10:4][Gc5:0Gc21:1Gc10:2Gc8:3Gc7:4][Gc16:0Gc13:1Gc21:2Gc17:3Gc17:4][Gc22:0Gcnot:1:4Gc2:2Gc11:3][Gc21:0Gc23:1Gc7:2Gc8:3Gc23:4][Gcnot:1:0Gc21:2Gc1:3Gc4:4][Gc22:0Gc9:1Gcnot:2:3Gc20:4][Gc11:0Gc16:1Gc6:2Gc13:3Gc8:4][Gc2:0Gc3:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc20:2Gc10:3Gc0:4]
[Gc11:0Gcnot:1:2Gc22:3Gc7:4][Gc10:0Gcnot:1:2Gc4:3Gc13:4][Gc4:0Gcnot:1:4Gc23:2Gc6:3][Gc11:0Gc9:1Gc2:2Gc1:3Gc3:4][Gcnot:1:0Gc23:2Gc17:3Gc1:4][Gcnot:1:0Gc10:2Gc4:3Gc19:4][Gcnot:1:0Gc9:2Gc20:3Gc23:4][Gc5:0Gcnot:1:2Gc0:3Gc8:4][Gc23:0Gcnot:1:2Gc5:3Gc21:4][Gc6:0Gc16:1Gc11:2Gcnot:4:3][Gc5:0Gc16:1Gcnot:2:3Gc10:4][Gc15:0Gc19:1Gc4:2Gc21:3Gc3:4][Gc7:0Gcnot:1:2Gc3:3Gc1:4][Gc7:0Gc15:1Gc1:2Gcnot:4:3][Gcnot:1:0Gc11:2Gc11:3Gc7:4][Gcnot:1:0Gc19:2Gc4:3Gc6:4][Gc0:0Gc9:1Gc7:2Gcnot:4:3][Gc23:0Gcnot:1:4Gc22:2Gc18:3][Gc12:0Gc13:1Gc13:2Gcnot:4:3][Gc14:0Gc20:1Gc10:2Gcnot:4:3][Gc11:0Gcnot:1:2Gc17:3Gc14:4][Gcnot:1:0Gc9:2Gc14:3Gc2:4][Gc14:0Gc15:1Gc10:2Gc11:3Gc11:4][Gcnot:1:0Gc1:2Gc0:3Gc20:4][Gc18:0Gc2:1Gc6:2Gc15:3Gc2:4]
[Gc20:0Gcnot:1:2Gc20:3Gc19:4][Gc16:0Gcnot:1:2Gc11:3Gc20:4][Gc1:0Gcnot:1:4Gc12:2Gc13:3][Gcnot:1:0Gc10:2Gc1:3Gc14:4][Gc14:0Gc5:1Gc6:2Gcnot:4:3][Gc16:0Gc4:1Gc10:2Gc0:3Gc5:4][Gc22:0Gcnot:1:2Gc4:3Gc9:4][Gc1:0Gc22:1Gc9:2Gcnot:4:3][Gc5:0Gcnot:1:2Gc17:3Gc12:4][Gc9:0Gcnot:1:4Gc13:2Gc20:3][Gc21:0Gc6:1Gc14:2Gc22:3Gc11:4][Gcnot:1:0Gc15:2Gc20:3Gc16:4][Gc9:0Gcnot:1:4Gc1:2Gc9:3][Gc8:0Gc20:1Gc14:2Gcnot:4:3][Gc9:0Gc0:1Gcnot:2:3Gc9:4][Gc2:0Gc22:1Gc20:2Gc2:3Gc11:4][Gcnot:1:0Gc21:2Gc2:3Gc13:4][Gc19:0Gc23:1Gcnot:2:3Gc19:4][Gc21:0Gc1:1Gcnot:2:3Gc0:4][Gc18:0Gc13:1Gcnot:2:3Gc5:4][Gc4:0Gcnot:1:2Gc17:3Gc2:4][Gcnot:1:0Gc15:2Gc19:3Gc4:4][Gc20:0Gc15:1Gc2:2Gc8:3Gc15:4][Gc12:0Gc2:1Gc2:2Gc5:3Gc17:4][Gc14:0Gc11:1Gcnot:2:3Gc4:4]
[Gc17:0Gcnot:1:4Gc21:2Gc8:3][Gc11:0Gc0:1Gcnot:2:3Gc0:4][Gc3:0Gc14:1Gc0:2Gc2:3Gc4:4][Gc7:0Gc3:1Gcnot:2:3Gc17:4][Gcnot:1:0Gc4:2Gc22:3Gc23:4][Gc10:0Gc15:1Gc7:2Gcnot:4:3][Gc9:0Gcnot:1:2Gc14:3Gc9:4][Gc14:0Gc0:1Gc1:2Gc9:3Gc7:4][Gc1:0Gc8:1Gc23:2Gcnot:4:3][Gc9:0Gc13:1Gc7:2Gcnot:4:3][Gc21:0Gc2:1Gc0:2Gc22:3Gc15:4][Gc23:0Gcnot:1:2Gc14:3Gc19:4][Gc14:0Gc2:1Gc22:2Gcnot:4:3][Gc10:0Gcnot:1:2Gc6:3Gc20:4][Gc13:0Gc19:1Gc8:2Gc23:3Gc11:4][Gcnot:1:0Gc19:2Gc19:3Gc7:4][Gc7:0Gc16:1Gcnot:2:3Gc9:4][Gc2:0Gcnot:1:2Gc9:3Gc4:4][Gc6:0Gc15:1Gc6:2Gc12:3Gc17:4][Gc17:0Gcnot:1:4Gc22:2Gc14:3][Gc12:0Gc14:1Gc11:2Gcnot:4:3][Gcnot:1:0Gc23:2Gc9:3Gc22:4][Gc14:0Gcnot:1:2Gc21:3Gc1:4][Gc20:0Gc13:1Gc5:2Gc3:3Gc23:4][Gc16:0Gcnot:1:2Gc6:3Gc20:4]
[Gc23:0Gc13:1Gcnot:2:3Gc2:4][Gc11:0Gc5:1Gc2:2Gc14:3Gc8:4][Gcnot:1:0Gc22:2Gc10:3Gc21:4][Gcnot:1:0Gc4:2Gc2:3Gc23:4][Gc5:0Gcnot:1:4Gc23:2Gc1:3][Gc3:0Gc14:1Gcnot:2:3Gc19:4][Gc23:0Gc23:1Gc14:2Gc20:3Gc8:4][Gc2:0Gcnot:1:2Gc7:3Gc10:4][Gc13:0Gc22:1Gcnot:2:3Gc23:4][Gc2:0Gcnot:1:4Gc15:2Gc19:3][Gc15:0Gc17:1Gc0:2Gc5:3Gc13:4][Gc14:0Gcnot:1:2Gc6:3Gc10:4][Gc12:0Gcnot:1:4Gc0:2Gc3:3][Gc8:0Gcnot:1:2Gc15:3Gc15:4][Gcnot:1:0Gc21:2Gc14:3Gc16:4][Gc8:0Gc9:1Gc14:2Gc8:3Gc15:4][Gc13:0Gcnot:1:4Gc2:2Gc19:3][Gc10:0Gc9:1Gcnot:2:3Gc10:4][Gc5:0Gc5:1Gc12:2Gcnot:4:3][Gc14:0Gc0:1Gc3:2Gcnot:4:3][Gc2:0Gc13:1Gc12:2Gcnot:4:3][Gc8:0Gc18:1Gc23:2Gc2:3Gc20:4][Gc19:0Gcnot:1:4Gc9:2Gc16:3][Gcnot:1:0Gc14:2Gc4:3Gc23:4][Gc9:0Gc16:1Gc7:2Gc6:3Gc9:4]
[Gcnot:1:0Gc10:2Gc9:3Gc19:4][Gc22:0Gc19:1Gc11:2Gc13:3Gc10:4][Gc20:0Gc4:1Gc11:2Gcnot:4:3][Gc21:0Gc2:1Gcnot:2:3Gc3:4][Gc2:0Gc12:1Gc15:2Gc1:3Gc7:4][Gc5:0Gcnot:1:2Gc12:3Gc5:4][Gc5:0Gc6:1Gc8:2Gcnot:4:3][Gc19:0Gcnot:1:4Gc23:2Gc16:3][Gc3:0Gc12:1Gc19:2Gcnot:4:3][Gc23:0Gcnot:1:2Gc22:3Gc17:4][Gc6:0Gc1:1Gcnot:2:3Gc11:4][Gc18:0Gc12:1Gc1:2Gc12:3Gc21:4][Gcnot:1:0Gc13:2Gc8:3Gc12:4][Gc8:0Gc7:1Gc18:2Gc8:3Gc0:4][Gc16:0Gcnot:1:2Gc15:3Gc1:4][Gc16:0Gc13:1Gcnot:2:3Gc10:4][Gc5:0Gc9:1Gc11:2Gcnot:4:3][Gc23:0Gc14:1Gcnot:2:3Gc5:4][Gc14:0Gc21:1Gcnot:2:3Gc7:4][Gc17:0Gc9:1Gcnot:2:3Gc0:4][Gc14:0Gc8:1Gc16:2Gc11:3Gc21:4][Gc17:0Gc14:1Gc15:2Gc4:3Gc9:4][Gc2:0Gcnot:1:2Gc1:3Gc1:4][Gc20:0Gcnot:1:2Gc16:3Gc6:4][Gc19:0Gc13:1Gcnot:2:3Gc19:4]
[Gc1:0Gcnot:1:4Gc21:2Gc8:3][Gcnot:1:0Gc5:2Gc5:3Gc13:4][Gc10:0Gcnot:1:4Gc1:2Gc23:3][Gc1:0Gc5:1Gc16:2Gc5:3Gc16:4][Gc2:0Gcnot:1:4Gc5:2Gc8:3][Gc8:0Gcnot:1:4Gc3:2Gc9:3][Gc22:0Gc7:1Gc5:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc10:3Gc19:4][Gc16:0Gc12:1Gc0:2Gc18:3Gc9:4][Gc14:0Gc20:1Gcnot:2:3Gc14:4][Gc23:0Gc5:1Gcnot:2:3Gc18:4][Gc13:0Gc1:1Gc20:2Gc14:3Gc8:4][Gcnot:1:0Gc17:2Gc20:3Gc0:4][Gc17:0Gc3:1Gcnot:2:3Gc18:4][Gcnot:1:0Gc23:2Gc19:3Gc22:4][Gc7:0Gcnot:1:4Gc6:2Gc13:3][Gc4:0Gc7:1Gcnot:2:3Gc4:4][Gc12:0Gc4:1Gc6:2Gc18:3Gc11:4][Gc17:0Gc9:1Gc5:2Gc8:3Gc9:4][Gc1:0Gc7:1Gc1:2Gcnot:4:3][Gc22:0Gc0:1Gc18:2Gcnot:4:3][Gc15:0Gc16:1Gcnot:2:3Gc2:4][Gc0:0Gc23:1Gc19:2Gc0:3Gc4:4][Gc20:0Gcnot:1:2Gc22:3Gc3:4][Gc12:0Gcnot:1:4Gc17:2Gc7:3][Gc3:0Gcnot:1:2Gc21:3Gc20:4][Gcnot:1:0Gc12:2Gc16:3Gc19:4][Gc23:0Gcnot:1:2Gc5:3Gc16:4][Gc15:0Gcnot:1:4Gc23:2Gc2:3][Gc16:0Gc7:1Gc15:2Gcnot:4:3]
[Gc19:0Gcnot:1:4Gc22:2Gc12:3][Gc11:0Gc19:1Gc8:2Gc20:3Gc3:4][Gc22:0Gcnot:1:2Gc23:3Gc20:4][Gc15:0Gc5:1Gcnot:2:3Gc5:4][Gcnot:1:0Gc13:2Gc0:3Gc8:4][Gc1:0Gc22:1Gc4:2Gcnot:4:3][Gcnot:1:0Gc10:2Gc3:3Gc8:4][Gcnot:1:0Gc7:2Gc14:3Gc14:4][Gc16:0Gc0:1Gcnot:2:3Gc9:4][Gcnot:1:0Gc2:2Gc23:3Gc1:4][Gc16:0Gcnot:1:2Gc19:3Gc13:4][Gc18:0Gc0:1Gcnot:2:3Gc17:4][Gc18:0Gc2:1Gcnot:2:3Gc19:4][Gc14:0Gc12:1Gc6:2Gc3:3Gc8:4][Gc16:0Gc5:1Gc2:2Gc1:3Gc17:4][Gc20:0Gc21:1Gc23:2Gcnot:4:3][Gc22:0Gc21:1Gcnot:2:3Gc7:4][Gc4:0Gcnot:1:4Gc6:2Gc7:3][Gc13:0Gc16:1Gcnot:2:3Gc13:4][Gc8:0Gcnot:1:2Gc2:3Gc10:4][Gc10:0Gc17:1Gc8:2Gc11:3Gc16:4][Gc12:0Gcnot:1:2Gc19:3Gc12:4][Gc4:0Gcnot:1:4Gc13:2Gc10:3][Gc1:0Gcnot:1:2Gc14:3Gc3:4][Gc0:0Gcnot:1:4Gc6:2Gc4:3][Gc1:0Gc1:1Gc18:2Gc21:3Gc12:4][Gc14:0Gcnot:1:2Gc22:3Gc13:4][Gcnot:1:0Gc3:2Gc12:3Gc23:4][Gc23:0Gc17:1Gc6:2Gc12:3Gc20:4][Gc19:0Gcnot:1:4Gc17:2Gc9:3]
[Gcnot:1:0Gc8:2Gc10:3Gc0:4][Gc17:0Gc5:1Gc13:2Gcnot:4:3][Gc8:0Gcnot:1:4Gc21:2Gc11:3][Gcnot:1:0Gc14:2Gc4:3Gc23:4][Gc18:0Gc11:1Gcnot:2:3Gc5:4][Gc14:0Gc8:1Gcnot:2:3Gc22:4][Gc6:0Gcnot:1:2Gc20:3Gc17:4][Gcnot:1:0Gc2:2Gc23:3Gc22:4][Gc23:0Gc6:1Gc9:2Gc13:3Gc5:4][Gc14:0Gc12:1Gc22:2Gc0:3Gc20:4][Gcnot:1:0Gc4:2Gc21:3Gc8:4][Gc5:0Gcnot:1:4Gc7:2Gc16:3][Gc7:0Gc11:1Gcnot:2:3Gc1:4][Gcnot:1:0Gc2:2Gc5:3Gc22:4][Gcnot:1:0Gc6:2Gc1:3Gc3:4][Gc16:0Gc15:1Gc6:2Gcnot:4:3][Gc20:0Gc7:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc21:2Gc13:3Gc16:4][Gc1:0Gcnot:1:4Gc7:2Gc20:3][Gc11:0Gc1:1Gcnot:2:3Gc0:4][Gc11:0Gcnot:1:2Gc16:3Gc10:4][Gc18:0Gcnot:1:2Gc23:3Gc19:4][Gc5:0Gc18:1Gc7:2Gc23:3Gc9:4][Gc18:0Gcnot:1:4Gc23:2Gc14:3][Gc10:0Gc5:1Gc4:2Gcnot:4:3][Gc11:0Gc16:1Gc17:2Gc11:3Gc17:4][Gc20:0Gc8:1Gcnot:2:3Gc2:4][Gc8:0Gc20:1Gcnot:2:3Gc11:4][Gc18:0Gc22:1Gcnot:2:3Gc22:4][Gc9:0Gc23:1Gc13:2Gc7:3Gc14:4]
[Gcnot:1:0Gc12:2Gc4:3Gc6:4][Gcnot:1:0Gc14:2Gc19:3Gc17:4][Gc18:0Gc3:1Gc3:2Gcnot:4:3][Gc7:0Gc14:1Gc9:2Gc10:3Gc2:4][Gcnot:1:0Gc20:2Gc3:3Gc17:4][Gc13:0Gc4:1Gc12:2Gcnot:4:3][Gc18:0Gc9:1Gcnot:2:3Gc20:4][Gc1:0Gcnot:1:4Gc5:2Gc23:3][Gc9:0Gc7:1Gcnot:2:3Gc21:4][Gc1:0Gc16:1Gcnot:2:3Gc8:4][Gc11:0Gc13:1Gc17:2Gc20:3Gc12:4][Gc12:0Gcnot:1:4Gc16:2Gc14:3][Gc1:0Gc6:1Gc14:2Gc21:3Gc17:4][Gcnot:1:0Gc5:2Gc12:3Gc12:4][Gcnot:1:0Gc5:2Gc19:3Gc14:4][Gc2:0Gc19:1Gcnot:2:3Gc14:4][Gc2:0Gc20:1Gc9:2Gc2:3Gc6:4][Gc11:0Gc6:1Gc7:2Gc22:3Gc14:4][Gc14:0Gc17:1Gcnot:2:3Gc22:4][Gc7:0Gcnot:1:2Gc18:3Gc2:4][Gc11:0Gc8:1Gcnot:2:3Gc19:4][Gcnot:1:0Gc21:2Gc21:3Gc2:4][Gc5:0Gcnot:1:2Gc22:3Gc16:4][Gc12:0Gcnot:1:2Gc5:3Gc16:4][Gc18:0Gcnot:1:4Gc9:2Gc17:3][Gc18:0Gcnot:1:2Gc10:3Gc1:4][Gc5:0Gc8:1Gc20:2Gc22:3Gc6:4][Gc5:0Gcnot:1:4Gc3:2Gc4:3][Gc21:0Gc0:1Gcnot:2:3Gc17:4][Gc17:0Gcnot:1:4Gc6:2Gc11:3]
[Gc11:0Gcnot:1:4Gc3:2Gc0:3][Gc12:0Gcnot:1:4Gc13:2Gc19:3][Gcnot:1:0Gc12:2Gc2:3Gc10:4][Gc19:0Gc20:1Gcnot:2:3Gc9:4][Gc11:0Gc21:1Gc23:2Gc2:3Gc12:4][Gcnot:1:0Gc9:2Gc19:3Gc21:4][Gc22:0Gcnot:1:2Gc14:3Gc0:4][Gc21:0Gcnot:1:2Gc19:3Gc21:4][Gc0:0Gcnot:1:4Gc13:2Gc2:3][Gc6:0Gc6:1Gcnot:2:3Gc18:4][Gc21:0Gcnot:1:4Gc11:2Gc13:3][Gc12:0Gc22:1Gcnot:2:3Gc17:4][Gc15:0Gcnot:1:4Gc15:2Gc3:3][Gc9:0Gcnot:1:4Gc6:2Gc9:3][Gc12:0Gc21:1Gc14:2Gc15:3Gc9:4][Gc22:0Gc16:1Gc4:2Gcnot:4:3][Gc20:0Gcnot:1:4Gc8:2Gc2:3][Gc13:0Gcnot:1:2Gc9:3Gc23:4][Gc2:0Gcnot:1:2Gc22:3Gc4:4][Gc16:0Gc3:1Gc0:2Gc3:3Gc7:4][Gcnot:1:0Gc6:2Gc4:3Gc6:4][Gcnot:1:0Gc3:2Gc14:3Gc0:4][Gc20:0Gc21:1Gcnot:2:3Gc21:4][Gc8:0Gcnot:1:4Gc19:2Gc8:3][Gc4:0Gc3:1Gc16:2Gcnot:4:3][Gc20:0Gcnot:1:2Gc6:3Gc1:4][Gc11:0Gcnot:1:4Gc4:2Gc21:3][Gc19:0Gc17:1Gc4:2Gcnot:4:3][Gc17:0Gc22:1Gc10:2Gc4:3Gc5:4][Gc12:0Gc1:1Gc6:2Gc18:3Gc23:4]
[Gcnot:1:0Gc0:2Gc15:3Gc17:4][Gc12:0Gcnot:1:4Gc16:2Gc10:3][Gc17:0Gc23:1Gc10:2Gc6:3Gc22:4][Gc5:0Gcnot:1:4Gc21:2Gc16:3][Gcnot:1:0Gc2:2Gc0:3Gc3:4][Gc13:0Gc10:1Gc5:2Gc23:3Gc3:4][Gc19:0Gcnot:1:4Gc15:2Gc22:3][Gc21:0Gc11:1Gc17:2Gcnot:4:3][Gc22:0Gc3:1Gcnot:2:3Gc17:4][Gc13:0Gc9:1Gc0:2Gc6:3Gc8:4][Gc18:0Gc6:1Gc16:2Gc17:3Gc14:4][Gc3:0Gcnot:1:2Gc13:3Gc12:4][Gc9:0Gc11:1Gcnot:2:3Gc22:4][Gc5:0Gc2:1Gcnot:2:3Gc2:4][Gc9:0Gc6:1Gc2:2Gcnot:4:3][Gc20:0Gcnot:1:2Gc7:3Gc2:4][Gc10:0Gcnot:1:4Gc17:2Gc22:3][Gcnot:1:0Gc12:2Gc22:3Gc19:4][Gc22:0Gc18:1Gcnot:2:3Gc20:4][Gc13:0Gcnot:1:4Gc9:2Gc23:3][Gcnot:1:0Gc13:2Gc3:3Gc9:4][Gcnot:1:0Gc11:2Gc6:3Gc23:4][Gc15:0Gc7:1Gc17:2Gcnot:4:3][Gc12:0Gc10:1Gc14:2Gcnot:4:3][Gc11:0Gcnot:1:2Gc13:3Gc2:4][Gc6:0Gcnot:1:4Gc9:2Gc3:3][Gc3:0Gcnot:1:4Gc13:2Gc22:3][Gc19:0Gc13:1Gcnot:2:3Gc19:4][Gc16:0Gcnot:1:4Gc12:2Gc18:3][Gc22:0Gcnot:1:2Gc19:3Gc0:4]
[Gc13:0Gcnot:1:4Gc3:2Gc2:3][Gc21:0Gc16:1Gc14:2Gc21:3Gc19:4][Gc5:0Gc20:1Gc19:2Gcnot:4:3][Gcnot:1:0Gc16:2Gc20:3Gc21:4][Gc8:0Gcnot:1:4Gc14:2Gc3:3][Gc2:0Gc15:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc14:3Gc16:4][Gc2:0Gc0:1Gc4:2Gc6:3Gc10:4][Gc16:0Gc7:1Gc18:2Gc21:3Gc6:4][Gc3:0Gc8:1Gc4:2Gc1:3Gc17:4][Gc15:0Gcnot:1:4Gc6:2Gc18:3][Gcnot:1:0Gc3:2Gc19:3Gc23:4][Gc17:0Gc6:1Gc18:2Gc22:3Gc20:4][Gc14:0Gc21:1Gcnot:2:3Gc15:4][Gc16:0Gc7:1Gcnot:2:3Gc23:4][Gc9:0Gc23:1Gcnot:2:3Gc13:4][Gc16:0Gc7:1Gc14:2Gc6:3Gc9:4][Gc8:0Gc8:1Gc5:2Gcnot:4:3][Gc16:0Gc16:1Gc17:2Gcnot:4:3][Gc6:0Gc4:1Gcnot:2:3Gc16:4][Gc16:0Gc1:1Gc5:2Gcnot:4:3][Gc6:0Gc1:1Gcnot:2:3Gc10:4][Gc13:0Gc10:1Gc9:2Gcnot:4:3][Gc4:0Gc16:1Gc19:2Gc17:3Gc14:4][Gc22:0Gcnot:1:2Gc19:3Gc7:4][Gc3:0Gcnot:1:2Gc14:3Gc15:4][Gc5:0Gc15:1Gcnot:2:3Gc4:4][Gc14:0Gcnot:1:4Gc7:2Gc13:3][Gc5:0Gc16:1Gc8:2Gc4:3Gc18:4][Gc7:0Gc1:1Gc3:2Gc9:3Gc19:4]


==> anc/experiments/circuits/S1_5Q_B2_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc6:0Gc3:1Gc3:2Gc9:3Gc3:4][Gc23:0Gc12:1Gc1:2Gc12:3Gc1:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc9:0Gc3:1Gc3:2Gc6:3Gc5:4][Gc23:0Gc0:1Gc23:2Gc23:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc4:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc6:0Gc1:1Gc9:2Gc12:3Gc1:4][Gc12:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc3:0Gc9:1Gc6:2Gc6:3Gc6:4][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc9:2Gc6:3Gc9:4][Gc5:0Gc0:1Gc12:2Gc1:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc3:0Gc1:1Gc12:2Gc1:3Gc6:4][Gc23:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc12:3Gc4:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc4:0Gc3:1Gc6:2Gc6:3Gc6:4][Gc0:0Gc23:1Gc12:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc4:1Gc4:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc3:2Gc3:3Gc1:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc4:3Gc4:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc1:0Gc3:1Gc9:2Gc0:3Gc9:4][Gc0:0Gc1:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc22:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc12:2Gc9:3Gc3:4][Gc12:0Gc1:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc6:0Gc1:1Gc12:2Gc12:3Gc1:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc22:2Gc4:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc3:0Gc3:1Gc9:2Gc9:3Gc6:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc6:1Gcnot:2:3Gc9:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc6:0Gc9:1Gc9:2Gc6:3Gc12:4][Gc23:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc4:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc12:2Gc4:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc9:0Gc9:1Gc13:2Gc3:3Gc3:4][Gc23:0Gc23:1Gc0:2Gc0:3Gc23:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc4:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc4:2Gc6:3Gc3:4][Gc23:0Gc0:1Gc0:2Gc12:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc0:0Gc3:1Gc6:2Gc3:3Gc23:4][Gc0:0Gc1:1Gc12:2Gc23:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc22:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gc0:2Gc4:3Gc4:4]
[Gc3:0Gc0:1Gc9:2Gc4:3Gc9:4][Gc1:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc12:1Gc6:2Gc6:3Gc9:4][Gc12:0Gc0:1Gc12:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc23:0Gc3:1Gc6:2Gc3:3Gc9:4][Gc0:0Gc23:1Gc23:2Gc5:3Gc23:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc4:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc9:0Gc0:1Gc23:2Gc3:3Gc3:4][Gc1:0Gcnot:1:2Gc12:3Gc23:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc22:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc4:1Gc0:2Gc0:3Gc4:4]
[Gc6:0Gc9:1Gc6:2Gc23:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc23:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc6:0Gc1:1Gc1:2Gc1:3Gc12:4][Gc23:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc22:2Gc4:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc23:0Gc9:1Gc12:2Gc3:3Gc6:4][Gc0:0Gc1:1Gc0:2Gc23:3Gc23:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc4:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc0:0Gc3:1Gc6:2Gc9:3Gc6:4][Gc0:0Gc23:1Gc5:2Gc5:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc3:0Gcnot:1:2Gc3:3Gc3:4][Gcnot:1:0Gc0:2Gc0:3Gc23:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc12:4][Gc0:0Gcnot:1:4Gc12:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc4:1Gc22:2Gc22:3Gc0:4]
[Gc6:0Gc9:1Gc23:2Gc6:3Gc9:4][Gc1:0Gc23:1Gc0:2Gc4:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc12:1Gc6:2Gc13:3Gc3:4][Gc1:0Gc0:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc4:3Gc4:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc9:1Gc0:2Gc0:3Gc13:4][Gc13:0Gc23:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc22:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc0:0Gc12:1Gc6:2Gc12:3Gc6:4][Gc0:0Gc0:1Gc1:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc6:0Gc6:1Gc3:2Gc1:3Gc6:4][Gcnot:1:0Gc23:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc9:0Gc9:1Gc6:2Gc6:3Gc6:4][Gc12:0Gc0:1Gc12:2Gc1:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc3:0Gc1:1Gc9:2Gc0:3Gc3:4][Gc23:0Gc0:1Gc23:2Gc0:3Gc4:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc1:0Gc3:1Gc6:2Gc3:3Gc12:4][Gc0:0Gc23:1Gc23:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc22:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc4:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc22:4]
[Gc3:0Gc23:1Gc9:2Gc13:3Gc3:4][Gc5:0Gc0:1Gc23:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc12:0Gc6:1Gc9:2Gc9:3Gc3:4][Gc0:0Gc0:1Gc23:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc4:2Gc22:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc4:1Gc0:2Gc0:3Gc4:4]
[Gc0:0Gc23:1Gc6:2Gc0:3Gc3:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc4:1Gc4:2Gc0:3Gc0:4]
[Gc9:0Gc9:1Gc9:2Gc12:3Gc6:4][Gc0:0Gc5:1Gc0:2Gc0:3Gc23:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc9:0Gc6:1Gc6:2Gc9:3Gc6:4][Gc13:0Gc1:1Gc5:2Gc0:3Gc1:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc4:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc6:0Gc6:1Gc6:2Gc9:3Gc9:4][Gc5:0Gc23:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc12:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gc0:2Gc4:3Gc4:4]
[Gc9:0Gc13:1Gc6:2Gc9:3Gc3:4][Gc23:0Gc0:1Gc13:2Gc1:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc0:3Gc4:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc12:2Gc4:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc9:0Gc1:1Gc6:2Gc9:3Gc0:4][Gc23:0Gc0:1Gc23:2Gc23:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc12:1Gc0:2Gc12:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc3:0Gc9:1Gc6:2Gc3:3Gc4:4][Gcnot:1:0Gc1:2Gc1:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc9:2Gc6:3Gc3:4][Gc23:0Gc1:1Gc5:2Gc1:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc4:3Gc4:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc3:2Gc3:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc1:3Gc23:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc12:2Gc4:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc0:0Gc3:1Gc6:2Gc3:3Gc1:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc4:3Gc4:4][Gcnot:1:0Gc4:2Gc0:3Gc0:4][Gc4:0Gc4:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc23:1Gc0:2Gc3:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc4:0Gc4:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc22:3Gc0:4]
[Gc9:0Gc3:1Gc1:2Gc3:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc22:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc3:2Gc9:3Gc9:4][Gc23:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc4:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc22:1Gc22:2Gc22:3Gc22:4]


==> anc/experiments/circuits/S1_5Q_B2_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4]
[Gc5:0Gc5:1Gc13:2Gc5:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc12:3Gc9:4][Gc0:0Gc12:1Gc4:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc23:1Gc12:2Gc12:3Gc23:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc9:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc5:2Gc5:3Gc5:4][Gcnot:1:0Gc9:2Gcnot:4:3][Gc12:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc3:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc4:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc13:0Gc13:1Gc5:2Gc5:3Gc13:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc5:0Gc5:1Gc0:2Gc5:3Gc12:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc3:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4]
[Gc5:0Gc5:1Gc13:2Gc13:3Gc13:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc13:0Gc5:1Gc13:2Gc5:3Gc5:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc23:4][Gc0:0Gc23:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc23:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc9:3Gc0:4]
[Gc13:0Gc5:1Gc5:2Gc5:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc0:3Gc5:4][Gc22:0Gc12:1Gcnot:2:3Gc0:4][Gc6:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc23:1Gcnot:2:3Gc0:4][Gc0:0Gc9:1Gc9:2Gc9:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc5:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc9:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc23:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4]
[Gc13:0Gc5:1Gc5:2Gc13:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc23:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc9:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc5:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc23:3Gc12:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc13:0Gc5:1Gc5:2Gc13:3Gc5:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc23:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc23:2Gc9:3Gc0:4][Gc12:0Gc12:1Gc9:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc5:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gc12:1Gc0:2Gc9:3Gc9:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc22:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc9:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc13:3Gc5:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc9:3Gc23:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc13:0Gc13:1Gc13:2Gc5:3Gc5:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc4:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc4:1Gc0:2Gc0:3Gc4:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc6:4]
[Gc5:0Gc5:1Gc5:2Gc5:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc5:0Gc12:1Gc12:2Gc5:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc23:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc23:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc5:1Gc0:2Gc0:3Gc0:4]
[Gc13:0Gc13:1Gc13:2Gc5:3Gc5:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:4Gc22:2Gc0:3][Gc0:0Gc12:1Gc6:2Gc3:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc22:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc5:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc5:2Gc5:3Gc5:4][Gc0:0Gc9:1Gc0:2Gc9:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc22:2Gc12:3Gc0:4][Gcnot:1:0Gc9:2Gc9:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc5:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc5:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc23:1Gc0:2Gc0:3Gc23:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc5:3Gc5:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc23:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc22:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4]
[Gc13:0Gc13:1Gc5:2Gc0:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc12:4][Gc9:0Gc23:1Gc0:2Gc0:3Gc3:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc22:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc5:2Gc5:3Gc5:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc23:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc5:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc23:3Gc0:4][Gc0:0Gc23:1Gc23:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc23:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc5:1Gc12:2Gc12:3Gc5:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc4:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gcnot:1:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc5:1Gc0:2Gc0:3Gc5:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc5:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc23:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc13:3Gc5:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc23:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc9:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc23:3][Gc0:0Gc12:1Gc0:2Gc9:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc23:1Gc0:2Gc0:3Gc23:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc9:4]
[Gc5:0Gc5:1Gc13:2Gc12:3Gc5:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc5:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc23:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc13:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc5:0Gc5:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc23:2Gc23:3Gc0:4]
[Gc13:0Gc5:1Gc5:2Gc5:3Gc3:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc4:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc5:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc5:2Gc13:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc5:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc13:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc4:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc9:3Gc0:4]
[Gc13:0Gc13:1Gc5:2Gc5:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc5:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc4:3Gc12:4][Gcnot:1:0Gc0:2Gc9:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc4:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc13:1Gc0:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc23:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc5:3Gc12:4]
[Gc22:0Gc5:1Gc5:2Gc5:3Gc5:4][Gc9:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc23:1Gc23:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc9:4]
[Gc13:0Gc5:1Gc5:2Gc5:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc23:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc4:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc5:0Gc5:1Gc13:2Gc5:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc22:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc22:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc0:4]
[Gc5:0Gc13:1Gc13:2Gc5:3Gc13:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc23:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc4:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc9:3Gc0:4]


==> anc/experiments/circuits/S1_5Q_B3_circuits_complete.txt <==
# Complete DRB circuits
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gc12:1Gc0:2Gc14:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc14:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc14:0Gc6:1Gc9:2Gc9:3Gc3:4][Gc0:0Gc14:1Gc0:2Gc14:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc2:2Gc9:3Gc14:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc14:0Gc14:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc3:2Gc0:3Gc3:4][Gc14:0Gc14:1Gc10:2Gc0:3Gc14:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc12:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc2:2Gc2:3Gc6:4][Gc0:0Gc0:1Gc6:2Gc9:3Gc0:4][Gc10:0Gc9:1Gc3:2Gc3:3Gc0:4][Gc0:0Gcnot:1:4Gc10:2Gc10:3][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc2:2Gc2:3Gc0:4][Gc3:0Gc9:1Gc9:2Gc14:3Gc9:4][Gc0:0Gc12:1Gc10:2Gc0:3Gc10:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc0:3Gc7:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc2:1Gc19:2Gc12:3Gc0:4][Gc3:0Gc6:1Gc0:2Gc6:3Gc0:4][Gc6:0Gc3:1Gc3:2Gc9:3Gc9:4][Gc12:0Gc22:1Gc22:2Gc6:3Gc14:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc19:2Gc19:3Gc12:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc18:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc6:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc14:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc14:2Gc9:3Gc0:4][Gc9:0Gc3:1Gc9:2Gc3:3Gc9:4][Gc18:0Gc14:1Gc14:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc7:2Gc7:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc2:2Gc19:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc14:0Gc7:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc3:1Gc9:2Gc9:3Gc9:4][Gc0:0Gc8:1Gc22:2Gc22:3Gc10:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc19:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc6:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc14:2Gc14:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc6:3Gc0:4][Gc11:0Gc18:1Gc12:2Gcnot:4:3][Gcnot:1:0Gc22:2Gc23:3Gc22:4][Gc12:0Gcnot:1:2Gc16:3Gc21:4][Gc7:0Gc8:1Gcnot:2:3Gc7:4][Gc17:0Gc2:1Gc7:2Gcnot:4:3][Gc0:0Gc3:1Gc3:2Gc3:3Gc0:4][Gc0:0Gc10:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc19:2Gc7:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc9:3Gc14:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc7:1Gc16:2Gc12:3Gc21:4][Gc3:0Gcnot:1:4Gc8:2Gc19:3][Gc11:0Gc1:1Gcnot:2:3Gc22:4][Gc13:0Gcnot:1:2Gc2:3Gc21:4][Gcnot:1:0Gc16:2Gc19:3Gc1:4][Gc9:0Gc3:1Gc6:2Gc6:3Gc9:4][Gc0:0Gc14:1Gc0:2Gc10:3Gc10:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc3:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc2:3Gc0:4][Gcnot:1:0Gc0:2Gc9:3Gc0:4][Gc12:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc20:3Gc0:4][Gc12:0Gc8:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc12:3Gc21:4][Gc7:0Gcnot:1:4Gc9:2Gc7:3][Gc13:0Gcnot:1:2Gc11:3Gc14:4][Gc9:0Gc14:1Gc6:2Gc14:3Gc9:4][Gc12:0Gc0:1Gc14:2Gc0:3Gc10:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gcnot:1:0Gc7:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gcnot:1:4Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc19:3Gc2:4][Gc0:0Gc2:1Gc19:2Gc6:3Gc6:4][Gc0:0Gc3:1Gc3:2Gc0:3Gc0:4][Gc23:0Gc16:1Gc1:2Gcnot:4:3][Gc22:0Gcnot:1:2Gc7:3Gc3:4][Gc7:0Gc13:1Gc11:2Gc20:3Gc13:4][Gc23:0Gc20:1Gc12:2Gcnot:4:3][Gc22:0Gc17:1Gc20:2Gc13:3Gc20:4][Gc3:0Gc6:1Gc9:2Gc3:3Gc0:4][Gc14:0Gc14:1Gc22:2Gc10:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc14:3Gc12:4][Gcnot:1:0Gc0:2Gc9:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc2:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc23:1Gc6:2Gc21:3Gc17:4][Gc17:0Gc8:1Gc0:2Gcnot:4:3][Gc9:0Gcnot:1:2Gc21:3Gc16:4][Gc19:0Gcnot:1:2Gc8:3Gc13:4][Gc9:0Gc7:1Gc5:2Gcnot:4:3][Gc22:0Gc3:1Gc3:2Gc0:3Gc3:4][Gc0:0Gc10:1Gc18:2Gc0:3Gc6:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc7:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gc9:1Gc0:2Gc12:3Gc6:4][Gc9:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc14:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4][Gc15:0Gcnot:1:4Gc4:2Gc6:3][Gc16:0Gc3:1Gcnot:2:3Gc10:4][Gc2:0Gcnot:1:2Gc20:3Gc23:4][Gc14:0Gcnot:1:2Gc10:3Gc12:4][Gc0:0Gcnot:1:2Gc23:3Gc8:4][Gc6:0Gc3:1Gc14:2Gc3:3Gc3:4][Gc12:0Gc10:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc19:4][Gcnot:1:0Gcnot:2:3Gc3:4][Gc2:0Gc19:1Gc14:2Gc7:3Gc0:4][Gc9:0Gc3:1Gc6:2Gc3:3Gc0:4][Gc6:0Gc0:1Gcnot:2:3Gc9:4][Gc4:0Gc20:1Gc11:2Gc13:3Gc17:4][Gc5:0Gc23:1Gc12:2Gcnot:4:3][Gc14:0Gcnot:1:2Gc12:3Gc13:4][Gc2:0Gc17:1Gc13:2Gc16:3Gc0:4][Gc10:0Gc9:1Gc6:2Gc6:3Gc6:4][Gc0:0Gc10:1Gc0:2Gc14:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc6:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc2:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc2:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc4:0Gc2:1Gc14:2Gc5:3Gc17:4][Gc3:0Gcnot:1:4Gc11:2Gc1:3][Gc22:0Gc17:1Gc17:2Gc8:3Gc22:4][Gc1:0Gc6:1Gc17:2Gc10:3Gc23:4][Gc5:0Gc16:1Gcnot:2:3Gc16:4][Gc23:0Gc1:1Gc7:2Gc15:3Gc1:4][Gc22:0Gcnot:1:2Gc23:3Gc23:4][Gc19:0Gcnot:1:2Gc16:3Gc1:4][Gcnot:1:0Gc4:2Gc12:3Gc22:4][Gc1:0Gc16:1Gcnot:2:3Gc0:4][Gc10:0Gc3:1Gc6:2Gc6:3Gc9:4][Gc0:0Gc6:1Gc10:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc8:0Gc8:1Gc18:2Gc8:3Gc8:4][Gcnot:1:0Gc3:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc2:0Gc2:1Gc0:2Gc12:3Gc12:4][Gc9:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc3:3Gc14:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gc21:0Gc19:1Gcnot:2:3Gc0:4][Gc13:0Gc19:1Gcnot:2:3Gc8:4][Gc7:0Gc22:1Gc0:2Gc8:3Gc23:4][Gc21:0Gc17:1Gc22:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc11:3Gc0:4][Gc7:0Gc7:1Gcnot:2:3Gc22:4][Gc22:0Gc8:1Gc14:2Gcnot:4:3][Gc15:0Gc23:1Gc15:2Gc17:3Gc3:4][Gcnot:1:0Gc18:2Gc8:3Gc13:4][Gc8:0Gc8:1Gc7:2Gc10:3Gc0:4][Gc9:0Gc9:1Gc9:2Gc9:3Gc9:4][Gc12:0Gc12:1Gc18:2Gc0:3Gc14:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc7:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc2:1Gc2:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc6:2Gc3:3Gc6:4][Gc7:0Gc17:1Gc6:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc0:3Gc7:4][Gc17:0Gc2:1Gc5:2Gcnot:4:3][Gc6:0Gc12:1Gcnot:2:3Gc8:4][Gc2:0Gcnot:1:2Gc18:3Gc1:4][Gc7:0Gc7:1Gc13:2Gc6:3Gc14:4][Gc18:0Gc9:1Gcnot:2:3Gc10:4][Gc2:0Gc22:1Gcnot:2:3Gc19:4][Gc4:0Gc5:1Gc17:2Gcnot:4:3][Gcnot:1:0Gc22:2Gc13:3Gc1:4][Gc6:0Gc3:1Gc6:2Gc3:3Gc9:4][Gc0:0Gc0:1Gc14:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc19:1Gc19:2Gc19:3Gc19:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc14:0Gcnot:1:2Gc0:3Gc0:4][Gc3:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc9:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc2:3Gc1:4][Gc15:0Gcnot:1:2Gc11:3Gc2:4][Gcnot:1:0Gc12:2Gc0:3Gc13:4][Gc13:0Gc12:1Gc13:2Gcnot:4:3][Gc6:0Gc13:1Gc0:2Gcnot:4:3][Gc3:0Gc15:1Gcnot:2:3Gc18:4][Gc4:0Gcnot:1:4Gc8:2Gc13:3][Gc3:0Gc12:1Gc8:2Gc11:3Gc11:4][Gc14:0Gc17:1Gc0:2Gc1:3Gc11:4][Gc5:0Gc20:1Gcnot:2:3Gc19:4][Gc9:0Gc3:1Gc9:2Gc8:3Gc9:4][Gc12:0Gc12:1Gc14:2Gc0:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc7:3Gc0:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc0:2Gc18:3Gc22:4][Gc0:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc3:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc14:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc19:0Gc0:1Gc16:2Gcnot:4:3][Gc0:0Gc12:1Gcnot:2:3Gc21:4][Gc15:0Gc9:1Gc23:2Gc19:3Gc15:4][Gc19:0Gc10:1Gcnot:2:3Gc3:4][Gc7:0Gcnot:1:4Gc1:2Gc5:3][Gc7:0Gc20:1Gc10:2Gc23:3Gc1:4][Gc0:0Gcnot:1:2Gc13:3Gc4:4][Gc22:0Gcnot:1:4Gc3:2Gc11:3][Gcnot:1:0Gc14:2Gc23:3Gc19:4][Gcnot:1:0Gc14:2Gc5:3Gc8:4][Gc9:0Gc9:1Gc18:2Gc9:3Gc3:4][Gc6:0Gc14:1Gc0:2Gc18:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc14:0Gcnot:1:4Gc0:2Gc12:3][Gc6:0Gcnot:1:2Gc0:3Gc14:4][Gc0:0Gc9:1Gc12:2Gc0:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc12:3Gc0:4][Gcnot:1:0Gc2:2Gc0:3Gc11:4][Gc6:0Gc5:1Gc15:2Gcnot:4:3][Gc19:0Gc10:1Gcnot:2:3Gc8:4][Gc8:0Gc5:1Gc19:2Gc10:3Gc6:4][Gc21:0Gc22:1Gc21:2Gc2:3Gc2:4][Gcnot:1:0Gc17:2Gc23:3Gc15:4][Gc21:0Gc13:1Gcnot:2:3Gc3:4][Gc4:0Gc11:1Gc5:2Gc12:3Gc13:4][Gc11:0Gc4:1Gc1:2Gcnot:4:3][Gc13:0Gc20:1Gc13:2Gc3:3Gc20:4][Gc3:0Gc6:1Gc6:2Gc9:3Gc9:4][Gc12:0Gc10:1Gc0:2Gc10:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc7:4][Gcnot:1:0Gc19:2Gc19:3Gc0:4][Gc19:0Gc19:1Gc0:2Gc0:3Gc0:4]
[Gc18:0Gc8:1Gc8:2Gc22:3Gc22:4][Gc3:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc3:2Gc6:3][Gc0:0Gc7:1Gc0:2Gc0:3Gc3:4][Gc9:0Gc23:1Gc14:2Gc14:3Gc23:4][Gc15:0Gc23:1Gc9:2Gc22:3Gc6:4][Gc15:0Gc17:1Gc8:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc6:3Gc18:4][Gc16:0Gc9:1Gc3:2Gc1:3Gc13:4][Gc8:0Gcnot:1:4Gc1:2Gc21:3][Gc18:0Gcnot:1:2Gc21:3Gc17:4][Gc0:0Gc17:1Gc12:2Gc6:3Gc17:4][Gc14:0Gc0:1Gcnot:2:3Gc23:4][Gc19:0Gcnot:1:4Gc11:2Gc18:3][Gc0:0Gc8:1Gc12:2Gc6:3Gc18:4][Gc0:0Gcnot:1:4Gc0:2Gc18:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc6:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc14:1Gc14:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc6:2Gc0:3Gc0:4][Gc12:0Gc10:1Gc1:2Gcnot:4:3][Gc8:0Gc22:1Gc6:2Gcnot:4:3][Gc20:0Gc5:1Gc23:2Gc19:3Gc19:4][Gc2:0Gc6:1Gc19:2Gc18:3Gc22:4][Gc17:0Gcnot:1:4Gc21:2Gc4:3][Gc19:0Gc4:1Gc22:2Gc20:3Gc2:4][Gcnot:1:0Gc16:2Gc13:3Gc10:4][Gc3:0Gc16:1Gcnot:2:3Gc22:4][Gc18:0Gc14:1Gc14:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc6:3Gc13:4][Gc12:0Gc22:1Gc17:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc18:3Gc3:4][Gc1:0Gc7:1Gc12:2Gc19:3Gc22:4][Gc15:0Gc20:1Gc19:2Gcnot:4:3][Gc1:0Gcnot:1:2Gc20:3Gc14:4][Gc6:0Gc14:1Gc3:2Gc8:3Gc6:4][Gc14:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc3:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc14:2Gc14:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gcnot:1:0Gc14:2Gc21:3Gc6:4][Gc13:0Gc1:1Gcnot:2:3Gc0:4][Gc8:0Gc1:1Gc17:2Gc13:3Gc1:4][Gc14:0Gc2:1Gcnot:2:3Gc13:4][Gc19:0Gcnot:1:4Gc19:2Gc17:3][Gcnot:1:0Gc13:2Gc3:3Gc20:4][Gc11:0Gcnot:1:4Gc23:2Gc3:3][Gc5:0Gcnot:1:2Gc19:3Gc4:4][Gc6:0Gc1:1Gc13:2Gcnot:4:3][Gc4:0Gc8:1Gc1:2Gc21:3Gc12:4][Gc11:0Gcnot:1:4Gc16:2Gc9:3][Gc4:0Gc7:1Gc1:2Gcnot:4:3][Gc2:0Gc5:1Gc19:2Gcnot:4:3][Gc10:0Gc2:1Gc19:2Gc14:3Gc19:4][Gc14:0Gcnot:1:2Gc9:3Gc3:4][Gc12:0Gc3:1Gc12:2Gc9:3Gc6:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc10:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc2:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3Gc6:4][Gcnot:1:0Gc1:2Gc23:3Gc23:4][Gc1:0Gcnot:1:2Gc17:3Gc19:4][Gc23:0Gc8:1Gc14:2Gc8:3Gc16:4][Gc18:0Gcnot:1:4Gc2:2Gc0:3][Gc5:0Gc0:1Gc16:2Gcnot:4:3][Gc3:0Gcnot:1:4Gc10:2Gc16:3][Gc10:0Gc6:1Gcnot:2:3Gc8:4][Gc11:0Gc1:1Gcnot:2:3Gc0:4][Gc16:0Gcnot:1:2Gc3:3Gc14:4][Gc23:0Gc3:1Gc18:2Gc5:3Gc19:4][Gc8:0Gcnot:1:4Gc7:2Gc22:3][Gc14:0Gcnot:1:2Gc8:3Gc9:4][Gc6:0Gcnot:1:4Gc18:2Gc12:3][Gc6:0Gcnot:1:2Gc17:3Gc13:4][Gc17:0Gcnot:1:2Gc17:3Gc6:4][Gc6:0Gc3:1Gc3:2Gc9:3Gc10:4][Gc8:0Gc10:1Gc8:2Gc18:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc7:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc2:0Gc2:1Gc0:2Gc3:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc22:2Gc8:3Gc7:4][Gc10:0Gc23:1Gc6:2Gcnot:4:3][Gc5:0Gc21:1Gc23:2Gc8:3Gc2:4][Gc20:0Gc20:1Gc20:2Gc14:3Gc14:4][Gc8:0Gcnot:1:2Gc6:3Gc23:4][Gc23:0Gcnot:1:4Gc22:2Gc20:3][Gc9:0Gc0:1Gc20:2Gc19:3Gc9:4][Gc1:0Gc23:1Gc6:2Gcnot:4:3][Gc10:0Gc15:1Gcnot:2:3Gc21:4][Gcnot:1:0Gc13:2Gc1:3Gc0:4][Gc23:0Gc18:1Gc4:2Gcnot:4:3][Gcnot:1:0Gc19:2Gc22:3Gc21:4][Gc1:0Gc10:1Gc20:2Gcnot:4:3][Gc16:0Gc18:1Gc1:2Gc5:3Gc16:4][Gc10:0Gc12:1Gc3:2Gc3:3Gc1:4][Gc6:0Gc3:1Gc3:2Gc3:3Gc6:4][Gc10:0Gc14:1Gc14:2Gc10:3Gc14:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc19:2Gc7:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc2:0Gc2:1Gc0:2Gc0:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc2:2Gc2:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gc22:0Gcnot:1:4Gc5:2Gc16:3][Gc15:0Gcnot:1:2Gc9:3Gc16:4][Gc2:0Gcnot:1:4Gc19:2Gc20:3][Gc3:0Gcnot:1:4Gc11:2Gc9:3][Gc8:0Gc10:1Gc14:2Gc14:3Gc9:4][Gc15:0Gcnot:1:4Gc14:2Gc19:3][Gc11:0Gcnot:1:2Gc4:3Gc11:4][Gc20:0Gcnot:1:2Gc17:3Gc23:4][Gc0:0Gcnot:1:4Gc6:2Gc9:3][Gc12:0Gcnot:1:4Gc12:2Gc23:3][Gc9:0Gcnot:1:4Gc7:2Gc11:3][Gc13:0Gc11:1Gcnot:2:3Gc2:4][Gc8:0Gc9:1Gcnot:2:3Gc2:4][Gc10:0Gc22:1Gcnot:2:3Gc11:4][Gcnot:1:0Gc10:2Gc18:3Gc22:4][Gc0:0Gc9:1Gc6:2Gc6:3Gc6:4][Gc0:0Gc14:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc6:2Gc6:3Gc6:4][Gc2:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc7:0Gc22:1Gc9:2Gc3:3Gc14:4][Gc22:0Gcnot:1:2Gc5:3Gc11:4][Gc13:0Gc20:1Gc20:2Gcnot:4:3][Gc20:0Gc7:1Gcnot:2:3Gc22:4][Gcnot:1:0Gc21:2Gc3:3Gc19:4][Gc14:0Gc20:1Gc22:2Gc10:3Gc23:4][Gcnot:1:0Gc1:2Gc4:3Gc11:4][Gc22:0Gcnot:1:4Gc9:2Gc9:3][Gc4:0Gc12:1Gc2:2Gc12:3Gc1:4][Gc17:0Gc12:1Gc4:2Gc11:3Gc0:4][Gc11:0Gc0:1Gc22:2Gcnot:4:3][Gc7:0Gc16:1Gc21:2Gc0:3Gc13:4][Gc2:0Gc16:1Gc14:2Gc14:3Gc4:4][Gc13:0Gc3:1Gc18:2Gc11:3Gc21:4][Gc2:0Gc7:1Gcnot:2:3Gc11:4][Gc9:0Gc3:1Gcnot:2:3Gc6:4][Gc0:0Gc10:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc12:1Gc0:2Gc14:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc14:1Gc9:2Gc0:3Gc0:4][Gc5:0Gc7:1Gc10:2Gcnot:4:3][Gc2:0Gc5:1Gc19:2Gcnot:4:3][Gc11:0Gc15:1Gcnot:2:3Gc10:4][Gc21:0Gc3:1Gc17:2Gcnot:4:3][Gc10:0Gc16:1Gc6:2Gc0:3Gc9:4][Gc7:0Gc5:1Gc2:2Gcnot:4:3][Gc20:0Gc20:1Gcnot:2:3Gc21:4][Gc5:0Gc0:1Gcnot:2:3Gc14:4][Gc13:0Gc4:1Gcnot:2:3Gc17:4][Gc12:0Gc15:1Gc4:2Gc23:3Gc23:4][Gc6:0Gc12:1Gc8:2Gcnot:4:3][Gc4:0Gc0:1Gcnot:2:3Gc12:4][Gc2:0Gc20:1Gc12:2Gc21:3Gc13:4][Gc14:0Gc0:1Gc19:2Gc0:3Gc6:4][Gc20:0Gcnot:1:4Gc12:2Gc13:3][Gc9:0Gc9:1Gc6:2Gc0:3Gc6:4][Gc12:0Gc0:1Gc14:2Gc0:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc19:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc7:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc7:3Gc7:4]
[Gc22:0Gc22:1Gc8:2Gc22:3Gc22:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc2:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc14:3Gc0:4][Gc0:0Gc14:1Gc14:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc11:2Gc0:3Gc13:4][Gc23:0Gcnot:1:2Gc22:3Gc12:4][Gc3:0Gc20:1Gc20:2Gcnot:4:3][Gc1:0Gcnot:1:2Gc5:3Gc7:4][Gc12:0Gcnot:1:4Gc10:2Gc10:3][Gcnot:1:0Gc14:2Gc10:3Gc8:4][Gc17:0Gc7:1Gcnot:2:3Gc12:4][Gc8:0Gc6:1Gc21:2Gc18:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc14:3][Gc5:0Gc2:1Gc18:2Gc18:3Gc5:4][Gcnot:1:0Gc13:2Gc10:3Gc0:4][Gc5:0Gcnot:1:2Gc9:3Gc3:4][Gc14:0Gc19:1Gc22:2Gc17:3Gc13:4][Gc21:0Gcnot:1:4Gc15:2Gc2:3][Gc9:0Gcnot:1:2Gc11:3Gc21:4][Gcnot:1:0Gc12:2Gc19:3Gc23:4][Gc5:0Gcnot:1:2Gc6:3Gc4:4][Gcnot:1:0Gc11:2Gc5:3Gc0:4][Gc18:0Gcnot:1:2Gc19:3Gc16:4][Gc8:0Gc10:1Gcnot:2:3Gc14:4][Gc9:0Gc6:1Gc3:2Gc6:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc10:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc7:3Gc7:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc6:0Gc12:1Gc0:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc19:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc9:3Gc0:4][Gc1:0Gc11:1Gcnot:2:3Gc10:4][Gc17:0Gc11:1Gc10:2Gc1:3Gc15:4][Gc13:0Gc5:1Gc8:2Gcnot:4:3][Gcnot:1:0Gc16:2Gc11:3Gc12:4][Gcnot:1:0Gc17:2Gc13:3Gc17:4][Gc9:0Gc9:1Gc15:2Gcnot:4:3][Gc17:0Gcnot:1:4Gc4:2Gc15:3][Gc15:0Gc6:1Gc21:2Gcnot:4:3][Gc19:0Gc5:1Gc2:2Gcnot:4:3][Gc17:0Gcnot:1:4Gc9:2Gc9:3][Gc16:0Gc19:1Gc21:2Gc10:3Gc7:4][Gc5:0Gc17:1Gc5:2Gc20:3Gc11:4][Gc3:0Gcnot:1:2Gc18:3Gc15:4][Gc21:0Gc23:1Gc21:2Gcnot:4:3][Gc7:0Gc4:1Gc3:2Gc11:3Gc1:4][Gc14:0Gcnot:1:2Gc6:3Gc4:4][Gc17:0Gc15:1Gc4:2Gc20:3Gc5:4][Gc19:0Gcnot:1:4Gc15:2Gc20:3][Gc1:0Gc10:1Gc21:2Gcnot:4:3][Gc11:0Gc19:1Gcnot:2:3Gc4:4][Gc6:0Gc9:1Gc6:2Gc6:3Gc6:4][Gc22:0Gc6:1Gc6:2Gc22:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc22:0Gc8:1Gc8:2Gc8:3Gc18:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc14:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc3:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc18:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc2:0Gc2:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc7:0Gc21:1Gc15:2Gc13:3Gc0:4][Gc23:0Gc4:1Gc16:2Gc22:3Gc7:4][Gc4:0Gcnot:1:4Gc17:2Gc7:3][Gc4:0Gc8:1Gc19:2Gc2:3Gc5:4][Gc22:0Gc19:1Gc4:2Gcnot:4:3][Gc21:0Gc17:1Gc11:2Gc18:3Gc13:4][Gc20:0Gc19:1Gcnot:2:3Gc14:4][Gc11:0Gcnot:1:2Gc1:3Gc5:4][Gc2:0Gc6:1Gc19:2Gc11:3Gc11:4][Gc8:0Gc23:1Gc18:2Gc14:3Gc19:4][Gc10:0Gc14:1Gc21:2Gc11:3Gc23:4][Gc21:0Gc7:1Gc4:2Gc20:3Gc16:4][Gc2:0Gc16:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc20:2Gc9:3Gc22:4][Gc11:0Gc17:1Gcnot:2:3Gc14:4][Gc22:0Gc19:1Gcnot:2:3Gc18:4][Gc20:0Gcnot:1:2Gc4:3Gc22:4][Gcnot:1:0Gc21:2Gc13:3Gc2:4][Gc21:0Gcnot:1:2Gc6:3Gc11:4][Gc0:0Gcnot:1:2Gc7:3Gc23:4][Gc3:0Gc12:1Gc6:2Gc9:3Gc3:4][Gc14:0Gc0:1Gc10:2Gc6:3Gc14:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:4Gc0:2Gc14:3][Gc0:0Gc12:1Gc0:2Gc9:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc19:2Gc15:3][Gc10:0Gc12:1Gcnot:2:3Gc3:4][Gc9:0Gc16:1Gcnot:2:3Gc7:4][Gc18:0Gc5:1Gcnot:2:3Gc17:4][Gc8:0Gc13:1Gc8:2Gcnot:4:3][Gc0:0Gc19:1Gc20:2Gc17:3Gc10:4][Gc12:0Gc19:1Gc9:2Gcnot:4:3][Gc6:0Gc2:1Gc1:2Gcnot:4:3][Gc11:0Gc14:1Gc20:2Gcnot:4:3][Gc11:0Gc14:1Gcnot:2:3Gc12:4][Gc17:0Gc12:1Gc13:2Gc14:3Gc20:4][Gc17:0Gcnot:1:2Gc15:3Gc5:4][Gc5:0Gc5:1Gc11:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc21:3Gc7:4][Gc16:0Gcnot:1:4Gc21:2Gc12:3][Gc6:0Gcnot:1:2Gc12:3Gc3:4][Gc1:0Gc22:1Gc18:2Gcnot:4:3][Gc6:0Gc16:1Gc9:2Gc23:3Gc1:4][Gc3:0Gc18:1Gc5:2Gc11:3Gc21:4][Gc1:0Gcnot:1:4Gc5:2Gc22:3][Gc3:0Gc6:1Gc6:2Gc6:3Gc6:4][Gc14:0Gc14:1Gc10:2Gc12:3Gc10:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc19:2Gc19:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc18:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc18:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc2:1Gc19:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc3:2Gc0:3Gc0:4][Gc19:0Gc0:1Gc12:2Gc4:3Gc17:4][Gcnot:1:0Gc0:2Gc19:3Gc9:4][Gc1:0Gc0:1Gc5:2Gc9:3Gc1:4][Gc6:0Gc22:1Gc9:2Gc4:3Gc18:4][Gc4:0Gc16:1Gc6:2Gcnot:4:3][Gc22:0Gc20:1Gcnot:2:3Gc9:4][Gc12:0Gc10:1Gcnot:2:3Gc22:4][Gc1:0Gc5:1Gcnot:2:3Gc6:4][Gc6:0Gc3:1Gcnot:2:3Gc11:4][Gc4:0Gc8:1Gcnot:2:3Gc18:4][Gc18:0Gc23:1Gc2:2Gcnot:4:3][Gc0:0Gc5:1Gc20:2Gc8:3Gc12:4][Gc15:0Gc8:1Gc3:2Gc12:3Gc13:4][Gc19:0Gc2:1Gc16:2Gc7:3Gc6:4][Gc12:0Gcnot:1:2Gc23:3Gc12:4][Gc16:0Gcnot:1:2Gc22:3Gc12:4][Gc20:0Gcnot:1:4Gc1:2Gc12:3][Gcnot:1:0Gc20:2Gc19:3Gc11:4][Gc1:0Gcnot:1:4Gc17:2Gc4:3][Gc3:0Gc18:1Gc16:2Gcnot:4:3][Gc9:0Gc22:1Gc0:2Gc3:3Gc9:4][Gc18:0Gc0:1Gc0:2Gc14:3Gc14:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc7:3Gc7:4]
[Gc8:0Gc8:1Gc8:2Gc22:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc14:0Gcnot:1:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc2:2Gc19:3Gc12:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc14:1Gc0:2Gc0:3Gc14:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gc6:0Gc8:1Gc4:2Gcnot:4:3][Gc7:0Gc5:1Gc10:2Gc1:3Gc1:4][Gc17:0Gc10:1Gc5:2Gcnot:4:3][Gc7:0Gc6:1Gcnot:2:3Gc9:4][Gc0:0Gc16:1Gc0:2Gc15:3Gc0:4][Gc19:0Gc18:1Gc14:2Gc1:3Gc20:4][Gc14:0Gc6:1Gc11:2Gc0:3Gc14:4][Gc10:0Gcnot:1:4Gc5:2Gc10:3][Gc9:0Gc17:1Gcnot:2:3Gc5:4][Gc14:0Gc12:1Gc22:2Gc12:3Gc1:4][Gc4:0Gcnot:1:2Gc21:3Gc23:4][Gc21:0Gc8:1Gc7:2Gcnot:4:3][Gc13:0Gc3:1Gc16:2Gc21:3Gc3:4][Gc8:0Gc6:1Gc15:2Gc19:3Gc11:4][Gc17:0Gcnot:1:2Gc5:3Gc4:4][Gc1:0Gc1:1Gc2:2Gc16:3Gc17:4][Gc0:0Gcnot:1:4Gc6:2Gc6:3][Gc23:0Gcnot:1:4Gc5:2Gc2:3][Gc14:0Gcnot:1:4Gc20:2Gc3:3][Gc12:0Gc20:1Gc10:2Gc23:3Gc22:4][Gc6:0Gc14:1Gc6:2Gc9:3Gc3:4][Gc14:0Gc0:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gcnot:1:4Gc0:2Gc14:3][Gc6:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc14:1Gc0:2Gc0:3Gc3:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc8:0Gc6:1Gcnot:2:3Gc19:4][Gc18:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gc6:1Gcnot:2:3Gc15:4][Gcnot:1:0Gc2:2Gc2:3Gc2:4][Gc13:0Gc21:1Gc4:2Gcnot:4:3][Gc23:0Gc2:1Gc16:2Gc7:3Gc9:4][Gc11:0Gcnot:1:4Gc0:2Gc20:3][Gc10:0Gc7:1Gc12:2Gc16:3Gc20:4][Gc0:0Gc20:1Gcnot:2:3Gc1:4][Gc15:0Gcnot:1:4Gc5:2Gc20:3][Gc0:0Gc5:1Gcnot:2:3Gc7:4][Gcnot:1:0Gc7:2Gc21:3Gc19:4][Gc11:0Gc9:1Gc9:2Gc11:3Gc15:4][Gc18:0Gc13:1Gcnot:2:3Gc4:4][Gc8:0Gc4:1Gc19:2Gcnot:4:3][Gc21:0Gc23:1Gc16:2Gc1:3Gc2:4][Gc14:0Gc22:1Gcnot:2:3Gc19:4][Gc6:0Gc9:1Gc20:2Gcnot:4:3][Gc22:0Gc20:1Gc7:2Gc2:3Gc8:4][Gc14:0Gc12:1Gc17:2Gc10:3Gc8:4][Gc6:0Gc0:1Gc9:2Gc6:3Gc10:4][Gc10:0Gcnot:1:2Gc22:3Gc0:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc7:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc22:4][Gcnot:1:0Gc0:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc14:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc3:4][Gc13:0Gcnot:1:4Gc22:2Gc8:3][Gc12:0Gc9:1Gcnot:2:3Gc22:4][Gc8:0Gcnot:1:4Gc23:2Gc6:3][Gc10:0Gc21:1Gcnot:2:3Gc23:4][Gc16:0Gc11:1Gc21:2Gcnot:4:3][Gc13:0Gc23:1Gcnot:2:3Gc13:4][Gc23:0Gc7:1Gc4:2Gc15:3Gc0:4][Gc3:0Gc4:1Gc19:2Gc13:3Gc4:4][Gc8:0Gcnot:1:4Gc6:2Gc17:3][Gc13:0Gc11:1Gc11:2Gcnot:4:3][Gc1:0Gcnot:1:4Gc8:2Gc4:3][Gc23:0Gc11:1Gc7:2Gc17:3Gc2:4][Gc20:0Gc16:1Gc2:2Gc5:3Gc6:4][Gcnot:1:0Gc2:2Gc12:3Gc15:4][Gcnot:1:0Gc10:2Gc12:3Gc21:4][Gcnot:1:0Gc4:2Gc22:3Gc10:4][Gcnot:1:0Gc13:2Gc12:3Gc15:4][Gc21:0Gc22:1Gcnot:2:3Gc8:4][Gc0:0Gc22:1Gc6:2Gc11:3Gc7:4][Gcnot:1:0Gc22:2Gc1:3Gc14:4][Gc21:0Gcnot:1:2Gc3:3Gc10:4][Gc17:0Gc1:1Gc11:2Gc22:3Gc10:4][Gc11:0Gcnot:1:2Gc15:3Gc1:4][Gcnot:1:0Gc15:2Gc15:3Gc17:4][Gc2:0Gcnot:1:2Gc23:3Gc10:4][Gc9:0Gc6:1Gc3:2Gc9:3Gc6:4][Gc0:0Gc12:1Gc6:2Gc10:3Gc10:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc2:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gcnot:1:4Gc0:2Gc14:3][Gc0:0Gc9:1Gc0:2Gc0:3Gc14:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4][Gc11:0Gc5:1Gc20:2Gcnot:4:3][Gc8:0Gcnot:1:2Gc5:3Gc21:4][Gcnot:1:0Gc8:2Gc6:3Gc11:4][Gc15:0Gcnot:1:4Gc21:2Gc23:3][Gc1:0Gc12:1Gc17:2Gc20:3Gc9:4][Gc5:0Gcnot:1:4Gc10:2Gc5:3][Gc7:0Gc6:1Gc14:2Gc19:3Gc0:4][Gc20:0Gc4:1Gc3:2Gc3:3Gc2:4][Gcnot:1:0Gc23:2Gc15:3Gc6:4][Gc4:0Gcnot:1:4Gc1:2Gc16:3][Gcnot:1:0Gc0:2Gc12:3Gc10:4][Gc17:0Gc5:1Gc9:2Gcnot:4:3][Gc20:0Gc23:1Gc17:2Gcnot:4:3][Gcnot:1:0Gc17:2Gc12:3Gc18:4][Gcnot:1:0Gc6:2Gc3:3Gc13:4][Gc4:0Gc20:1Gc8:2Gc17:3Gc5:4][Gc17:0Gc9:1Gcnot:2:3Gc20:4][Gc6:0Gc2:1Gc4:2Gc4:3Gc3:4][Gc11:0Gc14:1Gc0:2Gc21:3Gc7:4][Gc22:0Gcnot:1:2Gc17:3Gc12:4][Gcnot:1:0Gc8:2Gc5:3Gc12:4][Gc10:0Gc0:1Gc9:2Gc4:3Gc4:4][Gc19:0Gc17:1Gc11:2Gcnot:4:3][Gc9:0Gcnot:1:4Gc8:2Gc6:3][Gc7:0Gc3:1Gc5:2Gc12:3Gc3:4][Gc0:0Gc6:1Gc9:2Gc3:3Gc6:4][Gc0:0Gc14:1Gc12:2Gc12:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc14:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc12:1Gc0:2Gc7:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc14:1Gc18:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4][Gc12:0Gc10:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gc18:3Gc15:4][Gc7:0Gcnot:1:2Gc3:3Gc4:4][Gc5:0Gc18:1Gcnot:2:3Gc11:4][Gc15:0Gc20:1Gcnot:2:3Gc5:4][Gcnot:1:0Gc17:2Gc6:3Gc15:4][Gcnot:1:0Gc21:2Gc3:3Gc10:4][Gc13:0Gc21:1Gc22:2Gc4:3Gc7:4][Gc10:0Gc15:1Gc3:2Gc15:3Gc2:4][Gcnot:1:0Gc16:2Gc6:3Gc16:4][Gc22:0Gc0:1Gc13:2Gc3:3Gc4:4][Gc23:0Gc8:1Gc18:2Gc21:3Gc12:4][Gc20:0Gcnot:1:2Gc12:3Gc15:4][Gc21:0Gc9:1Gc10:2Gcnot:4:3][Gc15:0Gc14:1Gc13:2Gcnot:4:3][Gc12:0Gc11:1Gcnot:2:3Gc4:4][Gc22:0Gcnot:1:4Gc17:2Gc18:3][Gc5:0Gcnot:1:4Gc4:2Gc18:3][Gc6:0Gc11:1Gc6:2Gcnot:4:3][Gc18:0Gcnot:1:4Gc14:2Gc17:3][Gc3:0Gcnot:1:2Gc5:3Gc20:4][Gc13:0Gcnot:1:4Gc6:2Gc20:3][Gc22:0Gcnot:1:2Gc14:3Gc8:4][Gcnot:1:0Gc9:2Gc21:3Gc17:4][Gcnot:1:0Gc16:2Gc2:3Gc5:4][Gc8:0Gc6:1Gc3:2Gc3:3Gc6:4][Gcnot:1:0Gc10:2Gc7:3Gc7:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc14:1Gc0:2Gc0:3Gc14:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gc17:0Gcnot:1:4Gc20:2Gc17:3][Gc5:0Gc23:1Gc5:2Gc23:3Gc16:4][Gc9:0Gc1:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc13:2Gc11:3Gc18:4][Gc19:0Gcnot:1:4Gc9:2Gc2:3][Gc4:0Gcnot:1:4Gc2:2Gc23:3][Gc13:0Gcnot:1:4Gc18:2Gc4:3][Gc6:0Gc19:1Gc8:2Gc21:3Gc23:4][Gc5:0Gcnot:1:2Gc4:3Gc10:4][Gc19:0Gcnot:1:4Gc18:2Gc9:3][Gc17:0Gcnot:1:4Gc7:2Gc11:3][Gc10:0Gc13:1Gcnot:2:3Gc18:4][Gc19:0Gc6:1Gc8:2Gc13:3Gc5:4][Gc6:0Gc23:1Gcnot:2:3Gc0:4][Gc22:0Gc13:1Gc11:2Gc14:3Gc21:4][Gc8:0Gc5:1Gc16:2Gc8:3Gc19:4][Gc8:0Gc13:1Gc12:2Gc8:3Gc21:4][Gc8:0Gcnot:1:2Gc22:3Gc20:4][Gc3:0Gc6:1Gc15:2Gc20:3Gc23:4][Gcnot:1:0Gc1:2Gc17:3Gc1:4][Gc10:0Gcnot:1:2Gc20:3Gc5:4][Gc20:0Gcnot:1:4Gc4:2Gc12:3][Gc13:0Gc15:1Gcnot:2:3Gc1:4][Gc10:0Gcnot:1:2Gc19:3Gc7:4][Gc7:0Gc6:1Gc12:2Gc0:3Gc17:4][Gc3:0Gc6:1Gc9:2Gc3:3Gc3:4][Gc14:0Gc6:1Gc10:2Gc12:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc3:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc2:3Gc12:4][Gc0:0Gcnot:1:2Gc9:3Gc3:4][Gc0:0Gc12:1Gc2:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc6:2Gc0:3Gc0:4][Gc13:0Gc0:1Gcnot:2:3Gc19:4][Gc9:0Gc4:1Gc14:2Gc1:3Gc9:4][Gc18:0Gcnot:1:4Gc6:2Gc13:3][Gc5:0Gc15:1Gcnot:2:3Gc14:4][Gc20:0Gc14:1Gc14:2Gcnot:4:3][Gc14:0Gc12:1Gc15:2Gc7:3Gc18:4][Gc1:0Gc3:1Gc21:2Gcnot:4:3][Gc15:0Gc19:1Gc1:2Gc20:3Gc20:4][Gc6:0Gc4:1Gcnot:2:3Gc3:4][Gc13:0Gc22:1Gc21:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc5:3Gc12:4][Gc10:0Gc14:1Gc4:2Gcnot:4:3][Gc2:0Gcnot:1:4Gc7:2Gc5:3][Gc17:0Gc22:1Gc11:2Gcnot:4:3][Gc6:0Gc13:1Gc23:2Gc11:3Gc22:4][Gc12:0Gcnot:1:4Gc23:2Gc22:3][Gc12:0Gc23:1Gc22:2Gc17:3Gc18:4][Gc10:0Gc20:1Gc0:2Gcnot:4:3][Gc10:0Gc8:1Gc11:2Gc12:3Gc15:4][Gc8:0Gc17:1Gc4:2Gcnot:4:3][Gc13:0Gc15:1Gc9:2Gc3:3Gc7:4][Gcnot:1:0Gc6:2Gc22:3Gc21:4][Gc21:0Gcnot:1:2Gc6:3Gc8:4][Gc21:0Gc5:1Gcnot:2:3Gc18:4][Gc15:0Gc18:1Gcnot:2:3Gc7:4][Gc9:0Gc12:1Gc9:2Gc8:3Gc3:4][Gc14:0Gc0:1Gc6:2Gc0:3Gc10:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc2:3Gc0:4][Gc6:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc14:1Gc3:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc20:0Gcnot:1:4Gc3:2Gc3:3][Gc9:0Gcnot:1:2Gc1:3Gc11:4][Gc16:0Gc11:1Gc15:2Gcnot:4:3][Gcnot:1:0Gc15:2Gc2:3Gc16:4][Gcnot:1:0Gc12:2Gc22:3Gc0:4][Gc9:0Gcnot:1:2Gc21:3Gc1:4][Gc6:0Gc18:1Gcnot:2:3Gc5:4][Gc1:0Gc6:1Gc4:2Gc5:3Gc20:4][Gc21:0Gcnot:1:4Gc6:2Gc23:3][Gc20:0Gc18:1Gc12:2Gcnot:4:3][Gcnot:1:0Gc10:2Gc0:3Gc15:4][Gc18:0Gc9:1Gc20:2Gcnot:4:3][Gcnot:1:0Gc19:2Gc0:3Gc2:4][Gc12:0Gc3:1Gc19:2Gc18:3Gc0:4][Gc12:0Gc4:1Gcnot:2:3Gc16:4][Gc19:0Gcnot:1:2Gc3:3Gc3:4][Gcnot:1:0Gc1:2Gc5:3Gc0:4][Gc9:0Gc5:1Gc11:2Gc7:3Gc0:4][Gcnot:1:0Gc6:2Gc12:3Gc4:4][Gc5:0Gcnot:1:4Gc15:2Gc13:3][Gc22:0Gc9:1Gc21:2Gc21:3Gc1:4][Gc18:0Gcnot:1:4Gc21:2Gc9:3][Gc23:0Gc23:1Gc17:2Gcnot:4:3][Gc2:0Gc20:1Gc14:2Gcnot:4:3][Gc2:0Gcnot:1:4Gc1:2Gc4:3][Gc3:0Gc9:1Gc9:2Gc3:3Gc3:4][Gc0:0Gc10:1Gcnot:2:3Gc8:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc3:1Gc3:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gc14:0Gc4:1Gc9:2Gc23:3Gc3:4][Gc8:0Gcnot:1:2Gc21:3Gc22:4][Gc14:0Gc21:1Gcnot:2:3Gc19:4][Gc23:0Gc17:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc5:2Gc2:3Gc4:4][Gcnot:1:0Gc6:2Gc7:3Gc20:4][Gc8:0Gc6:1Gcnot:2:3Gc15:4][Gc8:0Gcnot:1:2Gc17:3Gc11:4][Gc22:0Gcnot:1:4Gc23:2Gc5:3][Gc11:0Gcnot:1:2Gc5:3Gc8:4][Gc16:0Gc9:1Gc22:2Gc1:3Gc22:4][Gc13:0Gc9:1Gc8:2Gc4:3Gc15:4][Gc13:0Gc12:1Gc15:2Gc21:3Gc7:4][Gc2:0Gc23:1Gc2:2Gc9:3Gc23:4][Gc17:0Gcnot:1:2Gc2:3Gc16:4][Gcnot:1:0Gc11:2Gc7:3Gc9:4][Gc20:0Gcnot:1:2Gc15:3Gc1:4][Gcnot:1:0Gc1:2Gc13:3Gc17:4][Gc12:0Gcnot:1:2Gc8:3Gc17:4][Gc8:0Gcnot:1:2Gc6:3Gc5:4][Gc23:0Gc10:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc23:2Gc21:3Gc12:4][Gc9:0Gc22:1Gc4:2Gc0:3Gc13:4][Gcnot:1:0Gc2:2Gc9:3Gc4:4][Gc3:0Gc7:1Gc1:2Gc6:3Gc18:4][Gc6:0Gc6:1Gc3:2Gc3:3Gc22:4][Gc22:0Gc14:1Gc0:2Gc7:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc14:1Gc2:2Gc2:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc9:3Gc0:4][Gc3:0Gcnot:1:4Gc8:2Gc9:3][Gc10:0Gcnot:1:4Gc8:2Gc17:3][Gc13:0Gc16:1Gc15:2Gc10:3Gc9:4][Gc15:0Gc20:1Gc22:2Gc20:3Gc5:4][Gc3:0Gc8:1Gcnot:2:3Gc11:4][Gc9:0Gc22:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc10:2Gc15:3Gc18:4][Gc6:0Gc4:1Gc22:2Gc12:3Gc19:4][Gc20:0Gcnot:1:2Gc9:3Gc16:4][Gcnot:1:0Gc1:2Gc6:3Gc13:4][Gcnot:1:0Gc4:2Gc7:3Gc4:4][Gc12:0Gc14:1Gc5:2Gc13:3Gc21:4][Gcnot:1:0Gc19:2Gc7:3Gc22:4][Gcnot:1:0Gc10:2Gc4:3Gc14:4][Gc20:0Gc5:1Gc19:2Gc19:3Gc12:4][Gc0:0Gcnot:1:2Gc2:3Gc0:4][Gc20:0Gcnot:1:2Gc21:3Gc20:4][Gc10:0Gc11:1Gc11:2Gcnot:4:3][Gc9:0Gc17:1Gc13:2Gc1:3Gc9:4][Gc9:0Gc1:1Gc11:2Gc12:3Gc15:4][Gc13:0Gc22:1Gc12:2Gcnot:4:3][Gcnot:1:0Gc22:2Gc12:3Gc3:4][Gc13:0Gc7:1Gc13:2Gc19:3Gc12:4][Gc16:0Gcnot:1:4Gc3:2Gc15:3][Gc6:0Gc15:1Gc18:2Gc19:3Gc17:4][Gcnot:1:0Gc4:2Gc23:3Gc23:4][Gc15:0Gc15:1Gc17:2Gc8:3Gc16:4][Gc22:0Gc18:1Gcnot:2:3Gc13:4][Gc4:0Gcnot:1:4Gc21:2Gc2:3][Gcnot:1:0Gc14:2Gc18:3Gc10:4][Gc14:0Gc6:1Gc6:2Gc6:3Gc3:4][Gc0:0Gc10:1Gc0:2Gc14:3Gc18:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc14:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc6:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc15:0Gc17:1Gc19:2Gc0:3Gc17:4][Gc2:0Gc4:1Gc14:2Gc10:3Gc3:4][Gc16:0Gcnot:1:2Gc10:3Gc19:4][Gc12:0Gc14:1Gc2:2Gc11:3Gc18:4][Gcnot:1:0Gc13:2Gc3:3Gc12:4][Gc14:0Gcnot:1:4Gc7:2Gc17:3][Gcnot:1:0Gc1:2Gc12:3Gc14:4][Gcnot:1:0Gc0:2Gc4:3Gc13:4][Gc16:0Gcnot:1:2Gc17:3Gc21:4][Gc20:0Gc16:1Gcnot:2:3Gc3:4][Gc12:0Gc4:1Gc23:2Gcnot:4:3][Gc12:0Gcnot:1:4Gc7:2Gc1:3][Gc1:0Gc18:1Gc8:2Gc13:3Gc2:4][Gcnot:1:0Gc0:2Gc18:3Gc11:4][Gc7:0Gc7:1Gc14:2Gc4:3Gc17:4][Gcnot:1:0Gc2:2Gc20:3Gc22:4][Gc5:0Gcnot:1:2Gc7:3Gc0:4][Gc23:0Gcnot:1:2Gc5:3Gc9:4][Gc7:0Gc15:1Gc1:2Gc8:3Gc3:4][Gc6:0Gc7:1Gc18:2Gc16:3Gc16:4][Gc17:0Gc12:1Gc11:2Gc12:3Gc18:4][Gc23:0Gc7:1Gcnot:2:3Gc0:4][Gc0:0Gc5:1Gc23:2Gc0:3Gc8:4][Gc2:0Gcnot:1:2Gc21:3Gc9:4][Gc22:0Gc2:1Gc21:2Gc3:3Gc17:4][Gc5:0Gcnot:1:4Gc0:2Gc7:3][Gc20:0Gc7:1Gcnot:2:3Gc13:4][Gc2:0Gc6:1Gc10:2Gcnot:4:3][Gc17:0Gc11:1Gc4:2Gc3:3Gc11:4][Gc12:0Gcnot:1:4Gc10:2Gc3:3][Gc6:0Gc9:1Gc6:2Gc6:3Gc6:4][Gcnot:1:0Gc22:2Gc12:3Gc6:4][Gc12:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc19:2Gc7:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc6:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc14:2Gc9:3Gc0:4][Gc1:0Gc6:1Gc4:2Gcnot:4:3][Gc7:0Gc2:1Gcnot:2:3Gc1:4][Gc10:0Gc2:1Gcnot:2:3Gc7:4][Gc4:0Gcnot:1:4Gc8:2Gc15:3][Gc13:0Gcnot:1:4Gc0:2Gc6:3][Gc18:0Gc16:1Gc20:2Gc10:3Gc2:4][Gc0:0Gcnot:1:4Gc13:2Gc13:3][Gcnot:1:0Gc17:2Gc23:3Gc21:4][Gcnot:1:0Gc11:2Gc18:3Gc8:4][Gc5:0Gc23:1Gc3:2Gc22:3Gc15:4][Gc13:0Gcnot:1:2Gc19:3Gc3:4][Gc10:0Gcnot:1:4Gc23:2Gc12:3][Gc22:0Gc6:1Gcnot:2:3Gc20:4][Gc23:0Gc11:1Gc21:2Gcnot:4:3][Gc11:0Gc16:1Gc8:2Gcnot:4:3][Gcnot:1:0Gc8:2Gc13:3Gc16:4][Gc11:0Gc12:1Gcnot:2:3Gc14:4][Gcnot:1:0Gc4:2Gc10:3Gc11:4][Gc23:0Gc10:1Gc22:2Gc23:3Gc19:4][Gc20:0Gc22:1Gc18:2Gcnot:4:3][Gc14:0Gcnot:1:2Gc17:3Gc20:4][Gc23:0Gc1:1Gc7:2Gc14:3Gc0:4][Gc7:0Gc21:1Gcnot:2:3Gc17:4][Gc14:0Gc5:1Gc17:2Gc1:3Gc18:4][Gc19:0Gcnot:1:2Gc5:3Gc3:4][Gc20:0Gcnot:1:4Gc10:2Gc17:3][Gc21:0Gc5:1Gc22:2Gc20:3Gc7:4][Gc8:0Gcnot:1:4Gc1:2Gc5:3][Gc17:0Gcnot:1:4Gc2:2Gc5:3][Gc15:0Gc8:1Gc18:2Gcnot:4:3][Gc10:0Gc10:1Gc3:2Gc3:3Gc14:4][Gcnot:1:0Gc14:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gc14:1Gc0:2Gc12:3Gc12:4][Gc9:0Gc3:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc2:2Gc2:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc9:3Gc0:4][Gc3:0Gc12:1Gcnot:2:3Gc22:4][Gc10:0Gc10:1Gcnot:2:3Gc0:4][Gc7:0Gcnot:1:4Gc19:2Gc20:3][Gcnot:1:0Gc18:2Gc14:3Gc14:4][Gc5:0Gcnot:1:4Gc14:2Gc10:3][Gc4:0Gc23:1Gc16:2Gc6:3Gc7:4][Gc0:0Gc21:1Gc22:2Gcnot:4:3][Gcnot:1:0Gc4:2Gc15:3Gc20:4][Gc8:0Gc16:1Gc6:2Gc6:3Gc21:4][Gcnot:1:0Gc17:2Gc15:3Gc8:4][Gc5:0Gcnot:1:4Gc13:2Gc12:3][Gc22:0Gc21:1Gc14:2Gcnot:4:3][Gc13:0Gcnot:1:2Gc3:3Gc8:4][Gc17:0Gc22:1Gc19:2Gcnot:4:3][Gcnot:1:0Gc7:2Gc23:3Gc21:4][Gc22:0Gc8:1Gc13:2Gc4:3Gc19:4][Gc2:0Gc8:1Gc12:2Gc20:3Gc11:4][Gc5:0Gcnot:1:2Gc6:3Gc22:4][Gc22:0Gc21:1Gcnot:2:3Gc13:4][Gc9:0Gcnot:1:4Gc4:2Gc14:3][Gc14:0Gc15:1Gcnot:2:3Gc10:4][Gc1:0Gc23:1Gc12:2Gc18:3Gc17:4][Gc12:0Gcnot:1:4Gc10:2Gc12:3][Gcnot:1:0Gc14:2Gc4:3Gc22:4][Gcnot:1:0Gc6:2Gc4:3Gc15:4][Gc2:0Gcnot:1:4Gc23:2Gc23:3][Gc3:0Gc8:1Gc23:2Gc18:3Gc0:4][Gc21:0Gc7:1Gcnot:2:3Gc5:4][Gc12:0Gc15:1Gc10:2Gc8:3Gc5:4][Gc21:0Gc14:1Gc7:2Gcnot:4:3][Gc0:0Gc9:1Gc6:2Gc9:3Gc9:4][Gc0:0Gc8:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc19:1Gc2:2Gc19:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc3:3Gc0:4][Gcnot:1:0Gc14:2Gc5:3Gc1:4][Gcnot:1:0Gc20:2Gc11:3Gc22:4][Gc13:0Gc3:1Gc9:2Gc20:3Gc3:4][Gc8:0Gc1:1Gcnot:2:3Gc8:4][Gc8:0Gcnot:1:4Gc19:2Gc19:3][Gc12:0Gcnot:1:2Gc21:3Gc5:4][Gc18:0Gc11:1Gc1:2Gc12:3Gc10:4][Gcnot:1:0Gc5:2Gc15:3Gc8:4][Gc7:0Gcnot:1:2Gc11:3Gc9:4][Gc0:0Gc0:1Gc21:2Gcnot:4:3][Gc15:0Gcnot:1:4Gc23:2Gc1:3][Gcnot:1:0Gc2:2Gc12:3Gc10:4][Gc13:0Gcnot:1:4Gc20:2Gc16:3][Gc21:0Gc14:1Gc0:2Gcnot:4:3][Gc11:0Gcnot:1:4Gc7:2Gc10:3][Gc12:0Gc20:1Gc14:2Gc7:3Gc17:4][Gcnot:1:0Gc15:2Gc6:3Gc12:4][Gc17:0Gc0:1Gcnot:2:3Gc7:4][Gc17:0Gcnot:1:2Gc4:3Gc16:4][Gc19:0Gc10:1Gcnot:2:3Gc20:4][Gc5:0Gc14:1Gc18:2Gcnot:4:3][Gcnot:1:0Gc10:2Gc0:3Gc18:4][Gc22:0Gc20:1Gc12:2Gc12:3Gc22:4][Gc19:0Gc6:1Gcnot:2:3Gc3:4][Gc9:0Gcnot:1:4Gc16:2Gc19:3][Gcnot:1:0Gc10:2Gc8:3Gc21:4][Gc22:0Gc14:1Gc2:2Gc17:3Gc2:4][Gc8:0Gc14:1Gcnot:2:3Gc19:4][Gc23:0Gcnot:1:2Gc2:3Gc13:4][Gc19:0Gcnot:1:2Gc11:3Gc22:4][Gc7:0Gc9:1Gc3:2Gc9:3Gc9:4][Gc0:0Gc14:1Gc10:2Gc8:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc7:1Gc7:2Gc7:3Gc7:4]
[Gc8:0Gc8:1Gc8:2Gc22:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc2:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gcnot:1:0Gc20:2Gc5:3Gc22:4][Gc20:0Gc23:1Gcnot:2:3Gc14:4][Gc13:0Gc13:1Gc16:2Gc1:3Gc8:4][Gc12:0Gcnot:1:2Gc22:3Gc10:4][Gc16:0Gc17:1Gc6:2Gc4:3Gc2:4][Gc10:0Gcnot:1:4Gc4:2Gc15:3][Gc3:0Gc22:1Gc6:2Gcnot:4:3][Gc5:0Gcnot:1:2Gc8:3Gc14:4][Gc14:0Gc1:1Gcnot:2:3Gc18:4][Gc1:0Gcnot:1:4Gc16:2Gc12:3][Gc14:0Gcnot:1:2Gc6:3Gc16:4][Gcnot:1:0Gc10:2Gc11:3Gc10:4][Gcnot:1:0Gc20:2Gc1:3Gc3:4][Gc14:0Gc13:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc20:2Gc23:3Gc3:4][Gcnot:1:0Gc10:2Gc16:3Gc23:4][Gc23:0Gc17:1Gc21:2Gc21:3Gc8:4][Gcnot:1:0Gc6:2Gc23:3Gc15:4][Gc9:0Gc3:1Gc21:2Gc9:3Gc6:4][Gc10:0Gc2:1Gc3:2Gcnot:4:3][Gc12:0Gc13:1Gc12:2Gc23:3Gc23:4][Gcnot:1:0Gc15:2Gc18:3Gc6:4][Gcnot:1:0Gc16:2Gc21:3Gc23:4][Gc8:0Gc13:1Gc11:2Gc11:3Gc9:4][Gc6:0Gc4:1Gc14:2Gc19:3Gc8:4][Gc8:0Gc10:1Gcnot:2:3Gc12:4][Gc1:0Gc21:1Gc11:2Gcnot:4:3][Gc21:0Gcnot:1:4Gc15:2Gc23:3][Gc12:0Gcnot:1:4Gc2:2Gc22:3][Gc2:0Gcnot:1:2Gc2:3Gc20:4][Gc6:0Gc6:1Gc3:2Gc12:3Gc3:4][Gc8:0Gc10:1Gc12:2Gc0:3Gc18:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc12:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gcnot:1:4Gc0:2Gc18:3][Gc9:0Gcnot:1:2Gc9:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc18:1Gc18:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc22:0Gc12:1Gc2:2Gcnot:4:3][Gc13:0Gc15:1Gc23:2Gc11:3Gc3:4][Gc17:0Gcnot:1:2Gc10:3Gc3:4][Gc9:0Gc14:1Gc21:2Gcnot:4:3][Gcnot:1:0Gc3:2Gc7:3Gc7:4][Gc7:0Gc3:1Gc9:2Gcnot:4:3][Gc20:0Gc10:1Gc5:2Gcnot:4:3][Gc21:0Gcnot:1:2Gc11:3Gc8:4][Gc14:0Gc0:1Gcnot:2:3Gc23:4][Gc17:0Gcnot:1:4Gc13:2Gc4:3][Gc11:0Gc16:1Gcnot:2:3Gc0:4][Gc13:0Gcnot:1:2Gc4:3Gc18:4][Gc6:0Gcnot:1:4Gc11:2Gc23:3][Gc13:0Gc14:1Gcnot:2:3Gc3:4][Gc6:0Gc6:1Gc1:2Gcnot:4:3][Gc22:0Gc13:1Gc11:2Gc4:3Gc16:4][Gc1:0Gcnot:1:2Gc10:3Gc13:4][Gc8:0Gc15:1Gc21:2Gc4:3Gc9:4][Gc5:0Gc16:1Gc3:2Gcnot:4:3][Gc19:0Gc12:1Gcnot:2:3Gc8:4][Gc15:0Gcnot:1:2Gc16:3Gc1:4][Gcnot:1:0Gc22:2Gc12:3Gc21:4][Gc13:0Gcnot:1:4Gc4:2Gc2:3][Gcnot:1:0Gc12:2Gc16:3Gc9:4][Gcnot:1:0Gc2:2Gc23:3Gc21:4][Gc7:0Gc11:1Gc19:2Gcnot:4:3][Gcnot:1:0Gc7:2Gc16:3Gc14:4][Gc19:0Gc18:1Gc7:2Gc19:3Gc19:4][Gc19:0Gcnot:1:4Gc21:2Gc7:3][Gc18:0Gc10:1Gc18:2Gc14:3Gc23:4][Gc6:0Gc9:1Gc9:2Gc6:3Gc9:4][Gc14:0Gc10:1Gc14:2Gc14:3Gc14:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc19:2Gc7:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S1_5Q_B3_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc11:0Gc18:1Gc12:2Gcnot:4:3][Gcnot:1:0Gc22:2Gc23:3Gc22:4][Gc12:0Gcnot:1:2Gc16:3Gc21:4][Gc7:0Gc8:1Gcnot:2:3Gc7:4][Gc17:0Gc2:1Gc7:2Gcnot:4:3]
[Gc0:0Gc7:1Gc16:2Gc12:3Gc21:4][Gc3:0Gcnot:1:4Gc8:2Gc19:3][Gc11:0Gc1:1Gcnot:2:3Gc22:4][Gc13:0Gcnot:1:2Gc2:3Gc21:4][Gcnot:1:0Gc16:2Gc19:3Gc1:4]
[Gc3:0Gcnot:1:2Gc20:3Gc0:4][Gc12:0Gc8:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc12:3Gc21:4][Gc7:0Gcnot:1:4Gc9:2Gc7:3][Gc13:0Gcnot:1:2Gc11:3Gc14:4]
[Gc23:0Gc16:1Gc1:2Gcnot:4:3][Gc22:0Gcnot:1:2Gc7:3Gc3:4][Gc7:0Gc13:1Gc11:2Gc20:3Gc13:4][Gc23:0Gc20:1Gc12:2Gcnot:4:3][Gc22:0Gc17:1Gc20:2Gc13:3Gc20:4]
[Gc0:0Gc23:1Gc6:2Gc21:3Gc17:4][Gc17:0Gc8:1Gc0:2Gcnot:4:3][Gc9:0Gcnot:1:2Gc21:3Gc16:4][Gc19:0Gcnot:1:2Gc8:3Gc13:4][Gc9:0Gc7:1Gc5:2Gcnot:4:3]
[Gc15:0Gcnot:1:4Gc4:2Gc6:3][Gc16:0Gc3:1Gcnot:2:3Gc10:4][Gc2:0Gcnot:1:2Gc20:3Gc23:4][Gc14:0Gcnot:1:2Gc10:3Gc12:4][Gc0:0Gcnot:1:2Gc23:3Gc8:4]
[Gc6:0Gc0:1Gcnot:2:3Gc9:4][Gc4:0Gc20:1Gc11:2Gc13:3Gc17:4][Gc5:0Gc23:1Gc12:2Gcnot:4:3][Gc14:0Gcnot:1:2Gc12:3Gc13:4][Gc2:0Gc17:1Gc13:2Gc16:3Gc0:4]
[Gc4:0Gc2:1Gc14:2Gc5:3Gc17:4][Gc3:0Gcnot:1:4Gc11:2Gc1:3][Gc22:0Gc17:1Gc17:2Gc8:3Gc22:4][Gc1:0Gc6:1Gc17:2Gc10:3Gc23:4][Gc5:0Gc16:1Gcnot:2:3Gc16:4][Gc23:0Gc1:1Gc7:2Gc15:3Gc1:4][Gc22:0Gcnot:1:2Gc23:3Gc23:4][Gc19:0Gcnot:1:2Gc16:3Gc1:4][Gcnot:1:0Gc4:2Gc12:3Gc22:4][Gc1:0Gc16:1Gcnot:2:3Gc0:4]
[Gc21:0Gc19:1Gcnot:2:3Gc0:4][Gc13:0Gc19:1Gcnot:2:3Gc8:4][Gc7:0Gc22:1Gc0:2Gc8:3Gc23:4][Gc21:0Gc17:1Gc22:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc11:3Gc0:4][Gc7:0Gc7:1Gcnot:2:3Gc22:4][Gc22:0Gc8:1Gc14:2Gcnot:4:3][Gc15:0Gc23:1Gc15:2Gc17:3Gc3:4][Gcnot:1:0Gc18:2Gc8:3Gc13:4][Gc8:0Gc8:1Gc7:2Gc10:3Gc0:4]
[Gc7:0Gc17:1Gc6:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc0:3Gc7:4][Gc17:0Gc2:1Gc5:2Gcnot:4:3][Gc6:0Gc12:1Gcnot:2:3Gc8:4][Gc2:0Gcnot:1:2Gc18:3Gc1:4][Gc7:0Gc7:1Gc13:2Gc6:3Gc14:4][Gc18:0Gc9:1Gcnot:2:3Gc10:4][Gc2:0Gc22:1Gcnot:2:3Gc19:4][Gc4:0Gc5:1Gc17:2Gcnot:4:3][Gcnot:1:0Gc22:2Gc13:3Gc1:4]
[Gcnot:1:0Gc9:2Gc2:3Gc1:4][Gc15:0Gcnot:1:2Gc11:3Gc2:4][Gcnot:1:0Gc12:2Gc0:3Gc13:4][Gc13:0Gc12:1Gc13:2Gcnot:4:3][Gc6:0Gc13:1Gc0:2Gcnot:4:3][Gc3:0Gc15:1Gcnot:2:3Gc18:4][Gc4:0Gcnot:1:4Gc8:2Gc13:3][Gc3:0Gc12:1Gc8:2Gc11:3Gc11:4][Gc14:0Gc17:1Gc0:2Gc1:3Gc11:4][Gc5:0Gc20:1Gcnot:2:3Gc19:4]
[Gc19:0Gc0:1Gc16:2Gcnot:4:3][Gc0:0Gc12:1Gcnot:2:3Gc21:4][Gc15:0Gc9:1Gc23:2Gc19:3Gc15:4][Gc19:0Gc10:1Gcnot:2:3Gc3:4][Gc7:0Gcnot:1:4Gc1:2Gc5:3][Gc7:0Gc20:1Gc10:2Gc23:3Gc1:4][Gc0:0Gcnot:1:2Gc13:3Gc4:4][Gc22:0Gcnot:1:4Gc3:2Gc11:3][Gcnot:1:0Gc14:2Gc23:3Gc19:4][Gcnot:1:0Gc14:2Gc5:3Gc8:4]
[Gcnot:1:0Gc2:2Gc0:3Gc11:4][Gc6:0Gc5:1Gc15:2Gcnot:4:3][Gc19:0Gc10:1Gcnot:2:3Gc8:4][Gc8:0Gc5:1Gc19:2Gc10:3Gc6:4][Gc21:0Gc22:1Gc21:2Gc2:3Gc2:4][Gcnot:1:0Gc17:2Gc23:3Gc15:4][Gc21:0Gc13:1Gcnot:2:3Gc3:4][Gc4:0Gc11:1Gc5:2Gc12:3Gc13:4][Gc11:0Gc4:1Gc1:2Gcnot:4:3][Gc13:0Gc20:1Gc13:2Gc3:3Gc20:4]
[Gc9:0Gc23:1Gc14:2Gc14:3Gc23:4][Gc15:0Gc23:1Gc9:2Gc22:3Gc6:4][Gc15:0Gc17:1Gc8:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc6:3Gc18:4][Gc16:0Gc9:1Gc3:2Gc1:3Gc13:4][Gc8:0Gcnot:1:4Gc1:2Gc21:3][Gc18:0Gcnot:1:2Gc21:3Gc17:4][Gc0:0Gc17:1Gc12:2Gc6:3Gc17:4][Gc14:0Gc0:1Gcnot:2:3Gc23:4][Gc19:0Gcnot:1:4Gc11:2Gc18:3]
[Gc12:0Gc10:1Gc1:2Gcnot:4:3][Gc8:0Gc22:1Gc6:2Gcnot:4:3][Gc20:0Gc5:1Gc23:2Gc19:3Gc19:4][Gc2:0Gc6:1Gc19:2Gc18:3Gc22:4][Gc17:0Gcnot:1:4Gc21:2Gc4:3][Gc19:0Gc4:1Gc22:2Gc20:3Gc2:4][Gcnot:1:0Gc16:2Gc13:3Gc10:4][Gc3:0Gc16:1Gcnot:2:3Gc22:4][Gc18:0Gc14:1Gc14:2Gcnot:4:3][Gcnot:1:0Gc14:2Gc6:3Gc13:4][Gc12:0Gc22:1Gc17:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc18:3Gc3:4][Gc1:0Gc7:1Gc12:2Gc19:3Gc22:4][Gc15:0Gc20:1Gc19:2Gcnot:4:3][Gc1:0Gcnot:1:2Gc20:3Gc14:4]
[Gcnot:1:0Gc14:2Gc21:3Gc6:4][Gc13:0Gc1:1Gcnot:2:3Gc0:4][Gc8:0Gc1:1Gc17:2Gc13:3Gc1:4][Gc14:0Gc2:1Gcnot:2:3Gc13:4][Gc19:0Gcnot:1:4Gc19:2Gc17:3][Gcnot:1:0Gc13:2Gc3:3Gc20:4][Gc11:0Gcnot:1:4Gc23:2Gc3:3][Gc5:0Gcnot:1:2Gc19:3Gc4:4][Gc6:0Gc1:1Gc13:2Gcnot:4:3][Gc4:0Gc8:1Gc1:2Gc21:3Gc12:4][Gc11:0Gcnot:1:4Gc16:2Gc9:3][Gc4:0Gc7:1Gc1:2Gcnot:4:3][Gc2:0Gc5:1Gc19:2Gcnot:4:3][Gc10:0Gc2:1Gc19:2Gc14:3Gc19:4][Gc14:0Gcnot:1:2Gc9:3Gc3:4]
[Gcnot:1:0Gc1:2Gc23:3Gc23:4][Gc1:0Gcnot:1:2Gc17:3Gc19:4][Gc23:0Gc8:1Gc14:2Gc8:3Gc16:4][Gc18:0Gcnot:1:4Gc2:2Gc0:3][Gc5:0Gc0:1Gc16:2Gcnot:4:3][Gc3:0Gcnot:1:4Gc10:2Gc16:3][Gc10:0Gc6:1Gcnot:2:3Gc8:4][Gc11:0Gc1:1Gcnot:2:3Gc0:4][Gc16:0Gcnot:1:2Gc3:3Gc14:4][Gc23:0Gc3:1Gc18:2Gc5:3Gc19:4][Gc8:0Gcnot:1:4Gc7:2Gc22:3][Gc14:0Gcnot:1:2Gc8:3Gc9:4][Gc6:0Gcnot:1:4Gc18:2Gc12:3][Gc6:0Gcnot:1:2Gc17:3Gc13:4][Gc17:0Gcnot:1:2Gc17:3Gc6:4]
[Gcnot:1:0Gc22:2Gc8:3Gc7:4][Gc10:0Gc23:1Gc6:2Gcnot:4:3][Gc5:0Gc21:1Gc23:2Gc8:3Gc2:4][Gc20:0Gc20:1Gc20:2Gc14:3Gc14:4][Gc8:0Gcnot:1:2Gc6:3Gc23:4][Gc23:0Gcnot:1:4Gc22:2Gc20:3][Gc9:0Gc0:1Gc20:2Gc19:3Gc9:4][Gc1:0Gc23:1Gc6:2Gcnot:4:3][Gc10:0Gc15:1Gcnot:2:3Gc21:4][Gcnot:1:0Gc13:2Gc1:3Gc0:4][Gc23:0Gc18:1Gc4:2Gcnot:4:3][Gcnot:1:0Gc19:2Gc22:3Gc21:4][Gc1:0Gc10:1Gc20:2Gcnot:4:3][Gc16:0Gc18:1Gc1:2Gc5:3Gc16:4][Gc10:0Gc12:1Gc3:2Gc3:3Gc1:4]
[Gc22:0Gcnot:1:4Gc5:2Gc16:3][Gc15:0Gcnot:1:2Gc9:3Gc16:4][Gc2:0Gcnot:1:4Gc19:2Gc20:3][Gc3:0Gcnot:1:4Gc11:2Gc9:3][Gc8:0Gc10:1Gc14:2Gc14:3Gc9:4][Gc15:0Gcnot:1:4Gc14:2Gc19:3][Gc11:0Gcnot:1:2Gc4:3Gc11:4][Gc20:0Gcnot:1:2Gc17:3Gc23:4][Gc0:0Gcnot:1:4Gc6:2Gc9:3][Gc12:0Gcnot:1:4Gc12:2Gc23:3][Gc9:0Gcnot:1:4Gc7:2Gc11:3][Gc13:0Gc11:1Gcnot:2:3Gc2:4][Gc8:0Gc9:1Gcnot:2:3Gc2:4][Gc10:0Gc22:1Gcnot:2:3Gc11:4][Gcnot:1:0Gc10:2Gc18:3Gc22:4]
[Gc7:0Gc22:1Gc9:2Gc3:3Gc14:4][Gc22:0Gcnot:1:2Gc5:3Gc11:4][Gc13:0Gc20:1Gc20:2Gcnot:4:3][Gc20:0Gc7:1Gcnot:2:3Gc22:4][Gcnot:1:0Gc21:2Gc3:3Gc19:4][Gc14:0Gc20:1Gc22:2Gc10:3Gc23:4][Gcnot:1:0Gc1:2Gc4:3Gc11:4][Gc22:0Gcnot:1:4Gc9:2Gc9:3][Gc4:0Gc12:1Gc2:2Gc12:3Gc1:4][Gc17:0Gc12:1Gc4:2Gc11:3Gc0:4][Gc11:0Gc0:1Gc22:2Gcnot:4:3][Gc7:0Gc16:1Gc21:2Gc0:3Gc13:4][Gc2:0Gc16:1Gc14:2Gc14:3Gc4:4][Gc13:0Gc3:1Gc18:2Gc11:3Gc21:4][Gc2:0Gc7:1Gcnot:2:3Gc11:4]
[Gc5:0Gc7:1Gc10:2Gcnot:4:3][Gc2:0Gc5:1Gc19:2Gcnot:4:3][Gc11:0Gc15:1Gcnot:2:3Gc10:4][Gc21:0Gc3:1Gc17:2Gcnot:4:3][Gc10:0Gc16:1Gc6:2Gc0:3Gc9:4][Gc7:0Gc5:1Gc2:2Gcnot:4:3][Gc20:0Gc20:1Gcnot:2:3Gc21:4][Gc5:0Gc0:1Gcnot:2:3Gc14:4][Gc13:0Gc4:1Gcnot:2:3Gc17:4][Gc12:0Gc15:1Gc4:2Gc23:3Gc23:4][Gc6:0Gc12:1Gc8:2Gcnot:4:3][Gc4:0Gc0:1Gcnot:2:3Gc12:4][Gc2:0Gc20:1Gc12:2Gc21:3Gc13:4][Gc14:0Gc0:1Gc19:2Gc0:3Gc6:4][Gc20:0Gcnot:1:4Gc12:2Gc13:3]
[Gcnot:1:0Gc11:2Gc0:3Gc13:4][Gc23:0Gcnot:1:2Gc22:3Gc12:4][Gc3:0Gc20:1Gc20:2Gcnot:4:3][Gc1:0Gcnot:1:2Gc5:3Gc7:4][Gc12:0Gcnot:1:4Gc10:2Gc10:3][Gcnot:1:0Gc14:2Gc10:3Gc8:4][Gc17:0Gc7:1Gcnot:2:3Gc12:4][Gc8:0Gc6:1Gc21:2Gc18:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc14:3][Gc5:0Gc2:1Gc18:2Gc18:3Gc5:4][Gcnot:1:0Gc13:2Gc10:3Gc0:4][Gc5:0Gcnot:1:2Gc9:3Gc3:4][Gc14:0Gc19:1Gc22:2Gc17:3Gc13:4][Gc21:0Gcnot:1:4Gc15:2Gc2:3][Gc9:0Gcnot:1:2Gc11:3Gc21:4][Gcnot:1:0Gc12:2Gc19:3Gc23:4][Gc5:0Gcnot:1:2Gc6:3Gc4:4][Gcnot:1:0Gc11:2Gc5:3Gc0:4][Gc18:0Gcnot:1:2Gc19:3Gc16:4][Gc8:0Gc10:1Gcnot:2:3Gc14:4]
[Gc1:0Gc11:1Gcnot:2:3Gc10:4][Gc17:0Gc11:1Gc10:2Gc1:3Gc15:4][Gc13:0Gc5:1Gc8:2Gcnot:4:3][Gcnot:1:0Gc16:2Gc11:3Gc12:4][Gcnot:1:0Gc17:2Gc13:3Gc17:4][Gc9:0Gc9:1Gc15:2Gcnot:4:3][Gc17:0Gcnot:1:4Gc4:2Gc15:3][Gc15:0Gc6:1Gc21:2Gcnot:4:3][Gc19:0Gc5:1Gc2:2Gcnot:4:3][Gc17:0Gcnot:1:4Gc9:2Gc9:3][Gc16:0Gc19:1Gc21:2Gc10:3Gc7:4][Gc5:0Gc17:1Gc5:2Gc20:3Gc11:4][Gc3:0Gcnot:1:2Gc18:3Gc15:4][Gc21:0Gc23:1Gc21:2Gcnot:4:3][Gc7:0Gc4:1Gc3:2Gc11:3Gc1:4][Gc14:0Gcnot:1:2Gc6:3Gc4:4][Gc17:0Gc15:1Gc4:2Gc20:3Gc5:4][Gc19:0Gcnot:1:4Gc15:2Gc20:3][Gc1:0Gc10:1Gc21:2Gcnot:4:3][Gc11:0Gc19:1Gcnot:2:3Gc4:4]
[Gc7:0Gc21:1Gc15:2Gc13:3Gc0:4][Gc23:0Gc4:1Gc16:2Gc22:3Gc7:4][Gc4:0Gcnot:1:4Gc17:2Gc7:3][Gc4:0Gc8:1Gc19:2Gc2:3Gc5:4][Gc22:0Gc19:1Gc4:2Gcnot:4:3][Gc21:0Gc17:1Gc11:2Gc18:3Gc13:4][Gc20:0Gc19:1Gcnot:2:3Gc14:4][Gc11:0Gcnot:1:2Gc1:3Gc5:4][Gc2:0Gc6:1Gc19:2Gc11:3Gc11:4][Gc8:0Gc23:1Gc18:2Gc14:3Gc19:4][Gc10:0Gc14:1Gc21:2Gc11:3Gc23:4][Gc21:0Gc7:1Gc4:2Gc20:3Gc16:4][Gc2:0Gc16:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc20:2Gc9:3Gc22:4][Gc11:0Gc17:1Gcnot:2:3Gc14:4][Gc22:0Gc19:1Gcnot:2:3Gc18:4][Gc20:0Gcnot:1:2Gc4:3Gc22:4][Gcnot:1:0Gc21:2Gc13:3Gc2:4][Gc21:0Gcnot:1:2Gc6:3Gc11:4][Gc0:0Gcnot:1:2Gc7:3Gc23:4]
[Gc12:0Gcnot:1:4Gc19:2Gc15:3][Gc10:0Gc12:1Gcnot:2:3Gc3:4][Gc9:0Gc16:1Gcnot:2:3Gc7:4][Gc18:0Gc5:1Gcnot:2:3Gc17:4][Gc8:0Gc13:1Gc8:2Gcnot:4:3][Gc0:0Gc19:1Gc20:2Gc17:3Gc10:4][Gc12:0Gc19:1Gc9:2Gcnot:4:3][Gc6:0Gc2:1Gc1:2Gcnot:4:3][Gc11:0Gc14:1Gc20:2Gcnot:4:3][Gc11:0Gc14:1Gcnot:2:3Gc12:4][Gc17:0Gc12:1Gc13:2Gc14:3Gc20:4][Gc17:0Gcnot:1:2Gc15:3Gc5:4][Gc5:0Gc5:1Gc11:2Gcnot:4:3][Gc7:0Gcnot:1:2Gc21:3Gc7:4][Gc16:0Gcnot:1:4Gc21:2Gc12:3][Gc6:0Gcnot:1:2Gc12:3Gc3:4][Gc1:0Gc22:1Gc18:2Gcnot:4:3][Gc6:0Gc16:1Gc9:2Gc23:3Gc1:4][Gc3:0Gc18:1Gc5:2Gc11:3Gc21:4][Gc1:0Gcnot:1:4Gc5:2Gc22:3]
[Gc19:0Gc0:1Gc12:2Gc4:3Gc17:4][Gcnot:1:0Gc0:2Gc19:3Gc9:4][Gc1:0Gc0:1Gc5:2Gc9:3Gc1:4][Gc6:0Gc22:1Gc9:2Gc4:3Gc18:4][Gc4:0Gc16:1Gc6:2Gcnot:4:3][Gc22:0Gc20:1Gcnot:2:3Gc9:4][Gc12:0Gc10:1Gcnot:2:3Gc22:4][Gc1:0Gc5:1Gcnot:2:3Gc6:4][Gc6:0Gc3:1Gcnot:2:3Gc11:4][Gc4:0Gc8:1Gcnot:2:3Gc18:4][Gc18:0Gc23:1Gc2:2Gcnot:4:3][Gc0:0Gc5:1Gc20:2Gc8:3Gc12:4][Gc15:0Gc8:1Gc3:2Gc12:3Gc13:4][Gc19:0Gc2:1Gc16:2Gc7:3Gc6:4][Gc12:0Gcnot:1:2Gc23:3Gc12:4][Gc16:0Gcnot:1:2Gc22:3Gc12:4][Gc20:0Gcnot:1:4Gc1:2Gc12:3][Gcnot:1:0Gc20:2Gc19:3Gc11:4][Gc1:0Gcnot:1:4Gc17:2Gc4:3][Gc3:0Gc18:1Gc16:2Gcnot:4:3]
[Gc6:0Gc8:1Gc4:2Gcnot:4:3][Gc7:0Gc5:1Gc10:2Gc1:3Gc1:4][Gc17:0Gc10:1Gc5:2Gcnot:4:3][Gc7:0Gc6:1Gcnot:2:3Gc9:4][Gc0:0Gc16:1Gc0:2Gc15:3Gc0:4][Gc19:0Gc18:1Gc14:2Gc1:3Gc20:4][Gc14:0Gc6:1Gc11:2Gc0:3Gc14:4][Gc10:0Gcnot:1:4Gc5:2Gc10:3][Gc9:0Gc17:1Gcnot:2:3Gc5:4][Gc14:0Gc12:1Gc22:2Gc12:3Gc1:4][Gc4:0Gcnot:1:2Gc21:3Gc23:4][Gc21:0Gc8:1Gc7:2Gcnot:4:3][Gc13:0Gc3:1Gc16:2Gc21:3Gc3:4][Gc8:0Gc6:1Gc15:2Gc19:3Gc11:4][Gc17:0Gcnot:1:2Gc5:3Gc4:4][Gc1:0Gc1:1Gc2:2Gc16:3Gc17:4][Gc0:0Gcnot:1:4Gc6:2Gc6:3][Gc23:0Gcnot:1:4Gc5:2Gc2:3][Gc14:0Gcnot:1:4Gc20:2Gc3:3][Gc12:0Gc20:1Gc10:2Gc23:3Gc22:4]
[Gc8:0Gc6:1Gcnot:2:3Gc19:4][Gc18:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gc6:1Gcnot:2:3Gc15:4][Gcnot:1:0Gc2:2Gc2:3Gc2:4][Gc13:0Gc21:1Gc4:2Gcnot:4:3][Gc23:0Gc2:1Gc16:2Gc7:3Gc9:4][Gc11:0Gcnot:1:4Gc0:2Gc20:3][Gc10:0Gc7:1Gc12:2Gc16:3Gc20:4][Gc0:0Gc20:1Gcnot:2:3Gc1:4][Gc15:0Gcnot:1:4Gc5:2Gc20:3][Gc0:0Gc5:1Gcnot:2:3Gc7:4][Gcnot:1:0Gc7:2Gc21:3Gc19:4][Gc11:0Gc9:1Gc9:2Gc11:3Gc15:4][Gc18:0Gc13:1Gcnot:2:3Gc4:4][Gc8:0Gc4:1Gc19:2Gcnot:4:3][Gc21:0Gc23:1Gc16:2Gc1:3Gc2:4][Gc14:0Gc22:1Gcnot:2:3Gc19:4][Gc6:0Gc9:1Gc20:2Gcnot:4:3][Gc22:0Gc20:1Gc7:2Gc2:3Gc8:4][Gc14:0Gc12:1Gc17:2Gc10:3Gc8:4]
[Gc13:0Gcnot:1:4Gc22:2Gc8:3][Gc12:0Gc9:1Gcnot:2:3Gc22:4][Gc8:0Gcnot:1:4Gc23:2Gc6:3][Gc10:0Gc21:1Gcnot:2:3Gc23:4][Gc16:0Gc11:1Gc21:2Gcnot:4:3][Gc13:0Gc23:1Gcnot:2:3Gc13:4][Gc23:0Gc7:1Gc4:2Gc15:3Gc0:4][Gc3:0Gc4:1Gc19:2Gc13:3Gc4:4][Gc8:0Gcnot:1:4Gc6:2Gc17:3][Gc13:0Gc11:1Gc11:2Gcnot:4:3][Gc1:0Gcnot:1:4Gc8:2Gc4:3][Gc23:0Gc11:1Gc7:2Gc17:3Gc2:4][Gc20:0Gc16:1Gc2:2Gc5:3Gc6:4][Gcnot:1:0Gc2:2Gc12:3Gc15:4][Gcnot:1:0Gc10:2Gc12:3Gc21:4][Gcnot:1:0Gc4:2Gc22:3Gc10:4][Gcnot:1:0Gc13:2Gc12:3Gc15:4][Gc21:0Gc22:1Gcnot:2:3Gc8:4][Gc0:0Gc22:1Gc6:2Gc11:3Gc7:4][Gcnot:1:0Gc22:2Gc1:3Gc14:4][Gc21:0Gcnot:1:2Gc3:3Gc10:4][Gc17:0Gc1:1Gc11:2Gc22:3Gc10:4][Gc11:0Gcnot:1:2Gc15:3Gc1:4][Gcnot:1:0Gc15:2Gc15:3Gc17:4][Gc2:0Gcnot:1:2Gc23:3Gc10:4]
[Gc11:0Gc5:1Gc20:2Gcnot:4:3][Gc8:0Gcnot:1:2Gc5:3Gc21:4][Gcnot:1:0Gc8:2Gc6:3Gc11:4][Gc15:0Gcnot:1:4Gc21:2Gc23:3][Gc1:0Gc12:1Gc17:2Gc20:3Gc9:4][Gc5:0Gcnot:1:4Gc10:2Gc5:3][Gc7:0Gc6:1Gc14:2Gc19:3Gc0:4][Gc20:0Gc4:1Gc3:2Gc3:3Gc2:4][Gcnot:1:0Gc23:2Gc15:3Gc6:4][Gc4:0Gcnot:1:4Gc1:2Gc16:3][Gcnot:1:0Gc0:2Gc12:3Gc10:4][Gc17:0Gc5:1Gc9:2Gcnot:4:3][Gc20:0Gc23:1Gc17:2Gcnot:4:3][Gcnot:1:0Gc17:2Gc12:3Gc18:4][Gcnot:1:0Gc6:2Gc3:3Gc13:4][Gc4:0Gc20:1Gc8:2Gc17:3Gc5:4][Gc17:0Gc9:1Gcnot:2:3Gc20:4][Gc6:0Gc2:1Gc4:2Gc4:3Gc3:4][Gc11:0Gc14:1Gc0:2Gc21:3Gc7:4][Gc22:0Gcnot:1:2Gc17:3Gc12:4][Gcnot:1:0Gc8:2Gc5:3Gc12:4][Gc10:0Gc0:1Gc9:2Gc4:3Gc4:4][Gc19:0Gc17:1Gc11:2Gcnot:4:3][Gc9:0Gcnot:1:4Gc8:2Gc6:3][Gc7:0Gc3:1Gc5:2Gc12:3Gc3:4]
[Gc12:0Gc10:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gc18:3Gc15:4][Gc7:0Gcnot:1:2Gc3:3Gc4:4][Gc5:0Gc18:1Gcnot:2:3Gc11:4][Gc15:0Gc20:1Gcnot:2:3Gc5:4][Gcnot:1:0Gc17:2Gc6:3Gc15:4][Gcnot:1:0Gc21:2Gc3:3Gc10:4][Gc13:0Gc21:1Gc22:2Gc4:3Gc7:4][Gc10:0Gc15:1Gc3:2Gc15:3Gc2:4][Gcnot:1:0Gc16:2Gc6:3Gc16:4][Gc22:0Gc0:1Gc13:2Gc3:3Gc4:4][Gc23:0Gc8:1Gc18:2Gc21:3Gc12:4][Gc20:0Gcnot:1:2Gc12:3Gc15:4][Gc21:0Gc9:1Gc10:2Gcnot:4:3][Gc15:0Gc14:1Gc13:2Gcnot:4:3][Gc12:0Gc11:1Gcnot:2:3Gc4:4][Gc22:0Gcnot:1:4Gc17:2Gc18:3][Gc5:0Gcnot:1:4Gc4:2Gc18:3][Gc6:0Gc11:1Gc6:2Gcnot:4:3][Gc18:0Gcnot:1:4Gc14:2Gc17:3][Gc3:0Gcnot:1:2Gc5:3Gc20:4][Gc13:0Gcnot:1:4Gc6:2Gc20:3][Gc22:0Gcnot:1:2Gc14:3Gc8:4][Gcnot:1:0Gc9:2Gc21:3Gc17:4][Gcnot:1:0Gc16:2Gc2:3Gc5:4]
[Gc17:0Gcnot:1:4Gc20:2Gc17:3][Gc5:0Gc23:1Gc5:2Gc23:3Gc16:4][Gc9:0Gc1:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc13:2Gc11:3Gc18:4][Gc19:0Gcnot:1:4Gc9:2Gc2:3][Gc4:0Gcnot:1:4Gc2:2Gc23:3][Gc13:0Gcnot:1:4Gc18:2Gc4:3][Gc6:0Gc19:1Gc8:2Gc21:3Gc23:4][Gc5:0Gcnot:1:2Gc4:3Gc10:4][Gc19:0Gcnot:1:4Gc18:2Gc9:3][Gc17:0Gcnot:1:4Gc7:2Gc11:3][Gc10:0Gc13:1Gcnot:2:3Gc18:4][Gc19:0Gc6:1Gc8:2Gc13:3Gc5:4][Gc6:0Gc23:1Gcnot:2:3Gc0:4][Gc22:0Gc13:1Gc11:2Gc14:3Gc21:4][Gc8:0Gc5:1Gc16:2Gc8:3Gc19:4][Gc8:0Gc13:1Gc12:2Gc8:3Gc21:4][Gc8:0Gcnot:1:2Gc22:3Gc20:4][Gc3:0Gc6:1Gc15:2Gc20:3Gc23:4][Gcnot:1:0Gc1:2Gc17:3Gc1:4][Gc10:0Gcnot:1:2Gc20:3Gc5:4][Gc20:0Gcnot:1:4Gc4:2Gc12:3][Gc13:0Gc15:1Gcnot:2:3Gc1:4][Gc10:0Gcnot:1:2Gc19:3Gc7:4][Gc7:0Gc6:1Gc12:2Gc0:3Gc17:4]
[Gc13:0Gc0:1Gcnot:2:3Gc19:4][Gc9:0Gc4:1Gc14:2Gc1:3Gc9:4][Gc18:0Gcnot:1:4Gc6:2Gc13:3][Gc5:0Gc15:1Gcnot:2:3Gc14:4][Gc20:0Gc14:1Gc14:2Gcnot:4:3][Gc14:0Gc12:1Gc15:2Gc7:3Gc18:4][Gc1:0Gc3:1Gc21:2Gcnot:4:3][Gc15:0Gc19:1Gc1:2Gc20:3Gc20:4][Gc6:0Gc4:1Gcnot:2:3Gc3:4][Gc13:0Gc22:1Gc21:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc5:3Gc12:4][Gc10:0Gc14:1Gc4:2Gcnot:4:3][Gc2:0Gcnot:1:4Gc7:2Gc5:3][Gc17:0Gc22:1Gc11:2Gcnot:4:3][Gc6:0Gc13:1Gc23:2Gc11:3Gc22:4][Gc12:0Gcnot:1:4Gc23:2Gc22:3][Gc12:0Gc23:1Gc22:2Gc17:3Gc18:4][Gc10:0Gc20:1Gc0:2Gcnot:4:3][Gc10:0Gc8:1Gc11:2Gc12:3Gc15:4][Gc8:0Gc17:1Gc4:2Gcnot:4:3][Gc13:0Gc15:1Gc9:2Gc3:3Gc7:4][Gcnot:1:0Gc6:2Gc22:3Gc21:4][Gc21:0Gcnot:1:2Gc6:3Gc8:4][Gc21:0Gc5:1Gcnot:2:3Gc18:4][Gc15:0Gc18:1Gcnot:2:3Gc7:4]
[Gc20:0Gcnot:1:4Gc3:2Gc3:3][Gc9:0Gcnot:1:2Gc1:3Gc11:4][Gc16:0Gc11:1Gc15:2Gcnot:4:3][Gcnot:1:0Gc15:2Gc2:3Gc16:4][Gcnot:1:0Gc12:2Gc22:3Gc0:4][Gc9:0Gcnot:1:2Gc21:3Gc1:4][Gc6:0Gc18:1Gcnot:2:3Gc5:4][Gc1:0Gc6:1Gc4:2Gc5:3Gc20:4][Gc21:0Gcnot:1:4Gc6:2Gc23:3][Gc20:0Gc18:1Gc12:2Gcnot:4:3][Gcnot:1:0Gc10:2Gc0:3Gc15:4][Gc18:0Gc9:1Gc20:2Gcnot:4:3][Gcnot:1:0Gc19:2Gc0:3Gc2:4][Gc12:0Gc3:1Gc19:2Gc18:3Gc0:4][Gc12:0Gc4:1Gcnot:2:3Gc16:4][Gc19:0Gcnot:1:2Gc3:3Gc3:4][Gcnot:1:0Gc1:2Gc5:3Gc0:4][Gc9:0Gc5:1Gc11:2Gc7:3Gc0:4][Gcnot:1:0Gc6:2Gc12:3Gc4:4][Gc5:0Gcnot:1:4Gc15:2Gc13:3][Gc22:0Gc9:1Gc21:2Gc21:3Gc1:4][Gc18:0Gcnot:1:4Gc21:2Gc9:3][Gc23:0Gc23:1Gc17:2Gcnot:4:3][Gc2:0Gc20:1Gc14:2Gcnot:4:3][Gc2:0Gcnot:1:4Gc1:2Gc4:3]
[Gc14:0Gc4:1Gc9:2Gc23:3Gc3:4][Gc8:0Gcnot:1:2Gc21:3Gc22:4][Gc14:0Gc21:1Gcnot:2:3Gc19:4][Gc23:0Gc17:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc5:2Gc2:3Gc4:4][Gcnot:1:0Gc6:2Gc7:3Gc20:4][Gc8:0Gc6:1Gcnot:2:3Gc15:4][Gc8:0Gcnot:1:2Gc17:3Gc11:4][Gc22:0Gcnot:1:4Gc23:2Gc5:3][Gc11:0Gcnot:1:2Gc5:3Gc8:4][Gc16:0Gc9:1Gc22:2Gc1:3Gc22:4][Gc13:0Gc9:1Gc8:2Gc4:3Gc15:4][Gc13:0Gc12:1Gc15:2Gc21:3Gc7:4][Gc2:0Gc23:1Gc2:2Gc9:3Gc23:4][Gc17:0Gcnot:1:2Gc2:3Gc16:4][Gcnot:1:0Gc11:2Gc7:3Gc9:4][Gc20:0Gcnot:1:2Gc15:3Gc1:4][Gcnot:1:0Gc1:2Gc13:3Gc17:4][Gc12:0Gcnot:1:2Gc8:3Gc17:4][Gc8:0Gcnot:1:2Gc6:3Gc5:4][Gc23:0Gc10:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc23:2Gc21:3Gc12:4][Gc9:0Gc22:1Gc4:2Gc0:3Gc13:4][Gcnot:1:0Gc2:2Gc9:3Gc4:4][Gc3:0Gc7:1Gc1:2Gc6:3Gc18:4]
[Gc3:0Gcnot:1:4Gc8:2Gc9:3][Gc10:0Gcnot:1:4Gc8:2Gc17:3][Gc13:0Gc16:1Gc15:2Gc10:3Gc9:4][Gc15:0Gc20:1Gc22:2Gc20:3Gc5:4][Gc3:0Gc8:1Gcnot:2:3Gc11:4][Gc9:0Gc22:1Gcnot:2:3Gc10:4][Gcnot:1:0Gc10:2Gc15:3Gc18:4][Gc6:0Gc4:1Gc22:2Gc12:3Gc19:4][Gc20:0Gcnot:1:2Gc9:3Gc16:4][Gcnot:1:0Gc1:2Gc6:3Gc13:4][Gcnot:1:0Gc4:2Gc7:3Gc4:4][Gc12:0Gc14:1Gc5:2Gc13:3Gc21:4][Gcnot:1:0Gc19:2Gc7:3Gc22:4][Gcnot:1:0Gc10:2Gc4:3Gc14:4][Gc20:0Gc5:1Gc19:2Gc19:3Gc12:4][Gc0:0Gcnot:1:2Gc2:3Gc0:4][Gc20:0Gcnot:1:2Gc21:3Gc20:4][Gc10:0Gc11:1Gc11:2Gcnot:4:3][Gc9:0Gc17:1Gc13:2Gc1:3Gc9:4][Gc9:0Gc1:1Gc11:2Gc12:3Gc15:4][Gc13:0Gc22:1Gc12:2Gcnot:4:3][Gcnot:1:0Gc22:2Gc12:3Gc3:4][Gc13:0Gc7:1Gc13:2Gc19:3Gc12:4][Gc16:0Gcnot:1:4Gc3:2Gc15:3][Gc6:0Gc15:1Gc18:2Gc19:3Gc17:4][Gcnot:1:0Gc4:2Gc23:3Gc23:4][Gc15:0Gc15:1Gc17:2Gc8:3Gc16:4][Gc22:0Gc18:1Gcnot:2:3Gc13:4][Gc4:0Gcnot:1:4Gc21:2Gc2:3][Gcnot:1:0Gc14:2Gc18:3Gc10:4]
[Gc15:0Gc17:1Gc19:2Gc0:3Gc17:4][Gc2:0Gc4:1Gc14:2Gc10:3Gc3:4][Gc16:0Gcnot:1:2Gc10:3Gc19:4][Gc12:0Gc14:1Gc2:2Gc11:3Gc18:4][Gcnot:1:0Gc13:2Gc3:3Gc12:4][Gc14:0Gcnot:1:4Gc7:2Gc17:3][Gcnot:1:0Gc1:2Gc12:3Gc14:4][Gcnot:1:0Gc0:2Gc4:3Gc13:4][Gc16:0Gcnot:1:2Gc17:3Gc21:4][Gc20:0Gc16:1Gcnot:2:3Gc3:4][Gc12:0Gc4:1Gc23:2Gcnot:4:3][Gc12:0Gcnot:1:4Gc7:2Gc1:3][Gc1:0Gc18:1Gc8:2Gc13:3Gc2:4][Gcnot:1:0Gc0:2Gc18:3Gc11:4][Gc7:0Gc7:1Gc14:2Gc4:3Gc17:4][Gcnot:1:0Gc2:2Gc20:3Gc22:4][Gc5:0Gcnot:1:2Gc7:3Gc0:4][Gc23:0Gcnot:1:2Gc5:3Gc9:4][Gc7:0Gc15:1Gc1:2Gc8:3Gc3:4][Gc6:0Gc7:1Gc18:2Gc16:3Gc16:4][Gc17:0Gc12:1Gc11:2Gc12:3Gc18:4][Gc23:0Gc7:1Gcnot:2:3Gc0:4][Gc0:0Gc5:1Gc23:2Gc0:3Gc8:4][Gc2:0Gcnot:1:2Gc21:3Gc9:4][Gc22:0Gc2:1Gc21:2Gc3:3Gc17:4][Gc5:0Gcnot:1:4Gc0:2Gc7:3][Gc20:0Gc7:1Gcnot:2:3Gc13:4][Gc2:0Gc6:1Gc10:2Gcnot:4:3][Gc17:0Gc11:1Gc4:2Gc3:3Gc11:4][Gc12:0Gcnot:1:4Gc10:2Gc3:3]
[Gc1:0Gc6:1Gc4:2Gcnot:4:3][Gc7:0Gc2:1Gcnot:2:3Gc1:4][Gc10:0Gc2:1Gcnot:2:3Gc7:4][Gc4:0Gcnot:1:4Gc8:2Gc15:3][Gc13:0Gcnot:1:4Gc0:2Gc6:3][Gc18:0Gc16:1Gc20:2Gc10:3Gc2:4][Gc0:0Gcnot:1:4Gc13:2Gc13:3][Gcnot:1:0Gc17:2Gc23:3Gc21:4][Gcnot:1:0Gc11:2Gc18:3Gc8:4][Gc5:0Gc23:1Gc3:2Gc22:3Gc15:4][Gc13:0Gcnot:1:2Gc19:3Gc3:4][Gc10:0Gcnot:1:4Gc23:2Gc12:3][Gc22:0Gc6:1Gcnot:2:3Gc20:4][Gc23:0Gc11:1Gc21:2Gcnot:4:3][Gc11:0Gc16:1Gc8:2Gcnot:4:3][Gcnot:1:0Gc8:2Gc13:3Gc16:4][Gc11:0Gc12:1Gcnot:2:3Gc14:4][Gcnot:1:0Gc4:2Gc10:3Gc11:4][Gc23:0Gc10:1Gc22:2Gc23:3Gc19:4][Gc20:0Gc22:1Gc18:2Gcnot:4:3][Gc14:0Gcnot:1:2Gc17:3Gc20:4][Gc23:0Gc1:1Gc7:2Gc14:3Gc0:4][Gc7:0Gc21:1Gcnot:2:3Gc17:4][Gc14:0Gc5:1Gc17:2Gc1:3Gc18:4][Gc19:0Gcnot:1:2Gc5:3Gc3:4][Gc20:0Gcnot:1:4Gc10:2Gc17:3][Gc21:0Gc5:1Gc22:2Gc20:3Gc7:4][Gc8:0Gcnot:1:4Gc1:2Gc5:3][Gc17:0Gcnot:1:4Gc2:2Gc5:3][Gc15:0Gc8:1Gc18:2Gcnot:4:3]
[Gc3:0Gc12:1Gcnot:2:3Gc22:4][Gc10:0Gc10:1Gcnot:2:3Gc0:4][Gc7:0Gcnot:1:4Gc19:2Gc20:3][Gcnot:1:0Gc18:2Gc14:3Gc14:4][Gc5:0Gcnot:1:4Gc14:2Gc10:3][Gc4:0Gc23:1Gc16:2Gc6:3Gc7:4][Gc0:0Gc21:1Gc22:2Gcnot:4:3][Gcnot:1:0Gc4:2Gc15:3Gc20:4][Gc8:0Gc16:1Gc6:2Gc6:3Gc21:4][Gcnot:1:0Gc17:2Gc15:3Gc8:4][Gc5:0Gcnot:1:4Gc13:2Gc12:3][Gc22:0Gc21:1Gc14:2Gcnot:4:3][Gc13:0Gcnot:1:2Gc3:3Gc8:4][Gc17:0Gc22:1Gc19:2Gcnot:4:3][Gcnot:1:0Gc7:2Gc23:3Gc21:4][Gc22:0Gc8:1Gc13:2Gc4:3Gc19:4][Gc2:0Gc8:1Gc12:2Gc20:3Gc11:4][Gc5:0Gcnot:1:2Gc6:3Gc22:4][Gc22:0Gc21:1Gcnot:2:3Gc13:4][Gc9:0Gcnot:1:4Gc4:2Gc14:3][Gc14:0Gc15:1Gcnot:2:3Gc10:4][Gc1:0Gc23:1Gc12:2Gc18:3Gc17:4][Gc12:0Gcnot:1:4Gc10:2Gc12:3][Gcnot:1:0Gc14:2Gc4:3Gc22:4][Gcnot:1:0Gc6:2Gc4:3Gc15:4][Gc2:0Gcnot:1:4Gc23:2Gc23:3][Gc3:0Gc8:1Gc23:2Gc18:3Gc0:4][Gc21:0Gc7:1Gcnot:2:3Gc5:4][Gc12:0Gc15:1Gc10:2Gc8:3Gc5:4][Gc21:0Gc14:1Gc7:2Gcnot:4:3]
[Gcnot:1:0Gc14:2Gc5:3Gc1:4][Gcnot:1:0Gc20:2Gc11:3Gc22:4][Gc13:0Gc3:1Gc9:2Gc20:3Gc3:4][Gc8:0Gc1:1Gcnot:2:3Gc8:4][Gc8:0Gcnot:1:4Gc19:2Gc19:3][Gc12:0Gcnot:1:2Gc21:3Gc5:4][Gc18:0Gc11:1Gc1:2Gc12:3Gc10:4][Gcnot:1:0Gc5:2Gc15:3Gc8:4][Gc7:0Gcnot:1:2Gc11:3Gc9:4][Gc0:0Gc0:1Gc21:2Gcnot:4:3][Gc15:0Gcnot:1:4Gc23:2Gc1:3][Gcnot:1:0Gc2:2Gc12:3Gc10:4][Gc13:0Gcnot:1:4Gc20:2Gc16:3][Gc21:0Gc14:1Gc0:2Gcnot:4:3][Gc11:0Gcnot:1:4Gc7:2Gc10:3][Gc12:0Gc20:1Gc14:2Gc7:3Gc17:4][Gcnot:1:0Gc15:2Gc6:3Gc12:4][Gc17:0Gc0:1Gcnot:2:3Gc7:4][Gc17:0Gcnot:1:2Gc4:3Gc16:4][Gc19:0Gc10:1Gcnot:2:3Gc20:4][Gc5:0Gc14:1Gc18:2Gcnot:4:3][Gcnot:1:0Gc10:2Gc0:3Gc18:4][Gc22:0Gc20:1Gc12:2Gc12:3Gc22:4][Gc19:0Gc6:1Gcnot:2:3Gc3:4][Gc9:0Gcnot:1:4Gc16:2Gc19:3][Gcnot:1:0Gc10:2Gc8:3Gc21:4][Gc22:0Gc14:1Gc2:2Gc17:3Gc2:4][Gc8:0Gc14:1Gcnot:2:3Gc19:4][Gc23:0Gcnot:1:2Gc2:3Gc13:4][Gc19:0Gcnot:1:2Gc11:3Gc22:4]
[Gcnot:1:0Gc20:2Gc5:3Gc22:4][Gc20:0Gc23:1Gcnot:2:3Gc14:4][Gc13:0Gc13:1Gc16:2Gc1:3Gc8:4][Gc12:0Gcnot:1:2Gc22:3Gc10:4][Gc16:0Gc17:1Gc6:2Gc4:3Gc2:4][Gc10:0Gcnot:1:4Gc4:2Gc15:3][Gc3:0Gc22:1Gc6:2Gcnot:4:3][Gc5:0Gcnot:1:2Gc8:3Gc14:4][Gc14:0Gc1:1Gcnot:2:3Gc18:4][Gc1:0Gcnot:1:4Gc16:2Gc12:3][Gc14:0Gcnot:1:2Gc6:3Gc16:4][Gcnot:1:0Gc10:2Gc11:3Gc10:4][Gcnot:1:0Gc20:2Gc1:3Gc3:4][Gc14:0Gc13:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc20:2Gc23:3Gc3:4][Gcnot:1:0Gc10:2Gc16:3Gc23:4][Gc23:0Gc17:1Gc21:2Gc21:3Gc8:4][Gcnot:1:0Gc6:2Gc23:3Gc15:4][Gc9:0Gc3:1Gc21:2Gc9:3Gc6:4][Gc10:0Gc2:1Gc3:2Gcnot:4:3][Gc12:0Gc13:1Gc12:2Gc23:3Gc23:4][Gcnot:1:0Gc15:2Gc18:3Gc6:4][Gcnot:1:0Gc16:2Gc21:3Gc23:4][Gc8:0Gc13:1Gc11:2Gc11:3Gc9:4][Gc6:0Gc4:1Gc14:2Gc19:3Gc8:4][Gc8:0Gc10:1Gcnot:2:3Gc12:4][Gc1:0Gc21:1Gc11:2Gcnot:4:3][Gc21:0Gcnot:1:4Gc15:2Gc23:3][Gc12:0Gcnot:1:4Gc2:2Gc22:3][Gc2:0Gcnot:1:2Gc2:3Gc20:4]
[Gc22:0Gc12:1Gc2:2Gcnot:4:3][Gc13:0Gc15:1Gc23:2Gc11:3Gc3:4][Gc17:0Gcnot:1:2Gc10:3Gc3:4][Gc9:0Gc14:1Gc21:2Gcnot:4:3][Gcnot:1:0Gc3:2Gc7:3Gc7:4][Gc7:0Gc3:1Gc9:2Gcnot:4:3][Gc20:0Gc10:1Gc5:2Gcnot:4:3][Gc21:0Gcnot:1:2Gc11:3Gc8:4][Gc14:0Gc0:1Gcnot:2:3Gc23:4][Gc17:0Gcnot:1:4Gc13:2Gc4:3][Gc11:0Gc16:1Gcnot:2:3Gc0:4][Gc13:0Gcnot:1:2Gc4:3Gc18:4][Gc6:0Gcnot:1:4Gc11:2Gc23:3][Gc13:0Gc14:1Gcnot:2:3Gc3:4][Gc6:0Gc6:1Gc1:2Gcnot:4:3][Gc22:0Gc13:1Gc11:2Gc4:3Gc16:4][Gc1:0Gcnot:1:2Gc10:3Gc13:4][Gc8:0Gc15:1Gc21:2Gc4:3Gc9:4][Gc5:0Gc16:1Gc3:2Gcnot:4:3][Gc19:0Gc12:1Gcnot:2:3Gc8:4][Gc15:0Gcnot:1:2Gc16:3Gc1:4][Gcnot:1:0Gc22:2Gc12:3Gc21:4][Gc13:0Gcnot:1:4Gc4:2Gc2:3][Gcnot:1:0Gc12:2Gc16:3Gc9:4][Gcnot:1:0Gc2:2Gc23:3Gc21:4][Gc7:0Gc11:1Gc19:2Gcnot:4:3][Gcnot:1:0Gc7:2Gc16:3Gc14:4][Gc19:0Gc18:1Gc7:2Gc19:3Gc19:4][Gc19:0Gcnot:1:4Gc21:2Gc7:3][Gc18:0Gc10:1Gc18:2Gc14:3Gc23:4]


==> anc/experiments/circuits/S1_5Q_B3_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc14:0Gc6:1Gc9:2Gc9:3Gc3:4][Gc0:0Gc14:1Gc0:2Gc14:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc3:0Gc6:1Gc3:2Gc0:3Gc3:4][Gc14:0Gc14:1Gc10:2Gc0:3Gc14:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc12:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc10:0Gc9:1Gc3:2Gc3:3Gc0:4][Gc0:0Gcnot:1:4Gc10:2Gc10:3][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc9:2Gc14:3Gc9:4][Gc0:0Gc12:1Gc10:2Gc0:3Gc10:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc0:3Gc7:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc6:0Gc3:1Gc3:2Gc9:3Gc9:4][Gc12:0Gc22:1Gc22:2Gc6:3Gc14:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc19:2Gc19:3Gc12:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc9:0Gc3:1Gc9:2Gc3:3Gc9:4][Gc18:0Gc14:1Gc14:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc7:2Gc7:3Gc0:4]
[Gc9:0Gc3:1Gc9:2Gc9:3Gc9:4][Gc0:0Gc8:1Gc22:2Gc22:3Gc10:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc19:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc0:0Gc3:1Gc3:2Gc3:3Gc0:4][Gc0:0Gc10:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc19:2Gc7:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc9:0Gc3:1Gc6:2Gc6:3Gc9:4][Gc0:0Gc14:1Gc0:2Gc10:3Gc10:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc9:0Gc14:1Gc6:2Gc14:3Gc9:4][Gc12:0Gc0:1Gc14:2Gc0:3Gc10:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gcnot:1:0Gc7:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc9:2Gc3:3Gc0:4][Gc14:0Gc14:1Gc22:2Gc10:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc22:0Gc3:1Gc3:2Gc0:3Gc3:4][Gc0:0Gc10:1Gc18:2Gc0:3Gc6:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc7:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc3:1Gc14:2Gc3:3Gc3:4][Gc12:0Gc10:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc10:0Gc9:1Gc6:2Gc6:3Gc6:4][Gc0:0Gc10:1Gc0:2Gc14:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc10:0Gc3:1Gc6:2Gc6:3Gc9:4][Gc0:0Gc6:1Gc10:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc9:0Gc9:1Gc9:2Gc9:3Gc9:4][Gc12:0Gc12:1Gc18:2Gc0:3Gc14:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc7:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc6:0Gc3:1Gc6:2Gc3:3Gc9:4][Gc0:0Gc0:1Gc14:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc19:1Gc19:2Gc19:3Gc19:4]
[Gc9:0Gc3:1Gc9:2Gc8:3Gc9:4][Gc12:0Gc12:1Gc14:2Gc0:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc7:3Gc0:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc0:4]
[Gc9:0Gc9:1Gc18:2Gc9:3Gc3:4][Gc6:0Gc14:1Gc0:2Gc18:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc6:2Gc9:3Gc9:4][Gc12:0Gc10:1Gc0:2Gc10:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc7:4][Gcnot:1:0Gc19:2Gc19:3Gc0:4][Gc19:0Gc19:1Gc0:2Gc0:3Gc0:4]
[Gc0:0Gc8:1Gc12:2Gc6:3Gc18:4][Gc0:0Gcnot:1:4Gc0:2Gc18:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc0:4]
[Gc6:0Gc14:1Gc3:2Gc8:3Gc6:4][Gc14:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc12:0Gc3:1Gc12:2Gc9:3Gc6:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc10:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc6:0Gc3:1Gc3:2Gc9:3Gc10:4][Gc8:0Gc10:1Gc8:2Gc18:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc7:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc6:0Gc3:1Gc3:2Gc3:3Gc6:4][Gc10:0Gc14:1Gc14:2Gc10:3Gc14:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc19:2Gc7:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc0:0Gc9:1Gc6:2Gc6:3Gc6:4][Gc0:0Gc14:1Gc22:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc9:0Gc3:1Gcnot:2:3Gc6:4][Gc0:0Gc10:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc9:0Gc9:1Gc6:2Gc0:3Gc6:4][Gc12:0Gc0:1Gc14:2Gc0:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc19:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc7:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc7:3Gc7:4]
[Gc9:0Gc6:1Gc3:2Gc6:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc10:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc7:3Gc7:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc6:0Gc9:1Gc6:2Gc6:3Gc6:4][Gc22:0Gc6:1Gc6:2Gc22:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc3:0Gc12:1Gc6:2Gc9:3Gc3:4][Gc14:0Gc0:1Gc10:2Gc6:3Gc14:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc6:2Gc6:3Gc6:4][Gc14:0Gc14:1Gc10:2Gc12:3Gc10:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc19:2Gc19:3Gc0:4]
[Gc9:0Gc22:1Gc0:2Gc3:3Gc9:4][Gc18:0Gc0:1Gc0:2Gc14:3Gc14:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc7:3Gc7:4]
[Gc6:0Gc14:1Gc6:2Gc9:3Gc3:4][Gc14:0Gc0:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc6:0Gc0:1Gc9:2Gc6:3Gc10:4][Gc10:0Gcnot:1:2Gc22:3Gc0:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc7:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc3:2Gc9:3Gc6:4][Gc0:0Gc12:1Gc6:2Gc10:3Gc10:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc0:0Gc6:1Gc9:2Gc3:3Gc6:4][Gc0:0Gc14:1Gc12:2Gc12:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc8:0Gc6:1Gc3:2Gc3:3Gc6:4][Gcnot:1:0Gc10:2Gc7:3Gc7:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc9:2Gc3:3Gc3:4][Gc14:0Gc6:1Gc10:2Gc12:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc12:1Gc9:2Gc8:3Gc3:4][Gc14:0Gc0:1Gc6:2Gc0:3Gc10:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc9:2Gc3:3Gc3:4][Gc0:0Gc10:1Gcnot:2:3Gc8:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc6:0Gc6:1Gc3:2Gc3:3Gc22:4][Gc22:0Gc14:1Gc0:2Gc7:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc14:0Gc6:1Gc6:2Gc6:3Gc3:4][Gc0:0Gc10:1Gc0:2Gc14:3Gc18:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc6:0Gc9:1Gc6:2Gc6:3Gc6:4][Gcnot:1:0Gc22:2Gc12:3Gc6:4][Gc12:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc19:2Gc7:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc10:0Gc10:1Gc3:2Gc3:3Gc14:4][Gcnot:1:0Gc14:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc0:0Gc9:1Gc6:2Gc9:3Gc9:4][Gc0:0Gc8:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc7:0Gc9:1Gc3:2Gc9:3Gc9:4][Gc0:0Gc14:1Gc10:2Gc8:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc7:1Gc7:2Gc7:3Gc7:4]
[Gc6:0Gc6:1Gc3:2Gc12:3Gc3:4][Gc8:0Gc10:1Gc12:2Gc0:3Gc18:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc12:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc6:0Gc9:1Gc9:2Gc6:3Gc9:4][Gc14:0Gc10:1Gc14:2Gc14:3Gc14:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc19:2Gc7:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S1_5Q_B3_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gc12:1Gc0:2Gc14:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc14:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc2:2Gc9:3Gc14:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc14:0Gc14:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc2:2Gc2:3Gc6:4][Gc0:0Gc0:1Gc6:2Gc9:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc2:2Gc2:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc2:1Gc19:2Gc12:3Gc0:4][Gc3:0Gc6:1Gc0:2Gc6:3Gc0:4]
[Gc18:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc6:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc14:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc14:2Gc9:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc2:2Gc19:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc14:0Gc7:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc6:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc14:2Gc14:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc6:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc9:3Gc14:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc3:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc2:3Gc0:4][Gcnot:1:0Gc0:2Gc9:3Gc0:4][Gc12:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gcnot:1:4Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc19:3Gc2:4][Gc0:0Gc2:1Gc19:2Gc6:3Gc6:4][Gc0:0Gc3:1Gc3:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc14:3Gc12:4][Gcnot:1:0Gc0:2Gc9:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc2:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gc9:1Gc0:2Gc12:3Gc6:4][Gc9:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc14:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc19:4][Gcnot:1:0Gcnot:2:3Gc3:4][Gc2:0Gc19:1Gc14:2Gc7:3Gc0:4][Gc9:0Gc3:1Gc6:2Gc3:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc6:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc2:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc2:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc18:2Gc8:3Gc8:4][Gcnot:1:0Gc3:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc2:0Gc2:1Gc0:2Gc12:3Gc12:4][Gc9:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc3:3Gc14:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc2:1Gc2:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc6:2Gc3:3Gc6:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc14:0Gcnot:1:2Gc0:3Gc0:4][Gc3:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc9:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc0:2Gc18:3Gc22:4][Gc0:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc3:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc14:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc14:0Gcnot:1:4Gc0:2Gc12:3][Gc6:0Gcnot:1:2Gc0:3Gc14:4][Gc0:0Gc9:1Gc12:2Gc0:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc12:3Gc0:4]
[Gc18:0Gc8:1Gc8:2Gc22:3Gc22:4][Gc3:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc3:2Gc6:3][Gc0:0Gc7:1Gc0:2Gc0:3Gc3:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc6:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc14:1Gc14:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc6:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc3:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc14:2Gc14:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc2:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3Gc6:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc2:0Gc2:1Gc0:2Gc3:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc2:0Gc2:1Gc0:2Gc0:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc2:2Gc2:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc6:2Gc6:3Gc6:4][Gc2:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc12:1Gc0:2Gc14:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc14:1Gc9:2Gc0:3Gc0:4]
[Gc22:0Gc22:1Gc8:2Gc22:3Gc22:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc2:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc14:3Gc0:4][Gc0:0Gc14:1Gc14:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc6:0Gc12:1Gc0:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc19:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc9:3Gc0:4]
[Gc22:0Gc8:1Gc8:2Gc8:3Gc18:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc14:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc3:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc18:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc2:0Gc2:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:4Gc0:2Gc14:3][Gc0:0Gc12:1Gc0:2Gc9:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc18:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc18:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc2:1Gc19:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc3:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc22:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc14:0Gcnot:1:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc2:2Gc19:3Gc12:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc14:1Gc0:2Gc0:3Gc14:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gcnot:1:4Gc0:2Gc14:3][Gc6:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc14:1Gc0:2Gc0:3Gc3:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc22:4][Gcnot:1:0Gc0:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc14:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc3:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc2:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gcnot:1:4Gc0:2Gc14:3][Gc0:0Gc9:1Gc0:2Gc0:3Gc14:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc8:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc14:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc12:1Gc0:2Gc7:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc14:1Gc18:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc14:1Gc0:2Gc0:3Gc14:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc3:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc2:3Gc12:4][Gc0:0Gcnot:1:2Gc9:3Gc3:4][Gc0:0Gc12:1Gc2:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc6:2Gc0:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc2:3Gc0:4][Gc6:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc14:1Gc3:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc22:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc3:1Gc3:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc14:1Gc2:2Gc2:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc9:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc8:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc14:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc6:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc8:3Gc22:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc6:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc14:2Gc9:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc8:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc14:0Gc14:1Gc0:2Gc12:3Gc12:4][Gc9:0Gc3:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc2:2Gc2:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc9:3Gc0:4]
[Gc8:0Gc22:1Gc22:2Gc22:3Gc22:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc19:1Gc2:2Gc19:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc3:3Gc0:4]
[Gc8:0Gc8:1Gc8:2Gc22:3Gc22:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc2:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc8:0Gc8:1Gc22:2Gc8:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gcnot:1:4Gc0:2Gc18:3][Gc9:0Gcnot:1:2Gc9:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc18:1Gc18:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S2_2Q_B0_circuits_complete.txt <==
# Complete DRB circuits
[Gc5:0Gc3:1][Gc9:0Gc0:1][Gc1:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc11:1][Gc3:0Gc3:1][Gc9:0Gc6:1][Gc7:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc12:1][Gc3:0Gc0:1][Gc3:0Gc6:1][Gc7:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc5:0Gc0:1][Gc3:0Gc9:1][Gc1:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc11:1][Gc0:0Gc6:1][Gc12:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc11:1][Gc0:0Gc6:1][Gc6:0Gc9:1][Gc12:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc5:0Gc5:1][Gc0:0Gc9:1][Gc9:0Gc1:1][Gc1:0Gc0:1]
[Gc12:0Gc5:1]Gcnot:0:1[Gc12:0Gc16:1][Gc7:0Gc17:1][Gc8:0Gc4:1][Gc15:0Gc17:1][Gc7:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1]Gcnot:0:1[Gc0:0Gc1:1][Gc11:0Gc20:1][Gc17:0Gc7:1][Gc20:0Gc17:1][Gc9:0Gc6:1][Gc7:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc5:0Gc0:1][Gc16:0Gc20:1]Gcnot:0:1[Gc16:0Gc14:1][Gc4:0Gc6:1][Gc23:0Gc12:1][Gc6:0Gc9:1][Gc0:0Gc12:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc0:1][Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc9:1][Gc12:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc11:1][Gc0:0Gc3:1]Gcnot:0:1[Gc23:0Gc8:1][Gc22:0Gc11:1]Gcnot:0:1[Gc1:0Gc18:1][Gc6:0Gc9:1][Gc19:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc11:1][Gc6:0Gc6:1][Gc22:0Gc12:1]Gcnot:0:1[Gc5:0Gc13:1][Gc17:0Gc5:1]Gcnot:0:1[Gc0:0Gc6:1][Gc0:0Gc12:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc12:1][Gc0:0Gc9:1][Gc2:0Gc16:1][Gc2:0Gc12:1][Gc16:0Gc11:1][Gc1:0Gc16:1]Gcnot:0:1[Gc1:0Gc3:1][Gc0:0Gc1:1]
[Gc3:0Gc3:1][Gc6:0Gc23:1][Gc4:0Gc1:1][Gc3:0Gc11:1][Gc22:0Gc23:1][Gc1:0Gc6:1][Gc8:0Gc21:1][Gc22:0Gc5:1][Gc21:0Gc3:1][Gc16:0Gc6:1][Gc9:0Gc11:1][Gc1:0Gc9:1][Gc0:0Gc1:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc12:1][Gc3:0Gc9:1]Gcnot:0:1[Gc20:0Gc18:1]Gcnot:0:1[Gc13:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc20:1][Gc13:0Gc15:1][Gc23:0Gc23:1][Gc9:0Gc12:1][Gc1:0Gc0:1]
[Gc3:0Gc12:1][Gc11:0Gc12:1][Gc20:0Gc13:1][Gc9:0Gc15:1]Gcnot:0:1[Gc13:0Gc2:1][Gc23:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc10:1][Gc10:0Gc5:1][Gc12:0Gc3:1][Gc0:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc11:1][Gc9:0Gc6:1][Gc9:0Gc2:1][Gc3:0Gc11:1][Gc7:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc6:1][Gc17:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc0:0Gc14:1][Gc3:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc5:0Gc5:1][Gc9:0Gc9:1][Gc19:0Gc2:1][Gc5:0Gc11:1][Gc14:0Gc2:1][Gc3:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc21:0Gc9:1][Gc19:0Gc2:1]Gcnot:0:1[Gc5:0Gc13:1][Gc12:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc5:1][Gc9:0Gc0:1]Gcnot:0:1[Gc16:0Gc14:1][Gc22:0Gc8:1]Gcnot:0:1[Gc15:0Gc18:1][Gc23:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc22:1][Gc9:0Gc12:1][Gc1:0Gc0:1]
[Gc12:0Gc5:1][Gc0:0Gc9:1][Gc9:0Gc19:1][Gc18:0Gc6:1][Gc7:0Gc1:1][Gc21:0Gc10:1][Gc9:0Gc9:1][Gc12:0Gc19:1][Gc7:0Gc15:1][Gc4:0Gc2:1][Gc17:0Gc3:1]Gcnot:0:1[Gc3:0Gc0:1]
[Gc19:0Gc3:1][Gc9:0Gc0:1][Gc2:0Gc4:1][Gc22:0Gc15:1]Gcnot:0:1[Gc10:0Gc15:1][Gc4:0Gc2:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc13:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc1:1][Gc0:0Gc6:1][Gc8:0Gc14:1][Gc17:0Gc23:1][Gc14:0Gc1:1][Gc6:0Gc3:1][Gc7:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc12:1][Gc15:0Gc14:1][Gc0:0Gc17:1]Gcnot:0:1[Gc5:0Gc12:1][Gc22:0Gc18:1]Gcnot:0:1[Gc22:0Gc6:1]Gcnot:0:1[Gc8:0Gc21:1][Gc2:0Gc10:1][Gc17:0Gc12:1][Gc0:0Gc3:1]Gcnot:0:1[Gc15:0Gc13:1][Gc1:0Gc22:1][Gc9:0Gc9:1][Gc1:0Gc0:1]
[Gc12:0Gc0:1][Gc9:0Gc0:1][Gc14:0Gc1:1][Gc14:0Gc8:1][Gc7:0Gc8:1]Gcnot:0:1[Gc2:0Gc5:1]Gcnot:0:1[Gc19:0Gc13:1][Gc20:0Gc19:1][Gc5:0Gc11:1][Gc8:0Gc8:1][Gc22:0Gc4:1][Gc1:0Gc3:1][Gc9:0Gc0:1][Gc4:0Gc14:1][Gc17:0Gc21:1][Gc9:0Gc1:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc12:1][Gc3:0Gc0:1][Gc21:0Gc16:1][Gc18:0Gc8:1]Gcnot:0:1[Gc5:0Gc16:1][Gc9:0Gc13:1][Gc9:0Gc4:1][Gc23:0Gc15:1][Gc22:0Gc6:1][Gc10:0Gc16:1]Gcnot:0:1[Gc10:0Gc10:1][Gc4:0Gc6:1][Gc9:0Gc22:1]Gcnot:0:1[Gc7:0Gc19:1][Gc6:0Gc12:1][Gc7:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc12:1][Gc3:0Gc9:1][Gc11:0Gc13:1][Gc18:0Gc8:1][Gc8:0Gc11:1]Gcnot:0:1[Gc3:0Gc17:1][Gc1:0Gc23:1][Gc18:0Gc0:1][Gc4:0Gc19:1]Gcnot:0:1[Gc0:0Gc3:1]Gcnot:0:1[Gc21:0Gc1:1][Gc23:0Gc16:1]Gcnot:0:1[Gc7:0Gc20:1][Gc9:0Gc3:1][Gc7:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc5:1][Gc9:0Gc9:1][Gc19:0Gc17:1][Gc10:0Gc12:1][Gc17:0Gc22:1][Gc9:0Gc16:1]Gcnot:0:1[Gc0:0Gc0:1]Gcnot:0:1[Gc12:0Gc13:1][Gc3:0Gc11:1]Gcnot:0:1Gcnot:0:1[Gc16:0Gc5:1]Gcnot:0:1[Gc16:0Gc13:1][Gc12:0Gc0:1][Gc6:0Gc6:1][Gc7:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc11:1][Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc10:1][Gc9:0Gc11:1][Gc21:0Gc0:1][Gc4:0Gc18:1][Gc14:0Gc11:1][Gc8:0Gc7:1][Gc14:0Gc23:1]Gcnot:0:1[Gc12:0Gc11:1][Gc11:0Gc23:1][Gc2:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc3:1][Gc12:0Gc0:1]
[Gc3:0Gc0:1][Gc11:0Gc13:1][Gc17:0Gc12:1][Gc7:0Gc5:1][Gc16:0Gc23:1]Gcnot:0:1[Gc15:0Gc15:1][Gc5:0Gc5:1][Gc1:0Gc5:1][Gc2:0Gc9:1]Gcnot:0:1[Gc7:0Gc0:1][Gc18:0Gc12:1][Gc0:0Gc13:1]Gcnot:0:1[Gc8:0Gc23:1][Gc3:0Gc2:1][Gc9:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc12:1]
[Gc5:0Gc3:1][Gc5:0Gc6:1][Gc10:0Gc21:1][Gc3:0Gc7:1][Gc6:0Gc6:1]Gcnot:0:1[Gc17:0Gc2:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc13:1][Gc10:0Gc19:1][Gc15:0Gc10:1][Gc3:0Gc15:1][Gc13:0Gc1:1][Gc5:0Gc15:1][Gc19:0Gc21:1][Gc5:0Gc0:1][Gc12:0Gc19:1][Gc15:0Gc8:1][Gc8:0Gc23:1][Gc8:0Gc1:1][Gc6:0Gc6:1][Gc12:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc0:0Gc5:1][Gc0:0Gc9:1][Gc12:0Gc12:1][Gc16:0Gc8:1][Gc16:0Gc4:1][Gc6:0Gc17:1]Gcnot:0:1[Gc7:0Gc12:1][Gc5:0Gc8:1][Gc22:0Gc21:1]Gcnot:0:1[Gc7:0Gc23:1][Gc13:0Gc20:1][Gc19:0Gc17:1][Gc18:0Gc18:1][Gc11:0Gc22:1][Gc10:0Gc6:1][Gc3:0Gc9:1]Gcnot:0:1[Gc4:0Gc14:1][Gc4:0Gc2:1][Gc10:0Gc6:1][Gc9:0Gc0:1][Gc12:0Gc0:1]
[Gc0:0Gc3:1][Gc8:0Gc5:1]Gcnot:0:1[Gc20:0Gc15:1][Gc23:0Gc2:1][Gc11:0Gc19:1][Gc0:0Gc1:1]Gcnot:0:1[Gc18:0Gc18:1][Gc5:0Gc13:1][Gc15:0Gc13:1][Gc10:0Gc6:1][Gc23:0Gc14:1][Gc19:0Gc10:1][Gc14:0Gc10:1][Gc5:0Gc9:1][Gc2:0Gc15:1][Gc15:0Gc6:1]Gcnot:0:1[Gc21:0Gc19:1]Gcnot:0:1[Gc19:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc11:1][Gc3:0Gc3:1][Gc1:0Gc18:1][Gc7:0Gc5:1][Gc5:0Gc18:1][Gc20:0Gc19:1][Gc15:0Gc0:1][Gc8:0Gc10:1][Gc5:0Gc13:1]Gcnot:0:1[Gc14:0Gc17:1][Gc14:0Gc16:1][Gc15:0Gc3:1][Gc22:0Gc15:1][Gc7:0Gc23:1][Gc22:0Gc21:1][Gc15:0Gc17:1][Gc17:0Gc22:1][Gc13:0Gc7:1][Gc11:0Gc3:1]Gcnot:0:1[Gc8:0Gc2:1][Gc9:0Gc6:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc0:1][Gc3:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc8:1][Gc13:0Gc10:1][Gc16:0Gc4:1][Gc15:0Gc6:1][Gc6:0Gc8:1][Gc17:0Gc12:1][Gc10:0Gc0:1][Gc3:0Gc19:1][Gc4:0Gc17:1][Gc19:0Gc16:1][Gc18:0Gc19:1][Gc10:0Gc21:1][Gc4:0Gc2:1][Gc19:0Gc6:1]Gcnot:0:1[Gc19:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc9:1][Gc12:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc12:1][Gc6:0Gc9:1][Gc22:0Gc8:1][Gc8:0Gc8:1]Gcnot:0:1[Gc6:0Gc23:1][Gc21:0Gc1:1][Gc21:0Gc3:1][Gc1:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc6:1][Gc8:0Gc11:1][Gc17:0Gc10:1]Gcnot:0:1[Gc10:0Gc0:1]Gcnot:0:1[Gc4:0Gc20:1]Gcnot:0:1[Gc0:0Gc5:1][Gc16:0Gc3:1][Gc8:0Gc9:1][Gc9:0Gc12:1][Gc1:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc11:1][Gc0:0Gc3:1][Gc8:0Gc19:1][Gc2:0Gc7:1]Gcnot:0:1[Gc12:0Gc23:1][Gc19:0Gc18:1]Gcnot:0:1[Gc3:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc6:1][Gc22:0Gc17:1][Gc22:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc4:0Gc17:1][Gc18:0Gc6:1][Gc4:0Gc2:1][Gc5:0Gc3:1][Gc18:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc11:1][Gc0:0Gc12:1][Gc9:0Gc16:1][Gc3:0Gc9:1][Gc13:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc12:1][Gc6:0Gc9:1][Gc9:0Gc7:1][Gc2:0Gc20:1][Gc11:0Gc17:1][Gc5:0Gc3:1][Gc12:0Gc22:1]Gcnot:0:1[Gc12:0Gc8:1][Gc18:0Gc1:1][Gc17:0Gc0:1]Gcnot:0:1[Gc4:0Gc7:1][Gc18:0Gc13:1][Gc0:0Gc20:1][Gc21:0Gc13:1][Gc13:0Gc9:1][Gc20:0Gc16:1]Gcnot:0:1[Gc12:0Gc2:1][Gc17:0Gc8:1][Gc15:0Gc14:1][Gc15:0Gc2:1][Gc14:0Gc3:1][Gc2:0Gc5:1][Gc23:0Gc0:1]Gcnot:0:1[Gc3:0Gc6:1][Gc12:0Gc1:1]
[Gc17:0Gc17:1][Gc23:0Gc3:1][Gc21:0Gc22:1][Gc17:0Gc0:1][Gc4:0Gc12:1][Gc13:0Gc16:1]Gcnot:0:1[Gc17:0Gc12:1][Gc1:0Gc9:1]Gcnot:0:1[Gc13:0Gc22:1][Gc20:0Gc2:1][Gc13:0Gc7:1][Gc16:0Gc10:1][Gc8:0Gc6:1][Gc20:0Gc9:1][Gc2:0Gc9:1][Gc2:0Gc11:1][Gc19:0Gc16:1][Gc23:0Gc19:1][Gc21:0Gc2:1][Gc6:0Gc9:1]Gcnot:0:1[Gc20:0Gc13:1]Gcnot:0:1[Gc3:0Gc0:1]
[Gc5:0Gc0:1]Gcnot:0:1[Gc20:0Gc12:1][Gc8:0Gc8:1][Gc8:0Gc4:1][Gc15:0Gc23:1][Gc12:0Gc19:1][Gc17:0Gc5:1]Gcnot:0:1[Gc19:0Gc14:1][Gc9:0Gc14:1]Gcnot:0:1[Gc9:0Gc19:1][Gc12:0Gc23:1][Gc12:0Gc6:1]Gcnot:0:1[Gc19:0Gc17:1][Gc17:0Gc12:1][Gc18:0Gc8:1][Gc22:0Gc15:1]Gcnot:0:1[Gc12:0Gc22:1][Gc17:0Gc1:1]Gcnot:0:1[Gc7:0Gc1:1]Gcnot:0:1[Gc6:0Gc3:1][Gc12:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc12:1][Gc15:0Gc23:1][Gc20:0Gc2:1][Gc20:0Gc10:1][Gc12:0Gc16:1][Gc6:0Gc13:1][Gc7:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc4:1]Gcnot:0:1[Gc18:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc4:1][Gc13:0Gc13:1][Gc21:0Gc4:1][Gc15:0Gc17:1][Gc22:0Gc18:1][Gc12:0Gc6:1][Gc3:0Gc1:1][Gc12:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc0:1][Gc3:0Gc0:1][Gc5:0Gc0:1][Gc11:0Gc0:1][Gc0:0Gc11:1][Gc6:0Gc0:1]Gcnot:0:1[Gc6:0Gc2:1][Gc1:0Gc21:1][Gc12:0Gc2:1][Gc4:0Gc17:1]Gcnot:0:1[Gc20:0Gc5:1][Gc16:0Gc23:1][Gc0:0Gc1:1]Gcnot:0:1[Gc17:0Gc18:1][Gc2:0Gc3:1][Gc15:0Gc15:1][Gc12:0Gc22:1][Gc3:0Gc18:1][Gc4:0Gc5:1]Gcnot:0:1[Gc8:0Gc0:1][Gc20:0Gc2:1][Gc21:0Gc20:1][Gc6:0Gc7:1][Gc12:0Gc3:1][Gc0:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc5:1][Gc0:0Gc9:1]Gcnot:0:1[Gc16:0Gc0:1][Gc18:0Gc20:1][Gc4:0Gc3:1]Gcnot:0:1[Gc18:0Gc17:1][Gc6:0Gc20:1]Gcnot:0:1[Gc11:0Gc12:1][Gc12:0Gc18:1][Gc10:0Gc9:1][Gc4:0Gc16:1][Gc1:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc14:0Gc20:1][Gc19:0Gc15:1][Gc20:0Gc5:1][Gc23:0Gc1:1][Gc4:0Gc18:1][Gc2:0Gc23:1][Gc21:0Gc20:1][Gc16:0Gc12:1][Gc18:0Gc1:1]Gcnot:0:1[Gc0:0Gc9:1][Gc0:0Gc1:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc0:1][Gc6:0Gc0:1]Gcnot:0:1[Gc11:0Gc17:1][Gc5:0Gc8:1][Gc2:0Gc16:1]Gcnot:0:1[Gc7:0Gc3:1][Gc3:0Gc7:1][Gc20:0Gc0:1][Gc17:0Gc14:1]Gcnot:0:1[Gc1:0Gc0:1][Gc8:0Gc4:1][Gc6:0Gc0:1]Gcnot:0:1[Gc11:0Gc2:1]Gcnot:0:1[Gc21:0Gc2:1][Gc1:0Gc21:1][Gc6:0Gc2:1]Gcnot:0:1[Gc11:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc21:0Gc1:1]Gcnot:0:1[Gc1:0Gc19:1]Gcnot:0:1[Gc9:0Gc22:1][Gc18:0Gc14:1][Gc23:0Gc1:1]
[Gc12:0Gc3:1][Gc9:0Gc0:1][Gc16:0Gc6:1]Gcnot:0:1[Gc10:0Gc22:1][Gc15:0Gc21:1][Gc1:0Gc1:1][Gc13:0Gc1:1][Gc3:0Gc12:1][Gc14:0Gc3:1][Gc16:0Gc23:1][Gc21:0Gc18:1][Gc22:0Gc2:1][Gc20:0Gc19:1]Gcnot:0:1[Gc23:0Gc5:1][Gc18:0Gc14:1][Gc5:0Gc14:1][Gc5:0Gc20:1]Gcnot:0:1[Gc6:0Gc17:1][Gc2:0Gc14:1][Gc4:0Gc2:1]Gcnot:0:1[Gc0:0Gc2:1][Gc14:0Gc14:1][Gc3:0Gc13:1]Gcnot:0:1[Gc11:0Gc14:1][Gc21:0Gc23:1][Gc18:0Gc3:1][Gc20:0Gc4:1][Gc9:0Gc6:1][Gc1:0Gc1:1]
[Gc12:0Gc0:1][Gc9:0Gc0:1][Gc1:0Gc18:1][Gc17:0Gc1:1][Gc3:0Gc16:1][Gc16:0Gc22:1][Gc22:0Gc14:1][Gc2:0Gc23:1][Gc23:0Gc1:1][Gc18:0Gc12:1][Gc5:0Gc14:1][Gc8:0Gc16:1]Gcnot:0:1[Gc22:0Gc4:1]Gcnot:0:1[Gc19:0Gc15:1][Gc13:0Gc4:1][Gc7:0Gc1:1]Gcnot:0:1[Gc13:0Gc18:1][Gc9:0Gc0:1]Gcnot:0:1[Gc5:0Gc8:1][Gc21:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc2:1][Gc19:0Gc8:1][Gc20:0Gc8:1][Gc23:0Gc1:1][Gc21:0Gc16:1][Gc17:0Gc14:1][Gc9:0Gc7:1][Gc12:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc0:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc0:1][Gc4:0Gc15:1][Gc12:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc23:1]Gcnot:0:1[Gc18:0Gc1:1][Gc6:0Gc6:1][Gc9:0Gc12:1][Gc20:0Gc18:1]Gcnot:0:1[Gc23:0Gc2:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc3:1][Gc19:0Gc1:1][Gc0:0Gc10:1]Gcnot:0:1[Gc21:0Gc6:1][Gc15:0Gc3:1][Gc9:0Gc20:1][Gc5:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc0:0Gc4:1]Gcnot:0:1[Gc6:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc0:1][Gc20:0Gc11:1][Gc22:0Gc10:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc18:1][Gc9:0Gc1:1][Gc2:0Gc2:1][Gc10:0Gc17:1][Gc12:0Gc18:1][Gc10:0Gc22:1]Gcnot:0:1[Gc18:0Gc13:1][Gc4:0Gc9:1][Gc12:0Gc3:1][Gc17:0Gc19:1]Gcnot:0:1[Gc1:0Gc2:1][Gc0:0Gc8:1][Gc21:0Gc0:1][Gc8:0Gc7:1]Gcnot:0:1[Gc22:0Gc5:1][Gc11:0Gc19:1][Gc10:0Gc6:1][Gc21:0Gc11:1]Gcnot:0:1[Gc14:0Gc3:1][Gc3:0Gc18:1][Gc16:0Gc22:1][Gc10:0Gc23:1][Gc9:0Gc9:1][Gc7:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc5:1][Gc9:0Gc9:1][Gc9:0Gc3:1][Gc2:0Gc19:1][Gc9:0Gc10:1][Gc3:0Gc6:1][Gc14:0Gc8:1]Gcnot:0:1[Gc3:0Gc18:1][Gc11:0Gc9:1][Gc4:0Gc14:1][Gc9:0Gc12:1][Gc12:0Gc19:1][Gc4:0Gc19:1][Gc22:0Gc9:1][Gc22:0Gc4:1][Gc17:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc11:1][Gc4:0Gc4:1]Gcnot:0:1[Gc19:0Gc19:1][Gc19:0Gc7:1][Gc12:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc20:1]Gcnot:0:1[Gc14:0Gc5:1][Gc23:0Gc12:1][Gc13:0Gc6:1][Gc0:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc0:1]Gcnot:0:1[Gc15:0Gc19:1][Gc9:0Gc13:1]Gcnot:0:1[Gc6:0Gc18:1][Gc23:0Gc7:1][Gc17:0Gc10:1][Gc21:0Gc16:1][Gc9:0Gc15:1][Gc12:0Gc6:1]Gcnot:0:1[Gc21:0Gc1:1][Gc2:0Gc7:1][Gc3:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc10:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc17:1][Gc4:0Gc11:1][Gc23:0Gc19:1][Gc7:0Gc23:1]Gcnot:0:1[Gc9:0Gc6:1][Gc10:0Gc9:1][Gc4:0Gc6:1]Gcnot:0:1[Gc20:0Gc0:1][Gc11:0Gc17:1][Gc0:0Gc12:1]


==> anc/experiments/circuits/S2_2Q_B0_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
Gcnot:0:1[Gc12:0Gc16:1][Gc7:0Gc17:1][Gc8:0Gc4:1][Gc15:0Gc17:1]
Gcnot:0:1[Gc0:0Gc1:1][Gc11:0Gc20:1][Gc17:0Gc7:1][Gc20:0Gc17:1]
[Gc16:0Gc20:1]Gcnot:0:1[Gc16:0Gc14:1][Gc4:0Gc6:1][Gc23:0Gc12:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc23:0Gc8:1][Gc22:0Gc11:1]Gcnot:0:1[Gc1:0Gc18:1]
[Gc22:0Gc12:1]Gcnot:0:1[Gc5:0Gc13:1][Gc17:0Gc5:1]Gcnot:0:1
[Gc2:0Gc16:1][Gc2:0Gc12:1][Gc16:0Gc11:1][Gc1:0Gc16:1]Gcnot:0:1
[Gc6:0Gc23:1][Gc4:0Gc1:1][Gc3:0Gc11:1][Gc22:0Gc23:1][Gc1:0Gc6:1][Gc8:0Gc21:1][Gc22:0Gc5:1][Gc21:0Gc3:1][Gc16:0Gc6:1][Gc9:0Gc11:1]
Gcnot:0:1[Gc20:0Gc18:1]Gcnot:0:1[Gc13:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc20:1][Gc13:0Gc15:1][Gc23:0Gc23:1]
[Gc11:0Gc12:1][Gc20:0Gc13:1][Gc9:0Gc15:1]Gcnot:0:1[Gc13:0Gc2:1][Gc23:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc10:1][Gc10:0Gc5:1]
[Gc9:0Gc2:1][Gc3:0Gc11:1][Gc7:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc6:1][Gc17:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc0:0Gc14:1]
[Gc19:0Gc2:1][Gc5:0Gc11:1][Gc14:0Gc2:1][Gc3:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc21:0Gc9:1][Gc19:0Gc2:1]Gcnot:0:1[Gc5:0Gc13:1]
Gcnot:0:1[Gc16:0Gc14:1][Gc22:0Gc8:1]Gcnot:0:1[Gc15:0Gc18:1][Gc23:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc22:1]
[Gc9:0Gc19:1][Gc18:0Gc6:1][Gc7:0Gc1:1][Gc21:0Gc10:1][Gc9:0Gc9:1][Gc12:0Gc19:1][Gc7:0Gc15:1][Gc4:0Gc2:1][Gc17:0Gc3:1]Gcnot:0:1
[Gc2:0Gc4:1][Gc22:0Gc15:1]Gcnot:0:1[Gc10:0Gc15:1][Gc4:0Gc2:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc13:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc1:1][Gc0:0Gc6:1][Gc8:0Gc14:1][Gc17:0Gc23:1][Gc14:0Gc1:1]
[Gc15:0Gc14:1][Gc0:0Gc17:1]Gcnot:0:1[Gc5:0Gc12:1][Gc22:0Gc18:1]Gcnot:0:1[Gc22:0Gc6:1]Gcnot:0:1[Gc8:0Gc21:1][Gc2:0Gc10:1][Gc17:0Gc12:1][Gc0:0Gc3:1]Gcnot:0:1[Gc15:0Gc13:1][Gc1:0Gc22:1]
[Gc14:0Gc1:1][Gc14:0Gc8:1][Gc7:0Gc8:1]Gcnot:0:1[Gc2:0Gc5:1]Gcnot:0:1[Gc19:0Gc13:1][Gc20:0Gc19:1][Gc5:0Gc11:1][Gc8:0Gc8:1][Gc22:0Gc4:1][Gc1:0Gc3:1][Gc9:0Gc0:1][Gc4:0Gc14:1][Gc17:0Gc21:1]
[Gc21:0Gc16:1][Gc18:0Gc8:1]Gcnot:0:1[Gc5:0Gc16:1][Gc9:0Gc13:1][Gc9:0Gc4:1][Gc23:0Gc15:1][Gc22:0Gc6:1][Gc10:0Gc16:1]Gcnot:0:1[Gc10:0Gc10:1][Gc4:0Gc6:1][Gc9:0Gc22:1]Gcnot:0:1[Gc7:0Gc19:1]
[Gc11:0Gc13:1][Gc18:0Gc8:1][Gc8:0Gc11:1]Gcnot:0:1[Gc3:0Gc17:1][Gc1:0Gc23:1][Gc18:0Gc0:1][Gc4:0Gc19:1]Gcnot:0:1[Gc0:0Gc3:1]Gcnot:0:1[Gc21:0Gc1:1][Gc23:0Gc16:1]Gcnot:0:1[Gc7:0Gc20:1]
[Gc19:0Gc17:1][Gc10:0Gc12:1][Gc17:0Gc22:1][Gc9:0Gc16:1]Gcnot:0:1[Gc0:0Gc0:1]Gcnot:0:1[Gc12:0Gc13:1][Gc3:0Gc11:1]Gcnot:0:1Gcnot:0:1[Gc16:0Gc5:1]Gcnot:0:1[Gc16:0Gc13:1][Gc12:0Gc0:1]
Gcnot:0:1Gcnot:0:1[Gc23:0Gc10:1][Gc9:0Gc11:1][Gc21:0Gc0:1][Gc4:0Gc18:1][Gc14:0Gc11:1][Gc8:0Gc7:1][Gc14:0Gc23:1]Gcnot:0:1[Gc12:0Gc11:1][Gc11:0Gc23:1][Gc2:0Gc7:1]Gcnot:0:1Gcnot:0:1
[Gc11:0Gc13:1][Gc17:0Gc12:1][Gc7:0Gc5:1][Gc16:0Gc23:1]Gcnot:0:1[Gc15:0Gc15:1][Gc5:0Gc5:1][Gc1:0Gc5:1][Gc2:0Gc9:1]Gcnot:0:1[Gc7:0Gc0:1][Gc18:0Gc12:1][Gc0:0Gc13:1]Gcnot:0:1[Gc8:0Gc23:1][Gc3:0Gc2:1][Gc9:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc5:0Gc6:1][Gc10:0Gc21:1][Gc3:0Gc7:1][Gc6:0Gc6:1]Gcnot:0:1[Gc17:0Gc2:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc13:1][Gc10:0Gc19:1][Gc15:0Gc10:1][Gc3:0Gc15:1][Gc13:0Gc1:1][Gc5:0Gc15:1][Gc19:0Gc21:1][Gc5:0Gc0:1][Gc12:0Gc19:1][Gc15:0Gc8:1][Gc8:0Gc23:1][Gc8:0Gc1:1]
[Gc12:0Gc12:1][Gc16:0Gc8:1][Gc16:0Gc4:1][Gc6:0Gc17:1]Gcnot:0:1[Gc7:0Gc12:1][Gc5:0Gc8:1][Gc22:0Gc21:1]Gcnot:0:1[Gc7:0Gc23:1][Gc13:0Gc20:1][Gc19:0Gc17:1][Gc18:0Gc18:1][Gc11:0Gc22:1][Gc10:0Gc6:1][Gc3:0Gc9:1]Gcnot:0:1[Gc4:0Gc14:1][Gc4:0Gc2:1][Gc10:0Gc6:1]
[Gc8:0Gc5:1]Gcnot:0:1[Gc20:0Gc15:1][Gc23:0Gc2:1][Gc11:0Gc19:1][Gc0:0Gc1:1]Gcnot:0:1[Gc18:0Gc18:1][Gc5:0Gc13:1][Gc15:0Gc13:1][Gc10:0Gc6:1][Gc23:0Gc14:1][Gc19:0Gc10:1][Gc14:0Gc10:1][Gc5:0Gc9:1][Gc2:0Gc15:1][Gc15:0Gc6:1]Gcnot:0:1[Gc21:0Gc19:1]Gcnot:0:1
[Gc1:0Gc18:1][Gc7:0Gc5:1][Gc5:0Gc18:1][Gc20:0Gc19:1][Gc15:0Gc0:1][Gc8:0Gc10:1][Gc5:0Gc13:1]Gcnot:0:1[Gc14:0Gc17:1][Gc14:0Gc16:1][Gc15:0Gc3:1][Gc22:0Gc15:1][Gc7:0Gc23:1][Gc22:0Gc21:1][Gc15:0Gc17:1][Gc17:0Gc22:1][Gc13:0Gc7:1][Gc11:0Gc3:1]Gcnot:0:1[Gc8:0Gc2:1]
Gcnot:0:1Gcnot:0:1[Gc13:0Gc8:1][Gc13:0Gc10:1][Gc16:0Gc4:1][Gc15:0Gc6:1][Gc6:0Gc8:1][Gc17:0Gc12:1][Gc10:0Gc0:1][Gc3:0Gc19:1][Gc4:0Gc17:1][Gc19:0Gc16:1][Gc18:0Gc19:1][Gc10:0Gc21:1][Gc4:0Gc2:1][Gc19:0Gc6:1]Gcnot:0:1[Gc19:0Gc6:1]Gcnot:0:1Gcnot:0:1
[Gc22:0Gc8:1][Gc8:0Gc8:1]Gcnot:0:1[Gc6:0Gc23:1][Gc21:0Gc1:1][Gc21:0Gc3:1][Gc1:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc6:1][Gc8:0Gc11:1][Gc17:0Gc10:1]Gcnot:0:1[Gc10:0Gc0:1]Gcnot:0:1[Gc4:0Gc20:1]Gcnot:0:1[Gc0:0Gc5:1][Gc16:0Gc3:1][Gc8:0Gc9:1]
[Gc8:0Gc19:1][Gc2:0Gc7:1]Gcnot:0:1[Gc12:0Gc23:1][Gc19:0Gc18:1]Gcnot:0:1[Gc3:0Gc10:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc1:0Gc6:1][Gc22:0Gc17:1][Gc22:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc4:0Gc17:1][Gc18:0Gc6:1][Gc4:0Gc2:1][Gc5:0Gc3:1][Gc18:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc11:1][Gc0:0Gc12:1][Gc9:0Gc16:1]
[Gc9:0Gc7:1][Gc2:0Gc20:1][Gc11:0Gc17:1][Gc5:0Gc3:1][Gc12:0Gc22:1]Gcnot:0:1[Gc12:0Gc8:1][Gc18:0Gc1:1][Gc17:0Gc0:1]Gcnot:0:1[Gc4:0Gc7:1][Gc18:0Gc13:1][Gc0:0Gc20:1][Gc21:0Gc13:1][Gc13:0Gc9:1][Gc20:0Gc16:1]Gcnot:0:1[Gc12:0Gc2:1][Gc17:0Gc8:1][Gc15:0Gc14:1][Gc15:0Gc2:1][Gc14:0Gc3:1][Gc2:0Gc5:1][Gc23:0Gc0:1]Gcnot:0:1
[Gc17:0Gc17:1][Gc23:0Gc3:1][Gc21:0Gc22:1][Gc17:0Gc0:1][Gc4:0Gc12:1][Gc13:0Gc16:1]Gcnot:0:1[Gc17:0Gc12:1][Gc1:0Gc9:1]Gcnot:0:1[Gc13:0Gc22:1][Gc20:0Gc2:1][Gc13:0Gc7:1][Gc16:0Gc10:1][Gc8:0Gc6:1][Gc20:0Gc9:1][Gc2:0Gc9:1][Gc2:0Gc11:1][Gc19:0Gc16:1][Gc23:0Gc19:1][Gc21:0Gc2:1][Gc6:0Gc9:1]Gcnot:0:1[Gc20:0Gc13:1]Gcnot:0:1
Gcnot:0:1[Gc20:0Gc12:1][Gc8:0Gc8:1][Gc8:0Gc4:1][Gc15:0Gc23:1][Gc12:0Gc19:1][Gc17:0Gc5:1]Gcnot:0:1[Gc19:0Gc14:1][Gc9:0Gc14:1]Gcnot:0:1[Gc9:0Gc19:1][Gc12:0Gc23:1][Gc12:0Gc6:1]Gcnot:0:1[Gc19:0Gc17:1][Gc17:0Gc12:1][Gc18:0Gc8:1][Gc22:0Gc15:1]Gcnot:0:1[Gc12:0Gc22:1][Gc17:0Gc1:1]Gcnot:0:1[Gc7:0Gc1:1]Gcnot:0:1
[Gc15:0Gc23:1][Gc20:0Gc2:1][Gc20:0Gc10:1][Gc12:0Gc16:1][Gc6:0Gc13:1][Gc7:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc13:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc4:1]Gcnot:0:1[Gc18:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc18:0Gc4:1][Gc13:0Gc13:1][Gc21:0Gc4:1][Gc15:0Gc17:1][Gc22:0Gc18:1][Gc12:0Gc6:1]
[Gc5:0Gc0:1][Gc11:0Gc0:1][Gc0:0Gc11:1][Gc6:0Gc0:1]Gcnot:0:1[Gc6:0Gc2:1][Gc1:0Gc21:1][Gc12:0Gc2:1][Gc4:0Gc17:1]Gcnot:0:1[Gc20:0Gc5:1][Gc16:0Gc23:1][Gc0:0Gc1:1]Gcnot:0:1[Gc17:0Gc18:1][Gc2:0Gc3:1][Gc15:0Gc15:1][Gc12:0Gc22:1][Gc3:0Gc18:1][Gc4:0Gc5:1]Gcnot:0:1[Gc8:0Gc0:1][Gc20:0Gc2:1][Gc21:0Gc20:1][Gc6:0Gc7:1]
Gcnot:0:1[Gc16:0Gc0:1][Gc18:0Gc20:1][Gc4:0Gc3:1]Gcnot:0:1[Gc18:0Gc17:1][Gc6:0Gc20:1]Gcnot:0:1[Gc11:0Gc12:1][Gc12:0Gc18:1][Gc10:0Gc9:1][Gc4:0Gc16:1][Gc1:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc14:0Gc20:1][Gc19:0Gc15:1][Gc20:0Gc5:1][Gc23:0Gc1:1][Gc4:0Gc18:1][Gc2:0Gc23:1][Gc21:0Gc20:1][Gc16:0Gc12:1][Gc18:0Gc1:1]Gcnot:0:1
Gcnot:0:1[Gc11:0Gc17:1][Gc5:0Gc8:1][Gc2:0Gc16:1]Gcnot:0:1[Gc7:0Gc3:1][Gc3:0Gc7:1][Gc20:0Gc0:1][Gc17:0Gc14:1]Gcnot:0:1[Gc1:0Gc0:1][Gc8:0Gc4:1][Gc6:0Gc0:1]Gcnot:0:1[Gc11:0Gc2:1]Gcnot:0:1[Gc21:0Gc2:1][Gc1:0Gc21:1][Gc6:0Gc2:1]Gcnot:0:1[Gc11:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc21:0Gc1:1]Gcnot:0:1[Gc1:0Gc19:1]Gcnot:0:1[Gc9:0Gc22:1][Gc18:0Gc14:1][Gc23:0Gc1:1]
[Gc16:0Gc6:1]Gcnot:0:1[Gc10:0Gc22:1][Gc15:0Gc21:1][Gc1:0Gc1:1][Gc13:0Gc1:1][Gc3:0Gc12:1][Gc14:0Gc3:1][Gc16:0Gc23:1][Gc21:0Gc18:1][Gc22:0Gc2:1][Gc20:0Gc19:1]Gcnot:0:1[Gc23:0Gc5:1][Gc18:0Gc14:1][Gc5:0Gc14:1][Gc5:0Gc20:1]Gcnot:0:1[Gc6:0Gc17:1][Gc2:0Gc14:1][Gc4:0Gc2:1]Gcnot:0:1[Gc0:0Gc2:1][Gc14:0Gc14:1][Gc3:0Gc13:1]Gcnot:0:1[Gc11:0Gc14:1][Gc21:0Gc23:1][Gc18:0Gc3:1][Gc20:0Gc4:1]
[Gc1:0Gc18:1][Gc17:0Gc1:1][Gc3:0Gc16:1][Gc16:0Gc22:1][Gc22:0Gc14:1][Gc2:0Gc23:1][Gc23:0Gc1:1][Gc18:0Gc12:1][Gc5:0Gc14:1][Gc8:0Gc16:1]Gcnot:0:1[Gc22:0Gc4:1]Gcnot:0:1[Gc19:0Gc15:1][Gc13:0Gc4:1][Gc7:0Gc1:1]Gcnot:0:1[Gc13:0Gc18:1][Gc9:0Gc0:1]Gcnot:0:1[Gc5:0Gc8:1][Gc21:0Gc14:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc2:1][Gc19:0Gc8:1][Gc20:0Gc8:1][Gc23:0Gc1:1][Gc21:0Gc16:1][Gc17:0Gc14:1]
Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc0:1][Gc4:0Gc15:1][Gc12:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc23:1]Gcnot:0:1[Gc18:0Gc1:1][Gc6:0Gc6:1][Gc9:0Gc12:1][Gc20:0Gc18:1]Gcnot:0:1[Gc23:0Gc2:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc3:1][Gc19:0Gc1:1][Gc0:0Gc10:1]Gcnot:0:1[Gc21:0Gc6:1][Gc15:0Gc3:1][Gc9:0Gc20:1][Gc5:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc0:0Gc4:1]Gcnot:0:1
[Gc20:0Gc11:1][Gc22:0Gc10:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc18:1][Gc9:0Gc1:1][Gc2:0Gc2:1][Gc10:0Gc17:1][Gc12:0Gc18:1][Gc10:0Gc22:1]Gcnot:0:1[Gc18:0Gc13:1][Gc4:0Gc9:1][Gc12:0Gc3:1][Gc17:0Gc19:1]Gcnot:0:1[Gc1:0Gc2:1][Gc0:0Gc8:1][Gc21:0Gc0:1][Gc8:0Gc7:1]Gcnot:0:1[Gc22:0Gc5:1][Gc11:0Gc19:1][Gc10:0Gc6:1][Gc21:0Gc11:1]Gcnot:0:1[Gc14:0Gc3:1][Gc3:0Gc18:1][Gc16:0Gc22:1][Gc10:0Gc23:1]
[Gc9:0Gc3:1][Gc2:0Gc19:1][Gc9:0Gc10:1][Gc3:0Gc6:1][Gc14:0Gc8:1]Gcnot:0:1[Gc3:0Gc18:1][Gc11:0Gc9:1][Gc4:0Gc14:1][Gc9:0Gc12:1][Gc12:0Gc19:1][Gc4:0Gc19:1][Gc22:0Gc9:1][Gc22:0Gc4:1][Gc17:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc11:1][Gc4:0Gc4:1]Gcnot:0:1[Gc19:0Gc19:1][Gc19:0Gc7:1][Gc12:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc20:1]Gcnot:0:1[Gc14:0Gc5:1][Gc23:0Gc12:1]
Gcnot:0:1[Gc15:0Gc19:1][Gc9:0Gc13:1]Gcnot:0:1[Gc6:0Gc18:1][Gc23:0Gc7:1][Gc17:0Gc10:1][Gc21:0Gc16:1][Gc9:0Gc15:1][Gc12:0Gc6:1]Gcnot:0:1[Gc21:0Gc1:1][Gc2:0Gc7:1][Gc3:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc10:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc17:1][Gc4:0Gc11:1][Gc23:0Gc19:1][Gc7:0Gc23:1]Gcnot:0:1[Gc9:0Gc6:1][Gc10:0Gc9:1][Gc4:0Gc6:1]Gcnot:0:1[Gc20:0Gc0:1][Gc11:0Gc17:1]


==> anc/experiments/circuits/S2_2Q_B0_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc1:0Gc3:1]
[Gc9:0Gc6:1][Gc7:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc6:1][Gc7:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc9:1][Gc1:0Gc0:1]
[Gc12:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc9:1][Gc12:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc1:1][Gc1:0Gc0:1]
[Gc7:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc6:1][Gc7:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc9:1][Gc0:0Gc12:1]
[Gc6:0Gc9:1][Gc12:0Gc0:1]
[Gc6:0Gc9:1][Gc19:0Gc0:1]
[Gc0:0Gc6:1][Gc0:0Gc12:1]
[Gc1:0Gc3:1][Gc0:0Gc1:1]
[Gc1:0Gc9:1][Gc0:0Gc1:1]
[Gc9:0Gc12:1][Gc1:0Gc0:1]
[Gc12:0Gc3:1][Gc0:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc12:1][Gc1:0Gc0:1]
[Gc3:0Gc0:1]
[Gc6:0Gc3:1][Gc7:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc9:1][Gc1:0Gc0:1]
[Gc9:0Gc1:1]
[Gc6:0Gc12:1][Gc7:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc3:1][Gc7:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc6:1][Gc7:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc3:1][Gc12:0Gc0:1]
[Gc1:0Gc12:1]
[Gc6:0Gc6:1][Gc12:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc0:1][Gc12:0Gc0:1]
[Gc19:0Gc3:1]
[Gc9:0Gc6:1]
[Gc9:0Gc9:1][Gc12:0Gc0:1]
[Gc9:0Gc12:1][Gc1:0Gc0:1]
[Gc3:0Gc9:1][Gc13:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc6:1][Gc12:0Gc1:1]
[Gc3:0Gc0:1]
[Gc6:0Gc3:1][Gc12:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc1:1][Gc12:0Gc0:1]
[Gc12:0Gc3:1][Gc0:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc0:0Gc9:1][Gc0:0Gc1:1]
{}
[Gc9:0Gc6:1][Gc1:0Gc1:1]
[Gc9:0Gc7:1][Gc12:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc9:1][Gc7:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc6:1][Gc0:0Gc7:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc0:0Gc12:1]


==> anc/experiments/circuits/S2_2Q_B0_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc5:0Gc3:1][Gc9:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc11:1][Gc3:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc12:1][Gc3:0Gc0:1]
[Gc5:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc11:1][Gc0:0Gc6:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc11:1][Gc0:0Gc6:1]
[Gc5:0Gc5:1][Gc0:0Gc9:1]
[Gc12:0Gc5:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1]
[Gc5:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc0:1][Gc3:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc11:1][Gc0:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc11:1][Gc6:0Gc6:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc12:1][Gc0:0Gc9:1]
[Gc3:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc12:1][Gc3:0Gc9:1]
[Gc3:0Gc12:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc11:1][Gc9:0Gc6:1]
[Gc5:0Gc5:1][Gc9:0Gc9:1]
[Gc12:0Gc5:1][Gc9:0Gc0:1]
[Gc12:0Gc5:1][Gc0:0Gc9:1]
[Gc19:0Gc3:1][Gc9:0Gc0:1]
[Gc12:0Gc12:1]
[Gc12:0Gc0:1][Gc9:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc12:1][Gc3:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc12:1][Gc3:0Gc9:1]
[Gc12:0Gc5:1][Gc9:0Gc9:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc11:1][Gc3:0Gc3:1]
[Gc3:0Gc0:1]
[Gc5:0Gc3:1]
[Gc0:0Gc5:1][Gc0:0Gc9:1]
[Gc0:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc11:1][Gc3:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc0:1][Gc3:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc12:1][Gc6:0Gc9:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc11:1][Gc0:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc12:1][Gc6:0Gc9:1]
{}
[Gc5:0Gc0:1]
[Gc12:0Gc12:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc0:1][Gc3:0Gc0:1]
[Gc12:0Gc5:1][Gc0:0Gc9:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc11:0Gc0:1][Gc6:0Gc0:1]
[Gc12:0Gc3:1][Gc9:0Gc0:1]
[Gc12:0Gc0:1][Gc9:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc0:1][Gc0:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc0:1]
[Gc12:0Gc5:1][Gc9:0Gc9:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc0:1]


==> anc/experiments/circuits/S2_2Q_B1_circuits_complete.txt <==
# Complete DRB circuits
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc0:1][Gc1:0Gc3:1][Gc0:0Gc1:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc5:0Gc5:1][Gc9:0Gc9:1][Gc1:0Gc1:1]
[Gc3:0Gc5:1][Gc6:0Gc3:1][Gc0:0Gc16:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc9:1][Gc9:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc5:0Gc18:1][Gc9:0Gc3:1][Gc1:0Gc18:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc3:1][Gc1:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc0:0Gc5:1][Gc0:0Gc9:1][Gc0:0Gc1:1]
[Gc18:0Gc5:1][Gc3:0Gc0:1]Gcnot:0:1[Gc4:0Gc13:1][Gc21:0Gc16:1][Gc18:0Gc21:1][Gc23:0Gc21:1][Gc13:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc18:0Gc18:1][Gc6:0Gc6:1][Gc13:0Gc3:1][Gc22:0Gc5:1][Gc16:0Gc14:1][Gc2:0Gc15:1][Gc8:0Gc21:1][Gc1:0Gc9:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc0:1][Gc18:0Gc18:1][Gc21:0Gc12:1][Gc11:0Gc19:1][Gc6:0Gc3:1]Gcnot:0:1[Gc3:0Gc6:1][Gc1:0Gc1:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc7:1][Gc13:0Gc19:1][Gc11:0Gc22:1][Gc11:0Gc20:1][Gc23:0Gc9:1][Gc6:0Gc6:1][Gc1:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc18:0Gc18:1][Gc3:0Gc6:1][Gc11:0Gc3:1][Gc11:0Gc12:1][Gc9:0Gc16:1][Gc16:0Gc17:1][Gc0:0Gc22:1][Gc3:0Gc9:1][Gc0:0Gc18:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc12:1][Gc3:0Gc9:1][Gc9:0Gc11:1]Gcnot:0:1[Gc10:0Gc21:1][Gc22:0Gc19:1][Gc2:0Gc19:1][Gc6:0Gc6:1][Gc18:0Gc1:1]
[Gc18:0Gc18:1][Gc3:0Gc3:1][Gc4:0Gc3:1][Gc23:0Gc23:1]Gcnot:0:1[Gc8:0Gc18:1][Gc17:0Gc19:1][Gc6:0Gc3:1][Gc1:0Gc1:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc18:1][Gc0:0Gc6:1][Gc12:0Gc17:1]Gcnot:0:1[Gc4:0Gc20:1][Gc16:0Gc20:1][Gc14:0Gc17:1][Gc8:0Gc17:1][Gc21:0Gc16:1][Gc20:0Gc23:1][Gc20:0Gc16:1][Gc11:0Gc7:1][Gc12:0Gc3:1][Gc0:0Gc1:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc18:0Gc3:1][Gc3:0Gc0:1][Gc15:0Gc19:1][Gc8:0Gc0:1][Gc11:0Gc15:1]Gcnot:0:1[Gc18:0Gc2:1][Gc8:0Gc19:1][Gc5:0Gc23:1][Gc20:0Gc11:1][Gc15:0Gc18:1]Gcnot:0:1[Gc6:0Gc0:1][Gc1:0Gc0:1]
[Gc18:0Gc3:1][Gc6:0Gc0:1][Gc22:0Gc1:1]Gcnot:0:1[Gc17:0Gc23:1][Gc2:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc17:0Gc13:1][Gc14:0Gc12:1][Gc5:0Gc4:1][Gc4:0Gc14:1][Gc6:0Gc18:1][Gc18:0Gc0:1]
[Gc22:0Gc21:1]Gcnot:0:1[Gc22:0Gc13:1][Gc11:0Gc4:1][Gc7:0Gc4:1][Gc11:0Gc19:1][Gc22:0Gc5:1][Gc1:0Gc6:1]Gcnot:0:1[Gc21:0Gc13:1][Gc6:0Gc6:1][Gc0:0Gc18:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc5:1]Gcnot:0:1[Gc17:0Gc0:1][Gc0:0Gc2:1]Gcnot:0:1[Gc16:0Gc0:1]Gcnot:0:1[Gc20:0Gc3:1][Gc11:0Gc8:1][Gc2:0Gc15:1][Gc20:0Gc23:1][Gc3:0Gc9:1][Gc0:0Gc16:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc12:1][Gc0:0Gc9:1][Gc2:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc20:1][Gc5:0Gc5:1][Gc2:0Gc7:1][Gc9:0Gc0:1][Gc6:0Gc0:1][Gc23:0Gc10:1][Gc5:0Gc8:1][Gc9:0Gc6:1][Gc1:0Gc1:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc0:0Gc3:1][Gc7:0Gc22:1][Gc6:0Gc20:1][Gc23:0Gc3:1][Gc2:0Gc11:1][Gc1:0Gc10:1][Gc17:0Gc9:1][Gc8:0Gc9:1][Gc19:0Gc18:1][Gc3:0Gc16:1][Gc2:0Gc14:1][Gc6:0Gc6:1][Gc18:0Gc18:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc5:1]Gcnot:0:1[Gc10:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc11:1]Gcnot:0:1[Gc12:0Gc17:1][Gc2:0Gc2:1][Gc11:0Gc19:1][Gc9:0Gc6:1]Gcnot:0:1[Gc4:0Gc19:1][Gc20:0Gc7:1][Gc12:0Gc9:1]Gcnot:0:1[Gc3:0Gc3:1][Gc0:0Gc1:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc12:1][Gc3:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc14:1][Gc11:0Gc8:1][Gc18:0Gc11:1]Gcnot:0:1[Gc3:0Gc15:1]Gcnot:0:1[Gc14:0Gc20:1][Gc3:0Gc9:1][Gc1:0Gc6:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc5:1][Gc0:0Gc9:1]Gcnot:0:1[Gc16:0Gc0:1][Gc20:0Gc9:1][Gc20:0Gc9:1][Gc10:0Gc14:1][Gc4:0Gc5:1]Gcnot:0:1[Gc11:0Gc9:1]Gcnot:0:1[Gc16:0Gc7:1]Gcnot:0:1[Gc18:0Gc18:1][Gc4:0Gc3:1][Gc2:0Gc1:1]Gcnot:0:1[Gc3:0Gc3:1][Gc0:0Gc18:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc5:1][Gc0:0Gc9:1]Gcnot:0:1[Gc5:0Gc15:1]Gcnot:0:1[Gc1:0Gc11:1][Gc2:0Gc16:1][Gc0:0Gc20:1][Gc4:0Gc13:1]Gcnot:0:1[Gc6:0Gc2:1][Gc3:0Gc19:1][Gc17:0Gc4:1][Gc9:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc6:0Gc9:1][Gc13:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc0:1][Gc16:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc1:1][Gc22:0Gc16:1][Gc1:0Gc11:1][Gc5:0Gc17:1][Gc18:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc22:1][Gc4:0Gc2:1][Gc4:0Gc9:1]Gcnot:0:1[Gc23:0Gc9:1][Gc6:0Gc3:1][Gc1:0Gc1:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc9:1][Gc21:0Gc0:1][Gc14:0Gc4:1][Gc17:0Gc11:1][Gc18:0Gc17:1][Gc13:0Gc8:1][Gc14:0Gc2:1][Gc2:0Gc5:1]Gcnot:0:1[Gc16:0Gc2:1][Gc18:0Gc9:1]Gcnot:0:1[Gc20:0Gc16:1]Gcnot:0:1[Gc10:0Gc22:1][Gc10:0Gc15:1][Gc6:0Gc9:1][Gc1:0Gc0:1]
[Gc16:0Gc0:1][Gc21:0Gc20:1][Gc15:0Gc18:1][Gc6:0Gc5:1][Gc11:0Gc13:1][Gc6:0Gc22:1][Gc22:0Gc1:1][Gc20:0Gc11:1][Gc9:0Gc7:1][Gc15:0Gc0:1]Gcnot:0:1[Gc5:0Gc4:1][Gc7:0Gc12:1]Gcnot:0:1[Gc1:0Gc22:1][Gc21:0Gc18:1][Gc9:0Gc12:1][Gc1:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc16:0Gc11:1][Gc11:0Gc22:1][Gc23:0Gc5:1][Gc21:0Gc11:1][Gc16:0Gc6:1][Gc22:0Gc4:1][Gc21:0Gc16:1][Gc12:0Gc14:1][Gc12:0Gc5:1][Gc9:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc12:1][Gc2:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc18:1]Gcnot:0:1[Gc9:0Gc12:1][Gc6:0Gc3:1][Gc12:0Gc6:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc5:0Gc5:1][Gc0:0Gc9:1][Gc17:0Gc14:1][Gc15:0Gc23:1][Gc23:0Gc1:1][Gc12:0Gc5:1][Gc22:0Gc16:1]Gcnot:0:1[Gc12:0Gc20:1][Gc17:0Gc5:1][Gc9:0Gc15:1][Gc23:0Gc18:1]Gcnot:0:1[Gc3:0Gc23:1][Gc23:0Gc5:1][Gc20:0Gc1:1][Gc17:0Gc14:1][Gc5:0Gc6:1][Gc8:0Gc2:1]Gcnot:0:1[Gc8:0Gc1:1][Gc20:0Gc8:1][Gc3:0Gc9:1][Gc13:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc5:0Gc5:1][Gc11:0Gc6:1][Gc7:0Gc18:1][Gc2:0Gc12:1][Gc18:0Gc17:1]Gcnot:0:1[Gc6:0Gc23:1]Gcnot:0:1[Gc19:0Gc21:1]Gcnot:0:1[Gc23:0Gc22:1][Gc20:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc18:1]Gcnot:0:1[Gc15:0Gc13:1][Gc4:0Gc8:1]Gcnot:0:1[Gc2:0Gc18:1]Gcnot:0:1[Gc1:0Gc1:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc9:1][Gc13:0Gc16:1][Gc0:0Gc21:1][Gc22:0Gc8:1]Gcnot:0:1[Gc0:0Gc6:1]Gcnot:0:1[Gc6:0Gc11:1][Gc21:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc6:1]Gcnot:0:1[Gc1:0Gc21:1][Gc18:0Gc9:1][Gc20:0Gc4:1]Gcnot:0:1[Gc6:0Gc5:1][Gc1:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc12:1][Gc1:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc5:0Gc18:1][Gc9:0Gc6:1][Gc17:0Gc5:1][Gc12:0Gc0:1][Gc14:0Gc12:1][Gc15:0Gc0:1][Gc14:0Gc19:1]Gcnot:0:1[Gc9:0Gc19:1][Gc8:0Gc21:1]Gcnot:0:1[Gc18:0Gc3:1]Gcnot:0:1[Gc21:0Gc5:1][Gc1:0Gc21:1][Gc17:0Gc3:1]Gcnot:0:1[Gc20:0Gc9:1]Gcnot:0:1[Gc5:0Gc10:1][Gc6:0Gc0:1][Gc3:0Gc14:1][Gc3:0Gc6:1][Gc1:0Gc6:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc16:0Gc0:1][Gc3:0Gc0:1][Gc1:0Gc17:1][Gc20:0Gc18:1][Gc19:0Gc3:1][Gc1:0Gc7:1][Gc19:0Gc23:1][Gc21:0Gc6:1]Gcnot:0:1[Gc13:0Gc3:1][Gc12:0Gc19:1]Gcnot:0:1[Gc23:0Gc12:1]Gcnot:0:1[Gc17:0Gc7:1][Gc6:0Gc14:1][Gc12:0Gc21:1][Gc14:0Gc13:1]Gcnot:0:1[Gc10:0Gc20:1]Gcnot:0:1[Gc2:0Gc6:1][Gc3:0Gc9:1][Gc18:0Gc18:1]
[Gc18:0Gc5:1][Gc3:0Gc0:1][Gc2:0Gc6:1][Gc4:0Gc14:1][Gc18:0Gc3:1][Gc22:0Gc17:1][Gc2:0Gc2:1][Gc14:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc15:1]Gcnot:0:1[Gc23:0Gc2:1][Gc1:0Gc17:1][Gc20:0Gc5:1][Gc8:0Gc4:1][Gc6:0Gc9:1][Gc6:0Gc15:1][Gc3:0Gc3:1][Gc22:0Gc2:1][Gc11:0Gc7:1][Gc18:0Gc1:1][Gc3:0Gc6:1][Gc1:0Gc1:1]
[Gc18:0Gc18:1][Gc3:0Gc6:1][Gc10:0Gc1:1][Gc17:0Gc9:1][Gc13:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc20:1]Gcnot:0:1[Gc17:0Gc9:1][Gc13:0Gc4:1][Gc10:0Gc5:1]Gcnot:0:1[Gc19:0Gc20:1][Gc6:0Gc18:1][Gc17:0Gc22:1][Gc15:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc6:1]Gcnot:0:1[Gc3:0Gc17:1][Gc16:0Gc13:1][Gc13:0Gc0:1][Gc18:0Gc6:1][Gc0:0Gc14:1]Gcnot:0:1[Gc18:0Gc9:1][Gc0:0Gc1:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc12:1][Gc13:0Gc14:1][Gc14:0Gc16:1]Gcnot:0:1[Gc12:0Gc10:1][Gc1:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc21:1][Gc12:0Gc17:1]Gcnot:0:1[Gc5:0Gc1:1][Gc10:0Gc16:1][Gc17:0Gc16:1][Gc0:0Gc17:1]Gcnot:0:1Gcnot:0:1[Gc16:0Gc20:1][Gc18:0Gc13:1][Gc4:0Gc23:1][Gc8:0Gc0:1][Gc9:0Gc7:1][Gc7:0Gc3:1][Gc4:0Gc18:1][Gc15:0Gc20:1]Gcnot:0:1[Gc6:0Gc6:1][Gc18:0Gc0:1]
[Gc0:0Gc3:1][Gc10:0Gc23:1][Gc2:0Gc18:1][Gc6:0Gc6:1][Gc22:0Gc6:1]Gcnot:0:1[Gc17:0Gc22:1][Gc8:0Gc16:1][Gc2:0Gc19:1][Gc20:0Gc10:1][Gc20:0Gc18:1][Gc2:0Gc21:1][Gc10:0Gc23:1][Gc16:0Gc13:1][Gc17:0Gc13:1]Gcnot:0:1[Gc19:0Gc11:1][Gc17:0Gc17:1][Gc18:0Gc20:1]Gcnot:0:1[Gc21:0Gc13:1]Gcnot:0:1[Gc13:0Gc21:1][Gc16:0Gc11:1]Gcnot:0:1[Gc5:0Gc8:1][Gc3:0Gc3:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc12:1][Gc0:0Gc9:1][Gc19:0Gc10:1][Gc21:0Gc8:1]Gcnot:0:1[Gc10:0Gc6:1][Gc9:0Gc10:1][Gc19:0Gc11:1][Gc5:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc7:1][Gc2:0Gc7:1][Gc8:0Gc14:1][Gc10:0Gc4:1][Gc18:0Gc4:1]Gcnot:0:1[Gc11:0Gc22:1][Gc11:0Gc19:1][Gc10:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc8:1][Gc1:0Gc7:1][Gc18:0Gc17:1][Gc18:0Gc13:1][Gc8:0Gc22:1][Gc18:0Gc6:1][Gc0:0Gc18:1]
[Gc18:0Gc3:1][Gc6:0Gc0:1][Gc12:0Gc1:1][Gc23:0Gc10:1][Gc0:0Gc18:1]Gcnot:0:1[Gc3:0Gc0:1][Gc20:0Gc23:1]Gcnot:0:1[Gc0:0Gc1:1][Gc10:0Gc1:1][Gc16:0Gc6:1][Gc18:0Gc17:1][Gc17:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc20:1][Gc15:0Gc8:1][Gc9:0Gc13:1][Gc19:0Gc1:1][Gc17:0Gc7:1][Gc18:0Gc5:1][Gc20:0Gc13:1][Gc4:0Gc18:1]Gcnot:0:1[Gc14:0Gc9:1][Gc23:0Gc4:1][Gc6:0Gc6:1][Gc0:0Gc1:1]
[Gc18:0Gc5:1][Gc6:0Gc9:1][Gc11:0Gc7:1]Gcnot:0:1[Gc21:0Gc18:1]Gcnot:0:1[Gc11:0Gc9:1][Gc13:0Gc12:1][Gc10:0Gc10:1][Gc2:0Gc23:1][Gc2:0Gc9:1][Gc23:0Gc23:1][Gc22:0Gc9:1]Gcnot:0:1[Gc10:0Gc5:1][Gc3:0Gc23:1][Gc9:0Gc11:1][Gc15:0Gc10:1][Gc9:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc3:1]Gcnot:0:1[Gc6:0Gc20:1]Gcnot:0:1[Gc6:0Gc23:1]Gcnot:0:1[Gc18:0Gc3:1][Gc0:0Gc1:1]
[Gc5:0Gc18:1][Gc0:0Gc3:1][Gc6:0Gc11:1][Gc5:0Gc16:1][Gc16:0Gc8:1][Gc6:0Gc5:1][Gc0:0Gc12:1][Gc10:0Gc0:1][Gc21:0Gc17:1][Gc18:0Gc14:1][Gc9:0Gc17:1][Gc10:0Gc21:1][Gc18:0Gc0:1][Gc2:0Gc2:1][Gc6:0Gc11:1][Gc15:0Gc5:1][Gc22:0Gc1:1][Gc6:0Gc9:1][Gc20:0Gc7:1][Gc4:0Gc1:1][Gc12:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc20:0Gc11:1][Gc4:0Gc9:1][Gc0:0Gc8:1][Gc3:0Gc6:1][Gc1:0Gc1:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc5:0Gc18:1][Gc9:0Gc6:1][Gc23:0Gc20:1][Gc23:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc20:0Gc3:1][Gc11:0Gc23:1]Gcnot:0:1[Gc7:0Gc19:1][Gc20:0Gc6:1][Gc4:0Gc17:1][Gc20:0Gc14:1][Gc19:0Gc13:1][Gc10:0Gc15:1]Gcnot:0:1[Gc17:0Gc11:1][Gc14:0Gc2:1][Gc7:0Gc21:1][Gc14:0Gc15:1][Gc16:0Gc22:1][Gc19:0Gc14:1][Gc2:0Gc5:1][Gc17:0Gc0:1][Gc13:0Gc6:1][Gc22:0Gc3:1][Gc10:0Gc4:1][Gc14:0Gc8:1][Gc19:0Gc1:1][Gc8:0Gc10:1][Gc8:0Gc11:1][Gc5:0Gc9:1][Gc9:0Gc1:1][Gc1:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc1:0Gc10:1][Gc22:0Gc11:1][Gc18:0Gc19:1][Gc23:0Gc13:1][Gc7:0Gc1:1][Gc20:0Gc0:1][Gc18:0Gc20:1][Gc2:0Gc9:1][Gc0:0Gc0:1][Gc16:0Gc10:1][Gc7:0Gc13:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc18:1][Gc12:0Gc8:1][Gc20:0Gc6:1]Gcnot:0:1[Gc15:0Gc7:1][Gc22:0Gc18:1][Gc12:0Gc7:1][Gc22:0Gc13:1][Gc20:0Gc3:1][Gc6:0Gc9:1][Gc8:0Gc9:1][Gc3:0Gc11:1][Gc7:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc18:1][Gc5:0Gc2:1][Gc6:0Gc9:1][Gc1:0Gc1:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc20:0Gc8:1]Gcnot:0:1[Gc1:0Gc10:1][Gc15:0Gc5:1][Gc0:0Gc18:1][Gc15:0Gc2:1][Gc4:0Gc8:1][Gc13:0Gc21:1][Gc13:0Gc0:1]Gcnot:0:1[Gc12:0Gc23:1][Gc8:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc17:0Gc7:1]Gcnot:0:1[Gc8:0Gc3:1][Gc13:0Gc10:1][Gc12:0Gc10:1][Gc3:0Gc21:1][Gc13:0Gc2:1][Gc4:0Gc20:1][Gc16:0Gc2:1][Gc20:0Gc23:1][Gc0:0Gc4:1]Gcnot:0:1[Gc1:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc19:1][Gc12:0Gc9:1][Gc0:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc16:0Gc0:1][Gc3:0Gc0:1][Gc16:0Gc15:1][Gc5:0Gc8:1][Gc4:0Gc16:1][Gc17:0Gc18:1][Gc22:0Gc1:1][Gc9:0Gc1:1][Gc19:0Gc17:1][Gc17:0Gc19:1][Gc2:0Gc22:1][Gc0:0Gc4:1]Gcnot:0:1[Gc3:0Gc2:1]Gcnot:0:1[Gc12:0Gc9:1][Gc5:0Gc11:1][Gc2:0Gc12:1][Gc15:0Gc7:1][Gc9:0Gc2:1][Gc7:0Gc14:1][Gc18:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc12:1][Gc17:0Gc20:1][Gc3:0Gc11:1][Gc6:0Gc12:1]Gcnot:0:1[Gc16:0Gc0:1][Gc20:0Gc7:1][Gc11:0Gc3:1][Gc1:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc18:0Gc5:1][Gc3:0Gc9:1]Gcnot:0:1[Gc9:0Gc5:1][Gc16:0Gc23:1][Gc10:0Gc15:1]Gcnot:0:1[Gc8:0Gc21:1][Gc11:0Gc2:1][Gc22:0Gc14:1][Gc14:0Gc15:1][Gc12:0Gc19:1][Gc19:0Gc19:1]Gcnot:0:1[Gc21:0Gc6:1][Gc23:0Gc21:1][Gc18:0Gc10:1]Gcnot:0:1[Gc11:0Gc15:1][Gc22:0Gc17:1][Gc23:0Gc8:1][Gc2:0Gc15:1][Gc22:0Gc20:1][Gc10:0Gc13:1][Gc20:0Gc9:1][Gc0:0Gc17:1]Gcnot:0:1[Gc19:0Gc16:1][Gc20:0Gc20:1][Gc6:0Gc15:1][Gc12:0Gc12:1]Gcnot:0:1[Gc3:0Gc3:1][Gc1:0Gc18:1]
[Gc2:0Gc12:1][Gc2:0Gc18:1][Gc0:0Gc8:1]Gcnot:0:1[Gc11:0Gc22:1][Gc7:0Gc20:1]Gcnot:0:1[Gc12:0Gc18:1][Gc3:0Gc16:1][Gc12:0Gc15:1][Gc21:0Gc11:1][Gc1:0Gc2:1][Gc21:0Gc12:1][Gc23:0Gc0:1]Gcnot:0:1[Gc20:0Gc20:1]Gcnot:0:1Gcnot:0:1[Gc17:0Gc7:1][Gc2:0Gc6:1][Gc19:0Gc14:1][Gc20:0Gc1:1][Gc10:0Gc6:1]Gcnot:0:1[Gc19:0Gc7:1][Gc3:0Gc18:1][Gc14:0Gc12:1][Gc1:0Gc22:1][Gc13:0Gc9:1][Gc19:0Gc9:1][Gc3:0Gc3:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc3:1][Gc8:0Gc15:1][Gc14:0Gc23:1][Gc12:0Gc21:1]Gcnot:0:1[Gc20:0Gc13:1][Gc3:0Gc2:1][Gc21:0Gc5:1]Gcnot:0:1[Gc1:0Gc6:1][Gc14:0Gc8:1][Gc5:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc15:1][Gc7:0Gc4:1]Gcnot:0:1[Gc16:0Gc12:1][Gc20:0Gc8:1][Gc4:0Gc6:1][Gc2:0Gc16:1][Gc23:0Gc9:1][Gc11:0Gc21:1][Gc16:0Gc15:1][Gc22:0Gc3:1][Gc3:0Gc13:1]Gcnot:0:1[Gc11:0Gc19:1][Gc8:0Gc6:1]Gcnot:0:1[Gc1:0Gc6:1]Gcnot:0:1[Gc13:0Gc13:1]


==> anc/experiments/circuits/S2_2Q_B1_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
Gcnot:0:1[Gc4:0Gc13:1][Gc21:0Gc16:1][Gc18:0Gc21:1][Gc23:0Gc21:1]
[Gc13:0Gc3:1][Gc22:0Gc5:1][Gc16:0Gc14:1][Gc2:0Gc15:1][Gc8:0Gc21:1]
[Gc18:0Gc18:1][Gc21:0Gc12:1][Gc11:0Gc19:1][Gc6:0Gc3:1]Gcnot:0:1
[Gc9:0Gc7:1][Gc13:0Gc19:1][Gc11:0Gc22:1][Gc11:0Gc20:1][Gc23:0Gc9:1]
[Gc11:0Gc3:1][Gc11:0Gc12:1][Gc9:0Gc16:1][Gc16:0Gc17:1][Gc0:0Gc22:1]
[Gc9:0Gc11:1]Gcnot:0:1[Gc10:0Gc21:1][Gc22:0Gc19:1][Gc2:0Gc19:1]
[Gc4:0Gc3:1][Gc23:0Gc23:1]Gcnot:0:1[Gc8:0Gc18:1][Gc17:0Gc19:1]
[Gc12:0Gc17:1]Gcnot:0:1[Gc4:0Gc20:1][Gc16:0Gc20:1][Gc14:0Gc17:1][Gc8:0Gc17:1][Gc21:0Gc16:1][Gc20:0Gc23:1][Gc20:0Gc16:1][Gc11:0Gc7:1]
[Gc15:0Gc19:1][Gc8:0Gc0:1][Gc11:0Gc15:1]Gcnot:0:1[Gc18:0Gc2:1][Gc8:0Gc19:1][Gc5:0Gc23:1][Gc20:0Gc11:1][Gc15:0Gc18:1]Gcnot:0:1
[Gc22:0Gc1:1]Gcnot:0:1[Gc17:0Gc23:1][Gc2:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc17:0Gc13:1][Gc14:0Gc12:1][Gc5:0Gc4:1][Gc4:0Gc14:1]
[Gc22:0Gc21:1]Gcnot:0:1[Gc22:0Gc13:1][Gc11:0Gc4:1][Gc7:0Gc4:1][Gc11:0Gc19:1][Gc22:0Gc5:1][Gc1:0Gc6:1]Gcnot:0:1[Gc21:0Gc13:1]
Gcnot:0:1[Gc17:0Gc0:1][Gc0:0Gc2:1]Gcnot:0:1[Gc16:0Gc0:1]Gcnot:0:1[Gc20:0Gc3:1][Gc11:0Gc8:1][Gc2:0Gc15:1][Gc20:0Gc23:1]
[Gc2:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc20:1][Gc5:0Gc5:1][Gc2:0Gc7:1][Gc9:0Gc0:1][Gc6:0Gc0:1][Gc23:0Gc10:1][Gc5:0Gc8:1]
[Gc7:0Gc22:1][Gc6:0Gc20:1][Gc23:0Gc3:1][Gc2:0Gc11:1][Gc1:0Gc10:1][Gc17:0Gc9:1][Gc8:0Gc9:1][Gc19:0Gc18:1][Gc3:0Gc16:1][Gc2:0Gc14:1]
Gcnot:0:1[Gc10:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc11:1]Gcnot:0:1[Gc12:0Gc17:1][Gc2:0Gc2:1][Gc11:0Gc19:1][Gc9:0Gc6:1]Gcnot:0:1[Gc4:0Gc19:1][Gc20:0Gc7:1][Gc12:0Gc9:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc10:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc14:1][Gc11:0Gc8:1][Gc18:0Gc11:1]Gcnot:0:1[Gc3:0Gc15:1]Gcnot:0:1[Gc14:0Gc20:1]
Gcnot:0:1[Gc16:0Gc0:1][Gc20:0Gc9:1][Gc20:0Gc9:1][Gc10:0Gc14:1][Gc4:0Gc5:1]Gcnot:0:1[Gc11:0Gc9:1]Gcnot:0:1[Gc16:0Gc7:1]Gcnot:0:1[Gc18:0Gc18:1][Gc4:0Gc3:1][Gc2:0Gc1:1]Gcnot:0:1
Gcnot:0:1[Gc5:0Gc15:1]Gcnot:0:1[Gc1:0Gc11:1][Gc2:0Gc16:1][Gc0:0Gc20:1][Gc4:0Gc13:1]Gcnot:0:1[Gc6:0Gc2:1][Gc3:0Gc19:1][Gc17:0Gc4:1][Gc9:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1
[Gc16:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc1:1][Gc22:0Gc16:1][Gc1:0Gc11:1][Gc5:0Gc17:1][Gc18:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc22:1][Gc4:0Gc2:1][Gc4:0Gc9:1]Gcnot:0:1[Gc23:0Gc9:1]
[Gc21:0Gc0:1][Gc14:0Gc4:1][Gc17:0Gc11:1][Gc18:0Gc17:1][Gc13:0Gc8:1][Gc14:0Gc2:1][Gc2:0Gc5:1]Gcnot:0:1[Gc16:0Gc2:1][Gc18:0Gc9:1]Gcnot:0:1[Gc20:0Gc16:1]Gcnot:0:1[Gc10:0Gc22:1][Gc10:0Gc15:1]
[Gc21:0Gc20:1][Gc15:0Gc18:1][Gc6:0Gc5:1][Gc11:0Gc13:1][Gc6:0Gc22:1][Gc22:0Gc1:1][Gc20:0Gc11:1][Gc9:0Gc7:1][Gc15:0Gc0:1]Gcnot:0:1[Gc5:0Gc4:1][Gc7:0Gc12:1]Gcnot:0:1[Gc1:0Gc22:1][Gc21:0Gc18:1]
[Gc16:0Gc11:1][Gc11:0Gc22:1][Gc23:0Gc5:1][Gc21:0Gc11:1][Gc16:0Gc6:1][Gc22:0Gc4:1][Gc21:0Gc16:1][Gc12:0Gc14:1][Gc12:0Gc5:1][Gc9:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc12:1][Gc2:0Gc9:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc18:1]Gcnot:0:1[Gc9:0Gc12:1]
[Gc17:0Gc14:1][Gc15:0Gc23:1][Gc23:0Gc1:1][Gc12:0Gc5:1][Gc22:0Gc16:1]Gcnot:0:1[Gc12:0Gc20:1][Gc17:0Gc5:1][Gc9:0Gc15:1][Gc23:0Gc18:1]Gcnot:0:1[Gc3:0Gc23:1][Gc23:0Gc5:1][Gc20:0Gc1:1][Gc17:0Gc14:1][Gc5:0Gc6:1][Gc8:0Gc2:1]Gcnot:0:1[Gc8:0Gc1:1][Gc20:0Gc8:1]
[Gc11:0Gc6:1][Gc7:0Gc18:1][Gc2:0Gc12:1][Gc18:0Gc17:1]Gcnot:0:1[Gc6:0Gc23:1]Gcnot:0:1[Gc19:0Gc21:1]Gcnot:0:1[Gc23:0Gc22:1][Gc20:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc18:1]Gcnot:0:1[Gc15:0Gc13:1][Gc4:0Gc8:1]Gcnot:0:1[Gc2:0Gc18:1]Gcnot:0:1
[Gc13:0Gc16:1][Gc0:0Gc21:1][Gc22:0Gc8:1]Gcnot:0:1[Gc0:0Gc6:1]Gcnot:0:1[Gc6:0Gc11:1][Gc21:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc6:1]Gcnot:0:1[Gc1:0Gc21:1][Gc18:0Gc9:1][Gc20:0Gc4:1]Gcnot:0:1[Gc6:0Gc5:1][Gc1:0Gc4:1]Gcnot:0:1Gcnot:0:1
[Gc17:0Gc5:1][Gc12:0Gc0:1][Gc14:0Gc12:1][Gc15:0Gc0:1][Gc14:0Gc19:1]Gcnot:0:1[Gc9:0Gc19:1][Gc8:0Gc21:1]Gcnot:0:1[Gc18:0Gc3:1]Gcnot:0:1[Gc21:0Gc5:1][Gc1:0Gc21:1][Gc17:0Gc3:1]Gcnot:0:1[Gc20:0Gc9:1]Gcnot:0:1[Gc5:0Gc10:1][Gc6:0Gc0:1][Gc3:0Gc14:1]
[Gc1:0Gc17:1][Gc20:0Gc18:1][Gc19:0Gc3:1][Gc1:0Gc7:1][Gc19:0Gc23:1][Gc21:0Gc6:1]Gcnot:0:1[Gc13:0Gc3:1][Gc12:0Gc19:1]Gcnot:0:1[Gc23:0Gc12:1]Gcnot:0:1[Gc17:0Gc7:1][Gc6:0Gc14:1][Gc12:0Gc21:1][Gc14:0Gc13:1]Gcnot:0:1[Gc10:0Gc20:1]Gcnot:0:1[Gc2:0Gc6:1]
[Gc2:0Gc6:1][Gc4:0Gc14:1][Gc18:0Gc3:1][Gc22:0Gc17:1][Gc2:0Gc2:1][Gc14:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc15:1]Gcnot:0:1[Gc23:0Gc2:1][Gc1:0Gc17:1][Gc20:0Gc5:1][Gc8:0Gc4:1][Gc6:0Gc9:1][Gc6:0Gc15:1][Gc3:0Gc3:1][Gc22:0Gc2:1][Gc11:0Gc7:1][Gc18:0Gc1:1]
[Gc10:0Gc1:1][Gc17:0Gc9:1][Gc13:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc20:1]Gcnot:0:1[Gc17:0Gc9:1][Gc13:0Gc4:1][Gc10:0Gc5:1]Gcnot:0:1[Gc19:0Gc20:1][Gc6:0Gc18:1][Gc17:0Gc22:1][Gc15:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc6:1]Gcnot:0:1[Gc3:0Gc17:1][Gc16:0Gc13:1][Gc13:0Gc0:1][Gc18:0Gc6:1][Gc0:0Gc14:1]Gcnot:0:1
[Gc13:0Gc14:1][Gc14:0Gc16:1]Gcnot:0:1[Gc12:0Gc10:1][Gc1:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc21:1][Gc12:0Gc17:1]Gcnot:0:1[Gc5:0Gc1:1][Gc10:0Gc16:1][Gc17:0Gc16:1][Gc0:0Gc17:1]Gcnot:0:1Gcnot:0:1[Gc16:0Gc20:1][Gc18:0Gc13:1][Gc4:0Gc23:1][Gc8:0Gc0:1][Gc9:0Gc7:1][Gc7:0Gc3:1][Gc4:0Gc18:1][Gc15:0Gc20:1]Gcnot:0:1
[Gc10:0Gc23:1][Gc2:0Gc18:1][Gc6:0Gc6:1][Gc22:0Gc6:1]Gcnot:0:1[Gc17:0Gc22:1][Gc8:0Gc16:1][Gc2:0Gc19:1][Gc20:0Gc10:1][Gc20:0Gc18:1][Gc2:0Gc21:1][Gc10:0Gc23:1][Gc16:0Gc13:1][Gc17:0Gc13:1]Gcnot:0:1[Gc19:0Gc11:1][Gc17:0Gc17:1][Gc18:0Gc20:1]Gcnot:0:1[Gc21:0Gc13:1]Gcnot:0:1[Gc13:0Gc21:1][Gc16:0Gc11:1]Gcnot:0:1[Gc5:0Gc8:1]
[Gc19:0Gc10:1][Gc21:0Gc8:1]Gcnot:0:1[Gc10:0Gc6:1][Gc9:0Gc10:1][Gc19:0Gc11:1][Gc5:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc7:1][Gc2:0Gc7:1][Gc8:0Gc14:1][Gc10:0Gc4:1][Gc18:0Gc4:1]Gcnot:0:1[Gc11:0Gc22:1][Gc11:0Gc19:1][Gc10:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc8:1][Gc1:0Gc7:1][Gc18:0Gc17:1][Gc18:0Gc13:1][Gc8:0Gc22:1]
[Gc12:0Gc1:1][Gc23:0Gc10:1][Gc0:0Gc18:1]Gcnot:0:1[Gc3:0Gc0:1][Gc20:0Gc23:1]Gcnot:0:1[Gc0:0Gc1:1][Gc10:0Gc1:1][Gc16:0Gc6:1][Gc18:0Gc17:1][Gc17:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc20:1][Gc15:0Gc8:1][Gc9:0Gc13:1][Gc19:0Gc1:1][Gc17:0Gc7:1][Gc18:0Gc5:1][Gc20:0Gc13:1][Gc4:0Gc18:1]Gcnot:0:1[Gc14:0Gc9:1][Gc23:0Gc4:1]
[Gc11:0Gc7:1]Gcnot:0:1[Gc21:0Gc18:1]Gcnot:0:1[Gc11:0Gc9:1][Gc13:0Gc12:1][Gc10:0Gc10:1][Gc2:0Gc23:1][Gc2:0Gc9:1][Gc23:0Gc23:1][Gc22:0Gc9:1]Gcnot:0:1[Gc10:0Gc5:1][Gc3:0Gc23:1][Gc9:0Gc11:1][Gc15:0Gc10:1][Gc9:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc3:1]Gcnot:0:1[Gc6:0Gc20:1]Gcnot:0:1[Gc6:0Gc23:1]Gcnot:0:1
[Gc6:0Gc11:1][Gc5:0Gc16:1][Gc16:0Gc8:1][Gc6:0Gc5:1][Gc0:0Gc12:1][Gc10:0Gc0:1][Gc21:0Gc17:1][Gc18:0Gc14:1][Gc9:0Gc17:1][Gc10:0Gc21:1][Gc18:0Gc0:1][Gc2:0Gc2:1][Gc6:0Gc11:1][Gc15:0Gc5:1][Gc22:0Gc1:1][Gc6:0Gc9:1][Gc20:0Gc7:1][Gc4:0Gc1:1][Gc12:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc20:0Gc11:1][Gc4:0Gc9:1][Gc0:0Gc8:1]
[Gc23:0Gc20:1][Gc23:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc20:0Gc3:1][Gc11:0Gc23:1]Gcnot:0:1[Gc7:0Gc19:1][Gc20:0Gc6:1][Gc4:0Gc17:1][Gc20:0Gc14:1][Gc19:0Gc13:1][Gc10:0Gc15:1]Gcnot:0:1[Gc17:0Gc11:1][Gc14:0Gc2:1][Gc7:0Gc21:1][Gc14:0Gc15:1][Gc16:0Gc22:1][Gc19:0Gc14:1][Gc2:0Gc5:1][Gc17:0Gc0:1][Gc13:0Gc6:1][Gc22:0Gc3:1][Gc10:0Gc4:1][Gc14:0Gc8:1][Gc19:0Gc1:1][Gc8:0Gc10:1][Gc8:0Gc11:1][Gc5:0Gc9:1]
[Gc1:0Gc10:1][Gc22:0Gc11:1][Gc18:0Gc19:1][Gc23:0Gc13:1][Gc7:0Gc1:1][Gc20:0Gc0:1][Gc18:0Gc20:1][Gc2:0Gc9:1][Gc0:0Gc0:1][Gc16:0Gc10:1][Gc7:0Gc13:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc18:1][Gc12:0Gc8:1][Gc20:0Gc6:1]Gcnot:0:1[Gc15:0Gc7:1][Gc22:0Gc18:1][Gc12:0Gc7:1][Gc22:0Gc13:1][Gc20:0Gc3:1][Gc6:0Gc9:1][Gc8:0Gc9:1][Gc3:0Gc11:1][Gc7:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc19:0Gc18:1][Gc5:0Gc2:1]
[Gc20:0Gc8:1]Gcnot:0:1[Gc1:0Gc10:1][Gc15:0Gc5:1][Gc0:0Gc18:1][Gc15:0Gc2:1][Gc4:0Gc8:1][Gc13:0Gc21:1][Gc13:0Gc0:1]Gcnot:0:1[Gc12:0Gc23:1][Gc8:0Gc7:1]Gcnot:0:1Gcnot:0:1[Gc17:0Gc7:1]Gcnot:0:1[Gc8:0Gc3:1][Gc13:0Gc10:1][Gc12:0Gc10:1][Gc3:0Gc21:1][Gc13:0Gc2:1][Gc4:0Gc20:1][Gc16:0Gc2:1][Gc20:0Gc23:1][Gc0:0Gc4:1]Gcnot:0:1[Gc1:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc19:1]
[Gc16:0Gc15:1][Gc5:0Gc8:1][Gc4:0Gc16:1][Gc17:0Gc18:1][Gc22:0Gc1:1][Gc9:0Gc1:1][Gc19:0Gc17:1][Gc17:0Gc19:1][Gc2:0Gc22:1][Gc0:0Gc4:1]Gcnot:0:1[Gc3:0Gc2:1]Gcnot:0:1[Gc12:0Gc9:1][Gc5:0Gc11:1][Gc2:0Gc12:1][Gc15:0Gc7:1][Gc9:0Gc2:1][Gc7:0Gc14:1][Gc18:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc12:1][Gc17:0Gc20:1][Gc3:0Gc11:1][Gc6:0Gc12:1]Gcnot:0:1[Gc16:0Gc0:1][Gc20:0Gc7:1][Gc11:0Gc3:1]
Gcnot:0:1[Gc9:0Gc5:1][Gc16:0Gc23:1][Gc10:0Gc15:1]Gcnot:0:1[Gc8:0Gc21:1][Gc11:0Gc2:1][Gc22:0Gc14:1][Gc14:0Gc15:1][Gc12:0Gc19:1][Gc19:0Gc19:1]Gcnot:0:1[Gc21:0Gc6:1][Gc23:0Gc21:1][Gc18:0Gc10:1]Gcnot:0:1[Gc11:0Gc15:1][Gc22:0Gc17:1][Gc23:0Gc8:1][Gc2:0Gc15:1][Gc22:0Gc20:1][Gc10:0Gc13:1][Gc20:0Gc9:1][Gc0:0Gc17:1]Gcnot:0:1[Gc19:0Gc16:1][Gc20:0Gc20:1][Gc6:0Gc15:1][Gc12:0Gc12:1]Gcnot:0:1
[Gc2:0Gc12:1][Gc2:0Gc18:1][Gc0:0Gc8:1]Gcnot:0:1[Gc11:0Gc22:1][Gc7:0Gc20:1]Gcnot:0:1[Gc12:0Gc18:1][Gc3:0Gc16:1][Gc12:0Gc15:1][Gc21:0Gc11:1][Gc1:0Gc2:1][Gc21:0Gc12:1][Gc23:0Gc0:1]Gcnot:0:1[Gc20:0Gc20:1]Gcnot:0:1Gcnot:0:1[Gc17:0Gc7:1][Gc2:0Gc6:1][Gc19:0Gc14:1][Gc20:0Gc1:1][Gc10:0Gc6:1]Gcnot:0:1[Gc19:0Gc7:1][Gc3:0Gc18:1][Gc14:0Gc12:1][Gc1:0Gc22:1][Gc13:0Gc9:1][Gc19:0Gc9:1]
[Gc8:0Gc15:1][Gc14:0Gc23:1][Gc12:0Gc21:1]Gcnot:0:1[Gc20:0Gc13:1][Gc3:0Gc2:1][Gc21:0Gc5:1]Gcnot:0:1[Gc1:0Gc6:1][Gc14:0Gc8:1][Gc5:0Gc7:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc23:0Gc15:1][Gc7:0Gc4:1]Gcnot:0:1[Gc16:0Gc12:1][Gc20:0Gc8:1][Gc4:0Gc6:1][Gc2:0Gc16:1][Gc23:0Gc9:1][Gc11:0Gc21:1][Gc16:0Gc15:1][Gc22:0Gc3:1][Gc3:0Gc13:1]Gcnot:0:1[Gc11:0Gc19:1][Gc8:0Gc6:1]Gcnot:0:1


==> anc/experiments/circuits/S2_2Q_B1_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc1:0Gc3:1][Gc0:0Gc1:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc9:1][Gc1:0Gc1:1]
[Gc6:0Gc3:1][Gc0:0Gc16:1]
[Gc9:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc1:0Gc18:1]
[Gc9:0Gc3:1][Gc1:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc0:0Gc1:1]
[Gc13:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc1:0Gc9:1]
[Gc3:0Gc6:1][Gc1:0Gc1:1]
[Gc6:0Gc6:1][Gc1:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc9:1][Gc0:0Gc18:1]
[Gc6:0Gc6:1][Gc18:0Gc1:1]
[Gc6:0Gc3:1][Gc1:0Gc1:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc12:0Gc3:1][Gc0:0Gc1:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc0:1][Gc1:0Gc0:1]
[Gc6:0Gc18:1][Gc18:0Gc0:1]
[Gc6:0Gc6:1][Gc0:0Gc18:1]
[Gc3:0Gc9:1][Gc0:0Gc16:1]
[Gc9:0Gc6:1][Gc1:0Gc1:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc6:1][Gc18:0Gc18:1]
[Gc3:0Gc3:1][Gc0:0Gc1:1]
[Gc3:0Gc9:1][Gc1:0Gc6:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc3:1][Gc0:0Gc18:1]
[Gc6:0Gc9:1][Gc13:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc3:1][Gc1:0Gc1:1]
[Gc6:0Gc9:1][Gc1:0Gc0:1]
[Gc9:0Gc12:1][Gc1:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc3:1][Gc12:0Gc6:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc9:1][Gc13:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc1:0Gc1:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc6:0Gc12:1][Gc1:0Gc0:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc6:1][Gc1:0Gc6:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc9:1][Gc18:0Gc18:1]
[Gc3:0Gc6:1][Gc1:0Gc1:1]
[Gc18:0Gc9:1][Gc0:0Gc1:1]
[Gc6:0Gc6:1][Gc18:0Gc0:1]
[Gc3:0Gc3:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc18:0Gc6:1][Gc0:0Gc18:1]
[Gc6:0Gc6:1][Gc0:0Gc1:1]
[Gc18:0Gc3:1][Gc0:0Gc1:1]
[Gc3:0Gc6:1][Gc1:0Gc1:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc9:0Gc1:1][Gc1:0Gc0:1]
[Gc6:0Gc9:1][Gc1:0Gc1:1]
[Gc12:0Gc9:1][Gc0:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc1:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc3:0Gc3:1][Gc1:0Gc18:1]
[Gc3:0Gc3:1][Gc12:0Gc12:1]Gcnot:0:1[Gc13:0Gc13:1]
[Gc1:0Gc6:1]Gcnot:0:1[Gc13:0Gc13:1]


==> anc/experiments/circuits/S2_2Q_B1_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc0:1]
[Gc5:0Gc5:1]
[Gc3:0Gc5:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc9:1]
[Gc5:0Gc18:1][Gc9:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc12:1]
[Gc0:0Gc5:1][Gc0:0Gc9:1]
[Gc18:0Gc5:1][Gc3:0Gc0:1]
[Gc18:0Gc18:1][Gc6:0Gc6:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1]
[Gc18:0Gc18:1][Gc3:0Gc6:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc12:1][Gc3:0Gc9:1]
[Gc18:0Gc18:1][Gc3:0Gc3:1]
[Gc3:0Gc18:1][Gc0:0Gc6:1]
[Gc18:0Gc3:1][Gc3:0Gc0:1]
[Gc18:0Gc3:1][Gc6:0Gc0:1]
{}
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc5:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc12:1][Gc0:0Gc9:1]
[Gc0:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc5:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc12:1][Gc3:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc5:1][Gc0:0Gc9:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc5:1][Gc0:0Gc9:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc9:1]
[Gc16:0Gc0:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1]
[Gc5:0Gc5:1][Gc0:0Gc9:1]
[Gc5:0Gc5:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc9:1]
[Gc5:0Gc18:1][Gc9:0Gc6:1]
[Gc16:0Gc0:1][Gc3:0Gc0:1]
[Gc18:0Gc5:1][Gc3:0Gc0:1]
[Gc18:0Gc18:1][Gc3:0Gc6:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc5:0Gc12:1]
[Gc0:0Gc3:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc13:0Gc12:1][Gc0:0Gc9:1]
[Gc18:0Gc3:1][Gc6:0Gc0:1]
[Gc18:0Gc5:1][Gc6:0Gc9:1]
[Gc5:0Gc18:1][Gc0:0Gc3:1]
[Gc5:0Gc18:1][Gc9:0Gc6:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1]
[Gc13:0Gc13:1]Gcnot:0:1[Gc12:0Gc12:1]
[Gc16:0Gc0:1][Gc3:0Gc0:1]
[Gc18:0Gc5:1][Gc3:0Gc9:1]
{}
[Gc3:0Gc3:1]


==> anc/experiments/circuits/S2_2Q_B2_circuits_complete.txt <==
# Complete DRB circuits
[Gc0:0Gc12:1][Gc0:0Gc12:1]
[Gc8:0Gc12:1][Gc3:0Gc0:1][Gc9:0Gc3:1][Gc10:0Gc12:1]
[Gc12:0Gc8:1][Gc0:0Gc6:1][Gc3:0Gc10:1][Gc12:0Gc0:1]
[Gc12:0Gc12:1][Gc3:0Gc3:1][Gc12:0Gc12:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc0:0Gc3:1][Gc6:0Gc3:1][Gc1:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc8:0Gc12:1][Gc6:0Gc9:1][Gc6:0Gc6:1][Gc10:0Gc12:1]
[Gc3:0Gc3:1][Gc3:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc16:0Gc5:1][Gc0:0Gc6:1]Gcnot:0:1[Gc21:0Gc21:1][Gc2:0Gc23:1][Gc1:0Gc17:1][Gc18:0Gc20:1][Gc3:0Gc10:1][Gc10:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc3:1][Gc18:0Gc8:1]Gcnot:0:1[Gc21:0Gc19:1][Gc9:0Gc20:1]Gcnot:0:1[Gc9:0Gc3:1][Gc12:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc3:0Gc0:1]Gcnot:0:1[Gc16:0Gc18:1][Gc2:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc0:1][Gc12:0Gc0:1]
[Gc8:0Gc12:1][Gc6:0Gc0:1][Gc22:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc7:1][Gc3:0Gc3:1][Gc10:0Gc12:1]
[Gc8:0Gc12:1][Gc3:0Gc9:1]Gcnot:0:1[Gc0:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc4:0Gc2:1][Gc0:0Gc6:1][Gc0:0Gc12:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc0:1][Gc0:0Gc9:1][Gc8:0Gc2:1]Gcnot:0:1[Gc18:0Gc0:1][Gc20:0Gc21:1][Gc8:0Gc2:1][Gc9:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc6:1][Gc2:0Gc1:1]Gcnot:0:1[Gc22:0Gc2:1][Gc22:0Gc14:1][Gc0:0Gc21:1][Gc3:0Gc6:1][Gc1:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc12:0Gc3:1][Gc13:0Gc18:1][Gc20:0Gc1:1]Gcnot:0:1[Gc23:0Gc12:1][Gc6:0Gc9:1][Gc4:0Gc4:1][Gc14:0Gc9:1][Gc11:0Gc7:1][Gc19:0Gc8:1][Gc2:0Gc17:1][Gc9:0Gc3:1][Gc12:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc3:0Gc12:1][Gc1:0Gc3:1][Gc21:0Gc2:1][Gc2:0Gc20:1][Gc16:0Gc6:1]Gcnot:0:1[Gc9:0Gc12:1][Gc5:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc14:0Gc6:1][Gc3:0Gc12:1][Gc12:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc0:0Gc3:1]Gcnot:0:1[Gc12:0Gc18:1][Gc6:0Gc7:1][Gc23:0Gc0:1][Gc18:0Gc2:1][Gc22:0Gc9:1][Gc11:0Gc19:1][Gc10:0Gc4:1][Gc15:0Gc14:1][Gc18:0Gc2:1][Gc1:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc5:1][Gc9:0Gc3:1][Gc15:0Gc2:1][Gc19:0Gc8:1][Gc23:0Gc19:1][Gc13:0Gc17:1][Gc12:0Gc2:1][Gc8:0Gc5:1][Gc18:0Gc4:1][Gc8:0Gc15:1]Gcnot:0:1[Gc1:0Gc10:1][Gc6:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc0:0Gc3:1][Gc5:0Gc5:1]Gcnot:0:1[Gc12:0Gc19:1][Gc21:0Gc3:1]Gcnot:0:1[Gc22:0Gc14:1][Gc10:0Gc11:1][Gc3:0Gc18:1][Gc1:0Gc11:1][Gc3:0Gc3:1][Gc9:0Gc12:1][Gc22:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc12:0Gc8:1][Gc0:0Gc3:1][Gc14:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc17:1][Gc23:0Gc18:1][Gc8:0Gc10:1][Gc14:0Gc20:1]Gcnot:0:1[Gc9:0Gc23:1][Gc19:0Gc1:1][Gc3:0Gc0:1][Gc12:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc3:1][Gc1:0Gc17:1][Gc9:0Gc19:1]Gcnot:0:1[Gc14:0Gc19:1][Gc19:0Gc23:1][Gc12:0Gc9:1]Gcnot:0:1[Gc19:0Gc12:1]Gcnot:0:1[Gc22:0Gc12:1][Gc6:0Gc3:1][Gc1:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc8:0Gc0:1][Gc3:0Gc0:1][Gc7:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc8:1][Gc2:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc4:0Gc5:1][Gc20:0Gc1:1][Gc13:0Gc20:1][Gc7:0Gc22:1][Gc6:0Gc14:1][Gc21:0Gc4:1]Gcnot:0:1[Gc21:0Gc11:1][Gc3:0Gc6:1][Gc1:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc12:0Gc12:1][Gc0:0Gc9:1][Gc17:0Gc20:1][Gc7:0Gc14:1][Gc21:0Gc5:1]Gcnot:0:1[Gc11:0Gc0:1]Gcnot:0:1[Gc11:0Gc17:1]Gcnot:0:1[Gc11:0Gc5:1][Gc18:0Gc16:1][Gc3:0Gc11:1][Gc8:0Gc13:1][Gc20:0Gc4:1][Gc3:0Gc22:1][Gc17:0Gc15:1][Gc22:0Gc9:1][Gc0:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc0:1][Gc9:0Gc9:1]Gcnot:0:1[Gc13:0Gc8:1][Gc23:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc19:1]Gcnot:0:1[Gc18:0Gc4:1][Gc7:0Gc19:1][Gc0:0Gc3:1]Gcnot:0:1[Gc14:0Gc7:1][Gc12:0Gc3:1][Gc0:0Gc12:1]
[Gc8:0Gc8:1][Gc3:0Gc3:1][Gc17:0Gc19:1][Gc8:0Gc18:1]Gcnot:0:1[Gc1:0Gc10:1][Gc13:0Gc18:1][Gc21:0Gc14:1][Gc15:0Gc6:1][Gc13:0Gc21:1][Gc21:0Gc13:1][Gc2:0Gc3:1][Gc14:0Gc16:1][Gc17:0Gc14:1]Gcnot:0:1[Gc19:0Gc5:1][Gc22:0Gc22:1][Gc3:0Gc6:1][Gc22:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc3:1]Gcnot:0:1[Gc20:0Gc9:1]Gcnot:0:1[Gc13:0Gc7:1][Gc7:0Gc14:1][Gc3:0Gc4:1][Gc22:0Gc14:1][Gc0:0Gc4:1][Gc1:0Gc11:1][Gc11:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc4:1][Gc19:0Gc10:1][Gc18:0Gc1:1][Gc3:0Gc3:1][Gc12:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc0:0Gc12:1][Gc11:0Gc5:1][Gc20:0Gc19:1]Gcnot:0:1[Gc2:0Gc15:1]Gcnot:0:1[Gc3:0Gc21:1]Gcnot:0:1[Gc2:0Gc7:1]Gcnot:0:1[Gc11:0Gc20:1][Gc19:0Gc18:1][Gc14:0Gc4:1][Gc10:0Gc10:1][Gc17:0Gc5:1][Gc10:0Gc11:1]
[Gc0:0Gc12:1][Gc0:0Gc9:1][Gc18:0Gc2:1]Gcnot:0:1[Gc23:0Gc4:1][Gc18:0Gc5:1][Gc14:0Gc11:1][Gc8:0Gc5:1][Gc22:0Gc13:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc7:1][Gc18:0Gc1:1][Gc13:0Gc3:1]Gcnot:0:1[Gc22:0Gc22:1][Gc13:0Gc10:1][Gc6:0Gc6:1][Gc1:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc6:1][Gc10:0Gc21:1][Gc2:0Gc19:1][Gc15:0Gc21:1][Gc2:0Gc8:1][Gc15:0Gc9:1][Gc10:0Gc7:1]Gcnot:0:1[Gc13:0Gc14:1][Gc10:0Gc22:1][Gc11:0Gc6:1][Gc11:0Gc7:1][Gc14:0Gc12:1][Gc17:0Gc7:1]Gcnot:0:1[Gc9:0Gc5:1]Gcnot:0:1[Gc4:0Gc23:1][Gc15:0Gc15:1][Gc16:0Gc5:1][Gc0:0Gc8:1][Gc6:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc0:0Gc6:1][Gc1:0Gc16:1][Gc1:0Gc14:1][Gc20:0Gc16:1][Gc6:0Gc8:1]Gcnot:0:1[Gc0:0Gc7:1]Gcnot:0:1[Gc19:0Gc21:1]Gcnot:0:1[Gc22:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc16:1][Gc23:0Gc15:1][Gc20:0Gc4:1][Gc12:0Gc11:1]Gcnot:0:1[Gc17:0Gc8:1]Gcnot:0:1[Gc5:0Gc10:1][Gc9:0Gc9:1][Gc12:0Gc0:1]
[Gc8:0Gc8:1][Gc3:0Gc6:1][Gc19:0Gc19:1][Gc22:0Gc16:1][Gc0:0Gc5:1][Gc13:0Gc4:1][Gc8:0Gc5:1][Gc22:0Gc18:1]Gcnot:0:1[Gc10:0Gc7:1][Gc5:0Gc1:1][Gc0:0Gc9:1][Gc18:0Gc19:1][Gc3:0Gc21:1][Gc21:0Gc19:1][Gc12:0Gc10:1]Gcnot:0:1[Gc22:0Gc2:1][Gc12:0Gc7:1][Gc12:0Gc6:1][Gc0:0Gc0:1][Gc12:0Gc3:1][Gc9:0Gc9:1][Gc1:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
Gcnot:0:1[Gc9:0Gc6:1][Gc18:0Gc2:1][Gc5:0Gc15:1][Gc22:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc5:1][Gc8:0Gc13:1][Gc2:0Gc0:1][Gc9:0Gc20:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc15:1][Gc20:0Gc11:1]Gcnot:0:1[Gc11:0Gc3:1][Gc3:0Gc22:1][Gc2:0Gc13:1][Gc9:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc8:0Gc12:1][Gc3:0Gc0:1][Gc6:0Gc0:1][Gc7:0Gc2:1][Gc10:0Gc7:1][Gc13:0Gc1:1][Gc21:0Gc8:1][Gc19:0Gc10:1][Gc9:0Gc22:1][Gc2:0Gc12:1]Gcnot:0:1[Gc0:0Gc16:1][Gc16:0Gc3:1][Gc6:0Gc21:1][Gc22:0Gc8:1][Gc12:0Gc4:1][Gc5:0Gc14:1][Gc19:0Gc21:1]Gcnot:0:1[Gc15:0Gc21:1][Gc23:0Gc21:1][Gc16:0Gc0:1][Gc3:0Gc12:1]
[Gc3:0Gc13:1][Gc0:0Gc3:1][Gc21:0Gc0:1][Gc14:0Gc6:1]Gcnot:0:1[Gc10:0Gc12:1][Gc1:0Gc3:1][Gc0:0Gc11:1][Gc0:0Gc17:1][Gc2:0Gc9:1][Gc21:0Gc1:1][Gc16:0Gc0:1][Gc23:0Gc14:1][Gc18:0Gc23:1][Gc10:0Gc12:1]Gcnot:0:1[Gc18:0Gc11:1]Gcnot:0:1[Gc7:0Gc11:1][Gc5:0Gc16:1][Gc9:0Gc13:1][Gc20:0Gc16:1][Gc6:0Gc10:1]
[Gc13:0Gc3:1][Gc18:0Gc10:1][Gc20:0Gc3:1]Gcnot:0:1[Gc21:0Gc16:1][Gc18:0Gc7:1][Gc8:0Gc21:1][Gc9:0Gc18:1][Gc6:0Gc1:1][Gc4:0Gc1:1][Gc2:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc20:0Gc0:1][Gc9:0Gc10:1][Gc14:0Gc23:1][Gc11:0Gc8:1][Gc6:0Gc19:1]Gcnot:0:1[Gc14:0Gc1:1]Gcnot:0:1[Gc10:0Gc6:1]
[Gc8:0Gc8:1][Gc3:0Gc6:1][Gc11:0Gc22:1][Gc16:0Gc5:1]Gcnot:0:1[Gc18:0Gc5:1][Gc4:0Gc11:1][Gc6:0Gc16:1][Gc4:0Gc15:1][Gc1:0Gc8:1][Gc15:0Gc12:1][Gc3:0Gc1:1][Gc3:0Gc4:1][Gc9:0Gc1:1][Gc11:0Gc4:1][Gc6:0Gc15:1][Gc0:0Gc18:1][Gc7:0Gc16:1][Gc14:0Gc1:1][Gc6:0Gc21:1]Gcnot:0:1[Gc20:0Gc6:1][Gc20:0Gc3:1][Gc14:0Gc14:1][Gc12:0Gc9:1][Gc17:0Gc3:1]Gcnot:0:1[Gc3:0Gc9:1][Gc12:0Gc12:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc0:1][Gc0:0Gc6:1]Gcnot:0:1[Gc19:0Gc14:1]Gcnot:0:1[Gc8:0Gc22:1][Gc9:0Gc3:1][Gc11:0Gc11:1][Gc16:0Gc18:1][Gc0:0Gc15:1][Gc15:0Gc0:1][Gc23:0Gc14:1]Gcnot:0:1[Gc16:0Gc4:1]Gcnot:0:1[Gc18:0Gc12:1][Gc21:0Gc11:1][Gc16:0Gc3:1][Gc14:0Gc2:1][Gc6:0Gc13:1]Gcnot:0:1[Gc5:0Gc8:1][Gc16:0Gc16:1][Gc20:0Gc8:1][Gc10:0Gc2:1][Gc3:0Gc0:1][Gc2:0Gc17:1][Gc22:0Gc3:1][Gc0:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc0:0Gc3:1][Gc8:0Gc12:1][Gc6:0Gc11:1][Gc6:0Gc0:1][Gc7:0Gc4:1][Gc2:0Gc20:1][Gc5:0Gc5:1][Gc2:0Gc11:1][Gc10:0Gc15:1][Gc19:0Gc10:1][Gc0:0Gc8:1][Gc15:0Gc6:1]Gcnot:0:1[Gc20:0Gc5:1][Gc20:0Gc14:1]Gcnot:0:1[Gc6:0Gc23:1]Gcnot:0:1[Gc7:0Gc13:1][Gc2:0Gc6:1][Gc7:0Gc6:1][Gc1:0Gc21:1]Gcnot:0:1[Gc16:0Gc21:1][Gc17:0Gc15:1][Gc8:0Gc15:1][Gc3:0Gc1:1][Gc22:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc6:1][Gc14:0Gc2:1][Gc15:0Gc18:1]Gcnot:0:1[Gc9:0Gc6:1][Gc3:0Gc16:1][Gc21:0Gc15:1][Gc12:0Gc18:1][Gc0:0Gc12:1][Gc15:0Gc20:1]Gcnot:0:1[Gc0:0Gc23:1][Gc0:0Gc1:1][Gc4:0Gc17:1][Gc18:0Gc0:1][Gc12:0Gc13:1][Gc6:0Gc0:1][Gc20:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc12:1][Gc2:0Gc18:1]Gcnot:0:1[Gc1:0Gc8:1][Gc14:0Gc4:1][Gc16:0Gc18:1][Gc9:0Gc9:1][Gc22:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc12:0Gc12:1][Gc1:0Gc11:1][Gc4:0Gc10:1][Gc3:0Gc15:1][Gc15:0Gc19:1][Gc5:0Gc5:1][Gc18:0Gc1:1][Gc21:0Gc4:1][Gc4:0Gc20:1][Gc12:0Gc9:1]Gcnot:0:1[Gc13:0Gc1:1]Gcnot:0:1[Gc1:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc2:1][Gc7:0Gc19:1][Gc7:0Gc21:1][Gc12:0Gc7:1][Gc9:0Gc16:1][Gc12:0Gc23:1][Gc18:0Gc19:1][Gc23:0Gc23:1]Gcnot:0:1[Gc13:0Gc17:1][Gc6:0Gc6:1][Gc0:0Gc10:1]
[Gc3:0Gc0:1][Gc22:0Gc19:1][Gc5:0Gc18:1][Gc11:0Gc0:1][Gc23:0Gc5:1][Gc17:0Gc3:1]Gcnot:0:1[Gc16:0Gc2:1][Gc4:0Gc8:1][Gc17:0Gc19:1][Gc22:0Gc15:1][Gc1:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc0:1][Gc23:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc8:1][Gc6:0Gc2:1][Gc1:0Gc2:1][Gc20:0Gc6:1][Gc21:0Gc15:1][Gc19:0Gc12:1][Gc11:0Gc4:1][Gc5:0Gc12:1][Gc6:0Gc9:1][Gc12:0Gc10:1]
[Gc8:0Gc12:1][Gc3:0Gc0:1][Gc2:0Gc21:1]Gcnot:0:1[Gc0:0Gc0:1][Gc4:0Gc13:1]Gcnot:0:1[Gc21:0Gc23:1][Gc9:0Gc21:1][Gc8:0Gc5:1]Gcnot:0:1[Gc11:0Gc0:1]Gcnot:0:1[Gc8:0Gc19:1][Gc0:0Gc20:1][Gc23:0Gc13:1][Gc6:0Gc19:1][Gc11:0Gc0:1][Gc15:0Gc9:1]Gcnot:0:1[Gc12:0Gc14:1][Gc4:0Gc6:1][Gc1:0Gc11:1]Gcnot:0:1[Gc19:0Gc21:1]Gcnot:0:1[Gc18:0Gc6:1][Gc9:0Gc1:1][Gc12:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc0:1][Gc9:0Gc9:1][Gc23:0Gc21:1][Gc11:0Gc11:1][Gc19:0Gc15:1][Gc20:0Gc9:1][Gc4:0Gc17:1]Gcnot:0:1[Gc21:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc11:1][Gc10:0Gc17:1][Gc14:0Gc14:1][Gc9:0Gc8:1][Gc20:0Gc20:1][Gc1:0Gc6:1][Gc23:0Gc11:1][Gc13:0Gc0:1][Gc3:0Gc16:1][Gc8:0Gc11:1][Gc18:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc17:1][Gc10:0Gc16:1][Gc15:0Gc10:1][Gc19:0Gc17:1][Gc13:0Gc18:1][Gc3:0Gc3:1][Gc12:0Gc12:1]
[Gc8:0Gc12:1][Gc6:0Gc9:1][Gc19:0Gc17:1][Gc8:0Gc4:1][Gc6:0Gc12:1][Gc3:0Gc23:1]Gcnot:0:1[Gc7:0Gc8:1]Gcnot:0:1[Gc6:0Gc1:1][Gc19:0Gc15:1]Gcnot:0:1[Gc2:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc8:1][Gc23:0Gc22:1][Gc18:0Gc10:1][Gc21:0Gc11:1][Gc17:0Gc2:1][Gc4:0Gc4:1][Gc5:0Gc3:1][Gc1:0Gc11:1][Gc2:0Gc16:1]Gcnot:0:1[Gc14:0Gc19:1][Gc17:0Gc23:1][Gc1:0Gc23:1][Gc21:0Gc18:1][Gc6:0Gc9:1][Gc12:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc5:1][Gc9:0Gc6:1]Gcnot:0:1[Gc22:0Gc17:1][Gc16:0Gc2:1][Gc7:0Gc23:1][Gc11:0Gc11:1][Gc2:0Gc17:1][Gc1:0Gc11:1][Gc3:0Gc7:1][Gc11:0Gc17:1][Gc6:0Gc3:1][Gc2:0Gc8:1][Gc15:0Gc3:1]Gcnot:0:1[Gc9:0Gc6:1][Gc8:0Gc1:1]Gcnot:0:1[Gc17:0Gc4:1]Gcnot:0:1[Gc0:0Gc16:1][Gc2:0Gc18:1][Gc4:0Gc17:1][Gc14:0Gc6:1]Gcnot:0:1[Gc4:0Gc13:1][Gc10:0Gc20:1][Gc2:0Gc1:1][Gc4:0Gc8:1][Gc5:0Gc10:1][Gc0:0Gc15:1][Gc21:0Gc13:1][Gc9:0Gc6:1][Gc12:0Gc12:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc16:0Gc5:1][Gc3:0Gc3:1]Gcnot:0:1[Gc22:0Gc13:1][Gc5:0Gc1:1][Gc10:0Gc8:1][Gc0:0Gc14:1][Gc1:0Gc12:1][Gc7:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc14:1][Gc12:0Gc6:1][Gc23:0Gc8:1][Gc4:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc14:0Gc15:1][Gc12:0Gc2:1][Gc8:0Gc19:1][Gc20:0Gc18:1][Gc4:0Gc11:1][Gc21:0Gc20:1][Gc20:0Gc11:1][Gc9:0Gc13:1][Gc1:0Gc2:1][Gc3:0Gc14:1]Gcnot:0:1[Gc9:0Gc4:1][Gc23:0Gc0:1][Gc16:0Gc14:1][Gc9:0Gc3:1][Gc0:0Gc13:1]
[Gc8:0Gc0:1][Gc3:0Gc0:1][Gc16:0Gc14:1]Gcnot:0:1[Gc13:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc17:1][Gc14:0Gc4:1]Gcnot:0:1[Gc14:0Gc3:1][Gc16:0Gc12:1][Gc14:0Gc14:1][Gc15:0Gc10:1][Gc11:0Gc22:1][Gc20:0Gc10:1][Gc7:0Gc9:1]Gcnot:0:1[Gc0:0Gc7:1][Gc1:0Gc6:1][Gc15:0Gc14:1]Gcnot:0:1[Gc11:0Gc15:1][Gc23:0Gc18:1][Gc11:0Gc20:1][Gc14:0Gc2:1][Gc15:0Gc13:1][Gc18:0Gc10:1][Gc7:0Gc7:1][Gc5:0Gc5:1][Gc2:0Gc1:1][Gc6:0Gc12:1]
[Gc8:0Gc12:1][Gc3:0Gc0:1][Gc21:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc17:1][Gc6:0Gc23:1][Gc16:0Gc12:1][Gc0:0Gc19:1][Gc21:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc14:1][Gc4:0Gc7:1]Gcnot:0:1[Gc16:0Gc6:1][Gc3:0Gc7:1][Gc6:0Gc2:1][Gc3:0Gc2:1]Gcnot:0:1[Gc11:0Gc16:1][Gc1:0Gc5:1][Gc13:0Gc3:1]Gcnot:0:1[Gc16:0Gc4:1][Gc4:0Gc4:1][Gc3:0Gc14:1]Gcnot:0:1[Gc1:0Gc4:1][Gc21:0Gc19:1]Gcnot:0:1[Gc9:0Gc9:1][Gc13:0Gc0:1]
[Gc12:0Gc3:1][Gc9:0Gc0:1][Gc0:0Gc22:1][Gc10:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc20:1][Gc6:0Gc13:1][Gc20:0Gc1:1][Gc5:0Gc9:1][Gc22:0Gc22:1][Gc5:0Gc9:1]Gcnot:0:1[Gc2:0Gc3:1][Gc17:0Gc7:1][Gc7:0Gc18:1][Gc16:0Gc9:1][Gc5:0Gc2:1][Gc12:0Gc23:1][Gc15:0Gc20:1][Gc6:0Gc13:1][Gc3:0Gc23:1][Gc8:0Gc13:1][Gc6:0Gc17:1]Gcnot:0:1[Gc17:0Gc23:1][Gc10:0Gc22:1][Gc6:0Gc0:1][Gc10:0Gc19:1][Gc20:0Gc9:1][Gc4:0Gc1:1][Gc6:0Gc1:1][Gc1:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]


==> anc/experiments/circuits/S2_2Q_B2_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
Gcnot:0:1[Gc21:0Gc21:1][Gc2:0Gc23:1][Gc1:0Gc17:1][Gc18:0Gc20:1]
[Gc18:0Gc8:1]Gcnot:0:1[Gc21:0Gc19:1][Gc9:0Gc20:1]Gcnot:0:1
Gcnot:0:1[Gc16:0Gc18:1][Gc2:0Gc15:1]Gcnot:0:1Gcnot:0:1
[Gc22:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc8:0Gc7:1]
Gcnot:0:1[Gc0:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc4:0Gc2:1]
[Gc8:0Gc2:1]Gcnot:0:1[Gc18:0Gc0:1][Gc20:0Gc21:1][Gc8:0Gc2:1]
[Gc2:0Gc1:1]Gcnot:0:1[Gc22:0Gc2:1][Gc22:0Gc14:1][Gc0:0Gc21:1]
[Gc13:0Gc18:1][Gc20:0Gc1:1]Gcnot:0:1[Gc23:0Gc12:1][Gc6:0Gc9:1][Gc4:0Gc4:1][Gc14:0Gc9:1][Gc11:0Gc7:1][Gc19:0Gc8:1][Gc2:0Gc17:1]
[Gc1:0Gc3:1][Gc21:0Gc2:1][Gc2:0Gc20:1][Gc16:0Gc6:1]Gcnot:0:1[Gc9:0Gc12:1][Gc5:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc14:0Gc6:1]
Gcnot:0:1[Gc12:0Gc18:1][Gc6:0Gc7:1][Gc23:0Gc0:1][Gc18:0Gc2:1][Gc22:0Gc9:1][Gc11:0Gc19:1][Gc10:0Gc4:1][Gc15:0Gc14:1][Gc18:0Gc2:1]
[Gc15:0Gc2:1][Gc19:0Gc8:1][Gc23:0Gc19:1][Gc13:0Gc17:1][Gc12:0Gc2:1][Gc8:0Gc5:1][Gc18:0Gc4:1][Gc8:0Gc15:1]Gcnot:0:1[Gc1:0Gc10:1]
[Gc5:0Gc5:1]Gcnot:0:1[Gc12:0Gc19:1][Gc21:0Gc3:1]Gcnot:0:1[Gc22:0Gc14:1][Gc10:0Gc11:1][Gc3:0Gc18:1][Gc1:0Gc11:1][Gc3:0Gc3:1]
[Gc14:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc17:1][Gc23:0Gc18:1][Gc8:0Gc10:1][Gc14:0Gc20:1]Gcnot:0:1[Gc9:0Gc23:1][Gc19:0Gc1:1]
[Gc1:0Gc17:1][Gc9:0Gc19:1]Gcnot:0:1[Gc14:0Gc19:1][Gc19:0Gc23:1][Gc12:0Gc9:1]Gcnot:0:1[Gc19:0Gc12:1]Gcnot:0:1[Gc22:0Gc12:1]
[Gc7:0Gc23:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc8:1][Gc2:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc4:0Gc5:1][Gc20:0Gc1:1][Gc13:0Gc20:1][Gc7:0Gc22:1][Gc6:0Gc14:1][Gc21:0Gc4:1]Gcnot:0:1[Gc21:0Gc11:1]
[Gc17:0Gc20:1][Gc7:0Gc14:1][Gc21:0Gc5:1]Gcnot:0:1[Gc11:0Gc0:1]Gcnot:0:1[Gc11:0Gc17:1]Gcnot:0:1[Gc11:0Gc5:1][Gc18:0Gc16:1][Gc3:0Gc11:1][Gc8:0Gc13:1][Gc20:0Gc4:1][Gc3:0Gc22:1][Gc17:0Gc15:1]
Gcnot:0:1[Gc13:0Gc8:1][Gc23:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc0:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc19:1]Gcnot:0:1[Gc18:0Gc4:1][Gc7:0Gc19:1][Gc0:0Gc3:1]Gcnot:0:1[Gc14:0Gc7:1]
[Gc17:0Gc19:1][Gc8:0Gc18:1]Gcnot:0:1[Gc1:0Gc10:1][Gc13:0Gc18:1][Gc21:0Gc14:1][Gc15:0Gc6:1][Gc13:0Gc21:1][Gc21:0Gc13:1][Gc2:0Gc3:1][Gc14:0Gc16:1][Gc17:0Gc14:1]Gcnot:0:1[Gc19:0Gc5:1][Gc22:0Gc22:1]
Gcnot:0:1[Gc20:0Gc9:1]Gcnot:0:1[Gc13:0Gc7:1][Gc7:0Gc14:1][Gc3:0Gc4:1][Gc22:0Gc14:1][Gc0:0Gc4:1][Gc1:0Gc11:1][Gc11:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc4:1][Gc19:0Gc10:1][Gc18:0Gc1:1]
[Gc11:0Gc5:1][Gc20:0Gc19:1]Gcnot:0:1[Gc2:0Gc15:1]Gcnot:0:1[Gc3:0Gc21:1]Gcnot:0:1[Gc2:0Gc7:1]Gcnot:0:1[Gc11:0Gc20:1][Gc19:0Gc18:1][Gc14:0Gc4:1][Gc10:0Gc10:1][Gc17:0Gc5:1][Gc10:0Gc11:1]
[Gc18:0Gc2:1]Gcnot:0:1[Gc23:0Gc4:1][Gc18:0Gc5:1][Gc14:0Gc11:1][Gc8:0Gc5:1][Gc22:0Gc13:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc7:1][Gc18:0Gc1:1][Gc13:0Gc3:1]Gcnot:0:1[Gc22:0Gc22:1][Gc13:0Gc10:1]
[Gc10:0Gc21:1][Gc2:0Gc19:1][Gc15:0Gc21:1][Gc2:0Gc8:1][Gc15:0Gc9:1][Gc10:0Gc7:1]Gcnot:0:1[Gc13:0Gc14:1][Gc10:0Gc22:1][Gc11:0Gc6:1][Gc11:0Gc7:1][Gc14:0Gc12:1][Gc17:0Gc7:1]Gcnot:0:1[Gc9:0Gc5:1]Gcnot:0:1[Gc4:0Gc23:1][Gc15:0Gc15:1][Gc16:0Gc5:1][Gc0:0Gc8:1]
[Gc1:0Gc16:1][Gc1:0Gc14:1][Gc20:0Gc16:1][Gc6:0Gc8:1]Gcnot:0:1[Gc0:0Gc7:1]Gcnot:0:1[Gc19:0Gc21:1]Gcnot:0:1[Gc22:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc16:1][Gc23:0Gc15:1][Gc20:0Gc4:1][Gc12:0Gc11:1]Gcnot:0:1[Gc17:0Gc8:1]Gcnot:0:1[Gc5:0Gc10:1]
[Gc19:0Gc19:1][Gc22:0Gc16:1][Gc0:0Gc5:1][Gc13:0Gc4:1][Gc8:0Gc5:1][Gc22:0Gc18:1]Gcnot:0:1[Gc10:0Gc7:1][Gc5:0Gc1:1][Gc0:0Gc9:1][Gc18:0Gc19:1][Gc3:0Gc21:1][Gc21:0Gc19:1][Gc12:0Gc10:1]Gcnot:0:1[Gc22:0Gc2:1][Gc12:0Gc7:1][Gc12:0Gc6:1][Gc0:0Gc0:1][Gc12:0Gc3:1]
Gcnot:0:1[Gc9:0Gc6:1][Gc18:0Gc2:1][Gc5:0Gc15:1][Gc22:0Gc2:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc9:0Gc5:1][Gc8:0Gc13:1][Gc2:0Gc0:1][Gc9:0Gc20:1]Gcnot:0:1Gcnot:0:1[Gc1:0Gc15:1][Gc20:0Gc11:1]Gcnot:0:1[Gc11:0Gc3:1][Gc3:0Gc22:1][Gc2:0Gc13:1]
[Gc6:0Gc0:1][Gc7:0Gc2:1][Gc10:0Gc7:1][Gc13:0Gc1:1][Gc21:0Gc8:1][Gc19:0Gc10:1][Gc9:0Gc22:1][Gc2:0Gc12:1]Gcnot:0:1[Gc0:0Gc16:1][Gc16:0Gc3:1][Gc6:0Gc21:1][Gc22:0Gc8:1][Gc12:0Gc4:1][Gc5:0Gc14:1][Gc19:0Gc21:1]Gcnot:0:1[Gc15:0Gc21:1][Gc23:0Gc21:1][Gc16:0Gc0:1]
[Gc21:0Gc0:1][Gc14:0Gc6:1]Gcnot:0:1[Gc10:0Gc12:1][Gc1:0Gc3:1][Gc0:0Gc11:1][Gc0:0Gc17:1][Gc2:0Gc9:1][Gc21:0Gc1:1][Gc16:0Gc0:1][Gc23:0Gc14:1][Gc18:0Gc23:1][Gc10:0Gc12:1]Gcnot:0:1[Gc18:0Gc11:1]Gcnot:0:1[Gc7:0Gc11:1][Gc5:0Gc16:1][Gc9:0Gc13:1][Gc20:0Gc16:1]
[Gc18:0Gc10:1][Gc20:0Gc3:1]Gcnot:0:1[Gc21:0Gc16:1][Gc18:0Gc7:1][Gc8:0Gc21:1][Gc9:0Gc18:1][Gc6:0Gc1:1][Gc4:0Gc1:1][Gc2:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc20:0Gc0:1][Gc9:0Gc10:1][Gc14:0Gc23:1][Gc11:0Gc8:1][Gc6:0Gc19:1]Gcnot:0:1[Gc14:0Gc1:1]Gcnot:0:1
[Gc11:0Gc22:1][Gc16:0Gc5:1]Gcnot:0:1[Gc18:0Gc5:1][Gc4:0Gc11:1][Gc6:0Gc16:1][Gc4:0Gc15:1][Gc1:0Gc8:1][Gc15:0Gc12:1][Gc3:0Gc1:1][Gc3:0Gc4:1][Gc9:0Gc1:1][Gc11:0Gc4:1][Gc6:0Gc15:1][Gc0:0Gc18:1][Gc7:0Gc16:1][Gc14:0Gc1:1][Gc6:0Gc21:1]Gcnot:0:1[Gc20:0Gc6:1][Gc20:0Gc3:1][Gc14:0Gc14:1][Gc12:0Gc9:1][Gc17:0Gc3:1]Gcnot:0:1
Gcnot:0:1[Gc19:0Gc14:1]Gcnot:0:1[Gc8:0Gc22:1][Gc9:0Gc3:1][Gc11:0Gc11:1][Gc16:0Gc18:1][Gc0:0Gc15:1][Gc15:0Gc0:1][Gc23:0Gc14:1]Gcnot:0:1[Gc16:0Gc4:1]Gcnot:0:1[Gc18:0Gc12:1][Gc21:0Gc11:1][Gc16:0Gc3:1][Gc14:0Gc2:1][Gc6:0Gc13:1]Gcnot:0:1[Gc5:0Gc8:1][Gc16:0Gc16:1][Gc20:0Gc8:1][Gc10:0Gc2:1][Gc3:0Gc0:1][Gc2:0Gc17:1]
[Gc8:0Gc12:1][Gc6:0Gc11:1][Gc6:0Gc0:1][Gc7:0Gc4:1][Gc2:0Gc20:1][Gc5:0Gc5:1][Gc2:0Gc11:1][Gc10:0Gc15:1][Gc19:0Gc10:1][Gc0:0Gc8:1][Gc15:0Gc6:1]Gcnot:0:1[Gc20:0Gc5:1][Gc20:0Gc14:1]Gcnot:0:1[Gc6:0Gc23:1]Gcnot:0:1[Gc7:0Gc13:1][Gc2:0Gc6:1][Gc7:0Gc6:1][Gc1:0Gc21:1]Gcnot:0:1[Gc16:0Gc21:1][Gc17:0Gc15:1][Gc8:0Gc15:1]
[Gc14:0Gc2:1][Gc15:0Gc18:1]Gcnot:0:1[Gc9:0Gc6:1][Gc3:0Gc16:1][Gc21:0Gc15:1][Gc12:0Gc18:1][Gc0:0Gc12:1][Gc15:0Gc20:1]Gcnot:0:1[Gc0:0Gc23:1][Gc0:0Gc1:1][Gc4:0Gc17:1][Gc18:0Gc0:1][Gc12:0Gc13:1][Gc6:0Gc0:1][Gc20:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc13:0Gc12:1][Gc2:0Gc18:1]Gcnot:0:1[Gc1:0Gc8:1][Gc14:0Gc4:1][Gc16:0Gc18:1]
[Gc1:0Gc11:1][Gc4:0Gc10:1][Gc3:0Gc15:1][Gc15:0Gc19:1][Gc5:0Gc5:1][Gc18:0Gc1:1][Gc21:0Gc4:1][Gc4:0Gc20:1][Gc12:0Gc9:1]Gcnot:0:1[Gc13:0Gc1:1]Gcnot:0:1[Gc1:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc2:1][Gc7:0Gc19:1][Gc7:0Gc21:1][Gc12:0Gc7:1][Gc9:0Gc16:1][Gc12:0Gc23:1][Gc18:0Gc19:1][Gc23:0Gc23:1]Gcnot:0:1[Gc13:0Gc17:1]
[Gc22:0Gc19:1][Gc5:0Gc18:1][Gc11:0Gc0:1][Gc23:0Gc5:1][Gc17:0Gc3:1]Gcnot:0:1[Gc16:0Gc2:1][Gc4:0Gc8:1][Gc17:0Gc19:1][Gc22:0Gc15:1][Gc1:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc0:1][Gc23:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc8:1][Gc6:0Gc2:1][Gc1:0Gc2:1][Gc20:0Gc6:1][Gc21:0Gc15:1][Gc19:0Gc12:1][Gc11:0Gc4:1][Gc5:0Gc12:1]
[Gc2:0Gc21:1]Gcnot:0:1[Gc0:0Gc0:1][Gc4:0Gc13:1]Gcnot:0:1[Gc21:0Gc23:1][Gc9:0Gc21:1][Gc8:0Gc5:1]Gcnot:0:1[Gc11:0Gc0:1]Gcnot:0:1[Gc8:0Gc19:1][Gc0:0Gc20:1][Gc23:0Gc13:1][Gc6:0Gc19:1][Gc11:0Gc0:1][Gc15:0Gc9:1]Gcnot:0:1[Gc12:0Gc14:1][Gc4:0Gc6:1][Gc1:0Gc11:1]Gcnot:0:1[Gc19:0Gc21:1]Gcnot:0:1[Gc18:0Gc6:1]
[Gc23:0Gc21:1][Gc11:0Gc11:1][Gc19:0Gc15:1][Gc20:0Gc9:1][Gc4:0Gc17:1]Gcnot:0:1[Gc21:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc11:1][Gc10:0Gc17:1][Gc14:0Gc14:1][Gc9:0Gc8:1][Gc20:0Gc20:1][Gc1:0Gc6:1][Gc23:0Gc11:1][Gc13:0Gc0:1][Gc3:0Gc16:1][Gc8:0Gc11:1][Gc18:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc17:1][Gc10:0Gc16:1][Gc15:0Gc10:1][Gc19:0Gc17:1][Gc13:0Gc18:1]
[Gc19:0Gc17:1][Gc8:0Gc4:1][Gc6:0Gc12:1][Gc3:0Gc23:1]Gcnot:0:1[Gc7:0Gc8:1]Gcnot:0:1[Gc6:0Gc1:1][Gc19:0Gc15:1]Gcnot:0:1[Gc2:0Gc12:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc8:1][Gc23:0Gc22:1][Gc18:0Gc10:1][Gc21:0Gc11:1][Gc17:0Gc2:1][Gc4:0Gc4:1][Gc5:0Gc3:1][Gc1:0Gc11:1][Gc2:0Gc16:1]Gcnot:0:1[Gc14:0Gc19:1][Gc17:0Gc23:1][Gc1:0Gc23:1][Gc21:0Gc18:1]
Gcnot:0:1[Gc22:0Gc17:1][Gc16:0Gc2:1][Gc7:0Gc23:1][Gc11:0Gc11:1][Gc2:0Gc17:1][Gc1:0Gc11:1][Gc3:0Gc7:1][Gc11:0Gc17:1][Gc6:0Gc3:1][Gc2:0Gc8:1][Gc15:0Gc3:1]Gcnot:0:1[Gc9:0Gc6:1][Gc8:0Gc1:1]Gcnot:0:1[Gc17:0Gc4:1]Gcnot:0:1[Gc0:0Gc16:1][Gc2:0Gc18:1][Gc4:0Gc17:1][Gc14:0Gc6:1]Gcnot:0:1[Gc4:0Gc13:1][Gc10:0Gc20:1][Gc2:0Gc1:1][Gc4:0Gc8:1][Gc5:0Gc10:1][Gc0:0Gc15:1][Gc21:0Gc13:1]
Gcnot:0:1[Gc22:0Gc13:1][Gc5:0Gc1:1][Gc10:0Gc8:1][Gc0:0Gc14:1][Gc1:0Gc12:1][Gc7:0Gc23:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc14:1][Gc12:0Gc6:1][Gc23:0Gc8:1][Gc4:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc14:0Gc15:1][Gc12:0Gc2:1][Gc8:0Gc19:1][Gc20:0Gc18:1][Gc4:0Gc11:1][Gc21:0Gc20:1][Gc20:0Gc11:1][Gc9:0Gc13:1][Gc1:0Gc2:1][Gc3:0Gc14:1]Gcnot:0:1[Gc9:0Gc4:1][Gc23:0Gc0:1][Gc16:0Gc14:1]
[Gc16:0Gc14:1]Gcnot:0:1[Gc13:0Gc15:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc22:0Gc17:1][Gc14:0Gc4:1]Gcnot:0:1[Gc14:0Gc3:1][Gc16:0Gc12:1][Gc14:0Gc14:1][Gc15:0Gc10:1][Gc11:0Gc22:1][Gc20:0Gc10:1][Gc7:0Gc9:1]Gcnot:0:1[Gc0:0Gc7:1][Gc1:0Gc6:1][Gc15:0Gc14:1]Gcnot:0:1[Gc11:0Gc15:1][Gc23:0Gc18:1][Gc11:0Gc20:1][Gc14:0Gc2:1][Gc15:0Gc13:1][Gc18:0Gc10:1][Gc7:0Gc7:1][Gc5:0Gc5:1][Gc2:0Gc1:1]
[Gc21:0Gc5:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc0:0Gc17:1][Gc6:0Gc23:1][Gc16:0Gc12:1][Gc0:0Gc19:1][Gc21:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc14:1][Gc4:0Gc7:1]Gcnot:0:1[Gc16:0Gc6:1][Gc3:0Gc7:1][Gc6:0Gc2:1][Gc3:0Gc2:1]Gcnot:0:1[Gc11:0Gc16:1][Gc1:0Gc5:1][Gc13:0Gc3:1]Gcnot:0:1[Gc16:0Gc4:1][Gc4:0Gc4:1][Gc3:0Gc14:1]Gcnot:0:1[Gc1:0Gc4:1][Gc21:0Gc19:1]Gcnot:0:1
[Gc0:0Gc22:1][Gc10:0Gc14:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc21:0Gc20:1][Gc6:0Gc13:1][Gc20:0Gc1:1][Gc5:0Gc9:1][Gc22:0Gc22:1][Gc5:0Gc9:1]Gcnot:0:1[Gc2:0Gc3:1][Gc17:0Gc7:1][Gc7:0Gc18:1][Gc16:0Gc9:1][Gc5:0Gc2:1][Gc12:0Gc23:1][Gc15:0Gc20:1][Gc6:0Gc13:1][Gc3:0Gc23:1][Gc8:0Gc13:1][Gc6:0Gc17:1]Gcnot:0:1[Gc17:0Gc23:1][Gc10:0Gc22:1][Gc6:0Gc0:1][Gc10:0Gc19:1][Gc20:0Gc9:1][Gc4:0Gc1:1]


==> anc/experiments/circuits/S2_2Q_B2_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc0:0Gc12:1]
[Gc9:0Gc3:1][Gc10:0Gc12:1]
[Gc3:0Gc10:1][Gc12:0Gc0:1]
[Gc3:0Gc3:1][Gc12:0Gc12:1]
[Gc6:0Gc3:1][Gc1:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc6:0Gc6:1][Gc10:0Gc12:1]
[Gc3:0Gc6:1]
[Gc3:0Gc10:1][Gc10:0Gc0:1]
[Gc9:0Gc3:1][Gc12:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc3:0Gc0:1][Gc12:0Gc0:1]
[Gc3:0Gc3:1][Gc10:0Gc12:1]
[Gc0:0Gc6:1][Gc0:0Gc12:1]
[Gc9:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc3:0Gc6:1][Gc1:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc9:0Gc3:1][Gc12:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc3:0Gc12:1][Gc12:0Gc0:1]
[Gc1:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc6:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc9:0Gc12:1][Gc22:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc3:0Gc0:1][Gc12:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc6:0Gc3:1][Gc1:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc3:0Gc6:1][Gc1:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc22:0Gc9:1][Gc0:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc12:0Gc3:1][Gc0:0Gc12:1]
[Gc3:0Gc6:1][Gc22:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc3:0Gc3:1][Gc12:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
{}
[Gc6:0Gc6:1][Gc1:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc6:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc9:0Gc9:1][Gc12:0Gc0:1]
[Gc9:0Gc9:1][Gc1:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc9:0Gc6:1][Gc12:0Gc12:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc3:0Gc12:1]
[Gc6:0Gc10:1]
[Gc10:0Gc6:1]
[Gc3:0Gc9:1][Gc12:0Gc12:1]
[Gc22:0Gc3:1][Gc0:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc3:0Gc1:1][Gc22:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc9:0Gc9:1][Gc22:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc6:0Gc6:1][Gc0:0Gc10:1]
[Gc6:0Gc9:1][Gc12:0Gc10:1]
[Gc9:0Gc1:1][Gc12:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc3:0Gc3:1][Gc12:0Gc12:1]
[Gc6:0Gc9:1][Gc12:0Gc1:1]Gcnot:0:1[Gc16:0Gc16:1]
[Gc9:0Gc6:1][Gc12:0Gc12:1]
[Gc9:0Gc3:1][Gc0:0Gc13:1]
[Gc6:0Gc12:1]
[Gc9:0Gc9:1][Gc13:0Gc0:1]
[Gc6:0Gc1:1][Gc1:0Gc0:1]Gcnot:0:1[Gc16:0Gc16:1]


==> anc/experiments/circuits/S2_2Q_B2_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc0:0Gc12:1]
[Gc8:0Gc12:1][Gc3:0Gc0:1]
[Gc12:0Gc8:1][Gc0:0Gc6:1]
[Gc12:0Gc12:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc0:0Gc3:1]
[Gc8:0Gc12:1][Gc6:0Gc9:1]
[Gc3:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc16:0Gc5:1][Gc0:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc3:1]
[Gc3:0Gc0:1]
[Gc8:0Gc12:1][Gc6:0Gc0:1]
[Gc8:0Gc12:1][Gc3:0Gc9:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc0:1][Gc0:0Gc9:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc9:0Gc6:1]
[Gc12:0Gc3:1]
[Gc3:0Gc12:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc5:1][Gc9:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc0:0Gc3:1]
[Gc12:0Gc8:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc3:1]
[Gc8:0Gc0:1][Gc3:0Gc0:1]
[Gc12:0Gc12:1][Gc0:0Gc9:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc0:1][Gc9:0Gc9:1]
[Gc8:0Gc8:1][Gc3:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc3:1]
[Gc0:0Gc12:1]
[Gc0:0Gc12:1][Gc0:0Gc9:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc12:1][Gc0:0Gc6:1]
[Gc8:0Gc8:1][Gc3:0Gc6:1]
{}
[Gc8:0Gc12:1][Gc3:0Gc0:1]
[Gc3:0Gc13:1][Gc0:0Gc3:1]
[Gc13:0Gc3:1]
[Gc8:0Gc8:1][Gc3:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc0:1][Gc0:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc0:0Gc3:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc5:0Gc5:1][Gc9:0Gc6:1]
[Gc12:0Gc12:1]
[Gc3:0Gc0:1]
[Gc8:0Gc12:1][Gc3:0Gc0:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc0:1][Gc9:0Gc9:1]
[Gc8:0Gc12:1][Gc6:0Gc9:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc12:0Gc5:1][Gc9:0Gc6:1]
[Gc22:0Gc22:1]Gcnot:0:1[Gc16:0Gc5:1][Gc3:0Gc3:1]
[Gc8:0Gc0:1][Gc3:0Gc0:1]
[Gc8:0Gc12:1][Gc3:0Gc0:1]
[Gc12:0Gc3:1][Gc9:0Gc0:1]


==> anc/experiments/circuits/S2_2Q_B3_circuits_complete.txt <==
# Complete DRB circuits
{}
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc6:1][Gc3:0Gc3:1][Gc19:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc9:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc19:0Gc2:1][Gc9:0Gc6:1][Gc9:0Gc3:1][Gc19:0Gc10:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc6:1][Gc9:0Gc0:1][Gc19:0Gc9:1][Gc0:0Gc10:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc11:0Gc3:1][Gc6:0Gc0:1][Gc16:0Gc3:1]
[Gc18:0Gc3:1][Gc6:0Gc0:1][Gc6:0Gc3:1][Gc18:0Gc0:1]
[Gc18:0Gc3:1][Gc3:0Gc0:1][Gc2:0Gc4:1][Gc7:0Gc7:1][Gc5:0Gc10:1][Gc3:0Gc11:1][Gc13:0Gc15:1][Gc3:0Gc7:1][Gc7:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc9:0Gc6:1]Gcnot:0:1[Gc8:0Gc14:1][Gc18:0Gc4:1][Gc6:0Gc16:1][Gc9:0Gc6:1][Gc9:0Gc6:1][Gc10:0Gc0:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc13:0Gc1:1][Gc22:0Gc3:1][Gc0:0Gc4:1][Gc21:0Gc10:1]Gcnot:0:1[Gc6:0Gc9:1][Gc19:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc0:0Gc18:1][Gc0:0Gc3:1][Gc23:0Gc20:1][Gc4:0Gc4:1][Gc4:0Gc5:1]Gcnot:0:1[Gc2:0Gc18:1][Gc10:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc18:0Gc18:1][Gc3:0Gc6:1][Gc8:0Gc17:1][Gc11:0Gc14:1]Gcnot:0:1[Gc8:0Gc11:1][Gc7:0Gc23:1][Gc7:0Gc9:1]
[Gc18:0Gc0:1][Gc3:0Gc0:1][Gc15:0Gc0:1][Gc14:0Gc11:1][Gc13:0Gc14:1][Gc10:0Gc23:1][Gc12:0Gc18:1][Gc9:0Gc9:1][Gc18:0Gc7:1]
[Gc3:0Gc18:1][Gc0:0Gc3:1][Gc9:0Gc21:1][Gc9:0Gc12:1][Gc9:0Gc19:1][Gc15:0Gc13:1]Gcnot:0:1[Gc18:0Gc3:1][Gc0:0Gc18:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc6:1][Gc9:0Gc3:1]Gcnot:0:1[Gc11:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc11:0Gc7:1][Gc0:0Gc14:1][Gc17:0Gc10:1][Gc3:0Gc17:1][Gc5:0Gc21:1]Gcnot:0:1[Gc6:0Gc3:1][Gc19:0Gc10:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc18:0Gc18:1][Gc3:0Gc6:1][Gc11:0Gc19:1]Gcnot:0:1[Gc21:0Gc21:1][Gc14:0Gc15:1][Gc15:0Gc11:1][Gc11:0Gc5:1][Gc5:0Gc23:1]Gcnot:0:1[Gc3:0Gc1:1][Gc1:0Gc8:1][Gc6:0Gc18:1][Gc18:0Gc0:1]
[Gc16:0Gc3:1][Gc1:0Gc10:1]Gcnot:0:1Gcnot:0:1[Gc11:0Gc13:1][Gc9:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc21:1][Gc15:0Gc20:1]Gcnot:0:1[Gc9:0Gc12:1][Gc19:0Gc0:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc9:0Gc3:1][Gc3:0Gc19:1][Gc16:0Gc7:1][Gc22:0Gc2:1][Gc2:0Gc18:1][Gc7:0Gc17:1]Gcnot:0:1[Gc22:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc5:1][Gc0:0Gc3:1][Gc0:0Gc18:1]
[Gc18:0Gc3:1][Gc3:0Gc0:1][Gc7:0Gc10:1][Gc20:0Gc5:1][Gc8:0Gc4:1][Gc2:0Gc17:1][Gc1:0Gc0:1][Gc16:0Gc13:1]Gcnot:0:1[Gc12:0Gc23:1][Gc13:0Gc10:1][Gc21:0Gc14:1][Gc3:0Gc3:1][Gc10:0Gc10:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc3:1][Gc4:0Gc0:1]Gcnot:0:1[Gc19:0Gc6:1][Gc4:0Gc2:1][Gc9:0Gc3:1][Gc12:0Gc20:1][Gc18:0Gc7:1][Gc15:0Gc2:1][Gc19:0Gc13:1][Gc1:0Gc2:1][Gc18:0Gc3:1]
[Gc11:0Gc18:1][Gc3:0Gc3:1][Gc12:0Gc2:1]Gcnot:0:1[Gc13:0Gc7:1][Gc20:0Gc16:1][Gc20:0Gc22:1]Gcnot:0:1[Gc5:0Gc23:1][Gc18:0Gc3:1][Gc3:0Gc16:1]Gcnot:0:1[Gc0:0Gc9:1][Gc0:0Gc18:1]
[Gc11:0Gc18:1][Gc6:0Gc6:1][Gc20:0Gc3:1][Gc16:0Gc2:1][Gc9:0Gc22:1][Gc6:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc9:1][Gc4:0Gc20:1][Gc8:0Gc11:1][Gc7:0Gc5:1]Gcnot:0:1[Gc7:0Gc17:1][Gc19:0Gc22:1]Gcnot:0:1[Gc7:0Gc16:1][Gc9:0Gc7:1][Gc7:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc3:1]Gcnot:0:1[Gc13:0Gc21:1][Gc6:0Gc22:1][Gc2:0Gc15:1]Gcnot:0:1[Gc7:0Gc10:1][Gc17:0Gc13:1][Gc2:0Gc13:1][Gc18:0Gc0:1][Gc9:0Gc18:1]Gcnot:0:1[Gc12:0Gc0:1][Gc11:0Gc1:1][Gc3:0Gc4:1][Gc5:0Gc15:1][Gc6:0Gc3:1][Gc18:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc0:0Gc6:1]Gcnot:0:1[Gc21:0Gc11:1][Gc13:0Gc21:1]Gcnot:0:1[Gc19:0Gc10:1]Gcnot:0:1[Gc22:0Gc7:1]Gcnot:0:1[Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc0:1][Gc9:0Gc6:1][Gc2:0Gc8:1][Gc3:0Gc6:1][Gc7:0Gc18:1]
[Gc11:0Gc0:1][Gc6:0Gc0:1][Gc19:0Gc3:1][Gc23:0Gc18:1]Gcnot:0:1[Gc22:0Gc8:1][Gc17:0Gc12:1][Gc15:0Gc23:1][Gc7:0Gc16:1][Gc22:0Gc9:1][Gc10:0Gc20:1]Gcnot:0:1[Gc5:0Gc19:1]Gcnot:0:1[Gc3:0Gc20:1][Gc5:0Gc21:1]Gcnot:0:1[Gc9:0Gc3:1][Gc0:0Gc18:1]
[Gc18:0Gc0:1][Gc6:0Gc0:1][Gc3:0Gc15:1]Gcnot:0:1[Gc2:0Gc19:1][Gc8:0Gc0:1][Gc8:0Gc5:1][Gc6:0Gc6:1]Gcnot:0:1[Gc5:0Gc0:1][Gc3:0Gc18:1]Gcnot:0:1[Gc4:0Gc14:1][Gc13:0Gc13:1]Gcnot:0:1[Gc19:0Gc22:1]Gcnot:0:1[Gc9:0Gc3:1][Gc12:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc11:0Gc0:1][Gc6:0Gc0:1]Gcnot:0:1[Gc18:0Gc1:1]Gcnot:0:1[Gc16:0Gc22:1][Gc13:0Gc13:1][Gc11:0Gc13:1][Gc3:0Gc4:1][Gc15:0Gc19:1][Gc17:0Gc9:1][Gc13:0Gc16:1][Gc4:0Gc3:1][Gc21:0Gc11:1][Gc5:0Gc17:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc6:1][Gc0:0Gc18:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc19:0Gc2:1][Gc9:0Gc3:1][Gc21:0Gc9:1][Gc19:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc6:1]Gcnot:0:1[Gc4:0Gc11:1][Gc2:0Gc22:1]Gcnot:0:1[Gc0:0Gc20:1][Gc3:0Gc3:1][Gc12:0Gc10:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc18:0Gc0:1][Gc6:0Gc0:1][Gc13:0Gc18:1]Gcnot:0:1[Gc16:0Gc23:1][Gc17:0Gc4:1][Gc10:0Gc14:1]Gcnot:0:1[Gc17:0Gc14:1]Gcnot:0:1[Gc15:0Gc0:1][Gc6:0Gc18:1]Gcnot:0:1[Gc6:0Gc8:1][Gc8:0Gc21:1][Gc1:0Gc3:1][Gc1:0Gc20:1][Gc18:0Gc11:1]Gcnot:0:1[Gc1:0Gc4:1]Gcnot:0:1Gcnot:0:1[Gc3:0Gc16:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc19:0Gc2:1][Gc9:0Gc6:1][Gc13:0Gc17:1][Gc5:0Gc6:1]Gcnot:0:1[Gc23:0Gc4:1][Gc15:0Gc1:1]Gcnot:0:1[Gc11:0Gc10:1][Gc8:0Gc2:1][Gc17:0Gc15:1][Gc15:0Gc18:1][Gc16:0Gc22:1]Gcnot:0:1[Gc11:0Gc19:1]Gcnot:0:1[Gc2:0Gc14:1][Gc0:0Gc10:1][Gc9:0Gc19:1][Gc22:0Gc20:1][Gc18:0Gc4:1][Gc12:0Gc4:1][Gc18:0Gc9:1][Gc0:0Gc7:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc9:0Gc6:1]Gcnot:0:1[Gc13:0Gc6:1][Gc16:0Gc0:1][Gc3:0Gc18:1]Gcnot:0:1[Gc17:0Gc20:1][Gc21:0Gc15:1][Gc22:0Gc18:1][Gc11:0Gc10:1][Gc7:0Gc1:1][Gc19:0Gc23:1]Gcnot:0:1[Gc5:0Gc15:1][Gc13:0Gc14:1][Gc20:0Gc2:1]Gcnot:0:1[Gc8:0Gc13:1][Gc21:0Gc7:1][Gc13:0Gc21:1][Gc5:0Gc11:1][Gc9:0Gc9:1][Gc10:0Gc6:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc0:0Gc16:1][Gc0:0Gc3:1][Gc12:0Gc14:1][Gc17:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc21:0Gc19:1][Gc13:0Gc8:1]Gcnot:0:1[Gc17:0Gc19:1][Gc13:0Gc13:1]Gcnot:0:1[Gc14:0Gc17:1]Gcnot:0:1[Gc12:0Gc5:1][Gc3:0Gc7:1][Gc14:0Gc11:1][Gc1:0Gc5:1][Gc9:0Gc7:1][Gc5:0Gc10:1][Gc21:0Gc21:1][Gc3:0Gc22:1][Gc9:0Gc12:1][Gc12:0Gc0:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc18:0Gc18:1][Gc6:0Gc6:1][Gc20:0Gc9:1]Gcnot:0:1[Gc19:0Gc3:1][Gc12:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc15:1][Gc5:0Gc23:1]Gcnot:0:1[Gc17:0Gc5:1][Gc11:0Gc20:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc20:1][Gc9:0Gc23:1][Gc17:0Gc23:1][Gc12:0Gc6:1][Gc11:0Gc5:1][Gc19:0Gc13:1]Gcnot:0:1[Gc9:0Gc0:1][Gc7:0Gc0:1]
[Gc18:0Gc3:1][Gc3:0Gc0:1][Gc17:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc21:1][Gc8:0Gc11:1][Gc3:0Gc5:1][Gc6:0Gc8:1][Gc7:0Gc20:1][Gc15:0Gc6:1]Gcnot:0:1[Gc10:0Gc18:1][Gc3:0Gc18:1][Gc7:0Gc14:1][Gc11:0Gc8:1][Gc14:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc14:1][Gc9:0Gc6:1][Gc5:0Gc6:1][Gc12:0Gc6:1][Gc0:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc3:0Gc11:1][Gc0:0Gc6:1]Gcnot:0:1[Gc20:0Gc14:1]Gcnot:0:1[Gc11:0Gc19:1][Gc20:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc2:1][Gc17:0Gc6:1][Gc5:0Gc13:1][Gc8:0Gc12:1][Gc6:0Gc9:1][Gc20:0Gc9:1][Gc22:0Gc3:1][Gc0:0Gc0:1][Gc1:0Gc20:1][Gc16:0Gc3:1][Gc18:0Gc1:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc7:1]
[Gc3:0Gc0:1]Gcnot:0:1[Gc18:0Gc4:1][Gc16:0Gc12:1]Gcnot:0:1[Gc10:0Gc14:1][Gc14:0Gc7:1][Gc17:0Gc15:1][Gc21:0Gc6:1][Gc14:0Gc2:1][Gc23:0Gc12:1][Gc21:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc12:0Gc9:1][Gc15:0Gc9:1][Gc13:0Gc2:1][Gc15:0Gc16:1][Gc1:0Gc6:1][Gc8:0Gc13:1]Gcnot:0:1[Gc21:0Gc21:1][Gc18:0Gc8:1][Gc13:0Gc3:1][Gc17:0Gc5:1][Gc11:0Gc0:1][Gc7:0Gc9:1][Gc0:0Gc7:1]
[Gc11:0Gc18:1][Gc6:0Gc3:1][Gc22:0Gc15:1][Gc18:0Gc10:1][Gc6:0Gc7:1]Gcnot:0:1[Gc4:0Gc12:1][Gc16:0Gc15:1][Gc8:0Gc17:1][Gc17:0Gc4:1][Gc5:0Gc16:1][Gc21:0Gc12:1][Gc17:0Gc4:1]Gcnot:0:1[Gc15:0Gc18:1][Gc22:0Gc11:1]Gcnot:0:1[Gc20:0Gc13:1][Gc0:0Gc0:1][Gc13:0Gc8:1]Gcnot:0:1[Gc0:0Gc0:1][Gc20:0Gc10:1][Gc9:0Gc9:1][Gc22:0Gc5:1]Gcnot:0:1[Gc11:0Gc7:1][Gc7:0Gc3:1][Gc0:0Gc7:1]
[Gc3:0Gc16:1][Gc0:0Gc3:1]Gcnot:0:1[Gc18:0Gc18:1][Gc3:0Gc2:1]Gcnot:0:1[Gc4:0Gc0:1]Gcnot:0:1[Gc15:0Gc3:1][Gc0:0Gc10:1][Gc20:0Gc20:1]Gcnot:0:1[Gc0:0Gc16:1]Gcnot:0:1[Gc15:0Gc21:1]Gcnot:0:1[Gc0:0Gc15:1]Gcnot:0:1[Gc18:0Gc19:1][Gc15:0Gc0:1][Gc13:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc14:0Gc2:1][Gc2:0Gc9:1]Gcnot:0:1[Gc21:0Gc16:1][Gc3:0Gc3:1][Gc18:0Gc7:1]
[Gc3:0Gc11:1][Gc0:0Gc6:1][Gc4:0Gc13:1][Gc8:0Gc7:1][Gc7:0Gc14:1][Gc14:0Gc18:1][Gc8:0Gc20:1]Gcnot:0:1[Gc22:0Gc8:1][Gc14:0Gc15:1]Gcnot:0:1[Gc1:0Gc19:1][Gc1:0Gc23:1][Gc18:0Gc16:1][Gc12:0Gc4:1][Gc0:0Gc4:1][Gc5:0Gc2:1][Gc2:0Gc15:1][Gc0:0Gc16:1]Gcnot:0:1[Gc18:0Gc19:1][Gc4:0Gc19:1]Gcnot:0:1[Gc22:0Gc10:1][Gc21:0Gc9:1][Gc12:0Gc23:1][Gc8:0Gc16:1][Gc19:0Gc6:1][Gc0:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc3:0Gc3:1][Gc11:0Gc1:1][Gc8:0Gc18:1][Gc23:0Gc0:1][Gc2:0Gc14:1][Gc10:0Gc2:1][Gc14:0Gc8:1][Gc4:0Gc2:1][Gc15:0Gc21:1][Gc16:0Gc6:1]Gcnot:0:1[Gc7:0Gc18:1][Gc6:0Gc4:1]Gcnot:0:1[Gc8:0Gc23:1][Gc15:0Gc1:1][Gc3:0Gc15:1][Gc1:0Gc19:1][Gc21:0Gc9:1][Gc9:0Gc6:1][Gc4:0Gc7:1][Gc23:0Gc7:1][Gc22:0Gc17:1][Gc1:0Gc23:1][Gc19:0Gc20:1]Gcnot:0:1[Gc9:0Gc3:1][Gc12:0Gc6:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc18:0Gc3:1][Gc3:0Gc0:1][Gc8:0Gc4:1][Gc17:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc22:1][Gc4:0Gc13:1][Gc6:0Gc4:1][Gc15:0Gc19:1][Gc3:0Gc16:1][Gc4:0Gc7:1]Gcnot:0:1[Gc20:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc3:1][Gc11:0Gc6:1]Gcnot:0:1[Gc12:0Gc22:1][Gc1:0Gc1:1][Gc13:0Gc1:1][Gc21:0Gc23:1][Gc3:0Gc3:1][Gc18:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc9:0Gc3:1][Gc21:0Gc7:1]Gcnot:0:1[Gc3:0Gc8:1][Gc8:0Gc17:1][Gc3:0Gc1:1][Gc10:0Gc11:1][Gc19:0Gc18:1]Gcnot:0:1[Gc4:0Gc6:1]Gcnot:0:1[Gc2:0Gc21:1][Gc10:0Gc3:1][Gc4:0Gc8:1][Gc17:0Gc10:1][Gc10:0Gc19:1][Gc16:0Gc2:1]Gcnot:0:1[Gc16:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc15:1]Gcnot:0:1[Gc11:0Gc4:1][Gc23:0Gc15:1][Gc0:0Gc9:1][Gc6:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc0:0Gc18:1][Gc0:0Gc3:1][Gc23:0Gc9:1][Gc8:0Gc13:1][Gc2:0Gc1:1][Gc5:0Gc5:1][Gc1:0Gc7:1][Gc17:0Gc11:1][Gc7:0Gc21:1][Gc4:0Gc0:1][Gc3:0Gc17:1]Gcnot:0:1[Gc7:0Gc19:1]Gcnot:0:1[Gc21:0Gc13:1][Gc3:0Gc16:1][Gc22:0Gc8:1][Gc2:0Gc0:1][Gc6:0Gc16:1][Gc20:0Gc7:1][Gc10:0Gc8:1][Gc3:0Gc9:1][Gc18:0Gc7:1][Gc11:0Gc17:1][Gc22:0Gc7:1][Gc15:0Gc1:1][Gc3:0Gc17:1][Gc23:0Gc17:1][Gc23:0Gc18:1][Gc14:0Gc9:1][Gc0:0Gc3:1][Gc8:0Gc0:1][Gc3:0Gc6:1][Gc16:0Gc0:1]
[Gc0:0Gc16:1]Gcnot:0:1[Gc23:0Gc15:1][Gc21:0Gc14:1]Gcnot:0:1[Gc14:0Gc2:1][Gc16:0Gc13:1][Gc12:0Gc16:1][Gc11:0Gc3:1][Gc14:0Gc6:1][Gc17:0Gc21:1][Gc19:0Gc22:1][Gc6:0Gc3:1][Gc13:0Gc22:1][Gc1:0Gc19:1][Gc14:0Gc1:1][Gc14:0Gc6:1][Gc8:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc4:0Gc10:1][Gc0:0Gc23:1][Gc22:0Gc17:1][Gc19:0Gc4:1][Gc22:0Gc10:1][Gc7:0Gc1:1][Gc21:0Gc14:1][Gc16:0Gc12:1]Gcnot:0:1[Gc12:0Gc23:1][Gc1:0Gc14:1][Gc3:0Gc18:1][Gc7:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc9:0Gc6:1][Gc0:0Gc8:1][Gc17:0Gc4:1][Gc21:0Gc13:1][Gc11:0Gc4:1]Gcnot:0:1[Gc23:0Gc20:1][Gc23:0Gc15:1][Gc0:0Gc19:1][Gc20:0Gc5:1][Gc18:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc6:1][Gc6:0Gc19:1][Gc3:0Gc21:1][Gc9:0Gc18:1]Gcnot:0:1[Gc16:0Gc22:1][Gc18:0Gc13:1][Gc6:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc17:1]Gcnot:0:1[Gc11:0Gc23:1][Gc16:0Gc11:1][Gc22:0Gc14:1][Gc5:0Gc15:1][Gc9:0Gc9:1][Gc19:0Gc23:1][Gc18:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc3:1][Gc5:0Gc12:1][Gc3:0Gc6:1][Gc7:0Gc6:1]Gcnot:0:1[Gc12:0Gc3:1][Gc8:0Gc3:1]Gcnot:0:1[Gc17:0Gc6:1][Gc19:0Gc15:1][Gc0:0Gc15:1][Gc5:0Gc5:1]Gcnot:0:1[Gc8:0Gc18:1][Gc2:0Gc8:1][Gc17:0Gc2:1][Gc20:0Gc4:1][Gc5:0Gc14:1][Gc22:0Gc13:1][Gc16:0Gc20:1][Gc17:0Gc4:1][Gc15:0Gc0:1][Gc2:0Gc20:1][Gc13:0Gc16:1][Gc19:0Gc23:1][Gc5:0Gc7:1]Gcnot:0:1[Gc3:0Gc16:1][Gc6:0Gc8:1][Gc1:0Gc9:1][Gc3:0Gc4:1][Gc3:0Gc3:1][Gc10:0Gc6:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc11:0Gc0:1][Gc3:0Gc0:1][Gc18:0Gc13:1]Gcnot:0:1[Gc0:0Gc19:1][Gc1:0Gc6:1][Gc11:0Gc16:1]Gcnot:0:1[Gc14:0Gc5:1][Gc16:0Gc15:1]Gcnot:0:1[Gc5:0Gc3:1][Gc5:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc9:1][Gc16:0Gc22:1][Gc8:0Gc11:1][Gc22:0Gc11:1][Gc16:0Gc20:1][Gc16:0Gc7:1][Gc5:0Gc1:1][Gc14:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc1:1][Gc11:0Gc6:1][Gc9:0Gc18:1][Gc2:0Gc3:1][Gc22:0Gc11:1][Gc11:0Gc4:1][Gc3:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc18:0Gc18:1][Gc6:0Gc3:1]Gcnot:0:1[Gc9:0Gc19:1][Gc0:0Gc12:1][Gc9:0Gc3:1]Gcnot:0:1[Gc0:0Gc7:1][Gc15:0Gc20:1][Gc9:0Gc2:1][Gc23:0Gc8:1][Gc14:0Gc6:1][Gc6:0Gc18:1][Gc5:0Gc20:1][Gc7:0Gc3:1][Gc4:0Gc23:1][Gc13:0Gc6:1][Gc17:0Gc17:1][Gc3:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc3:1][Gc15:0Gc2:1]Gcnot:0:1[Gc9:0Gc6:1][Gc16:0Gc16:1][Gc0:0Gc18:1][Gc11:0Gc5:1][Gc19:0Gc17:1][Gc5:0Gc7:1]Gcnot:0:1[Gc12:0Gc9:1][Gc0:0Gc6:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc0:0Gc18:1][Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc15:0Gc8:1][Gc9:0Gc19:1]Gcnot:0:1[Gc20:0Gc23:1][Gc8:0Gc23:1][Gc19:0Gc5:1]Gcnot:0:1[Gc7:0Gc9:1][Gc1:0Gc4:1]Gcnot:0:1[Gc6:0Gc1:1][Gc22:0Gc22:1][Gc1:0Gc11:1][Gc6:0Gc4:1]Gcnot:0:1[Gc18:0Gc21:1]Gcnot:0:1[Gc8:0Gc16:1][Gc6:0Gc1:1]Gcnot:0:1[Gc14:0Gc9:1][Gc18:0Gc5:1][Gc12:0Gc21:1][Gc1:0Gc23:1][Gc18:0Gc4:1][Gc16:0Gc14:1][Gc21:0Gc8:1][Gc12:0Gc6:1][Gc12:0Gc6:1][Gc0:0Gc6:1]Gcnot:0:1[Gc19:0Gc19:1]


==> anc/experiments/circuits/S2_2Q_B3_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc2:0Gc4:1][Gc7:0Gc7:1][Gc5:0Gc10:1][Gc3:0Gc11:1][Gc13:0Gc15:1]
Gcnot:0:1[Gc8:0Gc14:1][Gc18:0Gc4:1][Gc6:0Gc16:1][Gc9:0Gc6:1]
[Gc13:0Gc1:1][Gc22:0Gc3:1][Gc0:0Gc4:1][Gc21:0Gc10:1]Gcnot:0:1
[Gc23:0Gc20:1][Gc4:0Gc4:1][Gc4:0Gc5:1]Gcnot:0:1[Gc2:0Gc18:1]
[Gc8:0Gc17:1][Gc11:0Gc14:1]Gcnot:0:1[Gc8:0Gc11:1][Gc7:0Gc23:1]
[Gc15:0Gc0:1][Gc14:0Gc11:1][Gc13:0Gc14:1][Gc10:0Gc23:1][Gc12:0Gc18:1]
[Gc9:0Gc21:1][Gc9:0Gc12:1][Gc9:0Gc19:1][Gc15:0Gc13:1]Gcnot:0:1
Gcnot:0:1[Gc11:0Gc18:1]Gcnot:0:1Gcnot:0:1[Gc11:0Gc7:1][Gc0:0Gc14:1][Gc17:0Gc10:1][Gc3:0Gc17:1][Gc5:0Gc21:1]Gcnot:0:1
[Gc11:0Gc19:1]Gcnot:0:1[Gc21:0Gc21:1][Gc14:0Gc15:1][Gc15:0Gc11:1][Gc11:0Gc5:1][Gc5:0Gc23:1]Gcnot:0:1[Gc3:0Gc1:1][Gc1:0Gc8:1]
[Gc1:0Gc10:1]Gcnot:0:1Gcnot:0:1[Gc11:0Gc13:1][Gc9:0Gc22:1]Gcnot:0:1Gcnot:0:1[Gc22:0Gc21:1][Gc15:0Gc20:1]Gcnot:0:1
[Gc3:0Gc19:1][Gc16:0Gc7:1][Gc22:0Gc2:1][Gc2:0Gc18:1][Gc7:0Gc17:1]Gcnot:0:1[Gc22:0Gc5:1]Gcnot:0:1Gcnot:0:1[Gc2:0Gc5:1]
[Gc7:0Gc10:1][Gc20:0Gc5:1][Gc8:0Gc4:1][Gc2:0Gc17:1][Gc1:0Gc0:1][Gc16:0Gc13:1]Gcnot:0:1[Gc12:0Gc23:1][Gc13:0Gc10:1][Gc21:0Gc14:1]
[Gc4:0Gc0:1]Gcnot:0:1[Gc19:0Gc6:1][Gc4:0Gc2:1][Gc9:0Gc3:1][Gc12:0Gc20:1][Gc18:0Gc7:1][Gc15:0Gc2:1][Gc19:0Gc13:1][Gc1:0Gc2:1]
[Gc12:0Gc2:1]Gcnot:0:1[Gc13:0Gc7:1][Gc20:0Gc16:1][Gc20:0Gc22:1]Gcnot:0:1[Gc5:0Gc23:1][Gc18:0Gc3:1][Gc3:0Gc16:1]Gcnot:0:1
[Gc20:0Gc3:1][Gc16:0Gc2:1][Gc9:0Gc22:1][Gc6:0Gc12:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc9:1][Gc4:0Gc20:1][Gc8:0Gc11:1][Gc7:0Gc5:1]Gcnot:0:1[Gc7:0Gc17:1][Gc19:0Gc22:1]Gcnot:0:1[Gc7:0Gc16:1]
Gcnot:0:1[Gc13:0Gc21:1][Gc6:0Gc22:1][Gc2:0Gc15:1]Gcnot:0:1[Gc7:0Gc10:1][Gc17:0Gc13:1][Gc2:0Gc13:1][Gc18:0Gc0:1][Gc9:0Gc18:1]Gcnot:0:1[Gc12:0Gc0:1][Gc11:0Gc1:1][Gc3:0Gc4:1][Gc5:0Gc15:1]
Gcnot:0:1[Gc21:0Gc11:1][Gc13:0Gc21:1]Gcnot:0:1[Gc19:0Gc10:1]Gcnot:0:1[Gc22:0Gc7:1]Gcnot:0:1[Gc0:0Gc3:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc17:0Gc0:1][Gc9:0Gc6:1][Gc2:0Gc8:1]
[Gc19:0Gc3:1][Gc23:0Gc18:1]Gcnot:0:1[Gc22:0Gc8:1][Gc17:0Gc12:1][Gc15:0Gc23:1][Gc7:0Gc16:1][Gc22:0Gc9:1][Gc10:0Gc20:1]Gcnot:0:1[Gc5:0Gc19:1]Gcnot:0:1[Gc3:0Gc20:1][Gc5:0Gc21:1]Gcnot:0:1
[Gc3:0Gc15:1]Gcnot:0:1[Gc2:0Gc19:1][Gc8:0Gc0:1][Gc8:0Gc5:1][Gc6:0Gc6:1]Gcnot:0:1[Gc5:0Gc0:1][Gc3:0Gc18:1]Gcnot:0:1[Gc4:0Gc14:1][Gc13:0Gc13:1]Gcnot:0:1[Gc19:0Gc22:1]Gcnot:0:1
Gcnot:0:1[Gc18:0Gc1:1]Gcnot:0:1[Gc16:0Gc22:1][Gc13:0Gc13:1][Gc11:0Gc13:1][Gc3:0Gc4:1][Gc15:0Gc19:1][Gc17:0Gc9:1][Gc13:0Gc16:1][Gc4:0Gc3:1][Gc21:0Gc11:1][Gc5:0Gc17:1]Gcnot:0:1Gcnot:0:1
[Gc21:0Gc9:1][Gc19:0Gc0:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc19:0Gc6:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc11:0Gc6:1]Gcnot:0:1[Gc4:0Gc11:1][Gc2:0Gc22:1]Gcnot:0:1[Gc0:0Gc20:1]
[Gc13:0Gc18:1]Gcnot:0:1[Gc16:0Gc23:1][Gc17:0Gc4:1][Gc10:0Gc14:1]Gcnot:0:1[Gc17:0Gc14:1]Gcnot:0:1[Gc15:0Gc0:1][Gc6:0Gc18:1]Gcnot:0:1[Gc6:0Gc8:1][Gc8:0Gc21:1][Gc1:0Gc3:1][Gc1:0Gc20:1][Gc18:0Gc11:1]Gcnot:0:1[Gc1:0Gc4:1]Gcnot:0:1Gcnot:0:1
[Gc13:0Gc17:1][Gc5:0Gc6:1]Gcnot:0:1[Gc23:0Gc4:1][Gc15:0Gc1:1]Gcnot:0:1[Gc11:0Gc10:1][Gc8:0Gc2:1][Gc17:0Gc15:1][Gc15:0Gc18:1][Gc16:0Gc22:1]Gcnot:0:1[Gc11:0Gc19:1]Gcnot:0:1[Gc2:0Gc14:1][Gc0:0Gc10:1][Gc9:0Gc19:1][Gc22:0Gc20:1][Gc18:0Gc4:1][Gc12:0Gc4:1]
Gcnot:0:1[Gc13:0Gc6:1][Gc16:0Gc0:1][Gc3:0Gc18:1]Gcnot:0:1[Gc17:0Gc20:1][Gc21:0Gc15:1][Gc22:0Gc18:1][Gc11:0Gc10:1][Gc7:0Gc1:1][Gc19:0Gc23:1]Gcnot:0:1[Gc5:0Gc15:1][Gc13:0Gc14:1][Gc20:0Gc2:1]Gcnot:0:1[Gc8:0Gc13:1][Gc21:0Gc7:1][Gc13:0Gc21:1][Gc5:0Gc11:1]
[Gc12:0Gc14:1][Gc17:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc21:0Gc19:1][Gc13:0Gc8:1]Gcnot:0:1[Gc17:0Gc19:1][Gc13:0Gc13:1]Gcnot:0:1[Gc14:0Gc17:1]Gcnot:0:1[Gc12:0Gc5:1][Gc3:0Gc7:1][Gc14:0Gc11:1][Gc1:0Gc5:1][Gc9:0Gc7:1][Gc5:0Gc10:1][Gc21:0Gc21:1][Gc3:0Gc22:1]
[Gc20:0Gc9:1]Gcnot:0:1[Gc19:0Gc3:1][Gc12:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc23:0Gc15:1][Gc5:0Gc23:1]Gcnot:0:1[Gc17:0Gc5:1][Gc11:0Gc20:1]Gcnot:0:1Gcnot:0:1[Gc7:0Gc20:1][Gc9:0Gc23:1][Gc17:0Gc23:1][Gc12:0Gc6:1][Gc11:0Gc5:1][Gc19:0Gc13:1]Gcnot:0:1
[Gc17:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc21:1][Gc8:0Gc11:1][Gc3:0Gc5:1][Gc6:0Gc8:1][Gc7:0Gc20:1][Gc15:0Gc6:1]Gcnot:0:1[Gc10:0Gc18:1][Gc3:0Gc18:1][Gc7:0Gc14:1][Gc11:0Gc8:1][Gc14:0Gc19:1]Gcnot:0:1Gcnot:0:1[Gc5:0Gc14:1][Gc9:0Gc6:1][Gc5:0Gc6:1]
Gcnot:0:1[Gc20:0Gc14:1]Gcnot:0:1[Gc11:0Gc19:1][Gc20:0Gc6:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc2:1][Gc17:0Gc6:1][Gc5:0Gc13:1][Gc8:0Gc12:1][Gc6:0Gc9:1][Gc20:0Gc9:1][Gc22:0Gc3:1][Gc0:0Gc0:1][Gc1:0Gc20:1][Gc16:0Gc3:1][Gc18:0Gc1:1]Gcnot:0:1Gcnot:0:1
Gcnot:0:1[Gc18:0Gc4:1][Gc16:0Gc12:1]Gcnot:0:1[Gc10:0Gc14:1][Gc14:0Gc7:1][Gc17:0Gc15:1][Gc21:0Gc6:1][Gc14:0Gc2:1][Gc23:0Gc12:1][Gc21:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc12:0Gc9:1][Gc15:0Gc9:1][Gc13:0Gc2:1][Gc15:0Gc16:1][Gc1:0Gc6:1][Gc8:0Gc13:1]Gcnot:0:1[Gc21:0Gc21:1][Gc18:0Gc8:1][Gc13:0Gc3:1][Gc17:0Gc5:1][Gc11:0Gc0:1]
[Gc22:0Gc15:1][Gc18:0Gc10:1][Gc6:0Gc7:1]Gcnot:0:1[Gc4:0Gc12:1][Gc16:0Gc15:1][Gc8:0Gc17:1][Gc17:0Gc4:1][Gc5:0Gc16:1][Gc21:0Gc12:1][Gc17:0Gc4:1]Gcnot:0:1[Gc15:0Gc18:1][Gc22:0Gc11:1]Gcnot:0:1[Gc20:0Gc13:1][Gc0:0Gc0:1][Gc13:0Gc8:1]Gcnot:0:1[Gc0:0Gc0:1][Gc20:0Gc10:1][Gc9:0Gc9:1][Gc22:0Gc5:1]Gcnot:0:1[Gc11:0Gc7:1]
Gcnot:0:1[Gc18:0Gc18:1][Gc3:0Gc2:1]Gcnot:0:1[Gc4:0Gc0:1]Gcnot:0:1[Gc15:0Gc3:1][Gc0:0Gc10:1][Gc20:0Gc20:1]Gcnot:0:1[Gc0:0Gc16:1]Gcnot:0:1[Gc15:0Gc21:1]Gcnot:0:1[Gc0:0Gc15:1]Gcnot:0:1[Gc18:0Gc19:1][Gc15:0Gc0:1][Gc13:0Gc9:1]Gcnot:0:1Gcnot:0:1[Gc14:0Gc2:1][Gc2:0Gc9:1]Gcnot:0:1[Gc21:0Gc16:1]
[Gc4:0Gc13:1][Gc8:0Gc7:1][Gc7:0Gc14:1][Gc14:0Gc18:1][Gc8:0Gc20:1]Gcnot:0:1[Gc22:0Gc8:1][Gc14:0Gc15:1]Gcnot:0:1[Gc1:0Gc19:1][Gc1:0Gc23:1][Gc18:0Gc16:1][Gc12:0Gc4:1][Gc0:0Gc4:1][Gc5:0Gc2:1][Gc2:0Gc15:1][Gc0:0Gc16:1]Gcnot:0:1[Gc18:0Gc19:1][Gc4:0Gc19:1]Gcnot:0:1[Gc22:0Gc10:1][Gc21:0Gc9:1][Gc12:0Gc23:1][Gc8:0Gc16:1]
[Gc11:0Gc1:1][Gc8:0Gc18:1][Gc23:0Gc0:1][Gc2:0Gc14:1][Gc10:0Gc2:1][Gc14:0Gc8:1][Gc4:0Gc2:1][Gc15:0Gc21:1][Gc16:0Gc6:1]Gcnot:0:1[Gc7:0Gc18:1][Gc6:0Gc4:1]Gcnot:0:1[Gc8:0Gc23:1][Gc15:0Gc1:1][Gc3:0Gc15:1][Gc1:0Gc19:1][Gc21:0Gc9:1][Gc9:0Gc6:1][Gc4:0Gc7:1][Gc23:0Gc7:1][Gc22:0Gc17:1][Gc1:0Gc23:1][Gc19:0Gc20:1]Gcnot:0:1
[Gc8:0Gc4:1][Gc17:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc22:1][Gc4:0Gc13:1][Gc6:0Gc4:1][Gc15:0Gc19:1][Gc3:0Gc16:1][Gc4:0Gc7:1]Gcnot:0:1[Gc20:0Gc1:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc2:0Gc15:1]Gcnot:0:1Gcnot:0:1[Gc18:0Gc3:1][Gc11:0Gc6:1]Gcnot:0:1[Gc12:0Gc22:1][Gc1:0Gc1:1][Gc13:0Gc1:1][Gc21:0Gc23:1]
[Gc21:0Gc7:1]Gcnot:0:1[Gc3:0Gc8:1][Gc8:0Gc17:1][Gc3:0Gc1:1][Gc10:0Gc11:1][Gc19:0Gc18:1]Gcnot:0:1[Gc4:0Gc6:1]Gcnot:0:1[Gc2:0Gc21:1][Gc10:0Gc3:1][Gc4:0Gc8:1][Gc17:0Gc10:1][Gc10:0Gc19:1][Gc16:0Gc2:1]Gcnot:0:1[Gc16:0Gc8:1]Gcnot:0:1Gcnot:0:1[Gc9:0Gc15:1]Gcnot:0:1[Gc11:0Gc4:1][Gc23:0Gc15:1][Gc0:0Gc9:1]
[Gc23:0Gc9:1][Gc8:0Gc13:1][Gc2:0Gc1:1][Gc5:0Gc5:1][Gc1:0Gc7:1][Gc17:0Gc11:1][Gc7:0Gc21:1][Gc4:0Gc0:1][Gc3:0Gc17:1]Gcnot:0:1[Gc7:0Gc19:1]Gcnot:0:1[Gc21:0Gc13:1][Gc3:0Gc16:1][Gc22:0Gc8:1][Gc2:0Gc0:1][Gc6:0Gc16:1][Gc20:0Gc7:1][Gc10:0Gc8:1][Gc3:0Gc9:1][Gc18:0Gc7:1][Gc11:0Gc17:1][Gc22:0Gc7:1][Gc15:0Gc1:1][Gc3:0Gc17:1][Gc23:0Gc17:1][Gc23:0Gc18:1][Gc14:0Gc9:1][Gc0:0Gc3:1][Gc8:0Gc0:1]
Gcnot:0:1[Gc23:0Gc15:1][Gc21:0Gc14:1]Gcnot:0:1[Gc14:0Gc2:1][Gc16:0Gc13:1][Gc12:0Gc16:1][Gc11:0Gc3:1][Gc14:0Gc6:1][Gc17:0Gc21:1][Gc19:0Gc22:1][Gc6:0Gc3:1][Gc13:0Gc22:1][Gc1:0Gc19:1][Gc14:0Gc1:1][Gc14:0Gc6:1][Gc8:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc4:0Gc10:1][Gc0:0Gc23:1][Gc22:0Gc17:1][Gc19:0Gc4:1][Gc22:0Gc10:1][Gc7:0Gc1:1][Gc21:0Gc14:1][Gc16:0Gc12:1]Gcnot:0:1[Gc12:0Gc23:1][Gc1:0Gc14:1]
[Gc0:0Gc8:1][Gc17:0Gc4:1][Gc21:0Gc13:1][Gc11:0Gc4:1]Gcnot:0:1[Gc23:0Gc20:1][Gc23:0Gc15:1][Gc0:0Gc19:1][Gc20:0Gc5:1][Gc18:0Gc21:1]Gcnot:0:1Gcnot:0:1[Gc6:0Gc6:1][Gc6:0Gc19:1][Gc3:0Gc21:1][Gc9:0Gc18:1]Gcnot:0:1[Gc16:0Gc22:1][Gc18:0Gc13:1][Gc6:0Gc16:1]Gcnot:0:1Gcnot:0:1[Gc8:0Gc17:1]Gcnot:0:1[Gc11:0Gc23:1][Gc16:0Gc11:1][Gc22:0Gc14:1][Gc5:0Gc15:1][Gc9:0Gc9:1][Gc19:0Gc23:1]
[Gc5:0Gc12:1][Gc3:0Gc6:1][Gc7:0Gc6:1]Gcnot:0:1[Gc12:0Gc3:1][Gc8:0Gc3:1]Gcnot:0:1[Gc17:0Gc6:1][Gc19:0Gc15:1][Gc0:0Gc15:1][Gc5:0Gc5:1]Gcnot:0:1[Gc8:0Gc18:1][Gc2:0Gc8:1][Gc17:0Gc2:1][Gc20:0Gc4:1][Gc5:0Gc14:1][Gc22:0Gc13:1][Gc16:0Gc20:1][Gc17:0Gc4:1][Gc15:0Gc0:1][Gc2:0Gc20:1][Gc13:0Gc16:1][Gc19:0Gc23:1][Gc5:0Gc7:1]Gcnot:0:1[Gc3:0Gc16:1][Gc6:0Gc8:1][Gc1:0Gc9:1][Gc3:0Gc4:1]
[Gc18:0Gc13:1]Gcnot:0:1[Gc0:0Gc19:1][Gc1:0Gc6:1][Gc11:0Gc16:1]Gcnot:0:1[Gc14:0Gc5:1][Gc16:0Gc15:1]Gcnot:0:1[Gc5:0Gc3:1][Gc5:0Gc17:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc3:0Gc9:1][Gc16:0Gc22:1][Gc8:0Gc11:1][Gc22:0Gc11:1][Gc16:0Gc20:1][Gc16:0Gc7:1][Gc5:0Gc1:1][Gc14:0Gc3:1]Gcnot:0:1Gcnot:0:1[Gc10:0Gc1:1][Gc11:0Gc6:1][Gc9:0Gc18:1][Gc2:0Gc3:1][Gc22:0Gc11:1][Gc11:0Gc4:1]
Gcnot:0:1[Gc9:0Gc19:1][Gc0:0Gc12:1][Gc9:0Gc3:1]Gcnot:0:1[Gc0:0Gc7:1][Gc15:0Gc20:1][Gc9:0Gc2:1][Gc23:0Gc8:1][Gc14:0Gc6:1][Gc6:0Gc18:1][Gc5:0Gc20:1][Gc7:0Gc3:1][Gc4:0Gc23:1][Gc13:0Gc6:1][Gc17:0Gc17:1][Gc3:0Gc20:1]Gcnot:0:1Gcnot:0:1Gcnot:0:1[Gc15:0Gc3:1][Gc15:0Gc2:1]Gcnot:0:1[Gc9:0Gc6:1][Gc16:0Gc16:1][Gc0:0Gc18:1][Gc11:0Gc5:1][Gc19:0Gc17:1][Gc5:0Gc7:1]Gcnot:0:1
Gcnot:0:1Gcnot:0:1[Gc15:0Gc8:1][Gc9:0Gc19:1]Gcnot:0:1[Gc20:0Gc23:1][Gc8:0Gc23:1][Gc19:0Gc5:1]Gcnot:0:1[Gc7:0Gc9:1][Gc1:0Gc4:1]Gcnot:0:1[Gc6:0Gc1:1][Gc22:0Gc22:1][Gc1:0Gc11:1][Gc6:0Gc4:1]Gcnot:0:1[Gc18:0Gc21:1]Gcnot:0:1[Gc8:0Gc16:1][Gc6:0Gc1:1]Gcnot:0:1[Gc14:0Gc9:1][Gc18:0Gc5:1][Gc12:0Gc21:1][Gc1:0Gc23:1][Gc18:0Gc4:1][Gc16:0Gc14:1][Gc21:0Gc8:1][Gc12:0Gc6:1]


==> anc/experiments/circuits/S2_2Q_B3_circuits_measure.txt <==
# Stabilizer measurement circuits
{}
[Gc3:0Gc3:1][Gc19:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc9:0Gc0:1]
[Gc9:0Gc3:1][Gc19:0Gc10:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc19:0Gc9:1][Gc0:0Gc10:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc16:0Gc3:1]
[Gc6:0Gc3:1][Gc18:0Gc0:1]
[Gc3:0Gc7:1][Gc7:0Gc0:1]
[Gc9:0Gc6:1][Gc10:0Gc0:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc6:0Gc9:1][Gc19:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc10:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc7:0Gc9:1]
[Gc9:0Gc9:1][Gc18:0Gc7:1]
[Gc18:0Gc3:1][Gc0:0Gc18:1]
[Gc6:0Gc3:1][Gc19:0Gc10:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc6:0Gc18:1][Gc18:0Gc0:1]
[Gc9:0Gc12:1][Gc19:0Gc0:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc0:0Gc3:1][Gc0:0Gc18:1]
[Gc3:0Gc3:1][Gc10:0Gc10:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc18:0Gc3:1]
[Gc0:0Gc9:1][Gc0:0Gc18:1]
[Gc9:0Gc7:1][Gc7:0Gc0:1]
[Gc6:0Gc3:1][Gc18:0Gc0:1]
[Gc3:0Gc6:1][Gc7:0Gc18:1]
[Gc9:0Gc3:1][Gc0:0Gc18:1]
[Gc9:0Gc3:1][Gc12:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc7:0Gc6:1][Gc0:0Gc18:1]
[Gc3:0Gc3:1][Gc12:0Gc10:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc3:0Gc16:1]
[Gc18:0Gc9:1][Gc0:0Gc7:1]
[Gc9:0Gc9:1][Gc10:0Gc6:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc9:0Gc12:1][Gc12:0Gc0:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc9:0Gc0:1][Gc7:0Gc0:1]
[Gc12:0Gc6:1][Gc0:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc7:0Gc7:1]
[Gc7:0Gc9:1][Gc0:0Gc7:1]
[Gc7:0Gc3:1][Gc0:0Gc7:1]
[Gc3:0Gc3:1][Gc18:0Gc7:1]
[Gc19:0Gc6:1][Gc0:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc9:0Gc3:1][Gc12:0Gc6:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc3:0Gc3:1][Gc18:0Gc0:1]
[Gc6:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc3:0Gc6:1][Gc16:0Gc0:1]
[Gc3:0Gc18:1][Gc7:0Gc0:1]
[Gc18:0Gc3:1]
[Gc3:0Gc3:1][Gc10:0Gc6:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc3:0Gc9:1][Gc12:0Gc12:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc12:0Gc9:1][Gc0:0Gc6:1]Gcnot:0:1[Gc19:0Gc19:1]
[Gc12:0Gc6:1][Gc0:0Gc6:1]Gcnot:0:1[Gc19:0Gc19:1]


==> anc/experiments/circuits/S2_2Q_B3_circuits_prep.txt <==
# Stabilizer state preparation circuits
{}
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc6:1]
{}
[Gc19:0Gc19:1]Gcnot:0:1[Gc19:0Gc2:1][Gc9:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc6:1][Gc9:0Gc0:1]
[Gc11:0Gc3:1][Gc6:0Gc0:1]
[Gc18:0Gc3:1][Gc6:0Gc0:1]
[Gc18:0Gc3:1][Gc3:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc9:0Gc6:1]
{}
[Gc0:0Gc18:1][Gc0:0Gc3:1]
[Gc18:0Gc18:1][Gc3:0Gc6:1]
[Gc18:0Gc0:1][Gc3:0Gc0:1]
[Gc3:0Gc18:1][Gc0:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc6:1][Gc9:0Gc3:1]
[Gc18:0Gc18:1][Gc3:0Gc6:1]
[Gc16:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc9:0Gc3:1]
[Gc18:0Gc3:1][Gc3:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc3:1]
[Gc11:0Gc18:1][Gc3:0Gc3:1]
[Gc11:0Gc18:1][Gc6:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc0:0Gc3:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc0:0Gc6:1]
[Gc11:0Gc0:1][Gc6:0Gc0:1]
[Gc18:0Gc0:1][Gc6:0Gc0:1]
[Gc11:0Gc0:1][Gc6:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc19:0Gc2:1][Gc9:0Gc3:1]
[Gc18:0Gc0:1][Gc6:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc19:0Gc2:1][Gc9:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc12:1][Gc9:0Gc6:1]
[Gc0:0Gc16:1][Gc0:0Gc3:1]
[Gc18:0Gc18:1][Gc6:0Gc6:1]
[Gc18:0Gc3:1][Gc3:0Gc0:1]
[Gc3:0Gc11:1][Gc0:0Gc6:1]
[Gc3:0Gc0:1]
[Gc11:0Gc18:1][Gc6:0Gc3:1]
[Gc3:0Gc16:1][Gc0:0Gc3:1]
[Gc3:0Gc11:1][Gc0:0Gc6:1]
[Gc3:0Gc3:1]
[Gc18:0Gc3:1][Gc3:0Gc0:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc9:0Gc3:1]
[Gc0:0Gc18:1][Gc0:0Gc3:1]
[Gc0:0Gc16:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc2:0Gc2:1][Gc9:0Gc6:1]
[Gc19:0Gc19:1]Gcnot:0:1[Gc12:0Gc12:1][Gc9:0Gc3:1]
[Gc11:0Gc0:1][Gc3:0Gc0:1]
[Gc18:0Gc18:1][Gc6:0Gc3:1]
[Gc0:0Gc18:1][Gc0:0Gc3:1]


==> anc/experiments/circuits/S2_3Q_B0_circuits_complete.txt <==
# Complete DRB circuits
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc23:0Gc0:1Gc0:2][Gc9:0Gc3:1Gc6:2][Gc23:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc0:0Gc15:1Gc2:2][Gc0:0Gc9:1Gc9:2][Gc0:0Gc3:1Gc10:2][Gc0:0Gc15:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc9:1][Gc5:0Gc0:1Gc5:2][Gc0:0Gc0:1Gc9:2][Gc6:0Gc3:1Gc1:2][Gc1:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc16:0Gc16:1Gc2:2][Gcnot:0:1Gc9:2][Gc5:0Gc5:1Gc0:2][Gc9:0Gc9:1Gc0:2][Gc3:0Gc3:1Gc6:2][Gc1:0Gc1:1Gc10:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc16:0Gc15:1Gc16:2][Gcnot:0:2Gc0:1][Gc5:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc9:2][Gc6:0Gc6:1Gc12:2][Gc1:0Gc15:1Gc0:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc0:2][Gc3:0Gc6:1Gc9:2][Gc12:0Gc0:1Gc1:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc2:0Gc2:1Gc2:2][Gc9:0Gc9:1Gc0:2][Gc10:0Gc10:1Gc3:2][Gc0:0Gc0:1Gc10:2]
[Gc2:0Gc2:1Gc2:2][Gc9:0Gc0:1Gc9:2][Gc17:0Gc10:1Gc5:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc9:1][Gc9:0Gc21:1Gc5:2][Gc5:0Gc8:1Gc3:2][Gc0:0Gc15:1Gc6:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc9:2][Gc21:0Gc5:1Gc18:2][Gc5:0Gc17:1Gc19:2][Gc11:0Gc13:1Gc22:2][Gc4:0Gc5:1Gc10:2][Gc6:0Gc5:1Gc14:2][Gc3:0Gc2:1Gc9:2][Gc1:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc10:0Gc23:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gc13:0Gc0:1Gc10:2][Gc1:0Gc14:1Gc11:2][Gc16:0Gc8:1Gc12:2][Gc17:0Gc7:1Gc21:2][Gc3:0Gc9:1Gc11:2][Gc9:0Gc9:1Gc3:2][Gc23:0Gc2:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc15:0Gc15:1Gc3:2][Gc9:0Gc9:1Gc0:2][Gcnot:0:2Gc6:1][Gc3:0Gc2:1Gc19:2][Gc7:0Gc1:1Gc9:2][Gcnot:0:2Gc17:1][Gc14:0Gc21:1Gc20:2][Gc3:0Gc10:1Gc3:2][Gc15:0Gc0:1Gc0:2]
[Gc16:0Gc0:1Gc16:2][Gcnot:0:2Gc0:1][Gc5:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc9:2][Gcnot:0:2Gc22:1][Gc23:0Gc6:1Gc20:2][Gcnot:0:1Gc23:2][Gc4:0Gc13:1Gc19:2][Gc20:0Gc18:1Gc21:2][Gc9:0Gc9:1Gc15:2][Gc1:0Gc1:1Gc0:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc9:2][Gc10:0Gc10:1Gc0:2][Gc3:0Gc3:1Gc0:2][Gc20:0Gc18:1Gc8:2][Gcnot:0:2Gc12:1][Gc0:0Gc1:1Gc11:2][Gc14:0Gc5:1Gc20:2][Gcnot:0:1Gc5:2][Gc3:0Gc9:1Gc9:2][Gc10:0Gc0:1Gc15:2]
[Gc15:0Gc2:1Gc3:2][Gc0:0Gc9:1Gc0:2][Gc6:0Gc3:1Gc14:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc22:1][Gc21:0Gc9:1Gc19:2][Gc12:0Gc12:1Gc9:2][Gcnot:0:1Gc15:2][Gc16:0Gc16:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc15:1Gc0:2][Gcnot:0:2Gc6:1][Gc16:0Gc0:1Gc5:2][Gc16:0Gc8:1Gc16:2][Gc6:0Gc16:1Gc8:2][Gc1:0Gc11:1Gc10:2][Gc22:0Gc22:1Gc5:2][Gc11:0Gc3:1Gc17:2][Gc6:0Gc11:1Gc6:2][Gc13:0Gc10:1Gc20:2][Gc0:0Gc6:1Gc6:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc10:2][Gc6:0Gc3:1Gc3:2][Gcnot:0:1Gc12:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc2:0Gc2:1Gc2:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc10:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc23:0Gc0:1Gc23:2][Gc9:0Gc0:1Gc9:2][Gcnot:0:1Gc19:2][Gc7:0Gc4:1Gc0:2][Gcnot:0:2Gc10:1][Gc4:0Gc2:1Gc19:2][Gc19:0Gc14:1Gc6:2][Gc11:0Gc23:1Gc22:2][Gc11:0Gc13:1Gc1:2][Gcnot:0:1Gc4:2][Gc14:0Gc15:1Gc1:2][Gc3:0Gc3:1Gc12:2][Gc6:0Gc23:1Gc3:2][Gc23:0Gc0:1Gc1:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2][Gc0:0Gc3:1Gc0:2][Gc12:0Gc1:1Gc16:2][Gc13:0Gc16:1Gc16:2][Gcnot:0:1Gc13:2][Gc23:0Gc7:1Gc0:2][Gcnot:0:2Gc19:1][Gc12:0Gc3:1Gc0:2][Gc8:0Gc13:1Gc20:2][Gcnot:0:2Gc20:1][Gc18:0Gc7:1Gc5:2][Gc21:0Gc20:1Gc16:2][Gc6:0Gc3:1Gc6:2][Gcnot:0:1Gc1:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc0:2][Gc11:0Gc22:1Gc17:2][Gc2:0Gc11:1Gc22:2][Gc0:0Gc14:1Gc11:2][Gc2:0Gc15:1Gc2:2][Gc19:0Gc15:1Gc18:2][Gc12:0Gc14:1Gc6:2][Gc15:0Gc20:1Gc7:2][Gc6:0Gc1:1Gc21:2][Gc14:0Gc14:1Gc7:2][Gc10:0Gc1:1Gc16:2][Gc6:0Gc6:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc9:2][Gc10:0Gc23:1Gc0:2][Gc0:0Gc9:1Gc0:2][Gc12:0Gc5:1Gc16:2][Gc17:0Gc19:1Gc10:2][Gc7:0Gc8:1Gc0:2][Gc0:0Gc22:1Gc0:2][Gc18:0Gc4:1Gc14:2][Gc16:0Gc0:1Gc14:2][Gc10:0Gc22:1Gc11:2][Gc16:0Gc4:1Gc12:2][Gc2:0Gc7:1Gc18:2][Gc15:0Gc15:1Gc12:2][Gc9:0Gc6:1Gc12:2][Gc1:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc23:0Gc0:1Gc0:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc17:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc20:2][Gc2:0Gc13:1Gc16:2][Gc22:0Gc18:1Gc22:2][Gc19:0Gc7:1Gc3:2][Gc0:0Gc16:1Gc21:2][Gc0:0Gc0:1Gc1:2][Gc6:0Gc9:1Gc1:2][Gc23:0Gc23:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc15:0Gc3:1Gc15:2][Gc8:0Gc6:1Gc16:2][Gc0:0Gc4:1Gc7:2][Gc9:0Gc7:1Gc9:2][Gc2:0Gc15:1Gc2:2][Gc23:0Gc13:1Gc0:2][Gc12:0Gc22:1Gc6:2][Gc11:0Gc2:1Gc1:2][Gcnot:0:1Gc16:2][Gc19:0Gc16:1Gc19:2][Gc19:0Gc2:1Gc15:2][Gc6:0Gc3:1Gc6:2][Gc19:0Gc0:1Gc19:2]
[Gc16:0Gc2:1Gc16:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc9:2][Gc9:0Gc0:1Gc6:2][Gc6:0Gc14:1Gc14:2][Gc6:0Gc7:1Gc22:2][Gcnot:0:2Gc16:1][Gc16:0Gc14:1Gc3:2][Gc10:0Gc0:1Gc0:2][Gc7:0Gc16:1Gc13:2][Gc5:0Gc15:1Gc12:2][Gc13:0Gc12:1Gc17:2][Gc6:0Gc14:1Gc7:2][Gc21:0Gc7:1Gc0:2][Gcnot:0:2Gc21:1][Gc1:0Gc18:1Gc2:2][Gc17:0Gc5:1Gc7:2][Gc3:0Gc2:1Gc2:2][Gc5:0Gc0:1Gc5:2][Gc9:0Gc9:1Gc1:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc5:1Gc0:2][Gcnot:0:2Gc0:1][Gc5:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc9:2][Gc0:0Gc8:1Gc4:2][Gcnot:0:1Gc2:2][Gc2:0Gc19:1Gc17:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc7:1][Gc20:0Gc17:1Gc0:2][Gc4:0Gc5:1Gc1:2][Gc4:0Gc5:1Gc0:2][Gc12:0Gc0:1Gc23:2][Gc0:0Gc14:1Gc6:2][Gcnot:0:1Gc4:2][Gc13:0Gc3:1Gc13:2][Gcnot:0:1Gc9:2][Gc9:0Gc6:1Gc15:2][Gc2:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc2:0Gc3:1Gc0:2][Gc17:0Gc19:1Gc1:2][Gc5:0Gc0:1Gc3:2][Gcnot:0:2Gc13:1][Gc0:0Gc9:1Gc2:2][Gc15:0Gc2:1Gc23:2][Gc13:0Gc9:1Gc3:2][Gc18:0Gc2:1Gc3:2][Gcnot:0:1Gc21:2][Gc2:0Gc11:1Gc11:2][Gc23:0Gc3:1Gc19:2][Gc13:0Gc12:1Gc23:2][Gc2:0Gc14:1Gc17:2][Gc22:0Gc11:1Gc1:2][Gc4:0Gc17:1Gc23:2][Gc23:0Gc23:1Gc1:2][Gc6:0Gc6:1Gc3:2][Gc0:0Gc15:1Gc15:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc15:1Gc0:2][Gcnot:0:2Gc6:1][Gc16:0Gc0:1Gc5:2][Gc22:0Gc21:1Gc3:2][Gcnot:0:2Gc13:1][Gc17:0Gc20:1Gc13:2][Gc9:0Gc17:1Gc22:2][Gc15:0Gc2:1Gc12:2][Gc10:0Gc11:1Gc6:2][Gc3:0Gc2:1Gc6:2][Gc15:0Gc8:1Gc9:2][Gc3:0Gc20:1Gc9:2][Gcnot:0:2Gc8:1][Gc11:0Gc7:1Gc16:2][Gc13:0Gc16:1Gc12:2][Gc22:0Gc4:1Gc12:2][Gc11:0Gc11:1Gc16:2][Gcnot:0:1Gc4:2][Gc6:0Gc3:1Gc3:2][Gc12:0Gc12:1Gc15:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc0:0Gc23:1Gc0:2][Gc0:0Gc9:1Gc0:2][Gc17:0Gc7:1Gc16:2][Gc5:0Gc4:1Gc23:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc8:1][Gc12:0Gc4:1Gc17:2][Gc22:0Gc17:1Gc15:2][Gcnot:0:2Gc17:1][Gc1:0Gc13:1Gc19:2][Gcnot:0:2Gc20:1][Gc1:0Gc4:1Gc4:2][Gcnot:0:1Gc1:2][Gc23:0Gc9:1Gc12:2][Gc19:0Gc10:1Gc21:2][Gc16:0Gc5:1Gc10:2][Gc8:0Gc4:1Gc8:2][Gc6:0Gc9:1Gc9:2][Gc15:0Gc15:1Gc10:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc23:0Gc0:1Gc23:2][Gc18:0Gc19:1Gc0:2][Gc19:0Gc0:1Gc17:2][Gc6:0Gc5:1Gc4:2][Gc17:0Gc17:1Gc15:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc16:2][Gc11:0Gc7:1Gc10:2][Gc4:0Gc4:1Gc13:2][Gc6:0Gc7:1Gc6:2][Gcnot:0:2Gc0:1][Gc15:0Gc12:1Gc19:2][Gcnot:0:2Gc2:1][Gc3:0Gc12:1Gc5:2][Gcnot:0:2Gc19:1][Gcnot:0:2Gc21:1][Gc6:0Gc6:1Gc23:2][Gc2:0Gc2:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc5:1Gc0:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2][Gc14:0Gc9:1Gc4:2][Gc19:0Gc21:1Gc15:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc8:1][Gc4:0Gc2:1Gc4:2][Gc4:0Gc18:1Gc22:2][Gc5:0Gc11:1Gc19:2][Gc22:0Gc21:1Gc16:2][Gc14:0Gc18:1Gc23:2][Gc5:0Gc0:1Gc4:2][Gc0:0Gc11:1Gc5:2][Gc13:0Gc17:1Gc0:2][Gc23:0Gc20:1Gc0:2][Gc18:0Gc2:1Gc0:2][Gc1:0Gc6:1Gc12:2][Gc16:0Gc6:1Gc6:2][Gc0:0Gc1:1Gc1:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc0:0Gc23:1Gc0:2][Gc0:0Gc9:1Gc0:2][Gc11:0Gc9:1Gc21:2][Gcnot:0:2Gc15:1][Gc5:0Gc4:1Gc0:2][Gc2:0Gc18:1Gc6:2][Gc6:0Gc2:1Gc7:2][Gc21:0Gc16:1Gc16:2][Gc21:0Gc21:1Gc20:2][Gcnot:0:1Gc23:2][Gc0:0Gc19:1Gc9:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc21:1][Gc8:0Gc18:1Gc19:2][Gc21:0Gc1:1Gc23:2][Gc18:0Gc7:1Gc16:2][Gc21:0Gc18:1Gc6:2][Gcnot:0:1Gc14:2][Gc2:0Gc16:1Gc10:2][Gcnot:0:1Gc10:2][Gc15:0Gc14:1Gc10:2][Gc11:0Gc20:1Gc20:2][Gc6:0Gc9:1Gc3:2][Gc1:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc9:2][Gc23:0Gc23:1Gc0:2][Gc10:0Gc0:1Gc23:2][Gc18:0Gc11:1Gc20:2][Gc6:0Gc1:1Gc23:2][Gc16:0Gc14:1Gc19:2][Gc16:0Gc18:1Gc15:2][Gc16:0Gc16:1Gc13:2][Gc9:0Gc5:1Gc23:2][Gc1:0Gc18:1Gc7:2][Gc23:0Gc7:1Gc6:2][Gc17:0Gc5:1Gc11:2][Gc19:0Gc11:1Gc23:2][Gc3:0Gc15:1Gc0:2][Gc4:0Gc8:1Gc11:2][Gc9:0Gc22:1Gc10:2][Gc19:0Gc17:1Gc22:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc5:1][Gc6:0Gc23:1Gc5:2][Gc22:0Gc22:1Gc14:2][Gc23:0Gc18:1Gc19:2][Gc6:0Gc6:1Gc9:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc2:0Gc2:1Gc2:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc10:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc15:2][Gc3:0Gc0:1Gc9:2][Gcnot:0:1Gc7:2][Gc19:0Gc6:1Gc18:2][Gc2:0Gc1:1Gc21:2][Gc15:0Gc17:1Gc17:2][Gc21:0Gc16:1Gc1:2][Gc22:0Gc19:1Gc12:2][Gc0:0Gc21:1Gc3:2][Gcnot:0:2Gc10:1][Gc9:0Gc7:1Gc17:2][Gc17:0Gc0:1Gc19:2][Gc12:0Gc6:1Gc0:2][Gcnot:0:2Gc13:1][Gc21:0Gc2:1Gc4:2][Gcnot:0:1Gc16:2][Gc17:0Gc16:1Gc19:2][Gc0:0Gc1:1Gc7:2][Gc15:0Gc2:1Gc18:2][Gc23:0Gc18:1Gc20:2][Gcnot:0:1Gc1:2][Gc1:0Gc20:1Gc4:2][Gc3:0Gc23:1Gc1:2][Gc23:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc15:0Gc15:1Gc0:2][Gcnot:0:1Gc16:2][Gc12:0Gc12:1Gc10:2][Gc13:0Gc14:1Gc11:2][Gc2:0Gc13:1Gc22:2][Gc14:0Gc16:1Gc18:2][Gc8:0Gc3:1Gc20:2][Gc22:0Gc1:1Gc23:2][Gc3:0Gc4:1Gc7:2][Gc6:0Gc16:1Gc23:2][Gc12:0Gc8:1Gc23:2][Gc0:0Gc12:1Gc16:2][Gc20:0Gc8:1Gc19:2][Gc8:0Gc14:1Gc13:2][Gc22:0Gc9:1Gc18:2][Gc18:0Gc3:1Gc6:2][Gcnot:0:1Gc4:2][Gc6:0Gc6:1Gc16:2][Gcnot:0:2Gc19:1][Gc9:0Gc23:1Gc2:2][Gc4:0Gc8:1Gc1:2][Gc3:0Gc3:1Gc6:2][Gc23:0Gc0:1Gc23:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc12:2][Gc8:0Gc21:1Gc15:2][Gcnot:0:2Gc20:1][Gc22:0Gc15:1Gc22:2][Gc17:0Gc9:1Gc4:2][Gcnot:0:2Gc21:1][Gc20:0Gc12:1Gc1:2][Gc0:0Gc5:1Gc17:2][Gc15:0Gc23:1Gc19:2][Gc0:0Gc7:1Gc14:2][Gc4:0Gc16:1Gc14:2][Gcnot:0:1Gc5:2][Gc18:0Gc22:1Gc2:2][Gc9:0Gc21:1Gc19:2][Gcnot:0:2Gc13:1][Gc0:0Gc19:1Gc13:2][Gc18:0Gc2:1Gc1:2][Gc1:0Gc11:1Gc13:2][Gcnot:0:1Gc22:2][Gc23:0Gc11:1Gc12:2][Gc12:0Gc9:1Gc12:2][Gc6:0Gc9:1Gc6:2][Gc12:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc15:0Gc3:1Gc0:2][Gc9:0Gc0:1Gc0:2][Gc0:0Gc12:1Gc8:2][Gc21:0Gc23:1Gc11:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc5:2][Gc11:0Gc19:1Gc6:2][Gc5:0Gc8:1Gc14:2][Gc13:0Gc18:1Gc19:2][Gc3:0Gc22:1Gc6:2][Gc2:0Gc11:1Gc14:2][Gcnot:0:2Gc0:1][Gc17:0Gc8:1Gc0:2][Gc18:0Gc11:1Gc13:2][Gc8:0Gc21:1Gc20:2][Gc19:0Gc8:1Gc1:2][Gc5:0Gc6:1Gc2:2][Gcnot:0:2Gc10:1][Gc5:0Gc1:1Gc10:2][Gc18:0Gc7:1Gc22:2][Gc10:0Gc6:1Gc11:2][Gc5:0Gc9:1Gc8:2][Gc9:0Gc3:1Gc9:2][Gc16:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc2:0Gc2:1Gc3:2][Gc9:0Gc0:1Gc0:2][Gc9:0Gc14:1Gc13:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc1:1][Gc8:0Gc5:1Gc14:2][Gc2:0Gc16:1Gc0:2][Gcnot:0:2Gc22:1][Gc7:0Gc16:1Gc12:2][Gc2:0Gc21:1Gc18:2][Gc9:0Gc9:1Gc15:2][Gcnot:0:2Gc11:1][Gc16:0Gc10:1Gc21:2][Gc22:0Gc0:1Gc22:2][Gc15:0Gc18:1Gc10:2][Gc4:0Gc3:1Gc3:2][Gc22:0Gc2:1Gc5:2][Gc1:0Gc19:1Gc23:2][Gc13:0Gc4:1Gc21:2][Gcnot:0:1Gc7:2][Gc21:0Gc2:1Gc1:2][Gc0:0Gc11:1Gc7:2][Gc12:0Gc6:1Gc9:2][Gc0:0Gc1:1Gc3:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc2:0Gc2:1Gc2:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc10:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc9:2][Gc1:0Gc16:1Gc14:2][Gc22:0Gc18:1Gc13:2][Gc7:0Gc5:1Gc9:2][Gc5:0Gc6:1Gc8:2][Gcnot:0:1Gc1:2][Gc9:0Gc14:1Gc13:2][Gc2:0Gc13:1Gc15:2][Gc12:0Gc17:1Gc10:2][Gc14:0Gc12:1Gc15:2][Gc9:0Gc4:1Gc4:2][Gc16:0Gc8:1Gc17:2][Gc8:0Gc20:1Gc10:2][Gc19:0Gc4:1Gc2:2][Gc11:0Gc20:1Gc4:2][Gc17:0Gc5:1Gc20:2][Gcnot:0:1Gc9:2][Gc0:0Gc13:1Gc15:2][Gc19:0Gc13:1Gc17:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc10:2][Gc21:0Gc15:1Gc0:2][Gc13:0Gc7:1Gc20:2][Gc5:0Gc19:1Gc20:2][Gcnot:0:1Gc18:2][Gc5:0Gc7:1Gc9:2][Gc1:0Gc12:1Gc15:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc2:0Gc2:1Gc0:2][Gc16:0Gc19:1Gc14:2][Gc0:0Gc21:1Gc17:2][Gc4:0Gc21:1Gc23:2][Gc16:0Gc9:1Gc2:2][Gcnot:0:2Gc2:1][Gc14:0Gc18:1Gc6:2][Gc21:0Gc10:1Gc14:2][Gc15:0Gc19:1Gc20:2][Gcnot:0:2Gc2:1][Gcnot:0:1Gc8:2][Gc7:0Gc10:1Gc12:2][Gcnot:0:1Gc2:2][Gc10:0Gc19:1Gc14:2][Gcnot:0:2Gc5:1][Gc11:0Gc6:1Gc13:2][Gc22:0Gc22:1Gc22:2][Gcnot:0:2Gc12:1][Gc5:0Gc22:1Gc14:2][Gc12:0Gc11:1Gc23:2][Gc21:0Gc15:1Gc9:2][Gc17:0Gc10:1Gc11:2][Gc23:0Gc6:1Gc8:2][Gc1:0Gc7:1Gc1:2][Gc22:0Gc12:1Gc18:2][Gc19:0Gc13:1Gc14:2][Gc9:0Gc15:1Gc6:2][Gc10:0Gc0:1Gc10:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc23:0Gc0:1Gc10:2][Gc9:0Gc0:1Gc0:2][Gc17:0Gc5:1Gc3:2][Gc22:0Gc18:1Gc15:2][Gc12:0Gc4:1Gc13:2][Gc23:0Gc8:1Gc12:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc11:2][Gc6:0Gc0:1Gc19:2][Gc19:0Gc7:1Gc1:2][Gc21:0Gc0:1Gc12:2][Gcnot:0:1Gc15:2][Gc10:0Gc14:1Gc23:2][Gc7:0Gc1:1Gc3:2][Gc4:0Gc13:1Gc21:2][Gc10:0Gc1:1Gc23:2][Gc17:0Gc4:1Gc15:2][Gc17:0Gc23:1Gc10:2][Gc10:0Gc3:1Gc22:2][Gc6:0Gc4:1Gc5:2][Gc9:0Gc4:1Gc9:2][Gc15:0Gc12:1Gc11:2][Gc22:0Gc9:1Gc18:2][Gc22:0Gc19:1Gc11:2][Gc0:0Gc0:1Gc7:2][Gc7:0Gc1:1Gc20:2][Gcnot:0:2Gc6:1][Gc6:0Gc9:1Gc23:2][Gc23:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc16:0Gc16:1Gc19:2][Gcnot:0:1Gc9:2][Gc16:0Gc5:1Gc0:2][Gc16:0Gc9:1Gc21:2][Gc6:0Gc15:1Gc18:2][Gcnot:0:2Gc21:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc22:1][Gc3:0Gc3:1Gc1:2][Gcnot:0:2Gc18:1][Gc8:0Gc4:1Gc17:2][Gcnot:0:2Gc17:1][Gc15:0Gc4:1Gc16:2][Gc16:0Gc20:1Gc1:2][Gcnot:0:2Gc16:1][Gc14:0Gc6:1Gc17:2][Gc0:0Gc12:1Gc19:2][Gc23:0Gc13:1Gc17:2][Gcnot:0:1Gc5:2][Gc19:0Gc6:1Gc17:2][Gc0:0Gc2:1Gc21:2][Gc22:0Gc16:1Gc12:2][Gc3:0Gc2:1Gc15:2][Gc5:0Gc8:1Gc13:2][Gc17:0Gc12:1Gc15:2][Gc18:0Gc13:1Gc3:2][Gc23:0Gc23:1Gc6:2][Gc23:0Gc9:1Gc15:2][Gc9:0Gc0:1Gc9:2][Gc23:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc9:1][Gc5:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc9:2][Gc7:0Gc21:1Gc21:2][Gc19:0Gc22:1Gc15:2][Gc22:0Gc22:1Gc1:2][Gcnot:0:2Gc22:1][Gc12:0Gc0:1Gc12:2][Gc21:0Gc9:1Gc14:2][Gc19:0Gc5:1Gc22:2][Gc19:0Gc13:1Gc23:2][Gc2:0Gc7:1Gc20:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc7:1][Gc17:0Gc7:1Gc21:2][Gc2:0Gc20:1Gc16:2][Gc19:0Gc7:1Gc9:2][Gc13:0Gc10:1Gc10:2][Gc14:0Gc5:1Gc9:2][Gc5:0Gc4:1Gc6:2][Gc10:0Gc15:1Gc5:2][Gc4:0Gc20:1Gc5:2][Gc14:0Gc11:1Gc9:2][Gc6:0Gc1:1Gc8:2][Gc23:0Gc8:1Gc8:2][Gc1:0Gc5:1Gc18:2][Gc3:0Gc17:1Gc18:2][Gcnot:0:1Gc7:2][Gc3:0Gc9:1Gc1:2][Gc1:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc16:0Gc16:1Gc15:2][Gcnot:0:1Gc9:2][Gc12:0Gc5:1Gc0:2][Gc0:0Gc9:1Gc0:2][Gc4:0Gc20:1Gc10:2][Gc16:0Gc12:1Gc20:2][Gc12:0Gc17:1Gc12:2][Gc5:0Gc6:1Gc5:2][Gc9:0Gc8:1Gc13:2][Gc7:0Gc14:1Gc3:2][Gc23:0Gc7:1Gc7:2][Gc22:0Gc11:1Gc4:2][Gc16:0Gc4:1Gc19:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc22:1][Gc9:0Gc11:1Gc15:2][Gc1:0Gc6:1Gc10:2][Gc3:0Gc15:1Gc0:2][Gc0:0Gc1:1Gc17:2][Gc0:0Gc17:1Gc15:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc18:1][Gc16:0Gc13:1Gc3:2][Gc22:0Gc15:1Gc8:2][Gc3:0Gc20:1Gc13:2][Gcnot:0:1Gc19:2][Gc2:0Gc6:1Gc0:2][Gc17:0Gc3:1Gc4:2][Gcnot:0:2Gc3:1][Gc6:0Gc9:1Gc6:2][Gc1:0Gc3:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc16:0Gc3:1Gc16:2][Gcnot:0:2Gc0:1][Gc5:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc9:2][Gc3:0Gc13:1Gc18:2][Gc15:0Gc18:1Gc14:2][Gc7:0Gc0:1Gc6:2][Gcnot:0:1Gc0:2][Gc15:0Gc13:1Gc2:2][Gcnot:0:2Gc10:1][Gc22:0Gc22:1Gc15:2][Gc5:0Gc4:1Gc23:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc6:1][Gc17:0Gc16:1Gc11:2][Gc22:0Gc15:1Gc9:2][Gc17:0Gc22:1Gc5:2][Gc3:0Gc11:1Gc11:2][Gc14:0Gc10:1Gc5:2][Gc16:0Gc1:1Gc9:2][Gc16:0Gc12:1Gc22:2][Gc1:0Gc2:1Gc2:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc1:2][Gc12:0Gc8:1Gc11:2][Gc18:0Gc15:1Gc3:2][Gc14:0Gc15:1Gc21:2][Gc17:0Gc17:1Gc4:2][Gc9:0Gc16:1Gc16:2][Gc9:0Gc6:1Gc3:2][Gc0:0Gc23:1Gc1:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc3:0Gc15:1Gc19:2][Gc0:0Gc9:1Gc9:2][Gcnot:0:1Gc13:2][Gc3:0Gc12:1Gc3:2][Gcnot:0:1Gc14:2][Gc12:0Gc13:1Gc12:2][Gcnot:0:2Gc7:1][Gc6:0Gc13:1Gc8:2][Gc12:0Gc21:1Gc4:2][Gc21:0Gc1:1Gc5:2][Gc22:0Gc6:1Gc0:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc12:1][Gc1:0Gc6:1Gc13:2][Gc4:0Gc15:1Gc9:2][Gc18:0Gc20:1Gc6:2][Gc15:0Gc23:1Gc15:2][Gcnot:0:2Gc21:1][Gc20:0Gc10:1Gc4:2][Gc8:0Gc18:1Gc16:2][Gc3:0Gc1:1Gc15:2][Gc16:0Gc13:1Gc7:2][Gc8:0Gc1:1Gc10:2][Gc8:0Gc22:1Gc5:2][Gc16:0Gc1:1Gc5:2][Gc17:0Gc20:1Gc23:2][Gc14:0Gc3:1Gc15:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc18:2][Gc9:0Gc3:1Gc11:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc13:2][Gc12:0Gc6:1Gc6:2][Gc0:0Gc3:1Gc1:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc2:0Gc0:1Gc2:2][Gc18:0Gc15:1Gc8:2][Gc11:0Gc15:1Gc22:2][Gc23:0Gc19:1Gc21:2][Gc20:0Gc6:1Gc16:2][Gc14:0Gc11:1Gc19:2][Gc12:0Gc7:1Gc13:2][Gc18:0Gc17:1Gc1:2][Gc7:0Gc9:1Gc23:2][Gc8:0Gc0:1Gc23:2][Gc4:0Gc5:1Gc18:2][Gc15:0Gc22:1Gc12:2][Gc1:0Gc1:1Gc0:2][Gc12:0Gc6:1Gc9:2][Gc23:0Gc3:1Gc21:2][Gc23:0Gc6:1Gc7:2][Gc10:0Gc1:1Gc11:2][Gc23:0Gc22:1Gc16:2][Gc20:0Gc10:1Gc4:2][Gc8:0Gc10:1Gc22:2][Gc3:0Gc13:1Gc18:2][Gc7:0Gc11:1Gc14:2][Gc4:0Gc0:1Gc9:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc16:2][Gc12:0Gc7:1Gc22:2][Gc15:0Gc20:1Gc20:2][Gc22:0Gc2:1Gc10:2][Gc8:0Gc11:1Gc17:2][Gc14:0Gc22:1Gc8:2][Gc6:0Gc0:1Gc3:2][Gc0:0Gc0:1Gc10:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc10:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc6:0Gc5:1Gc8:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc13:2][Gc6:0Gc12:1Gc13:2][Gc22:0Gc6:1Gc20:2][Gc4:0Gc2:1Gc17:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc0:2][Gc23:0Gc12:1Gc17:2][Gc7:0Gc2:1Gc4:2][Gc11:0Gc17:1Gc15:2][Gc10:0Gc8:1Gc19:2][Gc0:0Gc12:1Gc11:2][Gcnot:0:2Gc19:1][Gc23:0Gc11:1Gc18:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc16:2][Gc6:0Gc18:1Gc4:2][Gc12:0Gc4:1Gc17:2][Gc8:0Gc19:1Gc5:2][Gcnot:0:2Gc4:1][Gc22:0Gc2:1Gc3:2][Gc20:0Gc17:1Gc15:2][Gc4:0Gc2:1Gc4:2][Gcnot:0:1Gc15:2][Gc18:0Gc23:1Gc4:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc12:2][Gc23:0Gc12:1Gc21:2][Gc9:0Gc0:1Gc9:2][Gc1:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc10:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc23:2][Gcnot:0:1Gc1:2][Gc20:0Gc21:1Gc10:2][Gc19:0Gc3:1Gc15:2][Gc23:0Gc21:1Gc4:2][Gcnot:0:2Gc2:1][Gc23:0Gc13:1Gc23:2][Gc16:0Gc13:1Gc3:2][Gc9:0Gc7:1Gc14:2][Gc12:0Gc14:1Gc17:2][Gc4:0Gc3:1Gc23:2][Gc3:0Gc17:1Gc5:2][Gc15:0Gc4:1Gc4:2][Gc16:0Gc23:1Gc17:2][Gc22:0Gc3:1Gc22:2][Gc14:0Gc10:1Gc0:2][Gc13:0Gc17:1Gc13:2][Gc11:0Gc20:1Gc8:2][Gc22:0Gc4:1Gc20:2][Gcnot:0:1Gc22:2][Gc23:0Gc20:1Gc8:2][Gc2:0Gc7:1Gc23:2][Gc23:0Gc0:1Gc20:2][Gc20:0Gc11:1Gc11:2][Gc5:0Gc7:1Gc8:2][Gcnot:0:1Gc10:2][Gc14:0Gc0:1Gc20:2][Gcnot:0:1Gc8:2][Gc22:0Gc11:1Gc12:2][Gc19:0Gc18:1Gc17:2][Gc2:0Gc2:1Gc3:2][Gc6:0Gc9:1Gc3:2][Gc10:0Gc15:1Gc15:2]
[Gc16:0Gc16:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gc9:0Gc9:1Gc0:2][Gc13:0Gc1:1Gc0:2][Gc20:0Gc13:1Gc18:2][Gc13:0Gc18:1Gc0:2][Gc13:0Gc7:1Gc20:2][Gc17:0Gc2:1Gc6:2][Gc11:0Gc4:1Gc3:2][Gc23:0Gc8:1Gc6:2][Gc19:0Gc21:1Gc14:2][Gc23:0Gc21:1Gc23:2][Gc23:0Gc17:1Gc14:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc3:1][Gcnot:0:1Gc7:2][Gc17:0Gc13:1Gc11:2][Gc15:0Gc2:1Gc13:2][Gc17:0Gc12:1Gc2:2][Gc3:0Gc3:1Gc21:2][Gcnot:0:1Gc12:2][Gc19:0Gc17:1Gc13:2][Gc23:0Gc9:1Gc0:2][Gc10:0Gc18:1Gc22:2][Gc7:0Gc0:1Gc2:2][Gc21:0Gc15:1Gc8:2][Gc22:0Gc17:1Gc12:2][Gc20:0Gc20:1Gc1:2][Gc5:0Gc17:1Gc12:2][Gc8:0Gc8:1Gc6:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc17:2][Gc13:0Gc15:1Gc12:2][Gc6:0Gc9:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc16:0Gc15:1Gc16:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gc0:0Gc0:1Gc9:2][Gc11:0Gc18:1Gc19:2][Gc14:0Gc10:1Gc1:2][Gc20:0Gc0:1Gc21:2][Gc4:0Gc10:1Gc5:2][Gcnot:0:2Gc23:1][Gc8:0Gc6:1Gc2:2][Gc10:0Gc23:1Gc5:2][Gc19:0Gc14:1Gc6:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc4:2][Gcnot:0:2Gc17:1][Gc8:0Gc18:1Gc11:2][Gcnot:0:2Gc8:1][Gc18:0Gc18:1Gc12:2][Gc21:0Gc22:1Gc3:2][Gc16:0Gc15:1Gc2:2][Gcnot:0:2Gc14:1][Gc3:0Gc6:1Gc22:2][Gc13:0Gc8:1Gc5:2][Gc7:0Gc5:1Gc5:2][Gc20:0Gc23:1Gc21:2][Gc12:0Gc20:1Gc22:2][Gc18:0Gc0:1Gc21:2][Gc15:0Gc12:1Gc14:2][Gc10:0Gc17:1Gc20:2][Gc6:0Gc10:1Gc23:2][Gc19:0Gc22:1Gc4:2][Gc23:0Gc3:1Gc3:2][Gcnot:0:2Gc6:1][Gc19:0Gc12:1Gc2:2][Gc6:0Gc3:1Gc3:2][Gc2:0Gc23:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc15:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc9:2][Gc3:0Gc0:1Gc0:2][Gc10:0Gc7:1Gc2:2][Gc1:0Gc4:1Gc5:2][Gcnot:0:1Gc17:2][Gc20:0Gc17:1Gc16:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc11:1][Gc1:0Gc3:1Gc1:2][Gcnot:0:1Gc10:2][Gc5:0Gc14:1Gc6:2][Gcnot:0:1Gc12:2][Gc11:0Gc11:1Gc0:2][Gc19:0Gc7:1Gc6:2][Gc11:0Gc8:1Gc6:2][Gcnot:0:1Gc18:2][Gc1:0Gc17:1Gc2:2][Gc23:0Gc16:1Gc23:2][Gc16:0Gc5:1Gc6:2][Gcnot:0:2Gc0:1][Gc1:0Gc14:1Gc13:2][Gc15:0Gc19:1Gc22:2][Gc20:0Gc18:1Gc5:2][Gc23:0Gc11:1Gc0:2][Gc6:0Gc16:1Gc9:2][Gc15:0Gc13:1Gc13:2][Gc16:0Gc3:1Gc10:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc7:1][Gc13:0Gc18:1Gc20:2][Gc21:0Gc9:1Gc12:2][Gcnot:0:2Gc8:1][Gc6:0Gc6:1Gc3:2][Gc23:0Gc2:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]


==> anc/experiments/circuits/S2_3Q_B0_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc17:0Gc10:1Gc5:2][Gcnot:0:2Gc22:1][Gcnot:0:2Gc9:1][Gc9:0Gc21:1Gc5:2][Gc5:0Gc8:1Gc3:2]
[Gc21:0Gc5:1Gc18:2][Gc5:0Gc17:1Gc19:2][Gc11:0Gc13:1Gc22:2][Gc4:0Gc5:1Gc10:2][Gc6:0Gc5:1Gc14:2]
[Gc13:0Gc0:1Gc10:2][Gc1:0Gc14:1Gc11:2][Gc16:0Gc8:1Gc12:2][Gc17:0Gc7:1Gc21:2][Gc3:0Gc9:1Gc11:2]
[Gcnot:0:2Gc6:1][Gc3:0Gc2:1Gc19:2][Gc7:0Gc1:1Gc9:2][Gcnot:0:2Gc17:1][Gc14:0Gc21:1Gc20:2]
[Gcnot:0:2Gc22:1][Gc23:0Gc6:1Gc20:2][Gcnot:0:1Gc23:2][Gc4:0Gc13:1Gc19:2][Gc20:0Gc18:1Gc21:2]
[Gc20:0Gc18:1Gc8:2][Gcnot:0:2Gc12:1][Gc0:0Gc1:1Gc11:2][Gc14:0Gc5:1Gc20:2][Gcnot:0:1Gc5:2]
[Gc6:0Gc3:1Gc14:2][Gcnot:0:1Gc15:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc22:1][Gc21:0Gc9:1Gc19:2]
[Gc16:0Gc8:1Gc16:2][Gc6:0Gc16:1Gc8:2][Gc1:0Gc11:1Gc10:2][Gc22:0Gc22:1Gc5:2][Gc11:0Gc3:1Gc17:2][Gc6:0Gc11:1Gc6:2][Gc13:0Gc10:1Gc20:2][Gc0:0Gc6:1Gc6:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc10:2]
[Gcnot:0:1Gc19:2][Gc7:0Gc4:1Gc0:2][Gcnot:0:2Gc10:1][Gc4:0Gc2:1Gc19:2][Gc19:0Gc14:1Gc6:2][Gc11:0Gc23:1Gc22:2][Gc11:0Gc13:1Gc1:2][Gcnot:0:1Gc4:2][Gc14:0Gc15:1Gc1:2][Gc3:0Gc3:1Gc12:2]
[Gc12:0Gc1:1Gc16:2][Gc13:0Gc16:1Gc16:2][Gcnot:0:1Gc13:2][Gc23:0Gc7:1Gc0:2][Gcnot:0:2Gc19:1][Gc12:0Gc3:1Gc0:2][Gc8:0Gc13:1Gc20:2][Gcnot:0:2Gc20:1][Gc18:0Gc7:1Gc5:2][Gc21:0Gc20:1Gc16:2]
[Gc11:0Gc22:1Gc17:2][Gc2:0Gc11:1Gc22:2][Gc0:0Gc14:1Gc11:2][Gc2:0Gc15:1Gc2:2][Gc19:0Gc15:1Gc18:2][Gc12:0Gc14:1Gc6:2][Gc15:0Gc20:1Gc7:2][Gc6:0Gc1:1Gc21:2][Gc14:0Gc14:1Gc7:2][Gc10:0Gc1:1Gc16:2]
[Gc12:0Gc5:1Gc16:2][Gc17:0Gc19:1Gc10:2][Gc7:0Gc8:1Gc0:2][Gc0:0Gc22:1Gc0:2][Gc18:0Gc4:1Gc14:2][Gc16:0Gc0:1Gc14:2][Gc10:0Gc22:1Gc11:2][Gc16:0Gc4:1Gc12:2][Gc2:0Gc7:1Gc18:2][Gc15:0Gc15:1Gc12:2]
[Gcnot:0:2Gc10:1][Gcnot:0:1Gc17:2][Gcnot:0:2Gc3:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc20:2][Gc2:0Gc13:1Gc16:2][Gc22:0Gc18:1Gc22:2][Gc19:0Gc7:1Gc3:2][Gc0:0Gc16:1Gc21:2][Gc0:0Gc0:1Gc1:2]
[Gc8:0Gc6:1Gc16:2][Gc0:0Gc4:1Gc7:2][Gc9:0Gc7:1Gc9:2][Gc2:0Gc15:1Gc2:2][Gc23:0Gc13:1Gc0:2][Gc12:0Gc22:1Gc6:2][Gc11:0Gc2:1Gc1:2][Gcnot:0:1Gc16:2][Gc19:0Gc16:1Gc19:2][Gc19:0Gc2:1Gc15:2]
[Gc6:0Gc14:1Gc14:2][Gc6:0Gc7:1Gc22:2][Gcnot:0:2Gc16:1][Gc16:0Gc14:1Gc3:2][Gc10:0Gc0:1Gc0:2][Gc7:0Gc16:1Gc13:2][Gc5:0Gc15:1Gc12:2][Gc13:0Gc12:1Gc17:2][Gc6:0Gc14:1Gc7:2][Gc21:0Gc7:1Gc0:2][Gcnot:0:2Gc21:1][Gc1:0Gc18:1Gc2:2][Gc17:0Gc5:1Gc7:2][Gc3:0Gc2:1Gc2:2][Gc5:0Gc0:1Gc5:2]
[Gc0:0Gc8:1Gc4:2][Gcnot:0:1Gc2:2][Gc2:0Gc19:1Gc17:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc7:1][Gc20:0Gc17:1Gc0:2][Gc4:0Gc5:1Gc1:2][Gc4:0Gc5:1Gc0:2][Gc12:0Gc0:1Gc23:2][Gc0:0Gc14:1Gc6:2][Gcnot:0:1Gc4:2][Gc13:0Gc3:1Gc13:2][Gcnot:0:1Gc9:2]
[Gc17:0Gc19:1Gc1:2][Gc5:0Gc0:1Gc3:2][Gcnot:0:2Gc13:1][Gc0:0Gc9:1Gc2:2][Gc15:0Gc2:1Gc23:2][Gc13:0Gc9:1Gc3:2][Gc18:0Gc2:1Gc3:2][Gcnot:0:1Gc21:2][Gc2:0Gc11:1Gc11:2][Gc23:0Gc3:1Gc19:2][Gc13:0Gc12:1Gc23:2][Gc2:0Gc14:1Gc17:2][Gc22:0Gc11:1Gc1:2][Gc4:0Gc17:1Gc23:2][Gc23:0Gc23:1Gc1:2]
[Gc22:0Gc21:1Gc3:2][Gcnot:0:2Gc13:1][Gc17:0Gc20:1Gc13:2][Gc9:0Gc17:1Gc22:2][Gc15:0Gc2:1Gc12:2][Gc10:0Gc11:1Gc6:2][Gc3:0Gc2:1Gc6:2][Gc15:0Gc8:1Gc9:2][Gc3:0Gc20:1Gc9:2][Gcnot:0:2Gc8:1][Gc11:0Gc7:1Gc16:2][Gc13:0Gc16:1Gc12:2][Gc22:0Gc4:1Gc12:2][Gc11:0Gc11:1Gc16:2][Gcnot:0:1Gc4:2]
[Gc17:0Gc7:1Gc16:2][Gc5:0Gc4:1Gc23:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc8:1][Gc12:0Gc4:1Gc17:2][Gc22:0Gc17:1Gc15:2][Gcnot:0:2Gc17:1][Gc1:0Gc13:1Gc19:2][Gcnot:0:2Gc20:1][Gc1:0Gc4:1Gc4:2][Gcnot:0:1Gc1:2][Gc23:0Gc9:1Gc12:2][Gc19:0Gc10:1Gc21:2][Gc16:0Gc5:1Gc10:2][Gc8:0Gc4:1Gc8:2]
[Gc18:0Gc19:1Gc0:2][Gc19:0Gc0:1Gc17:2][Gc6:0Gc5:1Gc4:2][Gc17:0Gc17:1Gc15:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc16:2][Gc11:0Gc7:1Gc10:2][Gc4:0Gc4:1Gc13:2][Gc6:0Gc7:1Gc6:2][Gcnot:0:2Gc0:1][Gc15:0Gc12:1Gc19:2][Gcnot:0:2Gc2:1][Gc3:0Gc12:1Gc5:2][Gcnot:0:2Gc19:1][Gcnot:0:2Gc21:1]
[Gc14:0Gc9:1Gc4:2][Gc19:0Gc21:1Gc15:2][Gcnot:0:2Gc8:1][Gcnot:0:2Gc8:1][Gc4:0Gc2:1Gc4:2][Gc4:0Gc18:1Gc22:2][Gc5:0Gc11:1Gc19:2][Gc22:0Gc21:1Gc16:2][Gc14:0Gc18:1Gc23:2][Gc5:0Gc0:1Gc4:2][Gc0:0Gc11:1Gc5:2][Gc13:0Gc17:1Gc0:2][Gc23:0Gc20:1Gc0:2][Gc18:0Gc2:1Gc0:2][Gc1:0Gc6:1Gc12:2]
[Gc11:0Gc9:1Gc21:2][Gcnot:0:2Gc15:1][Gc5:0Gc4:1Gc0:2][Gc2:0Gc18:1Gc6:2][Gc6:0Gc2:1Gc7:2][Gc21:0Gc16:1Gc16:2][Gc21:0Gc21:1Gc20:2][Gcnot:0:1Gc23:2][Gc0:0Gc19:1Gc9:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc21:1][Gc8:0Gc18:1Gc19:2][Gc21:0Gc1:1Gc23:2][Gc18:0Gc7:1Gc16:2][Gc21:0Gc18:1Gc6:2][Gcnot:0:1Gc14:2][Gc2:0Gc16:1Gc10:2][Gcnot:0:1Gc10:2][Gc15:0Gc14:1Gc10:2][Gc11:0Gc20:1Gc20:2]
[Gc10:0Gc0:1Gc23:2][Gc18:0Gc11:1Gc20:2][Gc6:0Gc1:1Gc23:2][Gc16:0Gc14:1Gc19:2][Gc16:0Gc18:1Gc15:2][Gc16:0Gc16:1Gc13:2][Gc9:0Gc5:1Gc23:2][Gc1:0Gc18:1Gc7:2][Gc23:0Gc7:1Gc6:2][Gc17:0Gc5:1Gc11:2][Gc19:0Gc11:1Gc23:2][Gc3:0Gc15:1Gc0:2][Gc4:0Gc8:1Gc11:2][Gc9:0Gc22:1Gc10:2][Gc19:0Gc17:1Gc22:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc5:1][Gc6:0Gc23:1Gc5:2][Gc22:0Gc22:1Gc14:2][Gc23:0Gc18:1Gc19:2]
[Gcnot:0:1Gc7:2][Gc19:0Gc6:1Gc18:2][Gc2:0Gc1:1Gc21:2][Gc15:0Gc17:1Gc17:2][Gc21:0Gc16:1Gc1:2][Gc22:0Gc19:1Gc12:2][Gc0:0Gc21:1Gc3:2][Gcnot:0:2Gc10:1][Gc9:0Gc7:1Gc17:2][Gc17:0Gc0:1Gc19:2][Gc12:0Gc6:1Gc0:2][Gcnot:0:2Gc13:1][Gc21:0Gc2:1Gc4:2][Gcnot:0:1Gc16:2][Gc17:0Gc16:1Gc19:2][Gc0:0Gc1:1Gc7:2][Gc15:0Gc2:1Gc18:2][Gc23:0Gc18:1Gc20:2][Gcnot:0:1Gc1:2][Gc1:0Gc20:1Gc4:2]
[Gcnot:0:1Gc16:2][Gc12:0Gc12:1Gc10:2][Gc13:0Gc14:1Gc11:2][Gc2:0Gc13:1Gc22:2][Gc14:0Gc16:1Gc18:2][Gc8:0Gc3:1Gc20:2][Gc22:0Gc1:1Gc23:2][Gc3:0Gc4:1Gc7:2][Gc6:0Gc16:1Gc23:2][Gc12:0Gc8:1Gc23:2][Gc0:0Gc12:1Gc16:2][Gc20:0Gc8:1Gc19:2][Gc8:0Gc14:1Gc13:2][Gc22:0Gc9:1Gc18:2][Gc18:0Gc3:1Gc6:2][Gcnot:0:1Gc4:2][Gc6:0Gc6:1Gc16:2][Gcnot:0:2Gc19:1][Gc9:0Gc23:1Gc2:2][Gc4:0Gc8:1Gc1:2]
[Gc8:0Gc21:1Gc15:2][Gcnot:0:2Gc20:1][Gc22:0Gc15:1Gc22:2][Gc17:0Gc9:1Gc4:2][Gcnot:0:2Gc21:1][Gc20:0Gc12:1Gc1:2][Gc0:0Gc5:1Gc17:2][Gc15:0Gc23:1Gc19:2][Gc0:0Gc7:1Gc14:2][Gc4:0Gc16:1Gc14:2][Gcnot:0:1Gc5:2][Gc18:0Gc22:1Gc2:2][Gc9:0Gc21:1Gc19:2][Gcnot:0:2Gc13:1][Gc0:0Gc19:1Gc13:2][Gc18:0Gc2:1Gc1:2][Gc1:0Gc11:1Gc13:2][Gcnot:0:1Gc22:2][Gc23:0Gc11:1Gc12:2][Gc12:0Gc9:1Gc12:2]
[Gc0:0Gc12:1Gc8:2][Gc21:0Gc23:1Gc11:2][Gcnot:0:1Gc5:2][Gcnot:0:1Gc5:2][Gc11:0Gc19:1Gc6:2][Gc5:0Gc8:1Gc14:2][Gc13:0Gc18:1Gc19:2][Gc3:0Gc22:1Gc6:2][Gc2:0Gc11:1Gc14:2][Gcnot:0:2Gc0:1][Gc17:0Gc8:1Gc0:2][Gc18:0Gc11:1Gc13:2][Gc8:0Gc21:1Gc20:2][Gc19:0Gc8:1Gc1:2][Gc5:0Gc6:1Gc2:2][Gcnot:0:2Gc10:1][Gc5:0Gc1:1Gc10:2][Gc18:0Gc7:1Gc22:2][Gc10:0Gc6:1Gc11:2][Gc5:0Gc9:1Gc8:2]
[Gc9:0Gc14:1Gc13:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc1:1][Gc8:0Gc5:1Gc14:2][Gc2:0Gc16:1Gc0:2][Gcnot:0:2Gc22:1][Gc7:0Gc16:1Gc12:2][Gc2:0Gc21:1Gc18:2][Gc9:0Gc9:1Gc15:2][Gcnot:0:2Gc11:1][Gc16:0Gc10:1Gc21:2][Gc22:0Gc0:1Gc22:2][Gc15:0Gc18:1Gc10:2][Gc4:0Gc3:1Gc3:2][Gc22:0Gc2:1Gc5:2][Gc1:0Gc19:1Gc23:2][Gc13:0Gc4:1Gc21:2][Gcnot:0:1Gc7:2][Gc21:0Gc2:1Gc1:2][Gc0:0Gc11:1Gc7:2]
[Gc1:0Gc16:1Gc14:2][Gc22:0Gc18:1Gc13:2][Gc7:0Gc5:1Gc9:2][Gc5:0Gc6:1Gc8:2][Gcnot:0:1Gc1:2][Gc9:0Gc14:1Gc13:2][Gc2:0Gc13:1Gc15:2][Gc12:0Gc17:1Gc10:2][Gc14:0Gc12:1Gc15:2][Gc9:0Gc4:1Gc4:2][Gc16:0Gc8:1Gc17:2][Gc8:0Gc20:1Gc10:2][Gc19:0Gc4:1Gc2:2][Gc11:0Gc20:1Gc4:2][Gc17:0Gc5:1Gc20:2][Gcnot:0:1Gc9:2][Gc0:0Gc13:1Gc15:2][Gc19:0Gc13:1Gc17:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc10:2][Gc21:0Gc15:1Gc0:2][Gc13:0Gc7:1Gc20:2][Gc5:0Gc19:1Gc20:2][Gcnot:0:1Gc18:2][Gc5:0Gc7:1Gc9:2]
[Gc16:0Gc19:1Gc14:2][Gc0:0Gc21:1Gc17:2][Gc4:0Gc21:1Gc23:2][Gc16:0Gc9:1Gc2:2][Gcnot:0:2Gc2:1][Gc14:0Gc18:1Gc6:2][Gc21:0Gc10:1Gc14:2][Gc15:0Gc19:1Gc20:2][Gcnot:0:2Gc2:1][Gcnot:0:1Gc8:2][Gc7:0Gc10:1Gc12:2][Gcnot:0:1Gc2:2][Gc10:0Gc19:1Gc14:2][Gcnot:0:2Gc5:1][Gc11:0Gc6:1Gc13:2][Gc22:0Gc22:1Gc22:2][Gcnot:0:2Gc12:1][Gc5:0Gc22:1Gc14:2][Gc12:0Gc11:1Gc23:2][Gc21:0Gc15:1Gc9:2][Gc17:0Gc10:1Gc11:2][Gc23:0Gc6:1Gc8:2][Gc1:0Gc7:1Gc1:2][Gc22:0Gc12:1Gc18:2][Gc19:0Gc13:1Gc14:2]
[Gc17:0Gc5:1Gc3:2][Gc22:0Gc18:1Gc15:2][Gc12:0Gc4:1Gc13:2][Gc23:0Gc8:1Gc12:2][Gcnot:0:1Gc9:2][Gcnot:0:1Gc11:2][Gc6:0Gc0:1Gc19:2][Gc19:0Gc7:1Gc1:2][Gc21:0Gc0:1Gc12:2][Gcnot:0:1Gc15:2][Gc10:0Gc14:1Gc23:2][Gc7:0Gc1:1Gc3:2][Gc4:0Gc13:1Gc21:2][Gc10:0Gc1:1Gc23:2][Gc17:0Gc4:1Gc15:2][Gc17:0Gc23:1Gc10:2][Gc10:0Gc3:1Gc22:2][Gc6:0Gc4:1Gc5:2][Gc9:0Gc4:1Gc9:2][Gc15:0Gc12:1Gc11:2][Gc22:0Gc9:1Gc18:2][Gc22:0Gc19:1Gc11:2][Gc0:0Gc0:1Gc7:2][Gc7:0Gc1:1Gc20:2][Gcnot:0:2Gc6:1]
[Gc16:0Gc9:1Gc21:2][Gc6:0Gc15:1Gc18:2][Gcnot:0:2Gc21:1][Gcnot:0:2Gc16:1][Gcnot:0:2Gc22:1][Gc3:0Gc3:1Gc1:2][Gcnot:0:2Gc18:1][Gc8:0Gc4:1Gc17:2][Gcnot:0:2Gc17:1][Gc15:0Gc4:1Gc16:2][Gc16:0Gc20:1Gc1:2][Gcnot:0:2Gc16:1][Gc14:0Gc6:1Gc17:2][Gc0:0Gc12:1Gc19:2][Gc23:0Gc13:1Gc17:2][Gcnot:0:1Gc5:2][Gc19:0Gc6:1Gc17:2][Gc0:0Gc2:1Gc21:2][Gc22:0Gc16:1Gc12:2][Gc3:0Gc2:1Gc15:2][Gc5:0Gc8:1Gc13:2][Gc17:0Gc12:1Gc15:2][Gc18:0Gc13:1Gc3:2][Gc23:0Gc23:1Gc6:2][Gc23:0Gc9:1Gc15:2]
[Gc7:0Gc21:1Gc21:2][Gc19:0Gc22:1Gc15:2][Gc22:0Gc22:1Gc1:2][Gcnot:0:2Gc22:1][Gc12:0Gc0:1Gc12:2][Gc21:0Gc9:1Gc14:2][Gc19:0Gc5:1Gc22:2][Gc19:0Gc13:1Gc23:2][Gc2:0Gc7:1Gc20:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc7:1][Gc17:0Gc7:1Gc21:2][Gc2:0Gc20:1Gc16:2][Gc19:0Gc7:1Gc9:2][Gc13:0Gc10:1Gc10:2][Gc14:0Gc5:1Gc9:2][Gc5:0Gc4:1Gc6:2][Gc10:0Gc15:1Gc5:2][Gc4:0Gc20:1Gc5:2][Gc14:0Gc11:1Gc9:2][Gc6:0Gc1:1Gc8:2][Gc23:0Gc8:1Gc8:2][Gc1:0Gc5:1Gc18:2][Gc3:0Gc17:1Gc18:2][Gcnot:0:1Gc7:2]
[Gc4:0Gc20:1Gc10:2][Gc16:0Gc12:1Gc20:2][Gc12:0Gc17:1Gc12:2][Gc5:0Gc6:1Gc5:2][Gc9:0Gc8:1Gc13:2][Gc7:0Gc14:1Gc3:2][Gc23:0Gc7:1Gc7:2][Gc22:0Gc11:1Gc4:2][Gc16:0Gc4:1Gc19:2][Gcnot:0:2Gc20:1][Gcnot:0:2Gc22:1][Gc9:0Gc11:1Gc15:2][Gc1:0Gc6:1Gc10:2][Gc3:0Gc15:1Gc0:2][Gc0:0Gc1:1Gc17:2][Gc0:0Gc17:1Gc15:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc18:1][Gc16:0Gc13:1Gc3:2][Gc22:0Gc15:1Gc8:2][Gc3:0Gc20:1Gc13:2][Gcnot:0:1Gc19:2][Gc2:0Gc6:1Gc0:2][Gc17:0Gc3:1Gc4:2][Gcnot:0:2Gc3:1]
[Gc3:0Gc13:1Gc18:2][Gc15:0Gc18:1Gc14:2][Gc7:0Gc0:1Gc6:2][Gcnot:0:1Gc0:2][Gc15:0Gc13:1Gc2:2][Gcnot:0:2Gc10:1][Gc22:0Gc22:1Gc15:2][Gc5:0Gc4:1Gc23:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc6:1][Gc17:0Gc16:1Gc11:2][Gc22:0Gc15:1Gc9:2][Gc17:0Gc22:1Gc5:2][Gc3:0Gc11:1Gc11:2][Gc14:0Gc10:1Gc5:2][Gc16:0Gc1:1Gc9:2][Gc16:0Gc12:1Gc22:2][Gc1:0Gc2:1Gc2:2][Gcnot:0:1Gc23:2][Gcnot:0:1Gc1:2][Gc12:0Gc8:1Gc11:2][Gc18:0Gc15:1Gc3:2][Gc14:0Gc15:1Gc21:2][Gc17:0Gc17:1Gc4:2][Gc9:0Gc16:1Gc16:2]
[Gcnot:0:1Gc13:2][Gc3:0Gc12:1Gc3:2][Gcnot:0:1Gc14:2][Gc12:0Gc13:1Gc12:2][Gcnot:0:2Gc7:1][Gc6:0Gc13:1Gc8:2][Gc12:0Gc21:1Gc4:2][Gc21:0Gc1:1Gc5:2][Gc22:0Gc6:1Gc0:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc12:1][Gc1:0Gc6:1Gc13:2][Gc4:0Gc15:1Gc9:2][Gc18:0Gc20:1Gc6:2][Gc15:0Gc23:1Gc15:2][Gcnot:0:2Gc21:1][Gc20:0Gc10:1Gc4:2][Gc8:0Gc18:1Gc16:2][Gc3:0Gc1:1Gc15:2][Gc16:0Gc13:1Gc7:2][Gc8:0Gc1:1Gc10:2][Gc8:0Gc22:1Gc5:2][Gc16:0Gc1:1Gc5:2][Gc17:0Gc20:1Gc23:2][Gc14:0Gc3:1Gc15:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc18:2][Gc9:0Gc3:1Gc11:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc13:2]
[Gc18:0Gc15:1Gc8:2][Gc11:0Gc15:1Gc22:2][Gc23:0Gc19:1Gc21:2][Gc20:0Gc6:1Gc16:2][Gc14:0Gc11:1Gc19:2][Gc12:0Gc7:1Gc13:2][Gc18:0Gc17:1Gc1:2][Gc7:0Gc9:1Gc23:2][Gc8:0Gc0:1Gc23:2][Gc4:0Gc5:1Gc18:2][Gc15:0Gc22:1Gc12:2][Gc1:0Gc1:1Gc0:2][Gc12:0Gc6:1Gc9:2][Gc23:0Gc3:1Gc21:2][Gc23:0Gc6:1Gc7:2][Gc10:0Gc1:1Gc11:2][Gc23:0Gc22:1Gc16:2][Gc20:0Gc10:1Gc4:2][Gc8:0Gc10:1Gc22:2][Gc3:0Gc13:1Gc18:2][Gc7:0Gc11:1Gc14:2][Gc4:0Gc0:1Gc9:2][Gcnot:0:1Gc8:2][Gcnot:0:1Gc3:2][Gcnot:0:1Gc16:2][Gc12:0Gc7:1Gc22:2][Gc15:0Gc20:1Gc20:2][Gc22:0Gc2:1Gc10:2][Gc8:0Gc11:1Gc17:2][Gc14:0Gc22:1Gc8:2]
[Gc6:0Gc5:1Gc8:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc13:2][Gc6:0Gc12:1Gc13:2][Gc22:0Gc6:1Gc20:2][Gc4:0Gc2:1Gc17:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc0:2][Gc23:0Gc12:1Gc17:2][Gc7:0Gc2:1Gc4:2][Gc11:0Gc17:1Gc15:2][Gc10:0Gc8:1Gc19:2][Gc0:0Gc12:1Gc11:2][Gcnot:0:2Gc19:1][Gc23:0Gc11:1Gc18:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc16:2][Gc6:0Gc18:1Gc4:2][Gc12:0Gc4:1Gc17:2][Gc8:0Gc19:1Gc5:2][Gcnot:0:2Gc4:1][Gc22:0Gc2:1Gc3:2][Gc20:0Gc17:1Gc15:2][Gc4:0Gc2:1Gc4:2][Gcnot:0:1Gc15:2][Gc18:0Gc23:1Gc4:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc12:2][Gc23:0Gc12:1Gc21:2]
[Gcnot:0:1Gc1:2][Gc20:0Gc21:1Gc10:2][Gc19:0Gc3:1Gc15:2][Gc23:0Gc21:1Gc4:2][Gcnot:0:2Gc2:1][Gc23:0Gc13:1Gc23:2][Gc16:0Gc13:1Gc3:2][Gc9:0Gc7:1Gc14:2][Gc12:0Gc14:1Gc17:2][Gc4:0Gc3:1Gc23:2][Gc3:0Gc17:1Gc5:2][Gc15:0Gc4:1Gc4:2][Gc16:0Gc23:1Gc17:2][Gc22:0Gc3:1Gc22:2][Gc14:0Gc10:1Gc0:2][Gc13:0Gc17:1Gc13:2][Gc11:0Gc20:1Gc8:2][Gc22:0Gc4:1Gc20:2][Gcnot:0:1Gc22:2][Gc23:0Gc20:1Gc8:2][Gc2:0Gc7:1Gc23:2][Gc23:0Gc0:1Gc20:2][Gc20:0Gc11:1Gc11:2][Gc5:0Gc7:1Gc8:2][Gcnot:0:1Gc10:2][Gc14:0Gc0:1Gc20:2][Gcnot:0:1Gc8:2][Gc22:0Gc11:1Gc12:2][Gc19:0Gc18:1Gc17:2][Gc2:0Gc2:1Gc3:2]
[Gc13:0Gc1:1Gc0:2][Gc20:0Gc13:1Gc18:2][Gc13:0Gc18:1Gc0:2][Gc13:0Gc7:1Gc20:2][Gc17:0Gc2:1Gc6:2][Gc11:0Gc4:1Gc3:2][Gc23:0Gc8:1Gc6:2][Gc19:0Gc21:1Gc14:2][Gc23:0Gc21:1Gc23:2][Gc23:0Gc17:1Gc14:2][Gcnot:0:2Gc14:1][Gcnot:0:2Gc3:1][Gcnot:0:1Gc7:2][Gc17:0Gc13:1Gc11:2][Gc15:0Gc2:1Gc13:2][Gc17:0Gc12:1Gc2:2][Gc3:0Gc3:1Gc21:2][Gcnot:0:1Gc12:2][Gc19:0Gc17:1Gc13:2][Gc23:0Gc9:1Gc0:2][Gc10:0Gc18:1Gc22:2][Gc7:0Gc0:1Gc2:2][Gc21:0Gc15:1Gc8:2][Gc22:0Gc17:1Gc12:2][Gc20:0Gc20:1Gc1:2][Gc5:0Gc17:1Gc12:2][Gc8:0Gc8:1Gc6:2][Gcnot:0:2Gc8:1][Gcnot:0:1Gc17:2][Gc13:0Gc15:1Gc12:2]
[Gc11:0Gc18:1Gc19:2][Gc14:0Gc10:1Gc1:2][Gc20:0Gc0:1Gc21:2][Gc4:0Gc10:1Gc5:2][Gcnot:0:2Gc23:1][Gc8:0Gc6:1Gc2:2][Gc10:0Gc23:1Gc5:2][Gc19:0Gc14:1Gc6:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc4:2][Gcnot:0:2Gc17:1][Gc8:0Gc18:1Gc11:2][Gcnot:0:2Gc8:1][Gc18:0Gc18:1Gc12:2][Gc21:0Gc22:1Gc3:2][Gc16:0Gc15:1Gc2:2][Gcnot:0:2Gc14:1][Gc3:0Gc6:1Gc22:2][Gc13:0Gc8:1Gc5:2][Gc7:0Gc5:1Gc5:2][Gc20:0Gc23:1Gc21:2][Gc12:0Gc20:1Gc22:2][Gc18:0Gc0:1Gc21:2][Gc15:0Gc12:1Gc14:2][Gc10:0Gc17:1Gc20:2][Gc6:0Gc10:1Gc23:2][Gc19:0Gc22:1Gc4:2][Gc23:0Gc3:1Gc3:2][Gcnot:0:2Gc6:1][Gc19:0Gc12:1Gc2:2]
[Gc10:0Gc7:1Gc2:2][Gc1:0Gc4:1Gc5:2][Gcnot:0:1Gc17:2][Gc20:0Gc17:1Gc16:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc11:1][Gc1:0Gc3:1Gc1:2][Gcnot:0:1Gc10:2][Gc5:0Gc14:1Gc6:2][Gcnot:0:1Gc12:2][Gc11:0Gc11:1Gc0:2][Gc19:0Gc7:1Gc6:2][Gc11:0Gc8:1Gc6:2][Gcnot:0:1Gc18:2][Gc1:0Gc17:1Gc2:2][Gc23:0Gc16:1Gc23:2][Gc16:0Gc5:1Gc6:2][Gcnot:0:2Gc0:1][Gc1:0Gc14:1Gc13:2][Gc15:0Gc19:1Gc22:2][Gc20:0Gc18:1Gc5:2][Gc23:0Gc11:1Gc0:2][Gc6:0Gc16:1Gc9:2][Gc15:0Gc13:1Gc13:2][Gc16:0Gc3:1Gc10:2][Gcnot:0:1Gc16:2][Gcnot:0:2Gc7:1][Gc13:0Gc18:1Gc20:2][Gc21:0Gc9:1Gc12:2][Gcnot:0:2Gc8:1]


==> anc/experiments/circuits/S2_3Q_B0_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc9:0Gc3:1Gc6:2][Gc23:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc0:0Gc3:1Gc10:2][Gc0:0Gc15:1Gc0:2]
[Gc6:0Gc3:1Gc1:2][Gc1:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc3:0Gc3:1Gc6:2][Gc1:0Gc1:1Gc10:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc6:1Gc12:2][Gc1:0Gc15:1Gc0:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc3:0Gc6:1Gc9:2][Gc12:0Gc0:1Gc1:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc10:0Gc10:1Gc3:2][Gc0:0Gc0:1Gc10:2]
[Gc0:0Gc15:1Gc6:2]
[Gc3:0Gc2:1Gc9:2][Gc1:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc9:0Gc9:1Gc3:2][Gc23:0Gc2:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc3:0Gc10:1Gc3:2][Gc15:0Gc0:1Gc0:2]
[Gc9:0Gc9:1Gc15:2][Gc1:0Gc1:1Gc0:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc3:0Gc9:1Gc9:2][Gc10:0Gc0:1Gc15:2]
[Gc12:0Gc12:1Gc9:2][Gcnot:0:1Gc15:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc3:1Gc3:2][Gcnot:0:1Gc12:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc23:1Gc3:2][Gc23:0Gc0:1Gc1:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc6:0Gc3:1Gc6:2][Gcnot:0:1Gc1:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc6:0Gc6:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc9:0Gc6:1Gc12:2][Gc1:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc9:1Gc1:2][Gc23:0Gc23:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc3:1Gc6:2][Gc19:0Gc0:1Gc19:2]
[Gc9:0Gc9:1Gc1:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc9:0Gc6:1Gc15:2][Gc2:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc6:0Gc6:1Gc3:2][Gc0:0Gc15:1Gc15:2]
[Gc6:0Gc3:1Gc3:2][Gc12:0Gc12:1Gc15:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc9:1Gc9:2][Gc15:0Gc15:1Gc10:2]
[Gc6:0Gc6:1Gc23:2][Gc2:0Gc2:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc16:0Gc6:1Gc6:2][Gc0:0Gc1:1Gc1:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc9:1Gc3:2][Gc1:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc6:1Gc9:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc3:0Gc23:1Gc1:2][Gc23:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc3:0Gc3:1Gc6:2][Gc23:0Gc0:1Gc23:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc6:0Gc9:1Gc6:2][Gc12:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc9:0Gc3:1Gc9:2][Gc16:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc12:0Gc6:1Gc9:2][Gc0:0Gc1:1Gc3:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc1:0Gc12:1Gc15:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc9:0Gc15:1Gc6:2][Gc10:0Gc0:1Gc10:2]
[Gc6:0Gc9:1Gc23:2][Gc23:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc9:0Gc0:1Gc9:2][Gc23:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc3:0Gc9:1Gc1:2][Gc1:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc9:1Gc6:2][Gc1:0Gc3:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc9:0Gc6:1Gc3:2][Gc0:0Gc23:1Gc1:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc12:0Gc6:1Gc6:2][Gc0:0Gc3:1Gc1:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc0:1Gc3:2][Gc0:0Gc0:1Gc10:2]
[Gc9:0Gc0:1Gc9:2][Gc1:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc9:1Gc3:2][Gc10:0Gc15:1Gc15:2]
[Gc6:0Gc9:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc3:1Gc3:2][Gc2:0Gc23:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc6:0Gc6:1Gc3:2][Gc23:0Gc2:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]


==> anc/experiments/circuits/S2_3Q_B0_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc23:0Gc0:1Gc0:2]
[Gc0:0Gc15:1Gc2:2][Gc0:0Gc9:1Gc9:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc9:1][Gc5:0Gc0:1Gc5:2][Gc0:0Gc0:1Gc9:2]
[Gc16:0Gc16:1Gc2:2][Gcnot:0:1Gc9:2][Gc5:0Gc5:1Gc0:2][Gc9:0Gc9:1Gc0:2]
[Gc16:0Gc15:1Gc16:2][Gcnot:0:2Gc0:1][Gc5:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc9:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc0:2]
[Gc2:0Gc2:1Gc2:2][Gc9:0Gc9:1Gc0:2]
[Gc2:0Gc2:1Gc2:2][Gc9:0Gc0:1Gc9:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc9:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc10:0Gc23:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc15:0Gc15:1Gc3:2][Gc9:0Gc9:1Gc0:2]
[Gc16:0Gc0:1Gc16:2][Gcnot:0:2Gc0:1][Gc5:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc9:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc9:2][Gc10:0Gc10:1Gc0:2][Gc3:0Gc3:1Gc0:2]
[Gc15:0Gc2:1Gc3:2][Gc0:0Gc9:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc15:1Gc0:2][Gcnot:0:2Gc6:1][Gc16:0Gc0:1Gc5:2]
[Gc2:0Gc2:1Gc2:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc10:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc23:0Gc0:1Gc23:2][Gc9:0Gc0:1Gc9:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2][Gc0:0Gc3:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc9:2][Gc10:0Gc23:1Gc0:2][Gc0:0Gc9:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc23:0Gc0:1Gc0:2]
[Gc15:0Gc3:1Gc15:2]
[Gc16:0Gc2:1Gc16:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc9:2][Gc9:0Gc0:1Gc6:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc5:1Gc0:2][Gcnot:0:2Gc0:1][Gc5:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc9:2]
[Gc2:0Gc3:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc15:1Gc0:2][Gcnot:0:2Gc6:1][Gc16:0Gc0:1Gc5:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc0:0Gc23:1Gc0:2][Gc0:0Gc9:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc23:0Gc0:1Gc23:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc5:1Gc0:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc0:0Gc23:1Gc0:2][Gc0:0Gc9:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc9:2][Gc23:0Gc23:1Gc0:2]
[Gc2:0Gc2:1Gc2:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc10:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc15:2][Gc3:0Gc0:1Gc9:2]
[Gc15:0Gc15:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc12:2]
[Gc15:0Gc3:1Gc0:2][Gc9:0Gc0:1Gc0:2]
[Gc2:0Gc2:1Gc3:2][Gc9:0Gc0:1Gc0:2]
[Gc2:0Gc2:1Gc2:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc10:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc9:2]
[Gc2:0Gc2:1Gc0:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc23:0Gc0:1Gc10:2][Gc9:0Gc0:1Gc0:2]
[Gc16:0Gc16:1Gc19:2][Gcnot:0:1Gc9:2][Gc16:0Gc5:1Gc0:2]
[Gc16:0Gc16:1Gc16:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc9:1][Gc5:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc9:2]
[Gc16:0Gc16:1Gc15:2][Gcnot:0:1Gc9:2][Gc12:0Gc5:1Gc0:2][Gc0:0Gc9:1Gc0:2]
[Gc16:0Gc3:1Gc16:2][Gcnot:0:2Gc0:1][Gc5:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc9:2]
[Gc3:0Gc15:1Gc19:2][Gc0:0Gc9:1Gc9:2]
[Gc2:0Gc0:1Gc2:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc10:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc10:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc23:2]
[Gc16:0Gc16:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gc9:0Gc9:1Gc0:2]
[Gc16:0Gc15:1Gc16:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gc0:0Gc0:1Gc9:2]
[Gc2:0Gc2:1Gc16:2][Gcnot:0:1Gc0:2][Gc12:0Gc15:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc9:2][Gc3:0Gc0:1Gc0:2]


==> anc/experiments/circuits/S2_3Q_B1_circuits_complete.txt <==
# Complete DRB circuits
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc3:2][Gc0:0Gc3:1Gc6:2][Gcnot:0:1Gc4:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc5:0Gc15:1Gc15:2][Gc9:0Gc9:1Gc9:2][Gc6:0Gc15:1Gc15:2][Gc1:0Gc0:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc20:2][Gc0:0Gc0:1Gc3:2][Gc13:0Gc15:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc3:0Gc9:1Gc3:2][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc13:0Gc15:1Gc13:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc3:2][Gc9:0Gc9:1Gc3:2][Gc12:0Gc15:1Gc4:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc3:1Gc13:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2][Gc6:0Gc6:1Gc6:2][Gc13:0Gc0:1Gc3:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc13:1Gc3:2][Gcnot:0:1Gc0:2][Gc8:0Gc9:1Gc0:2][Gc6:0Gc6:1Gc0:2][Gc6:0Gc9:1Gc6:2][Gc4:0Gc3:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc13:1Gc3:2][Gcnot:0:1Gc0:2][Gc9:0Gc12:1Gc0:2][Gc9:0Gc0:1Gc0:2][Gc14:0Gc0:1Gc19:2][Gcnot:0:2Gc8:1][Gc5:0Gc22:1Gc1:2][Gc3:0Gc9:1Gc17:2][Gc22:0Gc0:1Gc10:2][Gc6:0Gc3:1Gc6:2][Gc4:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc6:2][Gc11:0Gc17:1Gc11:2][Gc3:0Gc14:1Gc5:2][Gc12:0Gc11:1Gc6:2][Gc6:0Gc15:1Gc4:2][Gc10:0Gc0:1Gc15:2][Gc13:0Gc3:1Gc9:2][Gc0:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc5:0Gc3:1Gc0:2][Gc13:0Gc23:1Gc20:2][Gc16:0Gc21:1Gc5:2][Gc18:0Gc14:1Gc17:2][Gc15:0Gc16:1Gc13:2][Gc20:0Gc4:1Gc0:2][Gc9:0Gc15:1Gc3:2][Gc15:0Gc0:1Gc15:2]
[Gc5:0Gc5:1Gc5:2][Gc9:0Gc9:1Gc9:2][Gc18:0Gc3:1Gc20:2][Gc3:0Gc23:1Gc8:2][Gc8:0Gc22:1Gc15:2][Gc11:0Gc10:1Gc5:2][Gc3:0Gc23:1Gc11:2][Gc0:0Gc9:1Gc3:2][Gc0:0Gc15:1Gc1:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc16:0Gc15:1Gc20:2][Gc13:0Gc11:1Gc18:2][Gc6:0Gc5:1Gc3:2][Gc2:0Gc13:1Gc4:2][Gc2:0Gc21:1Gc22:2][Gc9:0Gc6:1Gc9:2][Gc5:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc13:0Gc3:1Gc13:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2][Gc0:0Gc0:1Gc3:2][Gc3:0Gc16:1Gc15:2][Gc21:0Gc1:1Gc19:2][Gc14:0Gc8:1Gc22:2][Gc16:0Gc5:1Gc7:2][Gc4:0Gc17:1Gc14:2][Gc9:0Gc1:1Gc3:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc9:2][Gc15:0Gc5:1Gc18:2][Gc17:0Gc17:1Gc23:2][Gc9:0Gc0:1Gc18:2][Gc10:0Gc11:1Gc8:2][Gc13:0Gc13:1Gc4:2][Gc13:0Gc9:1Gc6:2][Gc0:0Gc15:1Gc4:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc9:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc3:2][Gc19:0Gc17:1Gc5:2][Gc14:0Gc9:1Gc3:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc7:1][Gc22:0Gc10:1Gc21:2][Gc18:0Gc1:1Gc1:2][Gc17:0Gc18:1Gc15:2][Gcnot:0:2Gc23:1][Gc1:0Gc21:1Gc17:2][Gc0:0Gc1:1Gc7:2][Gc9:0Gc9:1Gc12:2][Gc4:0Gc4:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc6:2][Gcnot:0:2Gc10:1][Gc5:0Gc20:1Gc15:2][Gc1:0Gc17:1Gc17:2][Gc11:0Gc8:1Gc7:2][Gc4:0Gc21:1Gc18:2][Gc3:0Gc12:1Gc4:2][Gc16:0Gc13:1Gc13:2][Gcnot:0:2Gc3:1][Gc14:0Gc18:1Gc3:2][Gc8:0Gc17:1Gc2:2][Gc9:0Gc3:1Gc4:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc9:1][Gc13:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc3:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc9:2][Gc4:0Gc20:1Gc13:2][Gcnot:0:2Gc22:1][Gc15:0Gc0:1Gc23:2][Gc18:0Gc13:1Gc20:2][Gc2:0Gc4:1Gc0:2][Gc3:0Gc3:1Gc4:2][Gc4:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc9:0Gc0:1Gc0:2][Gc2:0Gc23:1Gc15:2][Gc19:0Gc4:1Gc15:2][Gc20:0Gc6:1Gc18:2][Gc13:0Gc18:1Gc7:2][Gcnot:0:1Gc14:2][Gc23:0Gc8:1Gc8:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc17:2][Gc20:0Gc11:1Gc17:2][Gc7:0Gc1:1Gc2:2][Gc3:0Gc9:1Gc6:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc13:0Gc0:1Gc13:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc9:2][Gc6:0Gc0:1Gc6:2][Gc17:0Gc15:1Gc9:2][Gc18:0Gc23:1Gc4:2][Gc13:0Gc0:1Gc14:2][Gcnot:0:2Gc13:1][Gc14:0Gc21:1Gc5:2][Gc9:0Gc21:1Gc11:2][Gc22:0Gc11:1Gc19:2][Gc20:0Gc12:1Gc23:2][Gcnot:0:1Gc23:2][Gc19:0Gc11:1Gc10:2][Gc9:0Gc9:1Gc12:2][Gc0:0Gc20:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc9:2][Gc9:0Gc0:1Gc9:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc19:1][Gc23:0Gc2:1Gc7:2][Gc19:0Gc9:1Gc11:2][Gc2:0Gc20:1Gc12:2][Gc15:0Gc9:1Gc1:2][Gc16:0Gc20:1Gc7:2][Gcnot:0:2Gc13:1][Gc12:0Gc11:1Gc10:2][Gc13:0Gc16:1Gc21:2][Gc13:0Gc1:1Gc4:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc3:2][Gc9:0Gc20:1Gc0:2][Gc0:0Gc6:1Gc0:2][Gc21:0Gc16:1Gc7:2][Gc17:0Gc23:1Gc17:2][Gc21:0Gc21:1Gc15:2][Gc15:0Gc0:1Gc3:2][Gc14:0Gc12:1Gc10:2][Gc20:0Gc5:1Gc3:2][Gc4:0Gc5:1Gc4:2][Gcnot:0:2Gc10:1][Gc0:0Gc9:1Gc1:2][Gcnot:0:2Gc0:1][Gc6:0Gc3:1Gc3:2][Gc4:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc3:2][Gc5:0Gc12:1Gc12:2][Gc18:0Gc16:1Gc14:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc15:2][Gc5:0Gc7:1Gc21:2][Gc8:0Gc15:1Gc20:2][Gc19:0Gc15:1Gc15:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc8:1][Gc13:0Gc14:1Gc11:2][Gc19:0Gc15:1Gc9:2][Gc22:0Gc13:1Gc20:2][Gc4:0Gc6:1Gc17:2][Gc10:0Gc21:1Gc15:2][Gc2:0Gc20:1Gc16:2][Gcnot:0:2Gc5:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc9:2][Gc0:0Gc0:1Gc9:2][Gc11:0Gc5:1Gc8:2][Gc17:0Gc12:1Gc22:2][Gc2:0Gc0:1Gc5:2][Gcnot:0:2Gc11:1][Gc15:0Gc7:1Gc22:2][Gc8:0Gc3:1Gc12:2][Gc10:0Gc20:1Gc2:2][Gc3:0Gc18:1Gc22:2][Gc11:0Gc21:1Gc8:2][Gc12:0Gc5:1Gc8:2][Gc13:0Gc17:1Gc15:2][Gc12:0Gc14:1Gc16:2][Gc7:0Gc8:1Gc7:2][Gcnot:0:2Gc16:1][Gc6:0Gc13:1Gc15:2][Gc6:0Gc3:1Gc6:2][Gc20:0Gc20:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc8:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:2Gc8:1][Gc10:0Gc17:1Gc15:2][Gc16:0Gc17:1Gc16:2][Gcnot:0:2Gc0:1][Gc19:0Gc23:1Gc9:2][Gc22:0Gc16:1Gc16:2][Gc15:0Gc18:1Gc17:2][Gc14:0Gc16:1Gc9:2][Gc20:0Gc5:1Gc9:2][Gcnot:0:2Gc6:1][Gc10:0Gc18:1Gc23:2][Gcnot:0:2Gc14:1][Gc20:0Gc2:1Gc6:2][Gc13:0Gc13:1Gc20:2][Gcnot:0:1Gc23:2][Gc6:0Gc5:1Gc6:2][Gc4:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc15:0Gc19:1Gc3:2][Gc9:0Gc6:1Gc0:2][Gc22:0Gc23:1Gc20:2][Gc23:0Gc21:1Gc7:2][Gc1:0Gc11:1Gc10:2][Gc2:0Gc4:1Gc23:2][Gc17:0Gc22:1Gc15:2][Gc2:0Gc10:1Gc13:2][Gcnot:0:2Gc11:1][Gc2:0Gc6:1Gc7:2][Gc14:0Gc18:1Gc10:2][Gc23:0Gc18:1Gc14:2][Gc5:0Gc5:1Gc15:2][Gc16:0Gc20:1Gc21:2][Gcnot:0:1Gc18:2][Gc11:0Gc1:1Gc1:2][Gc9:0Gc8:1Gc7:2][Gc3:0Gc6:1Gc3:2][Gc4:0Gc12:1Gc15:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc9:2][Gc3:0Gc0:1Gc0:2][Gc12:0Gc17:1Gc2:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc18:1][Gc0:0Gc13:1Gc15:2][Gc6:0Gc16:1Gc1:2][Gc21:0Gc3:1Gc13:2][Gcnot:0:2Gc22:1][Gc8:0Gc13:1Gc13:2][Gc4:0Gc15:1Gc21:2][Gc10:0Gc10:1Gc6:2][Gc6:0Gc12:1Gc18:2][Gc21:0Gc11:1Gc0:2][Gc1:0Gc18:1Gc1:2][Gc7:0Gc1:1Gc4:2][Gc18:0Gc10:1Gc19:2][Gc6:0Gc6:1Gc0:2][Gcnot:0:2Gc20:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc20:2][Gc3:0Gc0:1Gc3:2][Gcnot:0:2Gc2:1][Gc16:0Gc15:1Gc18:2][Gc19:0Gc21:1Gc19:2][Gc17:0Gc1:1Gc6:2][Gc11:0Gc3:1Gc17:2][Gc18:0Gc2:1Gc3:2][Gc12:0Gc13:1Gc18:2][Gc22:0Gc19:1Gc16:2][Gcnot:0:1Gc19:2][Gc10:0Gc22:1Gc20:2][Gc3:0Gc21:1Gc5:2][Gc20:0Gc11:1Gc15:2][Gc10:0Gc8:1Gc18:2][Gcnot:0:2Gc18:1][Gc17:0Gc13:1Gc21:2][Gc3:0Gc3:1Gc3:2][Gc0:0Gc5:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc15:0Gc15:1Gc5:2][Gc0:0Gc0:1Gc9:2][Gc6:0Gc5:1Gc1:2][Gc19:0Gc16:1Gc14:2][Gcnot:0:2Gc2:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc21:2][Gc2:0Gc19:1Gc3:2][Gc20:0Gc23:1Gc2:2][Gc14:0Gc9:1Gc21:2][Gcnot:0:2Gc3:1][Gc1:0Gc21:1Gc19:2][Gc4:0Gc13:1Gc18:2][Gc1:0Gc0:1Gc20:2][Gc13:0Gc16:1Gc11:2][Gc2:0Gc11:1Gc1:2][Gc21:0Gc16:1Gc14:2][Gc9:0Gc6:1Gc9:2][Gc15:0Gc15:1Gc1:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc6:2][Gc23:0Gc10:1Gc23:2][Gc8:0Gc12:1Gc8:2][Gc22:0Gc19:1Gc3:2][Gcnot:0:1Gc23:2][Gc14:0Gc22:1Gc14:2][Gc22:0Gc20:1Gc9:2][Gc11:0Gc2:1Gc10:2][Gc2:0Gc1:1Gc15:2][Gcnot:0:1Gc4:2][Gc13:0Gc18:1Gc7:2][Gc21:0Gc11:1Gc5:2][Gcnot:0:2Gc4:1][Gc9:0Gc21:1Gc2:2][Gc12:0Gc4:1Gc3:2][Gc10:0Gc5:1Gc21:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc18:1][Gc3:0Gc18:1Gc9:2][Gc4:0Gc16:1Gc6:2][Gc2:0Gc10:1Gc6:2][Gc6:0Gc6:1Gc12:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc1:0Gc9:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gc10:0Gc18:1Gc3:2][Gc20:0Gc3:1Gc5:2][Gc8:0Gc20:1Gc13:2][Gcnot:0:1Gc6:2][Gc19:0Gc4:1Gc12:2][Gc15:0Gc1:1Gc14:2][Gcnot:0:1Gc3:2][Gc17:0Gc8:1Gc3:2][Gc0:0Gc14:1Gc13:2][Gc22:0Gc19:1Gc6:2][Gc8:0Gc5:1Gc4:2][Gc17:0Gc8:1Gc2:2][Gc10:0Gc17:1Gc2:2][Gc8:0Gc14:1Gc22:2][Gc16:0Gc11:1Gc16:2][Gcnot:0:1Gc20:2][Gc16:0Gc13:1Gc22:2][Gcnot:0:2Gc23:1][Gc15:0Gc17:1Gc16:2][Gc19:0Gc23:1Gc11:2][Gc9:0Gc20:1Gc0:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc9:2][Gc4:0Gc20:1Gc23:2][Gcnot:0:2Gc5:1][Gc20:0Gc4:1Gc9:2][Gc14:0Gc3:1Gc21:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc10:1][Gc11:0Gc4:1Gc4:2][Gc2:0Gc7:1Gc4:2][Gc5:0Gc4:1Gc14:2][Gc15:0Gc2:1Gc0:2][Gcnot:0:2Gc23:1][Gc0:0Gc5:1Gc22:2][Gc19:0Gc21:1Gc13:2][Gc11:0Gc1:1Gc13:2][Gc21:0Gc13:1Gc14:2][Gc22:0Gc19:1Gc13:2][Gcnot:0:2Gc5:1][Gc0:0Gc10:1Gc0:2][Gc16:0Gc4:1Gc6:2][Gc7:0Gc12:1Gc14:2][Gc12:0Gc9:1Gc9:2][Gc0:0Gc3:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc3:2][Gc13:0Gc4:1Gc7:2][Gc18:0Gc20:1Gc21:2][Gcnot:0:2Gc9:1][Gc21:0Gc4:1Gc17:2][Gc1:0Gc23:1Gc5:2][Gc15:0Gc7:1Gc4:2][Gcnot:0:2Gc6:1][Gc0:0Gc8:1Gc16:2][Gc0:0Gc22:1Gc19:2][Gc0:0Gc4:1Gc14:2][Gc20:0Gc10:1Gc4:2][Gc7:0Gc3:1Gc16:2][Gc3:0Gc9:1Gc8:2][Gc4:0Gc19:1Gc1:2][Gcnot:0:2Gc6:1][Gc10:0Gc21:1Gc8:2][Gc14:0Gc19:1Gc12:2][Gc12:0Gc2:1Gc6:2][Gc12:0Gc23:1Gc17:2][Gc4:0Gc13:1Gc19:2][Gc9:0Gc6:1Gc9:2][Gc1:0Gc1:1Gc15:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc20:0Gc9:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gc18:0Gc5:1Gc16:2][Gcnot:0:2Gc10:1][Gc11:0Gc0:1Gc22:2][Gc9:0Gc2:1Gc3:2][Gc21:0Gc10:1Gc8:2][Gc11:0Gc14:1Gc17:2][Gcnot:0:1Gc19:2][Gc19:0Gc0:1Gc19:2][Gc6:0Gc11:1Gc11:2][Gc4:0Gc15:1Gc3:2][Gc18:0Gc22:1Gc14:2][Gc1:0Gc23:1Gc17:2][Gcnot:0:2Gc6:1][Gc4:0Gc8:1Gc18:2][Gc1:0Gc19:1Gc21:2][Gcnot:0:1Gc1:2][Gc14:0Gc4:1Gc8:2][Gc17:0Gc12:1Gc5:2][Gc0:0Gc14:1Gc15:2][Gc2:0Gc6:1Gc2:2][Gc3:0Gc6:1Gc9:2][Gc5:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc16:0Gc23:1Gc15:2][Gcnot:0:1Gc23:2][Gc19:0Gc21:1Gc5:2][Gc7:0Gc18:1Gc13:2][Gc1:0Gc21:1Gc17:2][Gc5:0Gc13:1Gc0:2][Gcnot:0:2Gc9:1][Gc17:0Gc12:1Gc6:2][Gc18:0Gc20:1Gc7:2][Gc19:0Gc4:1Gc15:2][Gc5:0Gc21:1Gc16:2][Gc16:0Gc4:1Gc8:2][Gc6:0Gc12:1Gc17:2][Gc21:0Gc21:1Gc13:2][Gc6:0Gc20:1Gc10:2][Gc1:0Gc0:1Gc9:2][Gcnot:0:1Gc15:2][Gc10:0Gc14:1Gc12:2][Gc11:0Gc20:1Gc11:2][Gc11:0Gc15:1Gc15:2][Gc9:0Gc6:1Gc9:2][Gc12:0Gc0:1Gc3:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc6:2][Gcnot:0:2Gc19:1][Gc16:0Gc10:1Gc10:2][Gcnot:0:1Gc6:2][Gc10:0Gc17:1Gc3:2][Gc16:0Gc20:1Gc8:2][Gcnot:0:1Gc6:2][Gc20:0Gc12:1Gc17:2][Gcnot:0:1Gc5:2][Gc22:0Gc22:1Gc21:2][Gc1:0Gc23:1Gc13:2][Gc11:0Gc13:1Gc18:2][Gc6:0Gc16:1Gc15:2][Gcnot:0:1Gc22:2][Gc21:0Gc7:1Gc23:2][Gcnot:0:1Gc20:2][Gc16:0Gc9:1Gc22:2][Gc15:0Gc15:1Gc1:2][Gcnot:0:2Gc9:1][Gc17:0Gc16:1Gc8:2][Gcnot:0:1Gc20:2][Gc6:0Gc6:1Gc9:2][Gcnot:0:1Gc12:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc15:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:1Gc16:2][Gc1:0Gc0:1Gc9:2][Gc17:0Gc14:1Gc1:2][Gc1:0Gc13:1Gc8:2][Gc8:0Gc10:1Gc0:2][Gc0:0Gc4:1Gc9:2][Gc8:0Gc11:1Gc11:2][Gcnot:0:2Gc12:1][Gc9:0Gc14:1Gc6:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc11:2][Gcnot:0:2Gc8:1][Gc6:0Gc5:1Gc4:2][Gc3:0Gc11:1Gc12:2][Gc13:0Gc4:1Gc0:2][Gc9:0Gc19:1Gc23:2][Gc4:0Gc18:1Gc23:2][Gc15:0Gc22:1Gc4:2][Gc2:0Gc11:1Gc2:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc20:1][Gcnot:0:1Gc20:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc3:1][Gc3:0Gc9:1Gc6:2][Gc4:0Gc12:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc3:2][Gcnot:0:2Gc23:1][Gc7:0Gc1:1Gc19:2][Gcnot:0:1Gc19:2][Gc2:0Gc15:1Gc8:2][Gcnot:0:2Gc3:1][Gc15:0Gc3:1Gc6:2][Gc2:0Gc4:1Gc21:2][Gc18:0Gc5:1Gc13:2][Gc16:0Gc10:1Gc20:2][Gc23:0Gc19:1Gc1:2][Gc19:0Gc19:1Gc14:2][Gcnot:0:1Gc1:2][Gc16:0Gc10:1Gc6:2][Gc23:0Gc15:1Gc10:2][Gc1:0Gc8:1Gc23:2][Gcnot:0:2Gc19:1][Gc4:0Gc10:1Gc21:2][Gc21:0Gc14:1Gc10:2][Gc16:0Gc1:1Gc22:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc19:2][Gc8:0Gc22:1Gc13:2][Gcnot:0:2Gc19:1][Gc5:0Gc20:1Gc17:2][Gc23:0Gc6:1Gc8:2][Gc1:0Gc9:1Gc3:2][Gc0:0Gc1:1Gc0:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc0:2][Gc12:0Gc8:1Gc0:2][Gc9:0Gc6:1Gc0:2][Gc13:0Gc13:1Gc1:2][Gcnot:0:2Gc6:1][Gc11:0Gc12:1Gc15:2][Gcnot:0:2Gc16:1][Gc20:0Gc7:1Gc8:2][Gc9:0Gc7:1Gc7:2][Gc11:0Gc7:1Gc20:2][Gcnot:0:2Gc21:1][Gc3:0Gc11:1Gc20:2][Gc22:0Gc22:1Gc10:2][Gc17:0Gc5:1Gc15:2][Gc22:0Gc23:1Gc1:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc17:1][Gc6:0Gc1:1Gc16:2][Gc19:0Gc12:1Gc17:2][Gcnot:0:1Gc4:2][Gc3:0Gc0:1Gc22:2][Gcnot:0:1Gc6:2][Gc23:0Gc12:1Gc1:2][Gc22:0Gc17:1Gc18:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc0:1][Gcnot:0:1Gc10:2][Gc6:0Gc3:1Gc9:2][Gc4:0Gc0:1Gc3:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc6:2][Gc1:0Gc9:1Gc0:2][Gc10:0Gc1:1Gc18:2][Gc15:0Gc19:1Gc20:2][Gc17:0Gc0:1Gc0:2][Gc4:0Gc16:1Gc1:2][Gc11:0Gc5:1Gc21:2][Gc18:0Gc5:1Gc17:2][Gc11:0Gc4:1Gc10:2][Gc16:0Gc16:1Gc13:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc16:2][Gc23:0Gc8:1Gc20:2][Gc5:0Gc21:1Gc7:2][Gc7:0Gc17:1Gc17:2][Gc9:0Gc12:1Gc0:2][Gcnot:0:2Gc4:1][Gc11:0Gc19:1Gc9:2][Gc9:0Gc8:1Gc3:2][Gc23:0Gc15:1Gc17:2][Gcnot:0:1Gc9:2][Gc18:0Gc8:1Gc22:2][Gc19:0Gc6:1Gc15:2][Gc19:0Gc14:1Gc20:2][Gc23:0Gc12:1Gc18:2][Gc14:0Gc6:1Gc20:2][Gc9:0Gc4:1Gc3:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc9:0Gc0:1Gc0:2][Gcnot:0:1Gc12:2][Gc3:0Gc22:1Gc16:2][Gc17:0Gc10:1Gc21:2][Gc3:0Gc21:1Gc19:2][Gc13:0Gc18:1Gc6:2][Gc1:0Gc4:1Gc11:2][Gc10:0Gc5:1Gc10:2][Gc3:0Gc22:1Gc3:2][Gc11:0Gc2:1Gc9:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc9:2][Gc21:0Gc0:1Gc13:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc5:1][Gc21:0Gc3:1Gc10:2][Gc16:0Gc15:1Gc5:2][Gcnot:0:2Gc14:1][Gc20:0Gc7:1Gc18:2][Gc17:0Gc16:1Gc18:2][Gc4:0Gc15:1Gc11:2][Gc4:0Gc9:1Gc15:2][Gc15:0Gc4:1Gc7:2][Gcnot:0:2Gc0:1][Gc11:0Gc1:1Gc1:2][Gcnot:0:1Gc20:2][Gc9:0Gc9:1Gc3:2][Gc12:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc1:1Gc23:2][Gc23:0Gc22:1Gc9:2][Gc1:0Gc16:1Gc3:2][Gc21:0Gc0:1Gc10:2][Gcnot:0:2Gc17:1][Gc11:0Gc14:1Gc17:2][Gcnot:0:2Gc1:1][Gc22:0Gc21:1Gc2:2][Gc0:0Gc23:1Gc1:2][Gc10:0Gc16:1Gc23:2][Gc0:0Gc16:1Gc8:2][Gc14:0Gc6:1Gc22:2][Gcnot:0:1Gc5:2][Gc4:0Gc22:1Gc11:2][Gcnot:0:2Gc21:1][Gc15:0Gc1:1Gc12:2][Gcnot:0:2Gc7:1][Gc4:0Gc14:1Gc22:2][Gc2:0Gc14:1Gc10:2][Gc4:0Gc17:1Gc7:2][Gc1:0Gc23:1Gc23:2][Gc14:0Gc0:1Gc22:2][Gc11:0Gc1:1Gc20:2][Gcnot:0:1Gc2:2][Gc5:0Gc8:1Gc21:2][Gc3:0Gc3:1Gc3:2][Gc4:0Gc1:1Gc4:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc15:2][Gc0:0Gc0:1Gc9:2][Gc17:0Gc0:1Gc8:2][Gc8:0Gc5:1Gc2:2][Gcnot:0:2Gc0:1][Gc21:0Gc20:1Gc7:2][Gc10:0Gc9:1Gc10:2][Gc20:0Gc11:1Gc0:2][Gc5:0Gc0:1Gc19:2][Gc17:0Gc2:1Gc7:2][Gc4:0Gc20:1Gc20:2][Gc20:0Gc14:1Gc23:2][Gc23:0Gc16:1Gc4:2][Gc20:0Gc16:1Gc1:2][Gcnot:0:1Gc21:2][Gc0:0Gc11:1Gc11:2][Gc10:0Gc3:1Gc18:2][Gc1:0Gc5:1Gc20:2][Gc3:0Gc2:1Gc10:2][Gcnot:0:1Gc6:2][Gc2:0Gc9:1Gc17:2][Gc21:0Gc19:1Gc13:2][Gc6:0Gc4:1Gc21:2][Gc6:0Gc6:1Gc15:2][Gc15:0Gc12:1Gc2:2][Gcnot:0:1Gc18:2][Gc17:0Gc5:1Gc6:2][Gc9:0Gc3:1Gc12:2][Gc20:0Gc20:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc5:1][Gc12:0Gc2:1Gc15:2][Gc8:0Gc14:1Gc21:2][Gc12:0Gc15:1Gc9:2][Gc4:0Gc13:1Gc10:2][Gc1:0Gc12:1Gc12:2][Gc7:0Gc11:1Gc6:2][Gc0:0Gc22:1Gc16:2][Gcnot:0:2Gc12:1][Gc15:0Gc3:1Gc3:2][Gc10:0Gc20:1Gc21:2][Gc21:0Gc12:1Gc7:2][Gcnot:0:1Gc16:2][Gc1:0Gc0:1Gc11:2][Gcnot:0:1Gc21:2][Gc9:0Gc2:1Gc14:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc2:1][Gc7:0Gc7:1Gc7:2][Gc21:0Gc14:1Gc19:2][Gc14:0Gc10:1Gc1:2][Gc12:0Gc22:1Gc23:2][Gc5:0Gc19:1Gc2:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc14:2][Gc19:0Gc10:1Gc12:2][Gc8:0Gc12:1Gc7:2][Gc19:0Gc4:1Gc3:2][Gc6:0Gc6:1Gc3:2][Gc15:0Gc0:1Gc1:2]
[Gc3:0Gc5:1Gc0:2][Gc20:0Gc21:1Gc23:2][Gc10:0Gc3:1Gc7:2][Gc14:0Gc6:1Gc22:2][Gc17:0Gc16:1Gc15:2][Gc12:0Gc15:1Gc9:2][Gc2:0Gc14:1Gc8:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc19:2][Gc9:0Gc1:1Gc13:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc11:2][Gc2:0Gc17:1Gc16:2][Gc11:0Gc7:1Gc9:2][Gc1:0Gc13:1Gc15:2][Gc19:0Gc8:1Gc3:2][Gc12:0Gc18:1Gc21:2][Gc8:0Gc7:1Gc16:2][Gcnot:0:1Gc5:2][Gc22:0Gc0:1Gc7:2][Gc9:0Gc22:1Gc14:2][Gc10:0Gc6:1Gc8:2][Gc15:0Gc16:1Gc9:2][Gc9:0Gc9:1Gc14:2][Gc14:0Gc4:1Gc19:2][Gc22:0Gc12:1Gc8:2][Gc12:0Gc12:1Gc8:2][Gcnot:0:2Gc17:1][Gc23:0Gc1:1Gc20:2][Gc22:0Gc7:1Gc21:2][Gc2:0Gc5:1Gc18:2][Gc20:0Gc3:1Gc9:2][Gc0:0Gc5:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc9:1][Gc13:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2][Gc15:0Gc10:1Gc3:2][Gc14:0Gc22:1Gc22:2][Gc16:0Gc1:1Gc0:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc2:2][Gc6:0Gc14:1Gc5:2][Gc23:0Gc1:1Gc21:2][Gcnot:0:1Gc2:2][Gc12:0Gc1:1Gc20:2][Gc23:0Gc2:1Gc19:2][Gc5:0Gc21:1Gc13:2][Gc20:0Gc3:1Gc11:2][Gcnot:0:1Gc20:2][Gc10:0Gc2:1Gc8:2][Gc2:0Gc17:1Gc21:2][Gc16:0Gc23:1Gc12:2][Gc9:0Gc13:1Gc23:2][Gc6:0Gc4:1Gc23:2][Gcnot:0:2Gc22:1][Gc1:0Gc12:1Gc12:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc20:2][Gc3:0Gc11:1Gc19:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc7:2][Gc9:0Gc1:1Gc22:2][Gc5:0Gc8:1Gc13:2][Gcnot:0:1Gc1:2][Gc12:0Gc20:1Gc6:2][Gc0:0Gc0:1Gc3:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc0:0Gc3:1Gc15:2][Gc0:0Gc0:1Gc9:2][Gc7:0Gc1:1Gc15:2][Gc15:0Gc9:1Gc21:2][Gc19:0Gc21:1Gc1:2][Gc11:0Gc9:1Gc13:2][Gc2:0Gc9:1Gc7:2][Gc2:0Gc13:1Gc13:2][Gc23:0Gc1:1Gc12:2][Gcnot:0:2Gc18:1][Gc11:0Gc4:1Gc14:2][Gc21:0Gc16:1Gc10:2][Gc0:0Gc8:1Gc0:2][Gc2:0Gc22:1Gc12:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc15:1][Gc7:0Gc11:1Gc17:2][Gc1:0Gc8:1Gc6:2][Gc21:0Gc3:1Gc8:2][Gc3:0Gc20:1Gc10:2][Gc14:0Gc6:1Gc21:2][Gc20:0Gc9:1Gc7:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc22:2][Gc6:0Gc21:1Gc13:2][Gc7:0Gc5:1Gc18:2][Gc4:0Gc0:1Gc21:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc9:1][Gc4:0Gc7:1Gc21:2][Gc5:0Gc11:1Gc13:2][Gc15:0Gc17:1Gc11:2][Gc3:0Gc6:1Gc6:2][Gc5:0Gc20:1Gc5:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc3:0Gc5:1Gc5:2][Gc0:0Gc9:1Gc9:2][Gc0:0Gc16:1Gc3:2][Gc11:0Gc3:1Gc6:2][Gc20:0Gc15:1Gc5:2][Gcnot:0:1Gc9:2][Gc21:0Gc15:1Gc11:2][Gc0:0Gc4:1Gc6:2][Gcnot:0:1Gc4:2][Gc16:0Gc13:1Gc5:2][Gc15:0Gc10:1Gc18:2][Gcnot:0:2Gc19:1][Gc20:0Gc9:1Gc20:2][Gc11:0Gc11:1Gc12:2][Gc20:0Gc5:1Gc4:2][Gcnot:0:2Gc3:1][Gc1:0Gc11:1Gc6:2][Gcnot:0:2Gc13:1][Gc5:0Gc10:1Gc14:2][Gc12:0Gc20:1Gc22:2][Gcnot:0:2Gc14:1][Gc6:0Gc22:1Gc2:2][Gc19:0Gc20:1Gc11:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc2:1][Gc19:0Gc12:1Gc22:2][Gcnot:0:2Gc19:1][Gc0:0Gc2:1Gc14:2][Gcnot:0:2Gc8:1][Gc6:0Gc22:1Gc13:2][Gc21:0Gc0:1Gc22:2][Gc3:0Gc9:1Gc15:2][Gc1:0Gc0:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc20:2][Gc6:0Gc0:1Gc3:2][Gc20:0Gc20:1Gc16:2][Gc11:0Gc18:1Gc17:2][Gc19:0Gc19:1Gc15:2][Gc3:0Gc17:1Gc21:2][Gcnot:0:1Gc16:2][Gc15:0Gc3:1Gc0:2][Gc9:0Gc15:1Gc17:2][Gc0:0Gc2:1Gc22:2][Gc9:0Gc1:1Gc11:2][Gc13:0Gc5:1Gc7:2][Gcnot:0:2Gc11:1][Gc13:0Gc9:1Gc7:2][Gc22:0Gc14:1Gc2:2][Gc2:0Gc5:1Gc2:2][Gc4:0Gc2:1Gc14:2][Gcnot:0:2Gc8:1][Gc7:0Gc23:1Gc14:2][Gcnot:0:2Gc23:1][Gc1:0Gc22:1Gc22:2][Gcnot:0:2Gc15:1][Gc14:0Gc18:1Gc15:2][Gc18:0Gc14:1Gc18:2][Gc16:0Gc1:1Gc6:2][Gc23:0Gc1:1Gc3:2][Gc15:0Gc8:1Gc1:2][Gc7:0Gc22:1Gc9:2][Gc15:0Gc10:1Gc19:2][Gc21:0Gc12:1Gc16:2][Gc11:0Gc9:1Gc18:2][Gcnot:0:1Gc19:2][Gc3:0Gc3:1Gc9:2][Gc20:0Gc20:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc9:2][Gc6:0Gc0:1Gc0:2][Gc20:0Gc2:1Gc4:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc19:2][Gcnot:0:2Gc5:1][Gc2:0Gc9:1Gc10:2][Gc3:0Gc23:1Gc10:2][Gc2:0Gc1:1Gc0:2][Gc5:0Gc3:1Gc19:2][Gc19:0Gc1:1Gc12:2][Gcnot:0:1Gc13:2][Gc18:0Gc0:1Gc3:2][Gc9:0Gc19:1Gc2:2][Gc1:0Gc6:1Gc10:2][Gc23:0Gc5:1Gc10:2][Gc1:0Gc16:1Gc12:2][Gc17:0Gc21:1Gc23:2][Gcnot:0:2Gc19:1][Gc4:0Gc10:1Gc2:2][Gc1:0Gc20:1Gc5:2][Gc16:0Gc8:1Gc1:2][Gc12:0Gc3:1Gc17:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc14:1][Gc15:0Gc7:1Gc23:2][Gcnot:0:2Gc21:1][Gcnot:0:2Gc2:1][Gc4:0Gc12:1Gc11:2][Gc13:0Gc4:1Gc2:2][Gcnot:0:2Gc10:1][Gc6:0Gc6:1Gc1:2][Gc0:0Gc15:1Gc0:2]


==> anc/experiments/circuits/S2_3Q_B1_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc14:0Gc0:1Gc19:2][Gcnot:0:2Gc8:1][Gc5:0Gc22:1Gc1:2][Gc3:0Gc9:1Gc17:2][Gc22:0Gc0:1Gc10:2]
[Gc11:0Gc17:1Gc11:2][Gc3:0Gc14:1Gc5:2][Gc12:0Gc11:1Gc6:2][Gc6:0Gc15:1Gc4:2][Gc10:0Gc0:1Gc15:2]
[Gc13:0Gc23:1Gc20:2][Gc16:0Gc21:1Gc5:2][Gc18:0Gc14:1Gc17:2][Gc15:0Gc16:1Gc13:2][Gc20:0Gc4:1Gc0:2]
[Gc18:0Gc3:1Gc20:2][Gc3:0Gc23:1Gc8:2][Gc8:0Gc22:1Gc15:2][Gc11:0Gc10:1Gc5:2][Gc3:0Gc23:1Gc11:2]
[Gc16:0Gc15:1Gc20:2][Gc13:0Gc11:1Gc18:2][Gc6:0Gc5:1Gc3:2][Gc2:0Gc13:1Gc4:2][Gc2:0Gc21:1Gc22:2]
[Gc3:0Gc16:1Gc15:2][Gc21:0Gc1:1Gc19:2][Gc14:0Gc8:1Gc22:2][Gc16:0Gc5:1Gc7:2][Gc4:0Gc17:1Gc14:2]
[Gc15:0Gc5:1Gc18:2][Gc17:0Gc17:1Gc23:2][Gc9:0Gc0:1Gc18:2][Gc10:0Gc11:1Gc8:2][Gc13:0Gc13:1Gc4:2]
[Gc19:0Gc17:1Gc5:2][Gc14:0Gc9:1Gc3:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc7:1][Gc22:0Gc10:1Gc21:2][Gc18:0Gc1:1Gc1:2][Gc17:0Gc18:1Gc15:2][Gcnot:0:2Gc23:1][Gc1:0Gc21:1Gc17:2][Gc0:0Gc1:1Gc7:2]
[Gcnot:0:2Gc10:1][Gc5:0Gc20:1Gc15:2][Gc1:0Gc17:1Gc17:2][Gc11:0Gc8:1Gc7:2][Gc4:0Gc21:1Gc18:2][Gc3:0Gc12:1Gc4:2][Gc16:0Gc13:1Gc13:2][Gcnot:0:2Gc3:1][Gc14:0Gc18:1Gc3:2][Gc8:0Gc17:1Gc2:2]
[Gcnot:0:1Gc14:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc5:2][Gcnot:0:1Gc9:2][Gc4:0Gc20:1Gc13:2][Gcnot:0:2Gc22:1][Gc15:0Gc0:1Gc23:2][Gc18:0Gc13:1Gc20:2][Gc2:0Gc4:1Gc0:2]
[Gc2:0Gc23:1Gc15:2][Gc19:0Gc4:1Gc15:2][Gc20:0Gc6:1Gc18:2][Gc13:0Gc18:1Gc7:2][Gcnot:0:1Gc14:2][Gc23:0Gc8:1Gc8:2][Gcnot:0:1Gc16:2][Gcnot:0:1Gc17:2][Gc20:0Gc11:1Gc17:2][Gc7:0Gc1:1Gc2:2]
[Gc17:0Gc15:1Gc9:2][Gc18:0Gc23:1Gc4:2][Gc13:0Gc0:1Gc14:2][Gcnot:0:2Gc13:1][Gc14:0Gc21:1Gc5:2][Gc9:0Gc21:1Gc11:2][Gc22:0Gc11:1Gc19:2][Gc20:0Gc12:1Gc23:2][Gcnot:0:1Gc23:2][Gc19:0Gc11:1Gc10:2]
[Gcnot:0:2Gc16:1][Gcnot:0:2Gc19:1][Gc23:0Gc2:1Gc7:2][Gc19:0Gc9:1Gc11:2][Gc2:0Gc20:1Gc12:2][Gc15:0Gc9:1Gc1:2][Gc16:0Gc20:1Gc7:2][Gcnot:0:2Gc13:1][Gc12:0Gc11:1Gc10:2][Gc13:0Gc16:1Gc21:2]
[Gc21:0Gc16:1Gc7:2][Gc17:0Gc23:1Gc17:2][Gc21:0Gc21:1Gc15:2][Gc15:0Gc0:1Gc3:2][Gc14:0Gc12:1Gc10:2][Gc20:0Gc5:1Gc3:2][Gc4:0Gc5:1Gc4:2][Gcnot:0:2Gc10:1][Gc0:0Gc9:1Gc1:2][Gcnot:0:2Gc0:1]
[Gc5:0Gc12:1Gc12:2][Gc18:0Gc16:1Gc14:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc15:2][Gc5:0Gc7:1Gc21:2][Gc8:0Gc15:1Gc20:2][Gc19:0Gc15:1Gc15:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc8:1][Gc13:0Gc14:1Gc11:2][Gc19:0Gc15:1Gc9:2][Gc22:0Gc13:1Gc20:2][Gc4:0Gc6:1Gc17:2][Gc10:0Gc21:1Gc15:2][Gc2:0Gc20:1Gc16:2]
[Gc11:0Gc5:1Gc8:2][Gc17:0Gc12:1Gc22:2][Gc2:0Gc0:1Gc5:2][Gcnot:0:2Gc11:1][Gc15:0Gc7:1Gc22:2][Gc8:0Gc3:1Gc12:2][Gc10:0Gc20:1Gc2:2][Gc3:0Gc18:1Gc22:2][Gc11:0Gc21:1Gc8:2][Gc12:0Gc5:1Gc8:2][Gc13:0Gc17:1Gc15:2][Gc12:0Gc14:1Gc16:2][Gc7:0Gc8:1Gc7:2][Gcnot:0:2Gc16:1][Gc6:0Gc13:1Gc15:2]
[Gcnot:0:2Gc8:1][Gc10:0Gc17:1Gc15:2][Gc16:0Gc17:1Gc16:2][Gcnot:0:2Gc0:1][Gc19:0Gc23:1Gc9:2][Gc22:0Gc16:1Gc16:2][Gc15:0Gc18:1Gc17:2][Gc14:0Gc16:1Gc9:2][Gc20:0Gc5:1Gc9:2][Gcnot:0:2Gc6:1][Gc10:0Gc18:1Gc23:2][Gcnot:0:2Gc14:1][Gc20:0Gc2:1Gc6:2][Gc13:0Gc13:1Gc20:2][Gcnot:0:1Gc23:2]
[Gc22:0Gc23:1Gc20:2][Gc23:0Gc21:1Gc7:2][Gc1:0Gc11:1Gc10:2][Gc2:0Gc4:1Gc23:2][Gc17:0Gc22:1Gc15:2][Gc2:0Gc10:1Gc13:2][Gcnot:0:2Gc11:1][Gc2:0Gc6:1Gc7:2][Gc14:0Gc18:1Gc10:2][Gc23:0Gc18:1Gc14:2][Gc5:0Gc5:1Gc15:2][Gc16:0Gc20:1Gc21:2][Gcnot:0:1Gc18:2][Gc11:0Gc1:1Gc1:2][Gc9:0Gc8:1Gc7:2]
[Gc12:0Gc17:1Gc2:2][Gcnot:0:2Gc0:1][Gcnot:0:2Gc18:1][Gc0:0Gc13:1Gc15:2][Gc6:0Gc16:1Gc1:2][Gc21:0Gc3:1Gc13:2][Gcnot:0:2Gc22:1][Gc8:0Gc13:1Gc13:2][Gc4:0Gc15:1Gc21:2][Gc10:0Gc10:1Gc6:2][Gc6:0Gc12:1Gc18:2][Gc21:0Gc11:1Gc0:2][Gc1:0Gc18:1Gc1:2][Gc7:0Gc1:1Gc4:2][Gc18:0Gc10:1Gc19:2]
[Gcnot:0:2Gc2:1][Gc16:0Gc15:1Gc18:2][Gc19:0Gc21:1Gc19:2][Gc17:0Gc1:1Gc6:2][Gc11:0Gc3:1Gc17:2][Gc18:0Gc2:1Gc3:2][Gc12:0Gc13:1Gc18:2][Gc22:0Gc19:1Gc16:2][Gcnot:0:1Gc19:2][Gc10:0Gc22:1Gc20:2][Gc3:0Gc21:1Gc5:2][Gc20:0Gc11:1Gc15:2][Gc10:0Gc8:1Gc18:2][Gcnot:0:2Gc18:1][Gc17:0Gc13:1Gc21:2]
[Gc6:0Gc5:1Gc1:2][Gc19:0Gc16:1Gc14:2][Gcnot:0:2Gc2:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc21:2][Gc2:0Gc19:1Gc3:2][Gc20:0Gc23:1Gc2:2][Gc14:0Gc9:1Gc21:2][Gcnot:0:2Gc3:1][Gc1:0Gc21:1Gc19:2][Gc4:0Gc13:1Gc18:2][Gc1:0Gc0:1Gc20:2][Gc13:0Gc16:1Gc11:2][Gc2:0Gc11:1Gc1:2][Gc21:0Gc16:1Gc14:2]
[Gc23:0Gc10:1Gc23:2][Gc8:0Gc12:1Gc8:2][Gc22:0Gc19:1Gc3:2][Gcnot:0:1Gc23:2][Gc14:0Gc22:1Gc14:2][Gc22:0Gc20:1Gc9:2][Gc11:0Gc2:1Gc10:2][Gc2:0Gc1:1Gc15:2][Gcnot:0:1Gc4:2][Gc13:0Gc18:1Gc7:2][Gc21:0Gc11:1Gc5:2][Gcnot:0:2Gc4:1][Gc9:0Gc21:1Gc2:2][Gc12:0Gc4:1Gc3:2][Gc10:0Gc5:1Gc21:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc18:1][Gc3:0Gc18:1Gc9:2][Gc4:0Gc16:1Gc6:2][Gc2:0Gc10:1Gc6:2]
[Gc10:0Gc18:1Gc3:2][Gc20:0Gc3:1Gc5:2][Gc8:0Gc20:1Gc13:2][Gcnot:0:1Gc6:2][Gc19:0Gc4:1Gc12:2][Gc15:0Gc1:1Gc14:2][Gcnot:0:1Gc3:2][Gc17:0Gc8:1Gc3:2][Gc0:0Gc14:1Gc13:2][Gc22:0Gc19:1Gc6:2][Gc8:0Gc5:1Gc4:2][Gc17:0Gc8:1Gc2:2][Gc10:0Gc17:1Gc2:2][Gc8:0Gc14:1Gc22:2][Gc16:0Gc11:1Gc16:2][Gcnot:0:1Gc20:2][Gc16:0Gc13:1Gc22:2][Gcnot:0:2Gc23:1][Gc15:0Gc17:1Gc16:2][Gc19:0Gc23:1Gc11:2]
[Gc4:0Gc20:1Gc23:2][Gcnot:0:2Gc5:1][Gc20:0Gc4:1Gc9:2][Gc14:0Gc3:1Gc21:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc10:1][Gc11:0Gc4:1Gc4:2][Gc2:0Gc7:1Gc4:2][Gc5:0Gc4:1Gc14:2][Gc15:0Gc2:1Gc0:2][Gcnot:0:2Gc23:1][Gc0:0Gc5:1Gc22:2][Gc19:0Gc21:1Gc13:2][Gc11:0Gc1:1Gc13:2][Gc21:0Gc13:1Gc14:2][Gc22:0Gc19:1Gc13:2][Gcnot:0:2Gc5:1][Gc0:0Gc10:1Gc0:2][Gc16:0Gc4:1Gc6:2][Gc7:0Gc12:1Gc14:2]
[Gc13:0Gc4:1Gc7:2][Gc18:0Gc20:1Gc21:2][Gcnot:0:2Gc9:1][Gc21:0Gc4:1Gc17:2][Gc1:0Gc23:1Gc5:2][Gc15:0Gc7:1Gc4:2][Gcnot:0:2Gc6:1][Gc0:0Gc8:1Gc16:2][Gc0:0Gc22:1Gc19:2][Gc0:0Gc4:1Gc14:2][Gc20:0Gc10:1Gc4:2][Gc7:0Gc3:1Gc16:2][Gc3:0Gc9:1Gc8:2][Gc4:0Gc19:1Gc1:2][Gcnot:0:2Gc6:1][Gc10:0Gc21:1Gc8:2][Gc14:0Gc19:1Gc12:2][Gc12:0Gc2:1Gc6:2][Gc12:0Gc23:1Gc17:2][Gc4:0Gc13:1Gc19:2]
[Gc18:0Gc5:1Gc16:2][Gcnot:0:2Gc10:1][Gc11:0Gc0:1Gc22:2][Gc9:0Gc2:1Gc3:2][Gc21:0Gc10:1Gc8:2][Gc11:0Gc14:1Gc17:2][Gcnot:0:1Gc19:2][Gc19:0Gc0:1Gc19:2][Gc6:0Gc11:1Gc11:2][Gc4:0Gc15:1Gc3:2][Gc18:0Gc22:1Gc14:2][Gc1:0Gc23:1Gc17:2][Gcnot:0:2Gc6:1][Gc4:0Gc8:1Gc18:2][Gc1:0Gc19:1Gc21:2][Gcnot:0:1Gc1:2][Gc14:0Gc4:1Gc8:2][Gc17:0Gc12:1Gc5:2][Gc0:0Gc14:1Gc15:2][Gc2:0Gc6:1Gc2:2]
[Gc16:0Gc23:1Gc15:2][Gcnot:0:1Gc23:2][Gc19:0Gc21:1Gc5:2][Gc7:0Gc18:1Gc13:2][Gc1:0Gc21:1Gc17:2][Gc5:0Gc13:1Gc0:2][Gcnot:0:2Gc9:1][Gc17:0Gc12:1Gc6:2][Gc18:0Gc20:1Gc7:2][Gc19:0Gc4:1Gc15:2][Gc5:0Gc21:1Gc16:2][Gc16:0Gc4:1Gc8:2][Gc6:0Gc12:1Gc17:2][Gc21:0Gc21:1Gc13:2][Gc6:0Gc20:1Gc10:2][Gc1:0Gc0:1Gc9:2][Gcnot:0:1Gc15:2][Gc10:0Gc14:1Gc12:2][Gc11:0Gc20:1Gc11:2][Gc11:0Gc15:1Gc15:2]
[Gcnot:0:2Gc19:1][Gc16:0Gc10:1Gc10:2][Gcnot:0:1Gc6:2][Gc10:0Gc17:1Gc3:2][Gc16:0Gc20:1Gc8:2][Gcnot:0:1Gc6:2][Gc20:0Gc12:1Gc17:2][Gcnot:0:1Gc5:2][Gc22:0Gc22:1Gc21:2][Gc1:0Gc23:1Gc13:2][Gc11:0Gc13:1Gc18:2][Gc6:0Gc16:1Gc15:2][Gcnot:0:1Gc22:2][Gc21:0Gc7:1Gc23:2][Gcnot:0:1Gc20:2][Gc16:0Gc9:1Gc22:2][Gc15:0Gc15:1Gc1:2][Gcnot:0:2Gc9:1][Gc17:0Gc16:1Gc8:2][Gcnot:0:1Gc20:2]
[Gcnot:0:1Gc16:2][Gc1:0Gc0:1Gc9:2][Gc17:0Gc14:1Gc1:2][Gc1:0Gc13:1Gc8:2][Gc8:0Gc10:1Gc0:2][Gc0:0Gc4:1Gc9:2][Gc8:0Gc11:1Gc11:2][Gcnot:0:2Gc12:1][Gc9:0Gc14:1Gc6:2][Gcnot:0:2Gc10:1][Gcnot:0:1Gc11:2][Gcnot:0:2Gc8:1][Gc6:0Gc5:1Gc4:2][Gc3:0Gc11:1Gc12:2][Gc13:0Gc4:1Gc0:2][Gc9:0Gc19:1Gc23:2][Gc4:0Gc18:1Gc23:2][Gc15:0Gc22:1Gc4:2][Gc2:0Gc11:1Gc2:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc20:1][Gcnot:0:1Gc20:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc3:1]
[Gcnot:0:2Gc23:1][Gc7:0Gc1:1Gc19:2][Gcnot:0:1Gc19:2][Gc2:0Gc15:1Gc8:2][Gcnot:0:2Gc3:1][Gc15:0Gc3:1Gc6:2][Gc2:0Gc4:1Gc21:2][Gc18:0Gc5:1Gc13:2][Gc16:0Gc10:1Gc20:2][Gc23:0Gc19:1Gc1:2][Gc19:0Gc19:1Gc14:2][Gcnot:0:1Gc1:2][Gc16:0Gc10:1Gc6:2][Gc23:0Gc15:1Gc10:2][Gc1:0Gc8:1Gc23:2][Gcnot:0:2Gc19:1][Gc4:0Gc10:1Gc21:2][Gc21:0Gc14:1Gc10:2][Gc16:0Gc1:1Gc22:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc19:2][Gc8:0Gc22:1Gc13:2][Gcnot:0:2Gc19:1][Gc5:0Gc20:1Gc17:2][Gc23:0Gc6:1Gc8:2]
[Gc13:0Gc13:1Gc1:2][Gcnot:0:2Gc6:1][Gc11:0Gc12:1Gc15:2][Gcnot:0:2Gc16:1][Gc20:0Gc7:1Gc8:2][Gc9:0Gc7:1Gc7:2][Gc11:0Gc7:1Gc20:2][Gcnot:0:2Gc21:1][Gc3:0Gc11:1Gc20:2][Gc22:0Gc22:1Gc10:2][Gc17:0Gc5:1Gc15:2][Gc22:0Gc23:1Gc1:2][Gcnot:0:1Gc3:2][Gcnot:0:2Gc4:1][Gcnot:0:2Gc17:1][Gc6:0Gc1:1Gc16:2][Gc19:0Gc12:1Gc17:2][Gcnot:0:1Gc4:2][Gc3:0Gc0:1Gc22:2][Gcnot:0:1Gc6:2][Gc23:0Gc12:1Gc1:2][Gc22:0Gc17:1Gc18:2][Gcnot:0:2Gc5:1][Gcnot:0:2Gc0:1][Gcnot:0:1Gc10:2]
[Gc10:0Gc1:1Gc18:2][Gc15:0Gc19:1Gc20:2][Gc17:0Gc0:1Gc0:2][Gc4:0Gc16:1Gc1:2][Gc11:0Gc5:1Gc21:2][Gc18:0Gc5:1Gc17:2][Gc11:0Gc4:1Gc10:2][Gc16:0Gc16:1Gc13:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc16:2][Gc23:0Gc8:1Gc20:2][Gc5:0Gc21:1Gc7:2][Gc7:0Gc17:1Gc17:2][Gc9:0Gc12:1Gc0:2][Gcnot:0:2Gc4:1][Gc11:0Gc19:1Gc9:2][Gc9:0Gc8:1Gc3:2][Gc23:0Gc15:1Gc17:2][Gcnot:0:1Gc9:2][Gc18:0Gc8:1Gc22:2][Gc19:0Gc6:1Gc15:2][Gc19:0Gc14:1Gc20:2][Gc23:0Gc12:1Gc18:2][Gc14:0Gc6:1Gc20:2]
[Gcnot:0:1Gc12:2][Gc3:0Gc22:1Gc16:2][Gc17:0Gc10:1Gc21:2][Gc3:0Gc21:1Gc19:2][Gc13:0Gc18:1Gc6:2][Gc1:0Gc4:1Gc11:2][Gc10:0Gc5:1Gc10:2][Gc3:0Gc22:1Gc3:2][Gc11:0Gc2:1Gc9:2][Gcnot:0:2Gc1:1][Gcnot:0:1Gc9:2][Gc21:0Gc0:1Gc13:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc5:1][Gc21:0Gc3:1Gc10:2][Gc16:0Gc15:1Gc5:2][Gcnot:0:2Gc14:1][Gc20:0Gc7:1Gc18:2][Gc17:0Gc16:1Gc18:2][Gc4:0Gc15:1Gc11:2][Gc4:0Gc9:1Gc15:2][Gc15:0Gc4:1Gc7:2][Gcnot:0:2Gc0:1][Gc11:0Gc1:1Gc1:2][Gcnot:0:1Gc20:2]
[Gc9:0Gc1:1Gc23:2][Gc23:0Gc22:1Gc9:2][Gc1:0Gc16:1Gc3:2][Gc21:0Gc0:1Gc10:2][Gcnot:0:2Gc17:1][Gc11:0Gc14:1Gc17:2][Gcnot:0:2Gc1:1][Gc22:0Gc21:1Gc2:2][Gc0:0Gc23:1Gc1:2][Gc10:0Gc16:1Gc23:2][Gc0:0Gc16:1Gc8:2][Gc14:0Gc6:1Gc22:2][Gcnot:0:1Gc5:2][Gc4:0Gc22:1Gc11:2][Gcnot:0:2Gc21:1][Gc15:0Gc1:1Gc12:2][Gcnot:0:2Gc7:1][Gc4:0Gc14:1Gc22:2][Gc2:0Gc14:1Gc10:2][Gc4:0Gc17:1Gc7:2][Gc1:0Gc23:1Gc23:2][Gc14:0Gc0:1Gc22:2][Gc11:0Gc1:1Gc20:2][Gcnot:0:1Gc2:2][Gc5:0Gc8:1Gc21:2]
[Gc17:0Gc0:1Gc8:2][Gc8:0Gc5:1Gc2:2][Gcnot:0:2Gc0:1][Gc21:0Gc20:1Gc7:2][Gc10:0Gc9:1Gc10:2][Gc20:0Gc11:1Gc0:2][Gc5:0Gc0:1Gc19:2][Gc17:0Gc2:1Gc7:2][Gc4:0Gc20:1Gc20:2][Gc20:0Gc14:1Gc23:2][Gc23:0Gc16:1Gc4:2][Gc20:0Gc16:1Gc1:2][Gcnot:0:1Gc21:2][Gc0:0Gc11:1Gc11:2][Gc10:0Gc3:1Gc18:2][Gc1:0Gc5:1Gc20:2][Gc3:0Gc2:1Gc10:2][Gcnot:0:1Gc6:2][Gc2:0Gc9:1Gc17:2][Gc21:0Gc19:1Gc13:2][Gc6:0Gc4:1Gc21:2][Gc6:0Gc6:1Gc15:2][Gc15:0Gc12:1Gc2:2][Gcnot:0:1Gc18:2][Gc17:0Gc5:1Gc6:2]
[Gcnot:0:2Gc5:1][Gc12:0Gc2:1Gc15:2][Gc8:0Gc14:1Gc21:2][Gc12:0Gc15:1Gc9:2][Gc4:0Gc13:1Gc10:2][Gc1:0Gc12:1Gc12:2][Gc7:0Gc11:1Gc6:2][Gc0:0Gc22:1Gc16:2][Gcnot:0:2Gc12:1][Gc15:0Gc3:1Gc3:2][Gc10:0Gc20:1Gc21:2][Gc21:0Gc12:1Gc7:2][Gcnot:0:1Gc16:2][Gc1:0Gc0:1Gc11:2][Gcnot:0:1Gc21:2][Gc9:0Gc2:1Gc14:2][Gcnot:0:1Gc0:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc2:1][Gc7:0Gc7:1Gc7:2][Gc21:0Gc14:1Gc19:2][Gc14:0Gc10:1Gc1:2][Gc12:0Gc22:1Gc23:2][Gc5:0Gc19:1Gc2:2][Gcnot:0:1Gc2:2][Gcnot:0:1Gc14:2][Gc19:0Gc10:1Gc12:2][Gc8:0Gc12:1Gc7:2][Gc19:0Gc4:1Gc3:2]
[Gc20:0Gc21:1Gc23:2][Gc10:0Gc3:1Gc7:2][Gc14:0Gc6:1Gc22:2][Gc17:0Gc16:1Gc15:2][Gc12:0Gc15:1Gc9:2][Gc2:0Gc14:1Gc8:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc19:2][Gc9:0Gc1:1Gc13:2][Gcnot:0:1Gc17:2][Gcnot:0:1Gc11:2][Gc2:0Gc17:1Gc16:2][Gc11:0Gc7:1Gc9:2][Gc1:0Gc13:1Gc15:2][Gc19:0Gc8:1Gc3:2][Gc12:0Gc18:1Gc21:2][Gc8:0Gc7:1Gc16:2][Gcnot:0:1Gc5:2][Gc22:0Gc0:1Gc7:2][Gc9:0Gc22:1Gc14:2][Gc10:0Gc6:1Gc8:2][Gc15:0Gc16:1Gc9:2][Gc9:0Gc9:1Gc14:2][Gc14:0Gc4:1Gc19:2][Gc22:0Gc12:1Gc8:2][Gc12:0Gc12:1Gc8:2][Gcnot:0:2Gc17:1][Gc23:0Gc1:1Gc20:2][Gc22:0Gc7:1Gc21:2][Gc2:0Gc5:1Gc18:2]
[Gc15:0Gc10:1Gc3:2][Gc14:0Gc22:1Gc22:2][Gc16:0Gc1:1Gc0:2][Gcnot:0:2Gc23:1][Gcnot:0:1Gc14:2][Gcnot:0:1Gc2:2][Gc6:0Gc14:1Gc5:2][Gc23:0Gc1:1Gc21:2][Gcnot:0:1Gc2:2][Gc12:0Gc1:1Gc20:2][Gc23:0Gc2:1Gc19:2][Gc5:0Gc21:1Gc13:2][Gc20:0Gc3:1Gc11:2][Gcnot:0:1Gc20:2][Gc10:0Gc2:1Gc8:2][Gc2:0Gc17:1Gc21:2][Gc16:0Gc23:1Gc12:2][Gc9:0Gc13:1Gc23:2][Gc6:0Gc4:1Gc23:2][Gcnot:0:2Gc22:1][Gc1:0Gc12:1Gc12:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc4:2][Gcnot:0:1Gc20:2][Gc3:0Gc11:1Gc19:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc7:2][Gc9:0Gc1:1Gc22:2][Gc5:0Gc8:1Gc13:2][Gcnot:0:1Gc1:2]
[Gc7:0Gc1:1Gc15:2][Gc15:0Gc9:1Gc21:2][Gc19:0Gc21:1Gc1:2][Gc11:0Gc9:1Gc13:2][Gc2:0Gc9:1Gc7:2][Gc2:0Gc13:1Gc13:2][Gc23:0Gc1:1Gc12:2][Gcnot:0:2Gc18:1][Gc11:0Gc4:1Gc14:2][Gc21:0Gc16:1Gc10:2][Gc0:0Gc8:1Gc0:2][Gc2:0Gc22:1Gc12:2][Gcnot:0:2Gc10:1][Gcnot:0:2Gc15:1][Gc7:0Gc11:1Gc17:2][Gc1:0Gc8:1Gc6:2][Gc21:0Gc3:1Gc8:2][Gc3:0Gc20:1Gc10:2][Gc14:0Gc6:1Gc21:2][Gc20:0Gc9:1Gc7:2][Gcnot:0:2Gc7:1][Gcnot:0:1Gc22:2][Gc6:0Gc21:1Gc13:2][Gc7:0Gc5:1Gc18:2][Gc4:0Gc0:1Gc21:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc9:1][Gc4:0Gc7:1Gc21:2][Gc5:0Gc11:1Gc13:2][Gc15:0Gc17:1Gc11:2]
[Gc0:0Gc16:1Gc3:2][Gc11:0Gc3:1Gc6:2][Gc20:0Gc15:1Gc5:2][Gcnot:0:1Gc9:2][Gc21:0Gc15:1Gc11:2][Gc0:0Gc4:1Gc6:2][Gcnot:0:1Gc4:2][Gc16:0Gc13:1Gc5:2][Gc15:0Gc10:1Gc18:2][Gcnot:0:2Gc19:1][Gc20:0Gc9:1Gc20:2][Gc11:0Gc11:1Gc12:2][Gc20:0Gc5:1Gc4:2][Gcnot:0:2Gc3:1][Gc1:0Gc11:1Gc6:2][Gcnot:0:2Gc13:1][Gc5:0Gc10:1Gc14:2][Gc12:0Gc20:1Gc22:2][Gcnot:0:2Gc14:1][Gc6:0Gc22:1Gc2:2][Gc19:0Gc20:1Gc11:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc2:1][Gc19:0Gc12:1Gc22:2][Gcnot:0:2Gc19:1][Gc0:0Gc2:1Gc14:2][Gcnot:0:2Gc8:1][Gc6:0Gc22:1Gc13:2][Gc21:0Gc0:1Gc22:2]
[Gc20:0Gc20:1Gc16:2][Gc11:0Gc18:1Gc17:2][Gc19:0Gc19:1Gc15:2][Gc3:0Gc17:1Gc21:2][Gcnot:0:1Gc16:2][Gc15:0Gc3:1Gc0:2][Gc9:0Gc15:1Gc17:2][Gc0:0Gc2:1Gc22:2][Gc9:0Gc1:1Gc11:2][Gc13:0Gc5:1Gc7:2][Gcnot:0:2Gc11:1][Gc13:0Gc9:1Gc7:2][Gc22:0Gc14:1Gc2:2][Gc2:0Gc5:1Gc2:2][Gc4:0Gc2:1Gc14:2][Gcnot:0:2Gc8:1][Gc7:0Gc23:1Gc14:2][Gcnot:0:2Gc23:1][Gc1:0Gc22:1Gc22:2][Gcnot:0:2Gc15:1][Gc14:0Gc18:1Gc15:2][Gc18:0Gc14:1Gc18:2][Gc16:0Gc1:1Gc6:2][Gc23:0Gc1:1Gc3:2][Gc15:0Gc8:1Gc1:2][Gc7:0Gc22:1Gc9:2][Gc15:0Gc10:1Gc19:2][Gc21:0Gc12:1Gc16:2][Gc11:0Gc9:1Gc18:2][Gcnot:0:1Gc19:2]
[Gc20:0Gc2:1Gc4:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc8:1][Gcnot:0:1Gc19:2][Gcnot:0:2Gc5:1][Gc2:0Gc9:1Gc10:2][Gc3:0Gc23:1Gc10:2][Gc2:0Gc1:1Gc0:2][Gc5:0Gc3:1Gc19:2][Gc19:0Gc1:1Gc12:2][Gcnot:0:1Gc13:2][Gc18:0Gc0:1Gc3:2][Gc9:0Gc19:1Gc2:2][Gc1:0Gc6:1Gc10:2][Gc23:0Gc5:1Gc10:2][Gc1:0Gc16:1Gc12:2][Gc17:0Gc21:1Gc23:2][Gcnot:0:2Gc19:1][Gc4:0Gc10:1Gc2:2][Gc1:0Gc20:1Gc5:2][Gc16:0Gc8:1Gc1:2][Gc12:0Gc3:1Gc17:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc14:1][Gc15:0Gc7:1Gc23:2][Gcnot:0:2Gc21:1][Gcnot:0:2Gc2:1][Gc4:0Gc12:1Gc11:2][Gc13:0Gc4:1Gc2:2][Gcnot:0:2Gc10:1]


==> anc/experiments/circuits/S2_3Q_B1_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc0:0Gc3:1Gc6:2][Gcnot:0:1Gc4:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc15:1Gc15:2][Gc1:0Gc0:1Gc0:2]
[Gc13:0Gc15:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc3:0Gc9:1Gc3:2][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc9:0Gc9:1Gc3:2][Gc12:0Gc15:1Gc4:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc6:0Gc6:1Gc6:2][Gc13:0Gc0:1Gc3:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc6:0Gc9:1Gc6:2][Gc4:0Gc3:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc3:1Gc6:2][Gc4:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc13:0Gc3:1Gc9:2][Gc0:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc9:0Gc15:1Gc3:2][Gc15:0Gc0:1Gc15:2]
[Gc0:0Gc9:1Gc3:2][Gc0:0Gc15:1Gc1:2]
[Gc9:0Gc6:1Gc9:2][Gc5:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc9:0Gc1:1Gc3:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc13:0Gc9:1Gc6:2][Gc0:0Gc15:1Gc4:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc9:0Gc9:1Gc12:2][Gc4:0Gc4:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc3:1Gc4:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc3:0Gc3:1Gc4:2][Gc4:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc3:0Gc9:1Gc6:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc9:0Gc9:1Gc12:2][Gc0:0Gc20:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc13:0Gc1:1Gc4:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc6:0Gc3:1Gc3:2][Gc4:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gcnot:0:2Gc5:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc6:0Gc3:1Gc6:2][Gc20:0Gc20:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc6:0Gc5:1Gc6:2][Gc4:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc3:0Gc6:1Gc3:2][Gc4:0Gc12:1Gc15:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc6:1Gc0:2][Gcnot:0:2Gc20:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc3:0Gc3:1Gc3:2][Gc0:0Gc5:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc9:0Gc6:1Gc9:2][Gc15:0Gc15:1Gc1:2]
[Gc6:0Gc6:1Gc12:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc20:1Gc0:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc12:0Gc9:1Gc9:2][Gc0:0Gc3:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc6:1Gc9:2][Gc1:0Gc1:1Gc15:2]
[Gc3:0Gc6:1Gc9:2][Gc5:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc9:0Gc6:1Gc9:2][Gc12:0Gc0:1Gc3:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc6:0Gc6:1Gc9:2][Gcnot:0:1Gc12:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc9:1Gc6:2][Gc4:0Gc12:1Gc0:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc1:0Gc9:1Gc3:2][Gc0:0Gc1:1Gc0:2]
[Gc6:0Gc3:1Gc9:2][Gc4:0Gc0:1Gc3:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc9:0Gc4:1Gc3:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc9:0Gc9:1Gc3:2][Gc12:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc3:0Gc3:1Gc3:2][Gc4:0Gc1:1Gc4:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2]
[Gc9:0Gc3:1Gc12:2][Gc20:0Gc20:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc6:0Gc6:1Gc3:2][Gc15:0Gc0:1Gc1:2]
[Gc20:0Gc3:1Gc9:2][Gc0:0Gc5:1Gc20:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc12:0Gc20:1Gc6:2][Gc0:0Gc0:1Gc3:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc1:0Gc1:1Gc0:2]
[Gc3:0Gc6:1Gc6:2][Gc5:0Gc20:1Gc5:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc1:1][Gc1:0Gc0:1Gc1:2]
[Gc3:0Gc9:1Gc15:2][Gc1:0Gc0:1Gc0:2]
[Gc3:0Gc3:1Gc9:2][Gc20:0Gc20:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc13:2][Gcnot:0:1Gc0:2][Gc13:0Gc13:1Gc0:2]
[Gc6:0Gc6:1Gc1:2][Gc0:0Gc15:1Gc0:2]


==> anc/experiments/circuits/S2_3Q_B1_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc3:2]
[Gc5:0Gc15:1Gc15:2][Gc9:0Gc9:1Gc9:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc20:2][Gc0:0Gc0:1Gc3:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2]
[Gc13:0Gc15:1Gc13:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc3:2]
[Gc13:0Gc3:1Gc13:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc3:2][Gcnot:0:1Gc0:2][Gc8:0Gc9:1Gc0:2][Gc6:0Gc6:1Gc0:2]
[Gc13:0Gc13:1Gc3:2][Gcnot:0:1Gc0:2][Gc9:0Gc12:1Gc0:2][Gc9:0Gc0:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc6:2]
[Gc5:0Gc3:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gc9:0Gc9:1Gc9:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2]
[Gc13:0Gc3:1Gc13:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc13:2][Gc0:0Gc0:1Gc3:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc9:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc9:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc3:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc6:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc9:1][Gc13:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc3:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc9:0Gc0:1Gc0:2]
[Gc13:0Gc0:1Gc13:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc9:2][Gc6:0Gc0:1Gc6:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc9:2][Gc9:0Gc0:1Gc9:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc3:2][Gc9:0Gc20:1Gc0:2][Gc0:0Gc6:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc3:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc9:2][Gc0:0Gc0:1Gc9:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc8:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2]
[Gc15:0Gc19:1Gc3:2][Gc9:0Gc6:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc9:2][Gc3:0Gc0:1Gc0:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc20:2][Gc3:0Gc0:1Gc3:2]
[Gc15:0Gc15:1Gc5:2][Gc0:0Gc0:1Gc9:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc6:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc1:0Gc9:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc9:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc0:1][Gc13:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc3:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc9:2][Gc20:0Gc9:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc6:2]
[Gc15:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc3:2]
[Gc13:0Gc13:1Gc5:2][Gcnot:0:1Gc0:2][Gc12:0Gc8:1Gc0:2][Gc9:0Gc6:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc6:2][Gc1:0Gc9:1Gc0:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc9:0Gc0:1Gc0:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc1:0Gc0:1Gc15:2][Gc0:0Gc0:1Gc9:2]
[Gc13:0Gc13:1Gc13:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2]
[Gc3:0Gc5:1Gc0:2]
[Gc13:0Gc5:1Gc13:2][Gcnot:0:2Gc9:1][Gc13:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc0:2]
[Gc0:0Gc3:1Gc15:2][Gc0:0Gc0:1Gc9:2]
[Gc3:0Gc5:1Gc5:2][Gc0:0Gc9:1Gc9:2]
[Gc5:0Gc5:1Gc5:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc1:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc20:2][Gc6:0Gc0:1Gc3:2]
[Gc5:0Gc5:1Gc13:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc9:2][Gc6:0Gc0:1Gc0:2]


==> anc/experiments/circuits/S2_3Q_B2_circuits_complete.txt <==
# Complete DRB circuits
[Gc0:0Gc8:1Gc3:2][Gc0:0Gc3:1Gc0:2][Gc0:0Gc9:1Gc3:2][Gc0:0Gc10:1Gc0:2]
[Gc22:0Gc18:1Gc22:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc6:2][Gc12:0Gc9:1Gc6:2][Gc0:0Gc18:1Gc12:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc6:1][Gc16:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc6:2][Gc3:0Gc9:1Gc6:2][Gc22:0Gc12:1Gc1:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc6:2][Gc23:0Gc0:1Gc0:2][Gc9:0Gc0:1Gc3:2][Gc23:0Gc0:1Gc23:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc18:0Gc3:1Gc0:2][Gc6:0Gc0:1Gc0:2][Gc6:0Gc3:1Gc0:2][Gc18:0Gc0:1Gc0:2]
[Gc3:0Gc8:1Gc19:2][Gc0:0Gc3:1Gc6:2][Gc3:0Gc9:1Gc6:2][Gc0:0Gc19:1Gc10:2]
[Gc8:0Gc8:1Gc0:2][Gc6:0Gc6:1Gc0:2][Gc19:0Gc10:1Gc0:2]
[Gc8:0Gc18:1Gc18:2][Gc6:0Gc3:1Gc6:2][Gcnot:0:1Gc0:2][Gc0:0Gc22:1Gc12:2][Gc13:0Gc21:1Gc5:2][Gcnot:0:1Gc0:2][Gc13:0Gc4:1Gc17:2][Gc6:0Gc3:1Gc3:2][Gc10:0Gc18:1Gc18:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc18:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc23:2][Gc3:0Gc0:1Gc3:2][Gc20:0Gc19:1Gc6:2][Gcnot:0:2Gc6:1][Gc8:0Gc12:1Gc22:2][Gc1:0Gc18:1Gc0:2][Gc2:0Gc0:1Gc14:2][Gc12:0Gc9:1Gc3:2][Gc0:0Gc1:1Gc18:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc3:2][Gc2:0Gc9:1Gc1:2][Gc20:0Gc11:1Gc20:2][Gc23:0Gc23:1Gc21:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc22:1][Gc6:0Gc23:1Gc3:2][Gc23:0Gc0:1Gc23:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc5:2][Gc6:0Gc0:1Gc3:2][Gcnot:0:1Gc16:2][Gc4:0Gc4:1Gc13:2][Gc4:0Gc23:1Gc23:2][Gc21:0Gc5:1Gc17:2][Gc22:0Gc23:1Gc22:2][Gc8:0Gc3:1Gc9:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc0:0Gc18:1Gc18:2][Gc0:0Gc3:1Gc6:2][Gc16:0Gc5:1Gc20:2][Gcnot:0:1Gc2:2][Gc13:0Gc19:1Gc19:2][Gc23:0Gc3:1Gc20:2][Gc13:0Gc5:1Gc18:2][Gc9:0Gc6:1Gc9:2][Gc12:0Gc1:1Gc10:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc18:0Gc8:1Gc8:2][Gc6:0Gc6:1Gc6:2][Gc7:0Gc10:1Gc10:2][Gc18:0Gc12:1Gc6:2][Gcnot:0:2Gc11:1][Gc14:0Gc8:1Gc21:2][Gc5:0Gc20:1Gc11:2][Gc12:0Gc3:1Gc9:2][Gc0:0Gc18:1Gc1:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc3:2][Gc23:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc5:1][Gc18:0Gc7:1Gc0:2][Gcnot:0:1Gc6:2][Gc1:0Gc12:1Gc5:2][Gc6:0Gc6:1Gc9:2][Gc12:0Gc18:1Gc12:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc3:0Gc8:1Gc18:2][Gc0:0Gc6:1Gc3:2][Gc17:0Gc3:1Gc20:2][Gc10:0Gc19:1Gc11:2][Gc1:0Gc11:1Gc21:2][Gc2:0Gc4:1Gc8:2][Gc3:0Gc0:1Gc6:2][Gc0:0Gc8:1Gc6:2][Gc17:0Gc10:1Gc6:2][Gc19:0Gc12:1Gc22:2][Gc11:0Gc17:1Gc18:2][Gc6:0Gc2:1Gc10:2][Gc6:0Gc6:1Gc6:2][Gc10:0Gc18:1Gc10:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc23:0Gc23:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gc22:0Gc18:1Gc15:2][Gc2:0Gc10:1Gc23:2][Gcnot:0:1Gc11:2][Gc1:0Gc22:1Gc13:2][Gc16:0Gc8:1Gc12:2][Gc9:0Gc8:1Gc8:2][Gc17:0Gc18:1Gc13:2][Gc14:0Gc17:1Gc22:2][Gc9:0Gc0:1Gc23:2][Gc8:0Gc13:1Gc23:2][Gc12:0Gc10:1Gc6:2][Gc0:0Gc0:1Gc6:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc8:0Gc3:1Gc19:2][Gc3:0Gc0:1Gc6:2][Gc2:0Gc21:1Gc4:2][Gc14:0Gc16:1Gc2:2][Gc2:0Gc10:1Gc1:2][Gc17:0Gc6:1Gc19:2][Gc18:0Gc4:1Gc5:2][Gc10:0Gc14:1Gc21:2][Gc2:0Gc10:1Gc11:2][Gcnot:0:1Gc0:2][Gc12:0Gc19:1Gc9:2][Gc19:0Gc22:1Gc0:2][Gc6:0Gc18:1Gc3:2][Gc0:0Gc0:1Gc19:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc6:0Gc0:1Gc23:2][Gc0:0Gc0:1Gc6:2][Gc12:0Gc14:1Gc13:2][Gc23:0Gc15:1Gc8:2][Gc6:0Gc21:1Gc7:2][Gc0:0Gc14:1Gc23:2][Gcnot:0:1Gc15:2][Gc21:0Gc8:1Gc13:2][Gc15:0Gc12:1Gc9:2][Gc12:0Gc23:1Gc11:2][Gc16:0Gc9:1Gc11:2][Gc20:0Gc3:1Gc11:2][Gc12:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc22:0Gc22:1Gc18:2][Gcnot:0:1Gc3:2][Gc12:0Gc5:1Gc0:2][Gc0:0Gc3:1Gc0:2][Gc22:0Gc3:1Gc1:2][Gcnot:0:1Gc22:2][Gc14:0Gc22:1Gc4:2][Gc15:0Gc21:1Gc13:2][Gc22:0Gc4:1Gc5:2][Gc12:0Gc3:1Gc11:2][Gc3:0Gc17:1Gc3:2][Gc15:0Gc19:1Gc19:2][Gc11:0Gc0:1Gc18:2][Gc1:0Gc9:1Gc5:2][Gc9:0Gc3:1Gc6:2][Gc0:0Gc19:1Gc0:2]
[Gc3:0Gc18:1Gc19:2][Gc0:0Gc6:1Gc6:2][Gc6:0Gc3:1Gc21:2][Gc20:0Gc4:1Gc11:2][Gc22:0Gc5:1Gc2:2][Gc14:0Gc21:1Gc0:2][Gc20:0Gc2:1Gc2:2][Gc18:0Gc9:1Gc10:2][Gc0:0Gc4:1Gc5:2][Gc19:0Gc0:1Gc2:2][Gc0:0Gc5:1Gc0:2][Gcnot:0:2Gc4:1][Gc3:0Gc0:1Gc6:2][Gc0:0Gc0:1Gc18:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc23:2][Gc3:0Gc0:1Gc6:2][Gcnot:0:1Gc2:2][Gc14:0Gc7:1Gc21:2][Gc8:0Gc13:1Gc14:2][Gc7:0Gc23:1Gc0:2][Gc22:0Gc16:1Gc18:2][Gc20:0Gc10:1Gc13:2][Gc2:0Gc15:1Gc17:2][Gc3:0Gc9:1Gc6:2][Gc14:0Gc14:1Gc6:2][Gcnot:0:1Gc4:2][Gc9:0Gc6:1Gc6:2][Gc1:0Gc18:1Gc1:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc6:2][Gcnot:0:2Gc21:1][Gc13:0Gc16:1Gc15:2][Gcnot:0:1Gc22:2][Gc19:0Gc3:1Gc20:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc13:1][Gc23:0Gc13:1Gc1:2][Gcnot:0:1Gc5:2][Gc3:0Gc5:1Gc10:2][Gc13:0Gc10:1Gc20:2][Gc9:0Gc4:1Gc3:2][Gc12:0Gc3:1Gc14:2][Gc0:0Gc23:1Gc15:2][Gc21:0Gc17:1Gc11:2][Gc23:0Gc19:1Gc23:2][Gc9:0Gc3:1Gc3:2][Gc0:0Gc23:1Gc23:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc22:0Gc18:1Gc22:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc3:2][Gcnot:0:2Gc3:1][Gc12:0Gc10:1Gc1:2][Gc10:0Gc23:1Gc0:2][Gc9:0Gc17:1Gc23:2][Gcnot:0:2Gc17:1][Gc8:0Gc23:1Gc3:2][Gcnot:0:2Gc11:1][Gc6:0Gc5:1Gc23:2][Gc20:0Gc0:1Gc13:2][Gc17:0Gc18:1Gc1:2][Gcnot:0:2Gc9:1][Gc16:0Gc4:1Gc3:2][Gcnot:0:1Gc10:2][Gc22:0Gc20:1Gc1:2][Gc17:0Gc6:1Gc12:2][Gc3:0Gc3:1Gc9:2][Gc22:0Gc12:1Gc0:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc22:0Gc22:1Gc19:2][Gcnot:0:1Gc9:2][Gc5:0Gc6:1Gc0:2][Gcnot:0:2Gc22:1][Gcnot:0:1Gc21:2][Gcnot:0:2Gc17:1][Gc6:0Gc14:1Gc17:2][Gcnot:0:2Gc5:1][Gc14:0Gc23:1Gc9:2][Gc4:0Gc16:1Gc17:2][Gc15:0Gc22:1Gc0:2][Gc19:0Gc23:1Gc5:2][Gc0:0Gc15:1Gc5:2][Gc7:0Gc23:1Gc13:2][Gcnot:0:1Gc5:2][Gc0:0Gc13:1Gc12:2][Gcnot:0:1Gc8:2][Gc10:0Gc16:1Gc6:2][Gc10:0Gc9:1Gc9:2][Gc0:0Gc0:1Gc19:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc23:0Gc0:1Gc23:2][Gc0:0Gc0:1Gc6:2][Gc23:0Gc16:1Gc2:2][Gc23:0Gc14:1Gc6:2][Gc5:0Gc22:1Gc22:2][Gc10:0Gc7:1Gc20:2][Gc9:0Gc17:1Gc21:2][Gc18:0Gc20:1Gc5:2][Gc7:0Gc20:1Gc4:2][Gc18:0Gc12:1Gc12:2][Gc16:0Gc0:1Gc7:2][Gc8:0Gc11:1Gc5:2][Gcnot:0:2Gc5:1][Gc21:0Gc2:1Gc16:2][Gc14:0Gc18:1Gc6:2][Gc9:0Gc12:1Gc8:2][Gc19:0Gc6:1Gc8:2][Gc3:0Gc23:1Gc12:2][Gc23:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc19:0Gc0:1Gc18:2][Gc9:0Gc0:1Gc3:2][Gc12:0Gc7:1Gc14:2][Gc13:0Gc6:1Gc18:2][Gc12:0Gc16:1Gc3:2][Gc16:0Gc15:1Gc19:2][Gc8:0Gc10:1Gc22:2][Gc17:0Gc3:1Gc3:2][Gc9:0Gc21:1Gc15:2][Gc11:0Gc5:1Gc3:2][Gcnot:0:1Gc12:2][Gc19:0Gc3:1Gc13:2][Gc9:0Gc20:1Gc12:2][Gc23:0Gc19:1Gc9:2][Gc17:0Gc15:1Gc6:2][Gc20:0Gc12:1Gc12:2][Gc14:0Gc12:1Gc6:2][Gc6:0Gc22:1Gc3:2][Gc22:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc18:0Gc8:1Gc8:2][Gc6:0Gc3:1Gc3:2][Gc22:0Gc14:1Gc23:2][Gcnot:0:2Gc21:1][Gc5:0Gc0:1Gc11:2][Gcnot:0:1Gc13:2][Gc17:0Gc22:1Gc7:2][Gc18:0Gc20:1Gc7:2][Gc21:0Gc18:1Gc22:2][Gc15:0Gc16:1Gc9:2][Gc3:0Gc13:1Gc18:2][Gcnot:0:1Gc19:2][Gc14:0Gc4:1Gc14:2][Gcnot:0:1Gc4:2][Gc4:0Gc22:1Gc5:2][Gc8:0Gc0:1Gc14:2][Gc8:0Gc19:1Gc6:2][Gc6:0Gc6:1Gc3:2][Gc12:0Gc6:1Gc10:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc18:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc23:2][Gc0:0Gc0:1Gc6:2][Gc2:0Gc21:1Gc16:2][Gc13:0Gc13:1Gc16:2][Gcnot:0:2Gc0:1][Gc14:0Gc14:1Gc20:2][Gc19:0Gc4:1Gc6:2][Gc5:0Gc15:1Gc19:2][Gc23:0Gc15:1Gc17:2][Gc15:0Gc22:1Gc4:2][Gcnot:0:1Gc16:2][Gc6:0Gc18:1Gc1:2][Gcnot:0:1Gc20:2][Gc1:0Gc17:1Gc12:2][Gc9:0Gc9:1Gc7:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc14:1][Gc6:0Gc6:1Gc6:2][Gc12:0Gc18:1Gc1:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc8:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gc9:0Gc4:1Gc22:2][Gcnot:0:2Gc14:1][Gc23:0Gc10:1Gc21:2][Gc6:0Gc4:1Gc6:2][Gc16:0Gc14:1Gc2:2][Gcnot:0:2Gc15:1][Gc17:0Gc16:1Gc5:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc10:1][Gc23:0Gc1:1Gc22:2][Gcnot:0:1Gc5:2][Gc0:0Gc9:1Gc6:2][Gc9:0Gc12:1Gc16:2][Gc0:0Gc16:1Gc0:2][Gc11:0Gc3:1Gc18:2][Gcnot:0:2Gc6:1][Gc11:0Gc2:1Gc22:2][Gc11:0Gc16:1Gc18:2][Gc2:0Gc10:1Gc12:2][Gc2:0Gc12:1Gc3:2][Gc19:0Gc6:1Gc6:2]
[Gc22:0Gc8:1Gc22:2][Gcnot:0:2Gc6:1][Gc16:0Gc0:1Gc5:2][Gc0:0Gc0:1Gc6:2][Gc7:0Gc8:1Gc1:2][Gc14:0Gc6:1Gc17:2][Gcnot:0:1Gc6:2][Gc8:0Gc14:1Gc0:2][Gc11:0Gc3:1Gc14:2][Gc4:0Gc8:1Gc11:2][Gc0:0Gc8:1Gc13:2][Gc4:0Gc12:1Gc4:2][Gcnot:0:2Gc6:1][Gc15:0Gc22:1Gc23:2][Gc14:0Gc19:1Gc19:2][Gc1:0Gc21:1Gc21:2][Gc3:0Gc8:1Gc21:2][Gc3:0Gc12:1Gc17:2][Gc4:0Gc15:1Gc21:2][Gc8:0Gc18:1Gc4:2][Gcnot:0:2Gc5:1][Gc0:0Gc11:1Gc12:2][Gc10:0Gc23:1Gc20:2][Gc14:0Gc5:1Gc21:2][Gc1:0Gc3:1Gc6:2][Gc0:0Gc10:1Gc6:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc5:1Gc0:2][Gcnot:0:2Gc3:1][Gc5:0Gc0:1Gc6:2][Gc6:0Gc0:1Gc0:2][Gc19:0Gc17:1Gc11:2][Gc16:0Gc5:1Gc19:2][Gc13:0Gc14:1Gc7:2][Gc12:0Gc10:1Gc6:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc14:1][Gc13:0Gc14:1Gc4:2][Gc7:0Gc16:1Gc0:2][Gc11:0Gc23:1Gc3:2][Gc13:0Gc23:1Gc1:2][Gcnot:0:1Gc3:2][Gc23:0Gc13:1Gc2:2][Gc14:0Gc0:1Gc12:2][Gc4:0Gc5:1Gc9:2][Gc10:0Gc21:1Gc23:2][Gc3:0Gc21:1Gc22:2][Gc3:0Gc14:1Gc20:2][Gc19:0Gc22:1Gc2:2][Gc6:0Gc16:1Gc22:2][Gc9:0Gc19:1Gc22:2][Gc6:0Gc23:1Gc3:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc22:0Gc8:1Gc22:2][Gcnot:0:2Gc6:1][Gc5:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc6:2][Gcnot:0:1Gc14:2][Gc11:0Gc10:1Gc23:2][Gc14:0Gc14:1Gc14:2][Gc12:0Gc21:1Gc18:2][Gcnot:0:1Gc15:2][Gc23:0Gc9:1Gc18:2][Gcnot:0:2Gc2:1][Gc9:0Gc20:1Gc11:2][Gc1:0Gc8:1Gc12:2][Gc13:0Gc11:1Gc15:2][Gc11:0Gc8:1Gc5:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc17:1][Gc2:0Gc0:1Gc15:2][Gc0:0Gc7:1Gc19:2][Gc22:0Gc22:1Gc8:2][Gc1:0Gc4:1Gc1:2][Gc1:0Gc1:1Gc8:2][Gc22:0Gc16:1Gc17:2][Gc19:0Gc9:1Gc4:2][Gc1:0Gc9:1Gc1:2][Gcnot:0:2Gc10:1][Gc16:0Gc0:1Gc16:2]
[Gc22:0Gc22:1Gc18:2][Gcnot:0:1Gc6:2][Gc5:0Gc5:1Gc0:2][Gc0:0Gc3:1Gc0:2][Gc19:0Gc20:1Gc7:2][Gc17:0Gc12:1Gc15:2][Gc21:0Gc13:1Gc15:2][Gc22:0Gc13:1Gc6:2][Gc15:0Gc6:1Gc9:2][Gcnot:0:2Gc16:1][Gc15:0Gc15:1Gc3:2][Gc14:0Gc1:1Gc10:2][Gc4:0Gc22:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc18:1Gc5:2][Gc18:0Gc12:1Gc15:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc21:2][Gc21:0Gc21:1Gc17:2][Gcnot:0:1Gc11:2][Gc14:0Gc6:1Gc6:2][Gc4:0Gc5:1Gc18:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc19:1][Gc9:0Gc8:1Gc3:2][Gc23:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc23:0Gc23:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc4:2][Gc19:0Gc2:1Gc10:2][Gc13:0Gc20:1Gc10:2][Gcnot:0:2Gc23:1][Gc11:0Gc5:1Gc19:2][Gc12:0Gc5:1Gc4:2][Gc0:0Gc3:1Gc16:2][Gc23:0Gc15:1Gc17:2][Gc0:0Gc21:1Gc17:2][Gcnot:0:1Gc20:2][Gc12:0Gc21:1Gc18:2][Gc9:0Gc2:1Gc17:2][Gc13:0Gc10:1Gc1:2][Gc20:0Gc16:1Gc19:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc7:2][Gc9:0Gc15:1Gc18:2][Gc3:0Gc3:1Gc12:2][Gc22:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc3:2][Gc10:0Gc23:1Gc0:2][Gc6:0Gc0:1Gc0:2][Gc16:0Gc14:1Gc18:2][Gc12:0Gc17:1Gc9:2][Gc8:0Gc6:1Gc0:2][Gc2:0Gc12:1Gc2:2][Gc14:0Gc4:1Gc21:2][Gc5:0Gc19:1Gc19:2][Gc16:0Gc15:1Gc20:2][Gcnot:0:2Gc9:1][Gc21:0Gc18:1Gc6:2][Gc21:0Gc3:1Gc19:2][Gc0:0Gc23:1Gc20:2][Gc11:0Gc12:1Gc22:2][Gc14:0Gc15:1Gc6:2][Gc22:0Gc21:1Gc13:2][Gc20:0Gc23:1Gc0:2][Gc19:0Gc0:1Gc15:2][Gcnot:0:1Gc20:2][Gc17:0Gc8:1Gc9:2][Gc14:0Gc7:1Gc8:2][Gc20:0Gc21:1Gc11:2][Gc1:0Gc3:1Gc9:2][Gc0:0Gc10:1Gc1:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc18:0Gc8:1Gc8:2][Gc6:0Gc6:1Gc6:2][Gcnot:0:2Gc18:1][Gc17:0Gc2:1Gc4:2][Gc16:0Gc18:1Gc4:2][Gc10:0Gc1:1Gc10:2][Gc12:0Gc2:1Gc4:2][Gc10:0Gc17:1Gc19:2][Gc3:0Gc10:1Gc3:2][Gc2:0Gc18:1Gc11:2][Gc3:0Gc10:1Gc11:2][Gcnot:0:1Gc10:2][Gc17:0Gc5:1Gc12:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc18:2][Gc19:0Gc19:1Gc4:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc17:2][Gc15:0Gc5:1Gc2:2][Gc11:0Gc0:1Gc20:2][Gc13:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc4:0Gc17:1Gc22:2][Gc4:0Gc16:1Gc8:2][Gc5:0Gc23:1Gc16:2][Gc6:0Gc18:1Gc3:2][Gc18:0Gc0:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc5:1Gc0:2][Gcnot:0:2Gc6:1][Gc16:0Gc0:1Gc5:2][Gc6:0Gc0:1Gc3:2][Gcnot:0:1Gc2:2][Gc19:0Gc20:1Gc14:2][Gc0:0Gc7:1Gc9:2][Gc2:0Gc0:1Gc6:2][Gc20:0Gc0:1Gc18:2][Gc17:0Gc2:1Gc2:2][Gc3:0Gc9:1Gc8:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc6:1][Gcnot:0:2Gc9:1][Gc9:0Gc6:1Gc19:2][Gc5:0Gc18:1Gc9:2][Gc14:0Gc3:1Gc11:2][Gc0:0Gc18:1Gc21:2][Gc1:0Gc12:1Gc18:2][Gc12:0Gc9:1Gc23:2][Gcnot:0:1Gc0:2][Gc12:0Gc10:1Gc21:2][Gc13:0Gc8:1Gc1:2][Gc2:0Gc14:1Gc19:2][Gc11:0Gc19:1Gc16:2][Gcnot:0:2Gc6:1][Gc12:0Gc16:1Gc6:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc23:2][Gc9:0Gc9:1Gc0:2][Gcnot:0:2Gc23:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc6:2][Gcnot:0:2Gc4:1][Gc2:0Gc20:1Gc12:2][Gc15:0Gc16:1Gc19:2][Gcnot:0:1Gc23:2][Gc21:0Gc4:1Gc21:2][Gcnot:0:2Gc17:1][Gc11:0Gc4:1Gc11:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc2:1][Gc8:0Gc6:1Gc21:2][Gcnot:0:1Gc1:2][Gc5:0Gc17:1Gc23:2][Gc18:0Gc2:1Gc6:2][Gcnot:0:1Gc20:2][Gc21:0Gc10:1Gc14:2][Gc12:0Gc10:1Gc11:2][Gc23:0Gc3:1Gc21:2][Gc15:0Gc20:1Gc9:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc19:1][Gcnot:0:2Gc16:1][Gc14:0Gc6:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc23:1Gc4:2][Gc8:0Gc2:1Gc15:2][Gc3:0Gc9:1Gc3:2][Gc0:0Gc10:1Gc10:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc9:1][Gc5:0Gc0:1Gc5:2][Gc6:0Gc0:1Gc6:2][Gc18:0Gc14:1Gc0:2][Gc12:0Gc6:1Gc17:2][Gcnot:0:2Gc10:1][Gc12:0Gc23:1Gc14:2][Gc15:0Gc4:1Gc13:2][Gc6:0Gc18:1Gc23:2][Gcnot:0:2Gc5:1][Gc3:0Gc3:1Gc18:2][Gc9:0Gc10:1Gc7:2][Gc6:0Gc22:1Gc8:2][Gcnot:0:2Gc0:1][Gc22:0Gc16:1Gc18:2][Gcnot:0:2Gc0:1][Gc16:0Gc16:1Gc9:2][Gc15:0Gc15:1Gc11:2][Gcnot:0:2Gc22:1][Gc5:0Gc18:1Gc11:2][Gc16:0Gc1:1Gc21:2][Gc11:0Gc16:1Gc0:2][Gc5:0Gc20:1Gc1:2][Gcnot:0:2Gc17:1][Gc16:0Gc22:1Gc3:2][Gc5:0Gc22:1Gc12:2][Gc6:0Gc0:1Gc12:2][Gcnot:0:1Gc10:2][Gc9:0Gc0:1Gc6:2][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc10:1Gc0:2][Gcnot:0:2Gc3:1][Gc16:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc6:2][Gc14:0Gc23:1Gc2:2][Gc3:0Gc13:1Gc6:2][Gc19:0Gc2:1Gc18:2][Gc12:0Gc2:1Gc7:2][Gc21:0Gc1:1Gc3:2][Gc14:0Gc11:1Gc4:2][Gcnot:0:2Gc2:1][Gc6:0Gc6:1Gc18:2][Gc1:0Gc20:1Gc7:2][Gc5:0Gc13:1Gc18:2][Gc4:0Gc14:1Gc1:2][Gc11:0Gc7:1Gc16:2][Gc16:0Gc15:1Gc16:2][Gcnot:0:2Gc6:1][Gc22:0Gc17:1Gc13:2][Gc2:0Gc9:1Gc7:2][Gc6:0Gc3:1Gc3:2][Gc14:0Gc15:1Gc3:2][Gc16:0Gc15:1Gc5:2][Gc16:0Gc12:1Gc23:2][Gc5:0Gc3:1Gc14:2][Gc6:0Gc0:1Gc9:2][Gc13:0Gc4:1Gc14:2][Gc20:0Gc5:1Gc17:2][Gc5:0Gc13:1Gc2:2][Gc6:0Gc6:1Gc6:2][Gc0:0Gc8:1Gc23:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc3:2][Gc6:0Gc0:1Gc0:2][Gcnot:0:1Gc17:2][Gc13:0Gc1:1Gc9:2][Gcnot:0:2Gc14:1][Gc19:0Gc17:1Gc23:2][Gc9:0Gc18:1Gc2:2][Gc4:0Gc17:1Gc8:2][Gc8:0Gc15:1Gc10:2][Gc19:0Gc23:1Gc4:2][Gc1:0Gc9:1Gc17:2][Gc15:0Gc21:1Gc14:2][Gc21:0Gc4:1Gc21:2][Gc12:0Gc17:1Gc7:2][Gc20:0Gc11:1Gc10:2][Gc15:0Gc4:1Gc2:2][Gc19:0Gc10:1Gc20:2][Gc3:0Gc7:1Gc3:2][Gcnot:0:1Gc13:2][Gc17:0Gc22:1Gc3:2][Gc9:0Gc16:1Gc3:2][Gc20:0Gc12:1Gc9:2][Gc7:0Gc4:1Gc0:2][Gc14:0Gc23:1Gc13:2][Gc13:0Gc5:1Gc21:2][Gc16:0Gc2:1Gc23:2][Gc19:0Gc19:1Gc17:2][Gc6:0Gc3:1Gc9:2][Gc0:0Gc18:1Gc22:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc18:0Gc18:1Gc3:2][Gc6:0Gc3:1Gc0:2][Gc17:0Gc5:1Gc15:2][Gcnot:0:2Gc17:1][Gc11:0Gc18:1Gc21:2][Gc15:0Gc21:1Gc13:2][Gc9:0Gc13:1Gc5:2][Gc20:0Gc14:1Gc20:2][Gc21:0Gc8:1Gc4:2][Gc1:0Gc13:1Gc22:2][Gcnot:0:1Gc14:2][Gc5:0Gc16:1Gc9:2][Gc2:0Gc19:1Gc23:2][Gc0:0Gc7:1Gc8:2][Gcnot:0:1Gc11:2][Gc8:0Gc11:1Gc18:2][Gc3:0Gc9:1Gc1:2][Gc19:0Gc5:1Gc3:2][Gc0:0Gc18:1Gc5:2][Gcnot:0:2Gc20:1][Gc22:0Gc19:1Gc5:2][Gc19:0Gc22:1Gc7:2][Gc7:0Gc3:1Gc7:2][Gc5:0Gc0:1Gc9:2][Gcnot:0:1Gc14:2][Gc13:0Gc3:1Gc14:2][Gc18:0Gc15:1Gc19:2][Gc6:0Gc9:1Gc0:2][Gc1:0Gc6:1Gc0:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc5:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc6:2][Gc20:0Gc12:1Gc13:2][Gc5:0Gc0:1Gc21:2][Gc12:0Gc1:1Gc15:2][Gc2:0Gc23:1Gc3:2][Gc3:0Gc19:1Gc22:2][Gc1:0Gc1:1Gc18:2][Gc20:0Gc17:1Gc5:2][Gcnot:0:1Gc7:2][Gc8:0Gc20:1Gc1:2][Gcnot:0:1Gc5:2][Gc14:0Gc13:1Gc22:2][Gc14:0Gc8:1Gc7:2][Gc11:0Gc11:1Gc22:2][Gc9:0Gc10:1Gc15:2][Gc11:0Gc23:1Gc8:2][Gc7:0Gc17:1Gc17:2][Gcnot:0:1Gc20:2][Gc7:0Gc19:1Gc12:2][Gcnot:0:1Gc2:2][Gc0:0Gc9:1Gc5:2][Gc6:0Gc21:1Gc20:2][Gc8:0Gc10:1Gc19:2][Gcnot:0:1Gc21:2][Gc19:0Gc19:1Gc0:2][Gc2:0Gc5:1Gc16:2][Gc18:0Gc19:1Gc21:2][Gc1:0Gc2:1Gc20:2][Gcnot:0:2Gc21:1][Gcnot:0:2Gc9:1][Gc2:0Gc19:1Gc10:2][Gc6:0Gc0:1Gc6:2][Gc8:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:2Gc0:1][Gc5:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc3:2][Gc10:0Gc3:1Gc10:2][Gc21:0Gc10:1Gc6:2][Gc12:0Gc12:1Gc12:2][Gcnot:0:2Gc6:1][Gc5:0Gc13:1Gc7:2][Gc18:0Gc20:1Gc9:2][Gc18:0Gc16:1Gc16:2][Gcnot:0:2Gc14:1][Gc16:0Gc15:1Gc6:2][Gc20:0Gc17:1Gc20:2][Gcnot:0:1Gc7:2][Gc19:0Gc2:1Gc15:2][Gc23:0Gc18:1Gc21:2][Gcnot:0:1Gc21:2][Gc5:0Gc13:1Gc13:2][Gc10:0Gc19:1Gc11:2][Gcnot:0:2Gc0:1][Gc7:0Gc9:1Gc15:2][Gc23:0Gc4:1Gc11:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc6:1][Gc2:0Gc7:1Gc9:2][Gc6:0Gc15:1Gc21:2][Gc16:0Gc22:1Gc3:2][Gc21:0Gc4:1Gc1:2][Gc9:0Gc2:1Gc0:2][Gc22:0Gc1:1Gc3:2][Gc18:0Gc16:1Gc12:2][Gc0:0Gc20:1Gc3:2][Gc6:0Gc0:1Gc17:2][Gc6:0Gc3:1Gc6:2][Gc22:0Gc1:1Gc1:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc0:0Gc18:1Gc18:2][Gc0:0Gc3:1Gc6:2][Gc1:0Gc5:1Gc21:2][Gc2:0Gc20:1Gc18:2][Gc9:0Gc4:1Gc0:2][Gc12:0Gc8:1Gc14:2][Gc2:0Gc12:1Gc7:2][Gc15:0Gc4:1Gc21:2][Gcnot:0:1Gc13:2][Gc3:0Gc5:1Gc21:2][Gc6:0Gc3:1Gc20:2][Gc18:0Gc6:1Gc0:2][Gc10:0Gc2:1Gc23:2][Gcnot:0:1Gc14:2][Gc11:0Gc19:1Gc19:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc6:1][Gc19:0Gc12:1Gc2:2][Gc7:0Gc5:1Gc0:2][Gc0:0Gc2:1Gc5:2][Gc4:0Gc21:1Gc4:2][Gc2:0Gc10:1Gc15:2][Gc11:0Gc21:1Gc15:2][Gc10:0Gc23:1Gc10:2][Gc5:0Gc22:1Gc11:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc14:2][Gc13:0Gc0:1Gc1:2][Gcnot:0:1Gc1:2][Gc16:0Gc12:1Gc23:2][Gc6:0Gc13:1Gc19:2][Gc9:0Gc6:1Gc3:2][Gc18:0Gc10:1Gc0:2]
[Gc22:0Gc22:1Gc8:2][Gcnot:0:1Gc6:2][Gc16:0Gc5:1Gc0:2][Gc3:0Gc3:1Gc0:2][Gc6:0Gc5:1Gc19:2][Gc11:0Gc7:1Gc22:2][Gcnot:0:1Gc0:2][Gc5:0Gc17:1Gc21:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc8:1][Gc7:0Gc17:1Gc3:2][Gc3:0Gc7:1Gc13:2][Gc1:0Gc1:1Gc11:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc22:1][Gc21:0Gc17:1Gc12:2][Gc16:0Gc20:1Gc22:2][Gcnot:0:2Gc0:1][Gc16:0Gc15:1Gc23:2][Gcnot:0:1Gc21:2][Gc18:0Gc9:1Gc6:2][Gcnot:0:1Gc12:2][Gc13:0Gc20:1Gc9:2][Gc19:0Gc15:1Gc10:2][Gcnot:0:1Gc3:2][Gc15:0Gc16:1Gc5:2][Gc7:0Gc6:1Gc20:2][Gc12:0Gc7:1Gc17:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc12:2][Gc15:0Gc18:1Gc14:2][Gc3:0Gc3:1Gc9:2][Gc0:0Gc8:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc5:2][Gc6:0Gc0:1Gc3:2][Gc17:0Gc1:1Gc20:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc16:2][Gc21:0Gc14:1Gc11:2][Gc20:0Gc2:1Gc15:2][Gc16:0Gc18:1Gc15:2][Gc14:0Gc10:1Gc11:2][Gc4:0Gc20:1Gc2:2][Gc11:0Gc19:1Gc10:2][Gc1:0Gc18:1Gc21:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc12:1][Gc17:0Gc17:1Gc9:2][Gc16:0Gc3:1Gc8:2][Gc17:0Gc3:1Gc13:2][Gcnot:0:1Gc23:2][Gc9:0Gc14:1Gc1:2][Gc19:0Gc21:1Gc14:2][Gc13:0Gc16:1Gc8:2][Gc9:0Gc7:1Gc3:2][Gc6:0Gc8:1Gc5:2][Gc4:0Gc15:1Gc4:2][Gc1:0Gc1:1Gc1:2][Gc22:0Gc8:1Gc10:2][Gc9:0Gc4:1Gc1:2][Gc12:0Gc23:1Gc13:2][Gc0:0Gc23:1Gc1:2][Gcnot:0:1Gc12:2][Gc20:0Gc0:1Gc23:2][Gc6:0Gc12:1Gc8:2][Gc12:0Gc3:1Gc6:2][Gc0:0Gc1:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc8:0Gc18:1Gc8:2][Gc6:0Gc3:1Gc3:2][Gc13:0Gc3:1Gc12:2][Gc16:0Gc17:1Gc11:2][Gc2:0Gc2:1Gc13:2][Gcnot:0:2Gc11:1][Gc16:0Gc9:1Gc20:2][Gc10:0Gc2:1Gc15:2][Gc2:0Gc3:1Gc12:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc6:1][Gc16:0Gc10:1Gc15:2][Gc22:0Gc5:1Gc7:2][Gcnot:0:2Gc0:1][Gc20:0Gc17:1Gc2:2][Gc12:0Gc8:1Gc13:2][Gc15:0Gc0:1Gc10:2][Gc18:0Gc8:1Gc15:2][Gc2:0Gc0:1Gc0:2][Gcnot:0:1Gc22:2][Gc15:0Gc8:1Gc15:2][Gc23:0Gc21:1Gc20:2][Gc14:0Gc13:1Gc14:2][Gcnot:0:2Gc4:1][Gc8:0Gc16:1Gc11:2][Gcnot:0:2Gc11:1][Gc22:0Gc20:1Gc19:2][Gc10:0Gc2:1Gc4:2][Gc22:0Gc18:1Gc7:2][Gcnot:0:1Gc18:2][Gc7:0Gc18:1Gc18:2][Gc2:0Gc14:1Gc3:2][Gc9:0Gc3:1Gc3:2][Gc1:0Gc0:1Gc6:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc18:0Gc3:1Gc18:2][Gc6:0Gc0:1Gc6:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc8:1][Gc0:0Gc5:1Gc9:2][Gc4:0Gc0:1Gc18:2][Gc0:0Gc0:1Gc1:2][Gc9:0Gc7:1Gc22:2][Gc11:0Gc14:1Gc0:2][Gc1:0Gc4:1Gc13:2][Gc16:0Gc10:1Gc6:2][Gcnot:0:1Gc16:2][Gc4:0Gc3:1Gc8:2][Gc11:0Gc3:1Gc8:2][Gc18:0Gc11:1Gc16:2][Gc15:0Gc9:1Gc17:2][Gc15:0Gc13:1Gc2:2][Gc3:0Gc21:1Gc1:2][Gc15:0Gc22:1Gc19:2][Gc23:0Gc15:1Gc21:2][Gc22:0Gc0:1Gc7:2][Gc19:0Gc10:1Gc12:2][Gc7:0Gc1:1Gc5:2][Gc1:0Gc5:1Gc23:2][Gcnot:0:1Gc9:2][Gc22:0Gc13:1Gc2:2][Gc8:0Gc22:1Gc23:2][Gc18:0Gc4:1Gc23:2][Gc18:0Gc22:1Gc20:2][Gc8:0Gc16:1Gc20:2][Gc13:0Gc23:1Gc18:2][Gc16:0Gc22:1Gc20:2][Gc3:0Gc18:1Gc18:2][Gc18:0Gc0:1Gc0:2]


==> anc/experiments/circuits/S2_3Q_B2_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gcnot:0:1Gc0:2][Gc0:0Gc22:1Gc12:2][Gc13:0Gc21:1Gc5:2][Gcnot:0:1Gc0:2][Gc13:0Gc4:1Gc17:2]
[Gc20:0Gc19:1Gc6:2][Gcnot:0:2Gc6:1][Gc8:0Gc12:1Gc22:2][Gc1:0Gc18:1Gc0:2][Gc2:0Gc0:1Gc14:2]
[Gc2:0Gc9:1Gc1:2][Gc20:0Gc11:1Gc20:2][Gc23:0Gc23:1Gc21:2][Gcnot:0:1Gc2:2][Gcnot:0:2Gc22:1]
[Gcnot:0:1Gc16:2][Gc4:0Gc4:1Gc13:2][Gc4:0Gc23:1Gc23:2][Gc21:0Gc5:1Gc17:2][Gc22:0Gc23:1Gc22:2]
[Gc16:0Gc5:1Gc20:2][Gcnot:0:1Gc2:2][Gc13:0Gc19:1Gc19:2][Gc23:0Gc3:1Gc20:2][Gc13:0Gc5:1Gc18:2]
[Gc7:0Gc10:1Gc10:2][Gc18:0Gc12:1Gc6:2][Gcnot:0:2Gc11:1][Gc14:0Gc8:1Gc21:2][Gc5:0Gc20:1Gc11:2]
[Gcnot:0:1Gc4:2][Gcnot:0:2Gc5:1][Gc18:0Gc7:1Gc0:2][Gcnot:0:1Gc6:2][Gc1:0Gc12:1Gc5:2]
[Gc17:0Gc3:1Gc20:2][Gc10:0Gc19:1Gc11:2][Gc1:0Gc11:1Gc21:2][Gc2:0Gc4:1Gc8:2][Gc3:0Gc0:1Gc6:2][Gc0:0Gc8:1Gc6:2][Gc17:0Gc10:1Gc6:2][Gc19:0Gc12:1Gc22:2][Gc11:0Gc17:1Gc18:2][Gc6:0Gc2:1Gc10:2]
[Gc22:0Gc18:1Gc15:2][Gc2:0Gc10:1Gc23:2][Gcnot:0:1Gc11:2][Gc1:0Gc22:1Gc13:2][Gc16:0Gc8:1Gc12:2][Gc9:0Gc8:1Gc8:2][Gc17:0Gc18:1Gc13:2][Gc14:0Gc17:1Gc22:2][Gc9:0Gc0:1Gc23:2][Gc8:0Gc13:1Gc23:2]
[Gc2:0Gc21:1Gc4:2][Gc14:0Gc16:1Gc2:2][Gc2:0Gc10:1Gc1:2][Gc17:0Gc6:1Gc19:2][Gc18:0Gc4:1Gc5:2][Gc10:0Gc14:1Gc21:2][Gc2:0Gc10:1Gc11:2][Gcnot:0:1Gc0:2][Gc12:0Gc19:1Gc9:2][Gc19:0Gc22:1Gc0:2]
[Gc12:0Gc14:1Gc13:2][Gc23:0Gc15:1Gc8:2][Gc6:0Gc21:1Gc7:2][Gc0:0Gc14:1Gc23:2][Gcnot:0:1Gc15:2][Gc21:0Gc8:1Gc13:2][Gc15:0Gc12:1Gc9:2][Gc12:0Gc23:1Gc11:2][Gc16:0Gc9:1Gc11:2][Gc20:0Gc3:1Gc11:2]
[Gc22:0Gc3:1Gc1:2][Gcnot:0:1Gc22:2][Gc14:0Gc22:1Gc4:2][Gc15:0Gc21:1Gc13:2][Gc22:0Gc4:1Gc5:2][Gc12:0Gc3:1Gc11:2][Gc3:0Gc17:1Gc3:2][Gc15:0Gc19:1Gc19:2][Gc11:0Gc0:1Gc18:2][Gc1:0Gc9:1Gc5:2]
[Gc6:0Gc3:1Gc21:2][Gc20:0Gc4:1Gc11:2][Gc22:0Gc5:1Gc2:2][Gc14:0Gc21:1Gc0:2][Gc20:0Gc2:1Gc2:2][Gc18:0Gc9:1Gc10:2][Gc0:0Gc4:1Gc5:2][Gc19:0Gc0:1Gc2:2][Gc0:0Gc5:1Gc0:2][Gcnot:0:2Gc4:1]
[Gcnot:0:1Gc2:2][Gc14:0Gc7:1Gc21:2][Gc8:0Gc13:1Gc14:2][Gc7:0Gc23:1Gc0:2][Gc22:0Gc16:1Gc18:2][Gc20:0Gc10:1Gc13:2][Gc2:0Gc15:1Gc17:2][Gc3:0Gc9:1Gc6:2][Gc14:0Gc14:1Gc6:2][Gcnot:0:1Gc4:2]
[Gcnot:0:2Gc21:1][Gc13:0Gc16:1Gc15:2][Gcnot:0:1Gc22:2][Gc19:0Gc3:1Gc20:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc13:1][Gc23:0Gc13:1Gc1:2][Gcnot:0:1Gc5:2][Gc3:0Gc5:1Gc10:2][Gc13:0Gc10:1Gc20:2][Gc9:0Gc4:1Gc3:2][Gc12:0Gc3:1Gc14:2][Gc0:0Gc23:1Gc15:2][Gc21:0Gc17:1Gc11:2][Gc23:0Gc19:1Gc23:2]
[Gcnot:0:2Gc3:1][Gc12:0Gc10:1Gc1:2][Gc10:0Gc23:1Gc0:2][Gc9:0Gc17:1Gc23:2][Gcnot:0:2Gc17:1][Gc8:0Gc23:1Gc3:2][Gcnot:0:2Gc11:1][Gc6:0Gc5:1Gc23:2][Gc20:0Gc0:1Gc13:2][Gc17:0Gc18:1Gc1:2][Gcnot:0:2Gc9:1][Gc16:0Gc4:1Gc3:2][Gcnot:0:1Gc10:2][Gc22:0Gc20:1Gc1:2][Gc17:0Gc6:1Gc12:2]
[Gcnot:0:2Gc22:1][Gcnot:0:1Gc21:2][Gcnot:0:2Gc17:1][Gc6:0Gc14:1Gc17:2][Gcnot:0:2Gc5:1][Gc14:0Gc23:1Gc9:2][Gc4:0Gc16:1Gc17:2][Gc15:0Gc22:1Gc0:2][Gc19:0Gc23:1Gc5:2][Gc0:0Gc15:1Gc5:2][Gc7:0Gc23:1Gc13:2][Gcnot:0:1Gc5:2][Gc0:0Gc13:1Gc12:2][Gcnot:0:1Gc8:2][Gc10:0Gc16:1Gc6:2]
[Gc23:0Gc16:1Gc2:2][Gc23:0Gc14:1Gc6:2][Gc5:0Gc22:1Gc22:2][Gc10:0Gc7:1Gc20:2][Gc9:0Gc17:1Gc21:2][Gc18:0Gc20:1Gc5:2][Gc7:0Gc20:1Gc4:2][Gc18:0Gc12:1Gc12:2][Gc16:0Gc0:1Gc7:2][Gc8:0Gc11:1Gc5:2][Gcnot:0:2Gc5:1][Gc21:0Gc2:1Gc16:2][Gc14:0Gc18:1Gc6:2][Gc9:0Gc12:1Gc8:2][Gc19:0Gc6:1Gc8:2]
[Gc12:0Gc7:1Gc14:2][Gc13:0Gc6:1Gc18:2][Gc12:0Gc16:1Gc3:2][Gc16:0Gc15:1Gc19:2][Gc8:0Gc10:1Gc22:2][Gc17:0Gc3:1Gc3:2][Gc9:0Gc21:1Gc15:2][Gc11:0Gc5:1Gc3:2][Gcnot:0:1Gc12:2][Gc19:0Gc3:1Gc13:2][Gc9:0Gc20:1Gc12:2][Gc23:0Gc19:1Gc9:2][Gc17:0Gc15:1Gc6:2][Gc20:0Gc12:1Gc12:2][Gc14:0Gc12:1Gc6:2]
[Gc22:0Gc14:1Gc23:2][Gcnot:0:2Gc21:1][Gc5:0Gc0:1Gc11:2][Gcnot:0:1Gc13:2][Gc17:0Gc22:1Gc7:2][Gc18:0Gc20:1Gc7:2][Gc21:0Gc18:1Gc22:2][Gc15:0Gc16:1Gc9:2][Gc3:0Gc13:1Gc18:2][Gcnot:0:1Gc19:2][Gc14:0Gc4:1Gc14:2][Gcnot:0:1Gc4:2][Gc4:0Gc22:1Gc5:2][Gc8:0Gc0:1Gc14:2][Gc8:0Gc19:1Gc6:2]
[Gc2:0Gc21:1Gc16:2][Gc13:0Gc13:1Gc16:2][Gcnot:0:2Gc0:1][Gc14:0Gc14:1Gc20:2][Gc19:0Gc4:1Gc6:2][Gc5:0Gc15:1Gc19:2][Gc23:0Gc15:1Gc17:2][Gc15:0Gc22:1Gc4:2][Gcnot:0:1Gc16:2][Gc6:0Gc18:1Gc1:2][Gcnot:0:1Gc20:2][Gc1:0Gc17:1Gc12:2][Gc9:0Gc9:1Gc7:2][Gcnot:0:1Gc13:2][Gcnot:0:2Gc14:1]
[Gc9:0Gc4:1Gc22:2][Gcnot:0:2Gc14:1][Gc23:0Gc10:1Gc21:2][Gc6:0Gc4:1Gc6:2][Gc16:0Gc14:1Gc2:2][Gcnot:0:2Gc15:1][Gc17:0Gc16:1Gc5:2][Gcnot:0:1Gc23:2][Gcnot:0:2Gc10:1][Gc23:0Gc1:1Gc22:2][Gcnot:0:1Gc5:2][Gc0:0Gc9:1Gc6:2][Gc9:0Gc12:1Gc16:2][Gc0:0Gc16:1Gc0:2][Gc11:0Gc3:1Gc18:2][Gcnot:0:2Gc6:1][Gc11:0Gc2:1Gc22:2][Gc11:0Gc16:1Gc18:2][Gc2:0Gc10:1Gc12:2][Gc2:0Gc12:1Gc3:2]
[Gc7:0Gc8:1Gc1:2][Gc14:0Gc6:1Gc17:2][Gcnot:0:1Gc6:2][Gc8:0Gc14:1Gc0:2][Gc11:0Gc3:1Gc14:2][Gc4:0Gc8:1Gc11:2][Gc0:0Gc8:1Gc13:2][Gc4:0Gc12:1Gc4:2][Gcnot:0:2Gc6:1][Gc15:0Gc22:1Gc23:2][Gc14:0Gc19:1Gc19:2][Gc1:0Gc21:1Gc21:2][Gc3:0Gc8:1Gc21:2][Gc3:0Gc12:1Gc17:2][Gc4:0Gc15:1Gc21:2][Gc8:0Gc18:1Gc4:2][Gcnot:0:2Gc5:1][Gc0:0Gc11:1Gc12:2][Gc10:0Gc23:1Gc20:2][Gc14:0Gc5:1Gc21:2]
[Gc19:0Gc17:1Gc11:2][Gc16:0Gc5:1Gc19:2][Gc13:0Gc14:1Gc7:2][Gc12:0Gc10:1Gc6:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc14:1][Gc13:0Gc14:1Gc4:2][Gc7:0Gc16:1Gc0:2][Gc11:0Gc23:1Gc3:2][Gc13:0Gc23:1Gc1:2][Gcnot:0:1Gc3:2][Gc23:0Gc13:1Gc2:2][Gc14:0Gc0:1Gc12:2][Gc4:0Gc5:1Gc9:2][Gc10:0Gc21:1Gc23:2][Gc3:0Gc21:1Gc22:2][Gc3:0Gc14:1Gc20:2][Gc19:0Gc22:1Gc2:2][Gc6:0Gc16:1Gc22:2][Gc9:0Gc19:1Gc22:2]
[Gcnot:0:1Gc14:2][Gc11:0Gc10:1Gc23:2][Gc14:0Gc14:1Gc14:2][Gc12:0Gc21:1Gc18:2][Gcnot:0:1Gc15:2][Gc23:0Gc9:1Gc18:2][Gcnot:0:2Gc2:1][Gc9:0Gc20:1Gc11:2][Gc1:0Gc8:1Gc12:2][Gc13:0Gc11:1Gc15:2][Gc11:0Gc8:1Gc5:2][Gcnot:0:1Gc12:2][Gcnot:0:2Gc17:1][Gc2:0Gc0:1Gc15:2][Gc0:0Gc7:1Gc19:2][Gc22:0Gc22:1Gc8:2][Gc1:0Gc4:1Gc1:2][Gc1:0Gc1:1Gc8:2][Gc22:0Gc16:1Gc17:2][Gc19:0Gc9:1Gc4:2]
[Gc19:0Gc20:1Gc7:2][Gc17:0Gc12:1Gc15:2][Gc21:0Gc13:1Gc15:2][Gc22:0Gc13:1Gc6:2][Gc15:0Gc6:1Gc9:2][Gcnot:0:2Gc16:1][Gc15:0Gc15:1Gc3:2][Gc14:0Gc1:1Gc10:2][Gc4:0Gc22:1Gc12:2][Gcnot:0:2Gc0:1][Gc4:0Gc18:1Gc5:2][Gc18:0Gc12:1Gc15:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc21:2][Gc21:0Gc21:1Gc17:2][Gcnot:0:1Gc11:2][Gc14:0Gc6:1Gc6:2][Gc4:0Gc5:1Gc18:2][Gcnot:0:2Gc7:1][Gcnot:0:2Gc19:1]
[Gcnot:0:2Gc9:1][Gcnot:0:1Gc4:2][Gc19:0Gc2:1Gc10:2][Gc13:0Gc20:1Gc10:2][Gcnot:0:2Gc23:1][Gc11:0Gc5:1Gc19:2][Gc12:0Gc5:1Gc4:2][Gc0:0Gc3:1Gc16:2][Gc23:0Gc15:1Gc17:2][Gc0:0Gc21:1Gc17:2][Gcnot:0:1Gc20:2][Gc12:0Gc21:1Gc18:2][Gc9:0Gc2:1Gc17:2][Gc13:0Gc10:1Gc1:2][Gc20:0Gc16:1Gc19:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc10:1][Gcnot:0:1Gc19:2][Gcnot:0:1Gc7:2][Gc9:0Gc15:1Gc18:2]
[Gc16:0Gc14:1Gc18:2][Gc12:0Gc17:1Gc9:2][Gc8:0Gc6:1Gc0:2][Gc2:0Gc12:1Gc2:2][Gc14:0Gc4:1Gc21:2][Gc5:0Gc19:1Gc19:2][Gc16:0Gc15:1Gc20:2][Gcnot:0:2Gc9:1][Gc21:0Gc18:1Gc6:2][Gc21:0Gc3:1Gc19:2][Gc0:0Gc23:1Gc20:2][Gc11:0Gc12:1Gc22:2][Gc14:0Gc15:1Gc6:2][Gc22:0Gc21:1Gc13:2][Gc20:0Gc23:1Gc0:2][Gc19:0Gc0:1Gc15:2][Gcnot:0:1Gc20:2][Gc17:0Gc8:1Gc9:2][Gc14:0Gc7:1Gc8:2][Gc20:0Gc21:1Gc11:2]
[Gcnot:0:2Gc18:1][Gc17:0Gc2:1Gc4:2][Gc16:0Gc18:1Gc4:2][Gc10:0Gc1:1Gc10:2][Gc12:0Gc2:1Gc4:2][Gc10:0Gc17:1Gc19:2][Gc3:0Gc10:1Gc3:2][Gc2:0Gc18:1Gc11:2][Gc3:0Gc10:1Gc11:2][Gcnot:0:1Gc10:2][Gc17:0Gc5:1Gc12:2][Gcnot:0:2Gc15:1][Gcnot:0:1Gc16:2][Gcnot:0:1Gc18:2][Gc19:0Gc19:1Gc4:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc17:2][Gc15:0Gc5:1Gc2:2][Gc11:0Gc0:1Gc20:2][Gc13:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc4:0Gc17:1Gc22:2][Gc4:0Gc16:1Gc8:2][Gc5:0Gc23:1Gc16:2]
[Gcnot:0:1Gc2:2][Gc19:0Gc20:1Gc14:2][Gc0:0Gc7:1Gc9:2][Gc2:0Gc0:1Gc6:2][Gc20:0Gc0:1Gc18:2][Gc17:0Gc2:1Gc2:2][Gc3:0Gc9:1Gc8:2][Gcnot:0:2Gc15:1][Gcnot:0:2Gc6:1][Gcnot:0:2Gc9:1][Gc9:0Gc6:1Gc19:2][Gc5:0Gc18:1Gc9:2][Gc14:0Gc3:1Gc11:2][Gc0:0Gc18:1Gc21:2][Gc1:0Gc12:1Gc18:2][Gc12:0Gc9:1Gc23:2][Gcnot:0:1Gc0:2][Gc12:0Gc10:1Gc21:2][Gc13:0Gc8:1Gc1:2][Gc2:0Gc14:1Gc19:2][Gc11:0Gc19:1Gc16:2][Gcnot:0:2Gc6:1][Gc12:0Gc16:1Gc6:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc23:2]
[Gcnot:0:2Gc4:1][Gc2:0Gc20:1Gc12:2][Gc15:0Gc16:1Gc19:2][Gcnot:0:1Gc23:2][Gc21:0Gc4:1Gc21:2][Gcnot:0:2Gc17:1][Gc11:0Gc4:1Gc11:2][Gcnot:0:2Gc17:1][Gcnot:0:2Gc2:1][Gc8:0Gc6:1Gc21:2][Gcnot:0:1Gc1:2][Gc5:0Gc17:1Gc23:2][Gc18:0Gc2:1Gc6:2][Gcnot:0:1Gc20:2][Gc21:0Gc10:1Gc14:2][Gc12:0Gc10:1Gc11:2][Gc23:0Gc3:1Gc21:2][Gc15:0Gc20:1Gc9:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc19:1][Gcnot:0:2Gc16:1][Gc14:0Gc6:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc23:1Gc4:2][Gc8:0Gc2:1Gc15:2]
[Gc18:0Gc14:1Gc0:2][Gc12:0Gc6:1Gc17:2][Gcnot:0:2Gc10:1][Gc12:0Gc23:1Gc14:2][Gc15:0Gc4:1Gc13:2][Gc6:0Gc18:1Gc23:2][Gcnot:0:2Gc5:1][Gc3:0Gc3:1Gc18:2][Gc9:0Gc10:1Gc7:2][Gc6:0Gc22:1Gc8:2][Gcnot:0:2Gc0:1][Gc22:0Gc16:1Gc18:2][Gcnot:0:2Gc0:1][Gc16:0Gc16:1Gc9:2][Gc15:0Gc15:1Gc11:2][Gcnot:0:2Gc22:1][Gc5:0Gc18:1Gc11:2][Gc16:0Gc1:1Gc21:2][Gc11:0Gc16:1Gc0:2][Gc5:0Gc20:1Gc1:2][Gcnot:0:2Gc17:1][Gc16:0Gc22:1Gc3:2][Gc5:0Gc22:1Gc12:2][Gc6:0Gc0:1Gc12:2][Gcnot:0:1Gc10:2]
[Gc14:0Gc23:1Gc2:2][Gc3:0Gc13:1Gc6:2][Gc19:0Gc2:1Gc18:2][Gc12:0Gc2:1Gc7:2][Gc21:0Gc1:1Gc3:2][Gc14:0Gc11:1Gc4:2][Gcnot:0:2Gc2:1][Gc6:0Gc6:1Gc18:2][Gc1:0Gc20:1Gc7:2][Gc5:0Gc13:1Gc18:2][Gc4:0Gc14:1Gc1:2][Gc11:0Gc7:1Gc16:2][Gc16:0Gc15:1Gc16:2][Gcnot:0:2Gc6:1][Gc22:0Gc17:1Gc13:2][Gc2:0Gc9:1Gc7:2][Gc6:0Gc3:1Gc3:2][Gc14:0Gc15:1Gc3:2][Gc16:0Gc15:1Gc5:2][Gc16:0Gc12:1Gc23:2][Gc5:0Gc3:1Gc14:2][Gc6:0Gc0:1Gc9:2][Gc13:0Gc4:1Gc14:2][Gc20:0Gc5:1Gc17:2][Gc5:0Gc13:1Gc2:2]
[Gcnot:0:1Gc17:2][Gc13:0Gc1:1Gc9:2][Gcnot:0:2Gc14:1][Gc19:0Gc17:1Gc23:2][Gc9:0Gc18:1Gc2:2][Gc4:0Gc17:1Gc8:2][Gc8:0Gc15:1Gc10:2][Gc19:0Gc23:1Gc4:2][Gc1:0Gc9:1Gc17:2][Gc15:0Gc21:1Gc14:2][Gc21:0Gc4:1Gc21:2][Gc12:0Gc17:1Gc7:2][Gc20:0Gc11:1Gc10:2][Gc15:0Gc4:1Gc2:2][Gc19:0Gc10:1Gc20:2][Gc3:0Gc7:1Gc3:2][Gcnot:0:1Gc13:2][Gc17:0Gc22:1Gc3:2][Gc9:0Gc16:1Gc3:2][Gc20:0Gc12:1Gc9:2][Gc7:0Gc4:1Gc0:2][Gc14:0Gc23:1Gc13:2][Gc13:0Gc5:1Gc21:2][Gc16:0Gc2:1Gc23:2][Gc19:0Gc19:1Gc17:2]
[Gc17:0Gc5:1Gc15:2][Gcnot:0:2Gc17:1][Gc11:0Gc18:1Gc21:2][Gc15:0Gc21:1Gc13:2][Gc9:0Gc13:1Gc5:2][Gc20:0Gc14:1Gc20:2][Gc21:0Gc8:1Gc4:2][Gc1:0Gc13:1Gc22:2][Gcnot:0:1Gc14:2][Gc5:0Gc16:1Gc9:2][Gc2:0Gc19:1Gc23:2][Gc0:0Gc7:1Gc8:2][Gcnot:0:1Gc11:2][Gc8:0Gc11:1Gc18:2][Gc3:0Gc9:1Gc1:2][Gc19:0Gc5:1Gc3:2][Gc0:0Gc18:1Gc5:2][Gcnot:0:2Gc20:1][Gc22:0Gc19:1Gc5:2][Gc19:0Gc22:1Gc7:2][Gc7:0Gc3:1Gc7:2][Gc5:0Gc0:1Gc9:2][Gcnot:0:1Gc14:2][Gc13:0Gc3:1Gc14:2][Gc18:0Gc15:1Gc19:2]
[Gc20:0Gc12:1Gc13:2][Gc5:0Gc0:1Gc21:2][Gc12:0Gc1:1Gc15:2][Gc2:0Gc23:1Gc3:2][Gc3:0Gc19:1Gc22:2][Gc1:0Gc1:1Gc18:2][Gc20:0Gc17:1Gc5:2][Gcnot:0:1Gc7:2][Gc8:0Gc20:1Gc1:2][Gcnot:0:1Gc5:2][Gc14:0Gc13:1Gc22:2][Gc14:0Gc8:1Gc7:2][Gc11:0Gc11:1Gc22:2][Gc9:0Gc10:1Gc15:2][Gc11:0Gc23:1Gc8:2][Gc7:0Gc17:1Gc17:2][Gcnot:0:1Gc20:2][Gc7:0Gc19:1Gc12:2][Gcnot:0:1Gc2:2][Gc0:0Gc9:1Gc5:2][Gc6:0Gc21:1Gc20:2][Gc8:0Gc10:1Gc19:2][Gcnot:0:1Gc21:2][Gc19:0Gc19:1Gc0:2][Gc2:0Gc5:1Gc16:2][Gc18:0Gc19:1Gc21:2][Gc1:0Gc2:1Gc20:2][Gcnot:0:2Gc21:1][Gcnot:0:2Gc9:1][Gc2:0Gc19:1Gc10:2]
[Gc10:0Gc3:1Gc10:2][Gc21:0Gc10:1Gc6:2][Gc12:0Gc12:1Gc12:2][Gcnot:0:2Gc6:1][Gc5:0Gc13:1Gc7:2][Gc18:0Gc20:1Gc9:2][Gc18:0Gc16:1Gc16:2][Gcnot:0:2Gc14:1][Gc16:0Gc15:1Gc6:2][Gc20:0Gc17:1Gc20:2][Gcnot:0:1Gc7:2][Gc19:0Gc2:1Gc15:2][Gc23:0Gc18:1Gc21:2][Gcnot:0:1Gc21:2][Gc5:0Gc13:1Gc13:2][Gc10:0Gc19:1Gc11:2][Gcnot:0:2Gc0:1][Gc7:0Gc9:1Gc15:2][Gc23:0Gc4:1Gc11:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc6:1][Gc2:0Gc7:1Gc9:2][Gc6:0Gc15:1Gc21:2][Gc16:0Gc22:1Gc3:2][Gc21:0Gc4:1Gc1:2][Gc9:0Gc2:1Gc0:2][Gc22:0Gc1:1Gc3:2][Gc18:0Gc16:1Gc12:2][Gc0:0Gc20:1Gc3:2][Gc6:0Gc0:1Gc17:2]
[Gc1:0Gc5:1Gc21:2][Gc2:0Gc20:1Gc18:2][Gc9:0Gc4:1Gc0:2][Gc12:0Gc8:1Gc14:2][Gc2:0Gc12:1Gc7:2][Gc15:0Gc4:1Gc21:2][Gcnot:0:1Gc13:2][Gc3:0Gc5:1Gc21:2][Gc6:0Gc3:1Gc20:2][Gc18:0Gc6:1Gc0:2][Gc10:0Gc2:1Gc23:2][Gcnot:0:1Gc14:2][Gc11:0Gc19:1Gc19:2][Gcnot:0:1Gc7:2][Gcnot:0:2Gc6:1][Gc19:0Gc12:1Gc2:2][Gc7:0Gc5:1Gc0:2][Gc0:0Gc2:1Gc5:2][Gc4:0Gc21:1Gc4:2][Gc2:0Gc10:1Gc15:2][Gc11:0Gc21:1Gc15:2][Gc10:0Gc23:1Gc10:2][Gc5:0Gc22:1Gc11:2][Gcnot:0:2Gc21:1][Gcnot:0:1Gc7:2][Gcnot:0:1Gc14:2][Gc13:0Gc0:1Gc1:2][Gcnot:0:1Gc1:2][Gc16:0Gc12:1Gc23:2][Gc6:0Gc13:1Gc19:2]
[Gc6:0Gc5:1Gc19:2][Gc11:0Gc7:1Gc22:2][Gcnot:0:1Gc0:2][Gc5:0Gc17:1Gc21:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc5:2][Gcnot:0:2Gc8:1][Gc7:0Gc17:1Gc3:2][Gc3:0Gc7:1Gc13:2][Gc1:0Gc1:1Gc11:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc9:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc22:1][Gc21:0Gc17:1Gc12:2][Gc16:0Gc20:1Gc22:2][Gcnot:0:2Gc0:1][Gc16:0Gc15:1Gc23:2][Gcnot:0:1Gc21:2][Gc18:0Gc9:1Gc6:2][Gcnot:0:1Gc12:2][Gc13:0Gc20:1Gc9:2][Gc19:0Gc15:1Gc10:2][Gcnot:0:1Gc3:2][Gc15:0Gc16:1Gc5:2][Gc7:0Gc6:1Gc20:2][Gc12:0Gc7:1Gc17:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc12:2][Gc15:0Gc18:1Gc14:2]
[Gc17:0Gc1:1Gc20:2][Gcnot:0:1Gc14:2][Gcnot:0:1Gc16:2][Gc21:0Gc14:1Gc11:2][Gc20:0Gc2:1Gc15:2][Gc16:0Gc18:1Gc15:2][Gc14:0Gc10:1Gc11:2][Gc4:0Gc20:1Gc2:2][Gc11:0Gc19:1Gc10:2][Gc1:0Gc18:1Gc21:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc12:1][Gc17:0Gc17:1Gc9:2][Gc16:0Gc3:1Gc8:2][Gc17:0Gc3:1Gc13:2][Gcnot:0:1Gc23:2][Gc9:0Gc14:1Gc1:2][Gc19:0Gc21:1Gc14:2][Gc13:0Gc16:1Gc8:2][Gc9:0Gc7:1Gc3:2][Gc6:0Gc8:1Gc5:2][Gc4:0Gc15:1Gc4:2][Gc1:0Gc1:1Gc1:2][Gc22:0Gc8:1Gc10:2][Gc9:0Gc4:1Gc1:2][Gc12:0Gc23:1Gc13:2][Gc0:0Gc23:1Gc1:2][Gcnot:0:1Gc12:2][Gc20:0Gc0:1Gc23:2][Gc6:0Gc12:1Gc8:2]
[Gc13:0Gc3:1Gc12:2][Gc16:0Gc17:1Gc11:2][Gc2:0Gc2:1Gc13:2][Gcnot:0:2Gc11:1][Gc16:0Gc9:1Gc20:2][Gc10:0Gc2:1Gc15:2][Gc2:0Gc3:1Gc12:2][Gcnot:0:2Gc13:1][Gcnot:0:2Gc6:1][Gc16:0Gc10:1Gc15:2][Gc22:0Gc5:1Gc7:2][Gcnot:0:2Gc0:1][Gc20:0Gc17:1Gc2:2][Gc12:0Gc8:1Gc13:2][Gc15:0Gc0:1Gc10:2][Gc18:0Gc8:1Gc15:2][Gc2:0Gc0:1Gc0:2][Gcnot:0:1Gc22:2][Gc15:0Gc8:1Gc15:2][Gc23:0Gc21:1Gc20:2][Gc14:0Gc13:1Gc14:2][Gcnot:0:2Gc4:1][Gc8:0Gc16:1Gc11:2][Gcnot:0:2Gc11:1][Gc22:0Gc20:1Gc19:2][Gc10:0Gc2:1Gc4:2][Gc22:0Gc18:1Gc7:2][Gcnot:0:1Gc18:2][Gc7:0Gc18:1Gc18:2][Gc2:0Gc14:1Gc3:2]
[Gcnot:0:2Gc9:1][Gcnot:0:2Gc8:1][Gc0:0Gc5:1Gc9:2][Gc4:0Gc0:1Gc18:2][Gc0:0Gc0:1Gc1:2][Gc9:0Gc7:1Gc22:2][Gc11:0Gc14:1Gc0:2][Gc1:0Gc4:1Gc13:2][Gc16:0Gc10:1Gc6:2][Gcnot:0:1Gc16:2][Gc4:0Gc3:1Gc8:2][Gc11:0Gc3:1Gc8:2][Gc18:0Gc11:1Gc16:2][Gc15:0Gc9:1Gc17:2][Gc15:0Gc13:1Gc2:2][Gc3:0Gc21:1Gc1:2][Gc15:0Gc22:1Gc19:2][Gc23:0Gc15:1Gc21:2][Gc22:0Gc0:1Gc7:2][Gc19:0Gc10:1Gc12:2][Gc7:0Gc1:1Gc5:2][Gc1:0Gc5:1Gc23:2][Gcnot:0:1Gc9:2][Gc22:0Gc13:1Gc2:2][Gc8:0Gc22:1Gc23:2][Gc18:0Gc4:1Gc23:2][Gc18:0Gc22:1Gc20:2][Gc8:0Gc16:1Gc20:2][Gc13:0Gc23:1Gc18:2][Gc16:0Gc22:1Gc20:2]


==> anc/experiments/circuits/S2_3Q_B2_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc0:0Gc9:1Gc3:2][Gc0:0Gc10:1Gc0:2]
[Gc12:0Gc9:1Gc6:2][Gc0:0Gc18:1Gc12:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc3:0Gc9:1Gc6:2][Gc22:0Gc12:1Gc1:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc9:0Gc0:1Gc3:2][Gc23:0Gc0:1Gc23:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc6:0Gc3:1Gc0:2][Gc18:0Gc0:1Gc0:2]
[Gc3:0Gc9:1Gc6:2][Gc0:0Gc19:1Gc10:2]
[Gc19:0Gc10:1Gc0:2]
[Gc6:0Gc3:1Gc3:2][Gc10:0Gc18:1Gc18:2]
[Gc12:0Gc9:1Gc3:2][Gc0:0Gc1:1Gc18:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc23:1Gc3:2][Gc23:0Gc0:1Gc23:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc8:0Gc3:1Gc9:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc9:0Gc6:1Gc9:2][Gc12:0Gc1:1Gc10:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc12:0Gc3:1Gc9:2][Gc0:0Gc18:1Gc1:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc6:0Gc6:1Gc9:2][Gc12:0Gc18:1Gc12:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc6:0Gc6:1Gc6:2][Gc10:0Gc18:1Gc10:2]
[Gc12:0Gc10:1Gc6:2][Gc0:0Gc0:1Gc6:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc6:0Gc18:1Gc3:2][Gc0:0Gc0:1Gc19:2]
[Gc12:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc9:0Gc3:1Gc6:2][Gc0:0Gc19:1Gc0:2]
[Gc3:0Gc0:1Gc6:2][Gc0:0Gc0:1Gc18:2]
[Gc9:0Gc6:1Gc6:2][Gc1:0Gc18:1Gc1:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc9:0Gc3:1Gc3:2][Gc0:0Gc23:1Gc23:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc3:0Gc3:1Gc9:2][Gc22:0Gc12:1Gc0:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc10:0Gc9:1Gc9:2][Gc0:0Gc0:1Gc19:2]
[Gc3:0Gc23:1Gc12:2][Gc23:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc22:1Gc3:2][Gc22:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc6:1Gc3:2][Gc12:0Gc6:1Gc10:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc6:1Gc6:2][Gc12:0Gc18:1Gc1:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc19:0Gc6:1Gc6:2]
[Gc1:0Gc3:1Gc6:2][Gc0:0Gc10:1Gc6:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc6:0Gc23:1Gc3:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc1:0Gc9:1Gc1:2][Gcnot:0:2Gc10:1][Gc16:0Gc0:1Gc16:2]
[Gc9:0Gc8:1Gc3:2][Gc23:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc3:0Gc3:1Gc12:2][Gc22:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc1:0Gc3:1Gc9:2][Gc0:0Gc10:1Gc1:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc6:0Gc18:1Gc3:2][Gc18:0Gc0:1Gc0:2]
[Gc9:0Gc9:1Gc0:2][Gcnot:0:2Gc23:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc3:0Gc9:1Gc3:2][Gc0:0Gc10:1Gc10:2]
[Gc9:0Gc0:1Gc6:2][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc6:1Gc6:2][Gc0:0Gc8:1Gc23:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc10:1][Gc10:0Gc0:1Gc10:2]
[Gc6:0Gc3:1Gc9:2][Gc0:0Gc18:1Gc22:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc6:0Gc9:1Gc0:2][Gc1:0Gc6:1Gc0:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc0:1Gc6:2][Gc8:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc6:0Gc3:1Gc6:2][Gc22:0Gc1:1Gc1:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc9:0Gc6:1Gc3:2][Gc18:0Gc10:1Gc0:2]
[Gc3:0Gc3:1Gc9:2][Gc0:0Gc8:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc10:0Gc10:1Gc0:2]
[Gc12:0Gc3:1Gc6:2][Gc0:0Gc1:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc16:2][Gcnot:0:1Gc0:2][Gc16:0Gc16:1Gc0:2]
[Gc9:0Gc3:1Gc3:2][Gc1:0Gc0:1Gc6:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc16:2]
[Gc3:0Gc18:1Gc18:2][Gc18:0Gc0:1Gc0:2]


==> anc/experiments/circuits/S2_3Q_B2_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc0:0Gc8:1Gc3:2][Gc0:0Gc3:1Gc0:2]
[Gc22:0Gc18:1Gc22:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc6:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc6:1][Gc16:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc6:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc6:2][Gc23:0Gc0:1Gc0:2]
[Gc18:0Gc3:1Gc0:2][Gc6:0Gc0:1Gc0:2]
[Gc3:0Gc8:1Gc19:2][Gc0:0Gc3:1Gc6:2]
[Gc8:0Gc8:1Gc0:2][Gc6:0Gc6:1Gc0:2]
[Gc8:0Gc18:1Gc18:2][Gc6:0Gc3:1Gc6:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc18:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc23:2][Gc3:0Gc0:1Gc3:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc3:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc16:0Gc0:1Gc5:2][Gc6:0Gc0:1Gc3:2]
[Gc0:0Gc18:1Gc18:2][Gc0:0Gc3:1Gc6:2]
[Gc18:0Gc8:1Gc8:2][Gc6:0Gc6:1Gc6:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc3:2][Gc23:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc3:0Gc8:1Gc18:2][Gc0:0Gc6:1Gc3:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc23:0Gc23:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc8:0Gc3:1Gc19:2][Gc3:0Gc0:1Gc6:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc6:0Gc0:1Gc23:2][Gc0:0Gc0:1Gc6:2]
[Gc22:0Gc22:1Gc18:2][Gcnot:0:1Gc3:2][Gc12:0Gc5:1Gc0:2][Gc0:0Gc3:1Gc0:2]
[Gc3:0Gc18:1Gc19:2][Gc0:0Gc6:1Gc6:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc23:2][Gc3:0Gc0:1Gc6:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc6:2]
[Gc22:0Gc18:1Gc22:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc3:2]
[Gc22:0Gc22:1Gc19:2][Gcnot:0:1Gc9:2][Gc5:0Gc6:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc23:0Gc0:1Gc23:2][Gc0:0Gc0:1Gc6:2]
[Gc19:0Gc0:1Gc18:2][Gc9:0Gc0:1Gc3:2]
[Gc18:0Gc8:1Gc8:2][Gc6:0Gc3:1Gc3:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc18:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc10:0Gc0:1Gc23:2][Gc0:0Gc0:1Gc6:2]
[Gc8:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc22:0Gc8:1Gc22:2][Gcnot:0:2Gc6:1][Gc16:0Gc0:1Gc5:2][Gc0:0Gc0:1Gc6:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc5:1Gc0:2][Gcnot:0:2Gc3:1][Gc5:0Gc0:1Gc6:2][Gc6:0Gc0:1Gc0:2]
[Gc22:0Gc8:1Gc22:2][Gcnot:0:2Gc6:1][Gc5:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc6:2]
[Gc22:0Gc22:1Gc18:2][Gcnot:0:1Gc6:2][Gc5:0Gc5:1Gc0:2][Gc0:0Gc3:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc23:0Gc23:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc3:2][Gc10:0Gc23:1Gc0:2][Gc6:0Gc0:1Gc0:2]
[Gc18:0Gc8:1Gc8:2][Gc6:0Gc6:1Gc6:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc5:1Gc0:2][Gcnot:0:2Gc6:1][Gc16:0Gc0:1Gc5:2][Gc6:0Gc0:1Gc3:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc6:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc9:1][Gc5:0Gc0:1Gc5:2][Gc6:0Gc0:1Gc6:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc10:1Gc0:2][Gcnot:0:2Gc3:1][Gc16:0Gc0:1Gc5:2][Gc9:0Gc0:1Gc6:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc5:2][Gcnot:0:1Gc3:2][Gc6:0Gc0:1Gc0:2]
[Gc18:0Gc18:1Gc3:2][Gc6:0Gc3:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc0:1][Gc5:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc6:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:2Gc0:1][Gc5:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc3:2]
[Gc0:0Gc18:1Gc18:2][Gc0:0Gc3:1Gc6:2]
[Gc22:0Gc22:1Gc8:2][Gcnot:0:1Gc6:2][Gc16:0Gc5:1Gc0:2][Gc3:0Gc3:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc23:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc5:2][Gc6:0Gc0:1Gc3:2]
[Gc8:0Gc18:1Gc8:2][Gc6:0Gc3:1Gc3:2]
[Gc18:0Gc3:1Gc18:2][Gc6:0Gc0:1Gc6:2]


==> anc/experiments/circuits/S2_3Q_B3_circuits_complete.txt <==
# Complete DRB circuits
[Gc12:0Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc6:2][Gc20:0Gc9:1Gc0:2][Gc3:0Gc6:1Gc12:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc16:0Gc3:1Gc8:2][Gc0:0Gc0:1Gc6:2][Gc9:0Gc3:1Gc9:2][Gc7:0Gc0:1Gc7:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc9:1][Gc8:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc6:2][Gc3:0Gc6:1Gc6:2][Gc4:0Gc4:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc22:0Gc16:1Gc22:2][Gcnot:0:2Gc3:1][Gc19:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc9:2][Gc3:0Gc7:1Gc6:2][Gc22:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc8:0Gc12:1Gc3:2][Gc6:0Gc9:1Gc0:2][Gc9:0Gc6:1Gc3:2][Gc7:0Gc12:1Gc0:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc7:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc9:2][Gc9:0Gc9:1Gc4:2][Gc22:0Gc20:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc22:0Gc3:1Gc22:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc3:2][Gc10:0Gc19:1Gc1:2][Gcnot:0:1Gc20:2][Gc1:0Gc2:1Gc16:2][Gcnot:0:2Gc6:1][Gc17:0Gc15:1Gc7:2][Gc3:0Gc9:1Gc3:2][Gc12:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc6:2][Gc13:0Gc7:1Gc9:2][Gc2:0Gc13:1Gc21:2][Gc15:0Gc11:1Gc0:2][Gc17:0Gc14:1Gc10:2][Gcnot:0:1Gc17:2][Gc3:0Gc3:1Gc4:2][Gc0:0Gc20:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc9:0Gc0:1Gc20:2][Gc18:0Gc4:1Gc13:2][Gc22:0Gc16:1Gc9:2][Gc8:0Gc9:1Gc12:2][Gc3:0Gc13:1Gc3:2][Gc7:0Gc6:1Gc9:2][Gc9:0Gc3:1Gc3:2][Gc8:0Gc0:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc0:0Gc8:1Gc0:2][Gc0:0Gc6:1Gc0:2][Gcnot:0:1Gc8:2][Gcnot:0:2Gc7:1][Gc4:0Gc3:1Gc7:2][Gc13:0Gc16:1Gc19:2][Gcnot:0:2Gc8:1][Gc3:0Gc9:1Gc3:2][Gc12:0Gc12:1Gc4:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc22:0Gc22:1Gc0:2][Gcnot:0:1Gc0:2][Gc19:0Gc8:1Gc0:2][Gc6:0Gc9:1Gc0:2][Gcnot:0:2Gc19:1][Gc2:0Gc12:1Gc11:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc15:1][Gc15:0Gc8:1Gc21:2][Gc3:0Gc9:1Gc3:2][Gcnot:0:1Gc4:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc19:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc9:2][Gc18:0Gc20:1Gc20:2][Gcnot:0:1Gc5:2][Gc11:0Gc8:1Gc15:2][Gc0:0Gc15:1Gc13:2][Gcnot:0:1Gc16:2][Gc9:0Gc20:1Gc6:2][Gc8:0Gc0:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc6:0Gc0:1Gc20:2][Gc0:0Gc0:1Gc9:2][Gc8:0Gc19:1Gc10:2][Gc5:0Gc5:1Gc12:2][Gc22:0Gc20:1Gc3:2][Gcnot:0:2Gc23:1][Gc17:0Gc4:1Gc9:2][Gc9:0Gc9:1Gc4:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc3:0Gc8:1Gc8:2][Gc0:0Gc3:1Gc6:2][Gc20:0Gc13:1Gc15:2][Gc14:0Gc2:1Gc12:2][Gc3:0Gc0:1Gc17:2][Gc14:0Gc3:1Gc5:2][Gc12:0Gc20:1Gc7:2][Gc9:0Gc9:1Gc13:2][Gc19:0Gc12:1Gc2:2][Gc8:0Gc16:1Gc16:2][Gc9:0Gc7:1Gc6:2][Gc5:0Gc16:1Gc15:2][Gc3:0Gc6:1Gc7:2][Gc7:0Gc7:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc8:2][Gc6:0Gc0:1Gc9:2][Gcnot:0:1Gc6:2][Gcnot:0:1Gc6:2][Gc12:0Gc7:1Gc21:2][Gc15:0Gc21:1Gc22:2][Gc8:0Gc16:1Gc7:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc14:2][Gc14:0Gc9:1Gc1:2][Gc6:0Gc4:1Gc12:2][Gc6:0Gc0:1Gc3:2][Gcnot:0:1Gc4:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc9:2][Gc20:0Gc2:1Gc20:2][Gc22:0Gc7:1Gc19:2][Gc20:0Gc9:1Gc2:2][Gcnot:0:1Gc11:2][Gc12:0Gc9:1Gc23:2][Gcnot:0:1Gc10:2][Gc23:0Gc15:1Gc5:2][Gc10:0Gc5:1Gc23:2][Gc5:0Gc17:1Gc5:2][Gc18:0Gc19:1Gc16:2][Gc6:0Gc0:1Gc6:2][Gc20:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc7:1][Gc7:0Gc0:1Gc7:2]
[Gc22:0Gc12:1Gc22:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:2Gc9:1][Gcnot:0:1Gc10:2][Gc22:0Gc2:1Gc12:2][Gcnot:0:2Gc4:1][Gc13:0Gc1:1Gc5:2][Gc20:0Gc13:1Gc18:2][Gcnot:0:2Gc19:1][Gc17:0Gc8:1Gc12:2][Gc10:0Gc10:1Gc11:2][Gc17:0Gc20:1Gc10:2][Gc6:0Gc3:1Gc6:2][Gc12:0Gc12:1Gc0:2]
[Gc0:0Gc0:1Gc16:2][Gc0:0Gc0:1Gc3:2][Gcnot:0:2Gc18:1][Gc6:0Gc13:1Gc18:2][Gc13:0Gc4:1Gc10:2][Gc23:0Gc11:1Gc2:2][Gc22:0Gc15:1Gc12:2][Gc11:0Gc8:1Gc18:2][Gcnot:0:1Gc0:2][Gc6:0Gc23:1Gc4:2][Gc8:0Gc17:1Gc1:2][Gc16:0Gc4:1Gc17:2][Gc6:0Gc3:1Gc9:2][Gc0:0Gc0:1Gc7:2]
[Gc22:0Gc12:1Gc22:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc9:1Gc1:2][Gc20:0Gc18:1Gc21:2][Gc2:0Gc7:1Gc23:2][Gc8:0Gc5:1Gc10:2][Gc17:0Gc7:1Gc12:2][Gc19:0Gc20:1Gc21:2][Gc19:0Gc8:1Gc12:2][Gc21:0Gc2:1Gc5:2][Gc6:0Gc22:1Gc11:2][Gc15:0Gc1:1Gc17:2][Gc3:0Gc6:1Gc9:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc0:0Gc16:1Gc16:2][Gc0:0Gc3:1Gc0:2][Gcnot:0:1Gc10:2][Gc17:0Gc2:1Gc15:2][Gc12:0Gc9:1Gc13:2][Gc16:0Gc2:1Gc9:2][Gcnot:0:2Gc19:1][Gc15:0Gc8:1Gc21:2][Gcnot:0:1Gc6:2][Gc23:0Gc3:1Gc19:2][Gcnot:0:2Gc6:1][Gc12:0Gc5:1Gc22:2][Gc6:0Gc3:1Gc9:2][Gc12:0Gc0:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc9:0Gc0:1Gc3:2][Gc17:0Gc9:1Gc6:2][Gc6:0Gc8:1Gc4:2][Gc11:0Gc10:1Gc18:2][Gc22:0Gc11:1Gc11:2][Gc14:0Gc14:1Gc14:2][Gc9:0Gc12:1Gc7:2][Gc10:0Gc20:1Gc18:2][Gc1:0Gc16:1Gc4:2][Gcnot:0:2Gc9:1][Gc1:0Gc23:1Gc21:2][Gc14:0Gc2:1Gc17:2][Gc9:0Gc12:1Gc10:2][Gc19:0Gc11:1Gc7:2][Gc1:0Gc10:1Gc14:2][Gc15:0Gc18:1Gc2:2][Gc9:0Gc4:1Gc6:2][Gc4:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc7:0Gc9:1Gc0:2][Gcnot:0:1Gc9:2][Gc2:0Gc12:1Gc17:2][Gc7:0Gc0:1Gc23:2][Gc6:0Gc8:1Gc12:2][Gc23:0Gc15:1Gc10:2][Gc19:0Gc22:1Gc4:2][Gcnot:0:1Gc13:2][Gc19:0Gc0:1Gc12:2][Gc2:0Gc5:1Gc12:2][Gc7:0Gc5:1Gc4:2][Gc14:0Gc9:1Gc15:2][Gc4:0Gc14:1Gc7:2][Gc23:0Gc7:1Gc22:2][Gc6:0Gc0:1Gc3:2][Gc13:0Gc8:1Gc14:2][Gc6:0Gc3:1Gc9:2][Gc4:0Gc12:1Gc4:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc3:0Gc9:1Gc0:2][Gc0:0Gc18:1Gc13:2][Gc2:0Gc4:1Gc18:2][Gcnot:0:2Gc20:1][Gc8:0Gc1:1Gc6:2][Gc2:0Gc20:1Gc6:2][Gc15:0Gc9:1Gc6:2][Gc19:0Gc21:1Gc21:2][Gc20:0Gc6:1Gc22:2][Gc5:0Gc12:1Gc13:2][Gc13:0Gc15:1Gc17:2][Gc17:0Gc10:1Gc23:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc17:2][Gc9:0Gc17:1Gc4:2][Gcnot:0:1Gc15:2][Gc9:0Gc6:1Gc3:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc7:1][Gc7:0Gc0:1Gc7:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc6:0Gc0:1Gc20:2][Gc9:0Gc20:1Gc11:2][Gc8:0Gc10:1Gc23:2][Gc11:0Gc4:1Gc3:2][Gc2:0Gc13:1Gc10:2][Gcnot:0:2Gc11:1][Gc15:0Gc20:1Gc1:2][Gc19:0Gc6:1Gc12:2][Gc0:0Gc2:1Gc7:2][Gc14:0Gc19:1Gc9:2][Gc9:0Gc3:1Gc11:2][Gc17:0Gc2:1Gc10:2][Gc13:0Gc14:1Gc15:2][Gc3:0Gc22:1Gc1:2][Gc13:0Gc5:1Gc18:2][Gc0:0Gc9:1Gc23:2][Gc9:0Gc0:1Gc6:2][Gc12:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc8:0Gc8:1Gc3:2][Gc6:0Gc3:1Gc0:2][Gc16:0Gc2:1Gc2:2][Gc9:0Gc19:1Gc17:2][Gc14:0Gc21:1Gc19:2][Gc5:0Gc22:1Gc16:2][Gc14:0Gc7:1Gc9:2][Gc18:0Gc11:1Gc7:2][Gcnot:0:2Gc15:1][Gc11:0Gc22:1Gc17:2][Gc4:0Gc3:1Gc0:2][Gc5:0Gc6:1Gc1:2][Gc4:0Gc2:1Gc0:2][Gc11:0Gc16:1Gc14:2][Gc23:0Gc12:1Gc8:2][Gc15:0Gc13:1Gc21:2][Gc20:0Gc16:1Gc19:2][Gc9:0Gc3:1Gc9:2][Gc0:0Gc12:1Gc12:2]
[Gc22:0Gc8:1Gc22:2][Gcnot:0:2Gc6:1][Gc8:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc0:2][Gcnot:0:2Gc6:1][Gc15:0Gc22:1Gc17:2][Gc17:0Gc15:1Gc15:2][Gc6:0Gc9:1Gc1:2][Gc16:0Gc3:1Gc3:2][Gc11:0Gc23:1Gc1:2][Gc21:0Gc15:1Gc11:2][Gc20:0Gc9:1Gc17:2][Gc11:0Gc22:1Gc16:2][Gcnot:0:1Gc7:2][Gc3:0Gc8:1Gc5:2][Gc1:0Gc11:1Gc2:2][Gc20:0Gc3:1Gc7:2][Gc20:0Gc9:1Gc15:2][Gcnot:0:2Gc10:1][Gc9:0Gc12:1Gc9:2][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc7:0Gc0:1Gc20:2][Gc3:0Gc0:1Gc0:2][Gc12:0Gc21:1Gc11:2][Gc17:0Gc9:1Gc19:2][Gc14:0Gc8:1Gc3:2][Gc13:0Gc16:1Gc10:2][Gc7:0Gc2:1Gc20:2][Gc3:0Gc17:1Gc3:2][Gcnot:0:1Gc10:2][Gc2:0Gc12:1Gc0:2][Gcnot:0:1Gc5:2][Gc1:0Gc19:1Gc8:2][Gc13:0Gc17:1Gc14:2][Gc18:0Gc6:1Gc23:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc18:1][Gc5:0Gc6:1Gc8:2][Gc3:0Gc9:1Gc12:2][Gc20:0Gc20:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc6:2][Gc7:0Gc12:1Gc0:2][Gc3:0Gc0:1Gc0:2][Gc17:0Gc8:1Gc10:2][Gc11:0Gc4:1Gc11:2][Gc0:0Gc8:1Gc5:2][Gc23:0Gc23:1Gc18:2][Gcnot:0:1Gc18:2][Gc17:0Gc22:1Gc14:2][Gcnot:0:1Gc1:2][Gc19:0Gc11:1Gc16:2][Gc18:0Gc11:1Gc4:2][Gc4:0Gc6:1Gc6:2][Gcnot:0:2Gc11:1][Gc9:0Gc20:1Gc4:2][Gc17:0Gc19:1Gc1:2][Gc8:0Gc18:1Gc18:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc14:1][Gc15:0Gc10:1Gc21:2][Gcnot:0:2Gc9:1][Gc4:0Gc8:1Gc4:2][Gc15:0Gc2:1Gc11:2][Gc6:0Gc4:1Gc3:2][Gc22:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc3:2][Gc20:0Gc23:1Gc1:2][Gc20:0Gc22:1Gc2:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc22:1][Gc21:0Gc6:1Gc2:2][Gc21:0Gc3:1Gc1:2][Gc10:0Gc1:1Gc12:2][Gc11:0Gc15:1Gc14:2][Gc22:0Gc10:1Gc5:2][Gc21:0Gc1:1Gc13:2][Gc19:0Gc6:1Gc5:2][Gc10:0Gc18:1Gc14:2][Gcnot:0:2Gc23:1][Gc18:0Gc11:1Gc7:2][Gcnot:0:2Gc3:1][Gc13:0Gc13:1Gc13:2][Gc14:0Gc12:1Gc17:2][Gc12:0Gc13:1Gc12:2][Gcnot:0:2Gc19:1][Gc17:0Gc15:1Gc14:2][Gc9:0Gc9:1Gc9:2][Gc12:0Gc0:1Gc7:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc3:2][Gc3:0Gc0:1Gc0:2][Gc1:0Gc20:1Gc1:2][Gc11:0Gc2:1Gc22:2][Gc16:0Gc3:1Gc5:2][Gc7:0Gc3:1Gc22:2][Gcnot:0:2Gc5:1][Gc16:0Gc9:1Gc0:2][Gc15:0Gc10:1Gc6:2][Gc14:0Gc2:1Gc17:2][Gc15:0Gc16:1Gc16:2][Gc22:0Gc23:1Gc17:2][Gc3:0Gc18:1Gc22:2][Gc9:0Gc18:1Gc7:2][Gc22:0Gc5:1Gc15:2][Gc2:0Gc23:1Gc14:2][Gc4:0Gc19:1Gc20:2][Gc5:0Gc19:1Gc2:2][Gcnot:0:1Gc4:2][Gc22:0Gc6:1Gc21:2][Gc20:0Gc22:1Gc8:2][Gc16:0Gc21:1Gc13:2][Gc9:0Gc3:1Gc3:2][Gc4:0Gc7:1Gc0:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc6:2][Gc18:0Gc5:1Gc21:2][Gc21:0Gc16:1Gc5:2][Gc1:0Gc18:1Gc18:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc10:1][Gc23:0Gc0:1Gc2:2][Gcnot:0:2Gc18:1][Gc21:0Gc21:1Gc18:2][Gc13:0Gc15:1Gc23:2][Gc12:0Gc6:1Gc1:2][Gc12:0Gc13:1Gc15:2][Gc17:0Gc11:1Gc20:2][Gc1:0Gc2:1Gc12:2][Gcnot:0:1Gc13:2][Gc13:0Gc0:1Gc6:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc10:2][Gc19:0Gc20:1Gc7:2][Gc3:0Gc12:1Gc9:2][Gc4:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc7:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc6:2][Gc0:0Gc2:1Gc22:2][Gc6:0Gc18:1Gc2:2][Gc16:0Gc9:1Gc9:2][Gc17:0Gc13:1Gc6:2][Gc12:0Gc18:1Gc19:2][Gc22:0Gc4:1Gc17:2][Gc10:0Gc14:1Gc10:2][Gc20:0Gc9:1Gc23:2][Gc6:0Gc0:1Gc7:2][Gc21:0Gc19:1Gc1:2][Gc20:0Gc16:1Gc5:2][Gc8:0Gc16:1Gc4:2][Gcnot:0:2Gc22:1][Gc20:0Gc1:1Gc1:2][Gcnot:0:2Gc10:1][Gc4:0Gc19:1Gc2:2][Gc22:0Gc10:1Gc16:2][Gc6:0Gc6:1Gc2:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc13:2][Gc3:0Gc6:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc22:0Gc8:1Gc22:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc0:2][Gc0:0Gc0:1Gc6:2][Gc2:0Gc3:1Gc8:2][Gc23:0Gc3:1Gc4:2][Gcnot:0:1Gc22:2][Gc17:0Gc17:1Gc22:2][Gc18:0Gc7:1Gc15:2][Gcnot:0:2Gc17:1][Gc5:0Gc18:1Gc21:2][Gc23:0Gc13:1Gc7:2][Gc16:0Gc23:1Gc19:2][Gcnot:0:2Gc23:1][Gc5:0Gc3:1Gc18:2][Gc1:0Gc14:1Gc21:2][Gc21:0Gc14:1Gc22:2][Gcnot:0:2Gc18:1][Gc4:0Gc15:1Gc5:2][Gc20:0Gc6:1Gc5:2][Gc16:0Gc9:1Gc14:2][Gc21:0Gc20:1Gc10:2][Gc2:0Gc17:1Gc9:2][Gcnot:0:1Gc20:2][Gc9:0Gc0:1Gc6:2][Gc12:0Gc0:1Gc22:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc6:0Gc0:1Gc9:2][Gc1:0Gc7:1Gc5:2][Gcnot:0:2Gc12:1][Gc10:0Gc23:1Gc22:2][Gcnot:0:1Gc22:2][Gc17:0Gc17:1Gc0:2][Gcnot:0:2Gc20:1][Gc18:0Gc10:1Gc3:2][Gc19:0Gc11:1Gc15:2][Gcnot:0:2Gc10:1][Gc4:0Gc6:1Gc13:2][Gcnot:0:2Gc15:1][Gc23:0Gc6:1Gc22:2][Gc8:0Gc20:1Gc8:2][Gc22:0Gc15:1Gc13:2][Gcnot:0:1Gc13:2][Gc22:0Gc4:1Gc14:2][Gc13:0Gc6:1Gc0:2][Gcnot:0:1Gc9:2][Gc11:0Gc18:1Gc17:2][Gc20:0Gc17:1Gc1:2][Gc8:0Gc6:1Gc3:2][Gc0:0Gc8:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc9:2][Gc7:0Gc12:1Gc0:2][Gc0:0Gc3:1Gc0:2][Gc21:0Gc10:1Gc3:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc3:2][Gc21:0Gc10:1Gc13:2][Gc2:0Gc9:1Gc6:2][Gcnot:0:2Gc7:1][Gc8:0Gc2:1Gc21:2][Gc16:0Gc14:1Gc16:2][Gc1:0Gc12:1Gc13:2][Gc20:0Gc0:1Gc17:2][Gc9:0Gc8:1Gc8:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc8:1][Gc17:0Gc6:1Gc17:2][Gcnot:0:1Gc18:2][Gc2:0Gc12:1Gc8:2][Gc6:0Gc22:1Gc11:2][Gc10:0Gc14:1Gc15:2][Gc8:0Gc19:1Gc19:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc18:2][Gc16:0Gc9:1Gc13:2][Gc4:0Gc2:1Gc2:2][Gc15:0Gc12:1Gc22:2][Gc14:0Gc9:1Gc10:2][Gc8:0Gc6:1Gc3:2][Gc0:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc7:1][Gc7:0Gc0:1Gc7:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc3:2][Gcnot:0:1Gc11:2][Gcnot:0:1Gc4:2][Gc12:0Gc17:1Gc17:2][Gc10:0Gc20:1Gc10:2][Gc18:0Gc16:1Gc17:2][Gc14:0Gc3:1Gc12:2][Gc8:0Gc3:1Gc16:2][Gc20:0Gc12:1Gc12:2][Gc23:0Gc0:1Gc16:2][Gcnot:0:2Gc3:1][Gc22:0Gc16:1Gc16:2][Gc6:0Gc7:1Gc11:2][Gcnot:0:2Gc0:1][Gc1:0Gc15:1Gc3:2][Gc13:0Gc21:1Gc23:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc15:1][Gc8:0Gc7:1Gc13:2][Gc12:0Gc22:1Gc21:2][Gcnot:0:1Gc6:2][Gc6:0Gc6:1Gc8:2][Gc4:0Gc11:1Gc7:2][Gc2:0Gc2:1Gc4:2][Gc14:0Gc12:1Gc14:2][Gcnot:0:2Gc18:1][Gc3:0Gc9:1Gc9:2][Gc0:0Gc22:1Gc0:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc22:0Gc12:1Gc22:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc8:2][Gc6:0Gc0:1Gc9:2][Gc23:0Gc4:1Gc9:2][Gc16:0Gc18:1Gc6:2][Gc10:0Gc16:1Gc6:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc18:1][Gc23:0Gc3:1Gc13:2][Gc2:0Gc4:1Gc11:2][Gcnot:0:2Gc22:1][Gc9:0Gc8:1Gc1:2][Gc12:0Gc17:1Gc2:2][Gc23:0Gc13:1Gc8:2][Gc0:0Gc19:1Gc21:2][Gc10:0Gc18:1Gc1:2][Gc12:0Gc0:1Gc3:2][Gc9:0Gc16:1Gc17:2][Gc23:0Gc10:1Gc20:2][Gc23:0Gc18:1Gc3:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc18:2][Gc4:0Gc13:1Gc2:2][Gc3:0Gc20:1Gc4:2][Gc10:0Gc3:1Gc12:2][Gc3:0Gc16:1Gc2:2][Gc17:0Gc8:1Gc2:2][Gc22:0Gc15:1Gc20:2][Gc3:0Gc6:1Gc3:2][Gc4:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc22:0Gc0:1Gc22:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc6:2][Gc10:0Gc5:1Gc14:2][Gc15:0Gc1:1Gc12:2][Gc8:0Gc21:1Gc23:2][Gc22:0Gc14:1Gc9:2][Gc11:0Gc2:1Gc23:2][Gcnot:0:2Gc16:1][Gc0:0Gc2:1Gc16:2][Gc9:0Gc6:1Gc21:2][Gc10:0Gc19:1Gc12:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc12:2][Gc2:0Gc7:1Gc19:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc1:1][Gc22:0Gc21:1Gc19:2][Gc13:0Gc3:1Gc1:2][Gcnot:0:1Gc17:2][Gc9:0Gc15:1Gc14:2][Gc15:0Gc20:1Gc3:2][Gc11:0Gc6:1Gc9:2][Gc12:0Gc16:1Gc23:2][Gc7:0Gc13:1Gc21:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc23:1][Gc20:0Gc13:1Gc21:2][Gc4:0Gc6:1Gc3:2][Gc0:0Gc12:1Gc7:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc22:0Gc22:1Gc8:2][Gcnot:0:1Gc6:2][Gc12:0Gc8:1Gc0:2][Gc9:0Gc9:1Gc0:2][Gcnot:0:1Gc9:2][Gc8:0Gc1:1Gc17:2][Gcnot:0:1Gc20:2][Gc15:0Gc15:1Gc1:2][Gc16:0Gc20:1Gc11:2][Gc4:0Gc16:1Gc12:2][Gc15:0Gc18:1Gc12:2][Gc12:0Gc0:1Gc21:2][Gc12:0Gc7:1Gc12:2][Gc4:0Gc10:1Gc16:2][Gc7:0Gc2:1Gc16:2][Gc1:0Gc14:1Gc20:2][Gcnot:0:2Gc3:1][Gc2:0Gc13:1Gc5:2][Gc15:0Gc2:1Gc21:2][Gc23:0Gc0:1Gc13:2][Gcnot:0:2Gc10:1][Gc10:0Gc19:1Gc10:2][Gc20:0Gc22:1Gc5:2][Gc8:0Gc23:1Gc2:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc13:1][Gc13:0Gc19:1Gc3:2][Gc10:0Gc15:1Gc23:2][Gc20:0Gc2:1Gc17:2][Gc6:0Gc6:1Gc9:2][Gc12:0Gc16:1Gc0:2]
[Gc22:0Gc0:1Gc22:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc8:2][Gc6:0Gc0:1Gc0:2][Gc17:0Gc6:1Gc19:2][Gcnot:0:1Gc19:2][Gc12:0Gc18:1Gc11:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc1:1][Gc1:0Gc10:1Gc17:2][Gcnot:0:1Gc19:2][Gc9:0Gc14:1Gc1:2][Gc18:0Gc14:1Gc10:2][Gc10:0Gc22:1Gc2:2][Gc10:0Gc19:1Gc23:2][Gc21:0Gc3:1Gc0:2][Gc18:0Gc12:1Gc19:2][Gc11:0Gc8:1Gc19:2][Gcnot:0:2Gc11:1][Gc17:0Gc6:1Gc18:2][Gc16:0Gc18:1Gc0:2][Gc19:0Gc0:1Gc13:2][Gc9:0Gc4:1Gc9:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc8:2][Gc12:0Gc22:1Gc19:2][Gc1:0Gc5:1Gc21:2][Gc22:0Gc15:1Gc14:2][Gcnot:0:1Gc7:2][Gc6:0Gc6:1Gc9:2][Gc0:0Gc20:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc22:0Gc22:1Gc12:2][Gcnot:0:1Gc9:2][Gc8:0Gc0:1Gc0:2][Gc3:0Gc9:1Gc0:2][Gc17:0Gc10:1Gc15:2][Gc17:0Gc12:1Gc14:2][Gc3:0Gc12:1Gc5:2][Gc4:0Gc0:1Gc19:2][Gc2:0Gc23:1Gc16:2][Gc7:0Gc6:1Gc16:2][Gc6:0Gc10:1Gc2:2][Gc2:0Gc0:1Gc6:2][Gc17:0Gc22:1Gc12:2][Gcnot:0:2Gc15:1][Gc6:0Gc22:1Gc9:2][Gc15:0Gc6:1Gc19:2][Gc8:0Gc20:1Gc20:2][Gc23:0Gc13:1Gc13:2][Gc6:0Gc18:1Gc23:2][Gc3:0Gc6:1Gc11:2][Gcnot:0:1Gc15:2][Gc23:0Gc20:1Gc7:2][Gc7:0Gc2:1Gc3:2][Gc22:0Gc17:1Gc22:2][Gc19:0Gc15:1Gc7:2][Gc21:0Gc21:1Gc18:2][Gc1:0Gc18:1Gc16:2][Gc19:0Gc14:1Gc12:2][Gc5:0Gc22:1Gc22:2][Gc9:0Gc3:1Gc6:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc9:2][Gc7:0Gc20:1Gc0:2][Gc6:0Gc3:1Gc0:2][Gcnot:0:2Gc3:1][Gc18:0Gc9:1Gc2:2][Gcnot:0:1Gc10:2][Gc4:0Gc22:1Gc14:2][Gcnot:0:1Gc20:2][Gc1:0Gc23:1Gc11:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc2:1][Gc23:0Gc11:1Gc13:2][Gc11:0Gc21:1Gc10:2][Gcnot:0:1Gc11:2][Gc4:0Gc20:1Gc22:2][Gc17:0Gc7:1Gc23:2][Gc4:0Gc6:1Gc20:2][Gc16:0Gc11:1Gc5:2][Gcnot:0:2Gc10:1][Gc19:0Gc12:1Gc16:2][Gc8:0Gc5:1Gc18:2][Gcnot:0:2Gc10:1][Gc12:0Gc8:1Gc8:2][Gc14:0Gc5:1Gc19:2][Gc2:0Gc21:1Gc5:2][Gc20:0Gc21:1Gc7:2][Gc10:0Gc5:1Gc16:2][Gc22:0Gc9:1Gc0:2][Gc10:0Gc6:1Gc11:2][Gc12:0Gc11:1Gc2:2][Gcnot:0:2Gc9:1][Gc5:0Gc6:1Gc18:2][Gcnot:0:2Gc19:1][Gc6:0Gc3:1Gc9:2][Gc12:0Gc8:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc3:1][Gc19:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc9:2][Gc17:0Gc13:1Gc5:2][Gc16:0Gc16:1Gc4:2][Gc14:0Gc12:1Gc15:2][Gc8:0Gc12:1Gc16:2][Gcnot:0:2Gc1:1][Gc11:0Gc5:1Gc19:2][Gc17:0Gc16:1Gc12:2][Gc15:0Gc4:1Gc23:2][Gc15:0Gc2:1Gc23:2][Gc13:0Gc15:1Gc2:2][Gcnot:0:1Gc14:2][Gc13:0Gc22:1Gc2:2][Gc13:0Gc13:1Gc22:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc20:1][Gc18:0Gc3:1Gc20:2][Gc14:0Gc23:1Gc23:2][Gc6:0Gc20:1Gc19:2][Gc15:0Gc16:1Gc2:2][Gcnot:0:1Gc18:2][Gc2:0Gc10:1Gc9:2][Gcnot:0:1Gc0:2][Gc0:0Gc20:1Gc13:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc14:2][Gc8:0Gc0:1Gc2:2][Gc11:0Gc14:1Gc15:2][Gc0:0Gc1:1Gc10:2][Gc0:0Gc10:1Gc20:2][Gc13:0Gc4:1Gc16:2][Gc3:0Gc6:1Gc9:2][Gc4:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc12:0Gc8:1Gc8:2][Gc9:0Gc6:1Gc6:2][Gcnot:0:1Gc5:2][Gcnot:0:2Gc1:1][Gc7:0Gc22:1Gc3:2][Gcnot:0:1Gc22:2][Gc5:0Gc17:1Gc3:2][Gc7:0Gc16:1Gc21:2][Gc19:0Gc3:1Gc23:2][Gcnot:0:2Gc10:1][Gc20:0Gc17:1Gc5:2][Gcnot:0:1Gc2:2][Gc19:0Gc4:1Gc16:2][Gc12:0Gc19:1Gc0:2][Gc22:0Gc9:1Gc7:2][Gc10:0Gc0:1Gc0:2][Gcnot:0:2Gc6:1][Gc20:0Gc3:1Gc23:2][Gc20:0Gc21:1Gc20:2][Gc15:0Gc15:1Gc3:2][Gc17:0Gc8:1Gc13:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc21:2][Gc0:0Gc18:1Gc9:2][Gcnot:0:2Gc8:1][Gc10:0Gc19:1Gc15:2][Gc22:0Gc0:1Gc9:2][Gc14:0Gc2:1Gc11:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc21:2][Gc12:0Gc10:1Gc17:2][Gc7:0Gc20:1Gc4:2][Gc6:0Gc0:1Gc6:2][Gc12:0Gc0:1Gc12:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc6:0Gc0:1Gc3:2][Gc11:0Gc22:1Gc1:2][Gc14:0Gc10:1Gc22:2][Gc9:0Gc14:1Gc4:2][Gc10:0Gc16:1Gc14:2][Gc18:0Gc14:1Gc4:2][Gc14:0Gc6:1Gc12:2][Gc7:0Gc2:1Gc10:2][Gc9:0Gc7:1Gc10:2][Gc8:0Gc14:1Gc22:2][Gc6:0Gc6:1Gc10:2][Gc15:0Gc0:1Gc7:2][Gc1:0Gc8:1Gc3:2][Gc15:0Gc11:1Gc12:2][Gc3:0Gc14:1Gc12:2][Gc5:0Gc23:1Gc17:2][Gc18:0Gc16:1Gc2:2][Gc6:0Gc13:1Gc11:2][Gc20:0Gc5:1Gc22:2][Gc1:0Gc16:1Gc18:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc14:2][Gc13:0Gc17:1Gc0:2][Gc3:0Gc16:1Gc5:2][Gcnot:0:1Gc14:2][Gc14:0Gc13:1Gc11:2][Gc20:0Gc10:1Gc12:2][Gc7:0Gc4:1Gc14:2][Gc9:0Gc16:1Gc16:2][Gcnot:0:2Gc6:1][Gc1:0Gc4:1Gc8:2][Gc3:0Gc9:1Gc0:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc6:2][Gc6:0Gc20:1Gc0:2][Gc0:0Gc3:1Gc0:2][Gc0:0Gc21:1Gc23:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc23:2][Gc5:0Gc4:1Gc12:2][Gc18:0Gc7:1Gc10:2][Gc20:0Gc1:1Gc22:2][Gc21:0Gc1:1Gc0:2][Gc11:0Gc16:1Gc18:2][Gc5:0Gc12:1Gc9:2][Gc16:0Gc14:1Gc18:2][Gc11:0Gc2:1Gc10:2][Gc18:0Gc13:1Gc1:2][Gc19:0Gc16:1Gc17:2][Gc0:0Gc8:1Gc9:2][Gc8:0Gc19:1Gc19:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc13:2][Gc15:0Gc9:1Gc14:2][Gcnot:0:2Gc1:1][Gc4:0Gc17:1Gc8:2][Gc7:0Gc4:1Gc21:2][Gc13:0Gc5:1Gc12:2][Gc17:0Gc8:1Gc1:2][Gcnot:0:1Gc6:2][Gc18:0Gc2:1Gc10:2][Gc8:0Gc2:1Gc3:2][Gc15:0Gc7:1Gc2:2][Gcnot:0:1Gc12:2][Gc13:0Gc12:1Gc22:2][Gc23:0Gc12:1Gc22:2][Gc6:0Gc3:1Gc3:2][Gc12:0Gc12:1Gc4:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc0:0Gc8:1Gc12:2][Gc0:0Gc3:1Gc9:2][Gc1:0Gc15:1Gc3:2][Gc7:0Gc4:1Gc3:2][Gc16:0Gc16:1Gc20:2][Gc10:0Gc8:1Gc0:2][Gc19:0Gc21:1Gc3:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc19:2][Gcnot:0:2Gc17:1][Gc12:0Gc17:1Gc12:2][Gc0:0Gc9:1Gc9:2][Gc22:0Gc9:1Gc10:2][Gcnot:0:2Gc13:1][Gc7:0Gc15:1Gc2:2][Gc18:0Gc7:1Gc16:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc5:2][Gc0:0Gc11:1Gc8:2][Gc19:0Gc10:1Gc5:2][Gc23:0Gc16:1Gc22:2][Gcnot:0:2Gc16:1][Gc9:0Gc1:1Gc21:2][Gc20:0Gc4:1Gc9:2][Gc12:0Gc18:1Gc19:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc10:2][Gcnot:0:2Gc3:1][Gc23:0Gc10:1Gc22:2][Gc18:0Gc19:1Gc10:2][Gcnot:0:1Gc12:2][Gc6:0Gc9:1Gc7:2][Gc12:0Gc0:1Gc0:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc3:2][Gc9:0Gc0:1Gc0:2][Gcnot:0:2Gc6:1][Gc14:0Gc6:1Gc14:2][Gc13:0Gc1:1Gc4:2][Gc10:0Gc13:1Gc19:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc17:1][Gc22:0Gc20:1Gc17:2][Gc10:0Gc20:1Gc9:2][Gc9:0Gc11:1Gc12:2][Gc3:0Gc13:1Gc7:2][Gc5:0Gc23:1Gc21:2][Gc18:0Gc0:1Gc11:2][Gc13:0Gc21:1Gc10:2][Gc21:0Gc21:1Gc7:2][Gcnot:0:2Gc14:1][Gc2:0Gc22:1Gc23:2][Gc17:0Gc8:1Gc11:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc2:2][Gc21:0Gc17:1Gc3:2][Gc1:0Gc15:1Gc0:2][Gcnot:0:2Gc3:1][Gc16:0Gc21:1Gc9:2][Gc2:0Gc4:1Gc12:2][Gc13:0Gc5:1Gc6:2][Gc16:0Gc21:1Gc9:2][Gc5:0Gc3:1Gc22:2][Gc0:0Gc22:1Gc6:2][Gc3:0Gc16:1Gc6:2][Gc0:0Gc0:1Gc7:2]


==> anc/experiments/circuits/S2_3Q_B3_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc10:0Gc19:1Gc1:2][Gcnot:0:1Gc20:2][Gc1:0Gc2:1Gc16:2][Gcnot:0:2Gc6:1][Gc17:0Gc15:1Gc7:2]
[Gc13:0Gc7:1Gc9:2][Gc2:0Gc13:1Gc21:2][Gc15:0Gc11:1Gc0:2][Gc17:0Gc14:1Gc10:2][Gcnot:0:1Gc17:2]
[Gc18:0Gc4:1Gc13:2][Gc22:0Gc16:1Gc9:2][Gc8:0Gc9:1Gc12:2][Gc3:0Gc13:1Gc3:2][Gc7:0Gc6:1Gc9:2]
[Gcnot:0:1Gc8:2][Gcnot:0:2Gc7:1][Gc4:0Gc3:1Gc7:2][Gc13:0Gc16:1Gc19:2][Gcnot:0:2Gc8:1]
[Gcnot:0:2Gc19:1][Gc2:0Gc12:1Gc11:2][Gcnot:0:2Gc1:1][Gcnot:0:2Gc15:1][Gc15:0Gc8:1Gc21:2]
[Gc18:0Gc20:1Gc20:2][Gcnot:0:1Gc5:2][Gc11:0Gc8:1Gc15:2][Gc0:0Gc15:1Gc13:2][Gcnot:0:1Gc16:2]
[Gc8:0Gc19:1Gc10:2][Gc5:0Gc5:1Gc12:2][Gc22:0Gc20:1Gc3:2][Gcnot:0:2Gc23:1][Gc17:0Gc4:1Gc9:2]
[Gc20:0Gc13:1Gc15:2][Gc14:0Gc2:1Gc12:2][Gc3:0Gc0:1Gc17:2][Gc14:0Gc3:1Gc5:2][Gc12:0Gc20:1Gc7:2][Gc9:0Gc9:1Gc13:2][Gc19:0Gc12:1Gc2:2][Gc8:0Gc16:1Gc16:2][Gc9:0Gc7:1Gc6:2][Gc5:0Gc16:1Gc15:2]
[Gcnot:0:1Gc6:2][Gcnot:0:1Gc6:2][Gc12:0Gc7:1Gc21:2][Gc15:0Gc21:1Gc22:2][Gc8:0Gc16:1Gc7:2][Gcnot:0:1Gc11:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc14:2][Gc14:0Gc9:1Gc1:2][Gc6:0Gc4:1Gc12:2]
[Gc20:0Gc2:1Gc20:2][Gc22:0Gc7:1Gc19:2][Gc20:0Gc9:1Gc2:2][Gcnot:0:1Gc11:2][Gc12:0Gc9:1Gc23:2][Gcnot:0:1Gc10:2][Gc23:0Gc15:1Gc5:2][Gc10:0Gc5:1Gc23:2][Gc5:0Gc17:1Gc5:2][Gc18:0Gc19:1Gc16:2]
[Gcnot:0:2Gc9:1][Gcnot:0:1Gc10:2][Gc22:0Gc2:1Gc12:2][Gcnot:0:2Gc4:1][Gc13:0Gc1:1Gc5:2][Gc20:0Gc13:1Gc18:2][Gcnot:0:2Gc19:1][Gc17:0Gc8:1Gc12:2][Gc10:0Gc10:1Gc11:2][Gc17:0Gc20:1Gc10:2]
[Gcnot:0:2Gc18:1][Gc6:0Gc13:1Gc18:2][Gc13:0Gc4:1Gc10:2][Gc23:0Gc11:1Gc2:2][Gc22:0Gc15:1Gc12:2][Gc11:0Gc8:1Gc18:2][Gcnot:0:1Gc0:2][Gc6:0Gc23:1Gc4:2][Gc8:0Gc17:1Gc1:2][Gc16:0Gc4:1Gc17:2]
[Gc0:0Gc9:1Gc1:2][Gc20:0Gc18:1Gc21:2][Gc2:0Gc7:1Gc23:2][Gc8:0Gc5:1Gc10:2][Gc17:0Gc7:1Gc12:2][Gc19:0Gc20:1Gc21:2][Gc19:0Gc8:1Gc12:2][Gc21:0Gc2:1Gc5:2][Gc6:0Gc22:1Gc11:2][Gc15:0Gc1:1Gc17:2]
[Gcnot:0:1Gc10:2][Gc17:0Gc2:1Gc15:2][Gc12:0Gc9:1Gc13:2][Gc16:0Gc2:1Gc9:2][Gcnot:0:2Gc19:1][Gc15:0Gc8:1Gc21:2][Gcnot:0:1Gc6:2][Gc23:0Gc3:1Gc19:2][Gcnot:0:2Gc6:1][Gc12:0Gc5:1Gc22:2]
[Gc17:0Gc9:1Gc6:2][Gc6:0Gc8:1Gc4:2][Gc11:0Gc10:1Gc18:2][Gc22:0Gc11:1Gc11:2][Gc14:0Gc14:1Gc14:2][Gc9:0Gc12:1Gc7:2][Gc10:0Gc20:1Gc18:2][Gc1:0Gc16:1Gc4:2][Gcnot:0:2Gc9:1][Gc1:0Gc23:1Gc21:2][Gc14:0Gc2:1Gc17:2][Gc9:0Gc12:1Gc10:2][Gc19:0Gc11:1Gc7:2][Gc1:0Gc10:1Gc14:2][Gc15:0Gc18:1Gc2:2]
[Gcnot:0:1Gc9:2][Gc2:0Gc12:1Gc17:2][Gc7:0Gc0:1Gc23:2][Gc6:0Gc8:1Gc12:2][Gc23:0Gc15:1Gc10:2][Gc19:0Gc22:1Gc4:2][Gcnot:0:1Gc13:2][Gc19:0Gc0:1Gc12:2][Gc2:0Gc5:1Gc12:2][Gc7:0Gc5:1Gc4:2][Gc14:0Gc9:1Gc15:2][Gc4:0Gc14:1Gc7:2][Gc23:0Gc7:1Gc22:2][Gc6:0Gc0:1Gc3:2][Gc13:0Gc8:1Gc14:2]
[Gc0:0Gc18:1Gc13:2][Gc2:0Gc4:1Gc18:2][Gcnot:0:2Gc20:1][Gc8:0Gc1:1Gc6:2][Gc2:0Gc20:1Gc6:2][Gc15:0Gc9:1Gc6:2][Gc19:0Gc21:1Gc21:2][Gc20:0Gc6:1Gc22:2][Gc5:0Gc12:1Gc13:2][Gc13:0Gc15:1Gc17:2][Gc17:0Gc10:1Gc23:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc17:2][Gc9:0Gc17:1Gc4:2][Gcnot:0:1Gc15:2]
[Gc9:0Gc20:1Gc11:2][Gc8:0Gc10:1Gc23:2][Gc11:0Gc4:1Gc3:2][Gc2:0Gc13:1Gc10:2][Gcnot:0:2Gc11:1][Gc15:0Gc20:1Gc1:2][Gc19:0Gc6:1Gc12:2][Gc0:0Gc2:1Gc7:2][Gc14:0Gc19:1Gc9:2][Gc9:0Gc3:1Gc11:2][Gc17:0Gc2:1Gc10:2][Gc13:0Gc14:1Gc15:2][Gc3:0Gc22:1Gc1:2][Gc13:0Gc5:1Gc18:2][Gc0:0Gc9:1Gc23:2]
[Gc16:0Gc2:1Gc2:2][Gc9:0Gc19:1Gc17:2][Gc14:0Gc21:1Gc19:2][Gc5:0Gc22:1Gc16:2][Gc14:0Gc7:1Gc9:2][Gc18:0Gc11:1Gc7:2][Gcnot:0:2Gc15:1][Gc11:0Gc22:1Gc17:2][Gc4:0Gc3:1Gc0:2][Gc5:0Gc6:1Gc1:2][Gc4:0Gc2:1Gc0:2][Gc11:0Gc16:1Gc14:2][Gc23:0Gc12:1Gc8:2][Gc15:0Gc13:1Gc21:2][Gc20:0Gc16:1Gc19:2]
[Gcnot:0:2Gc6:1][Gc15:0Gc22:1Gc17:2][Gc17:0Gc15:1Gc15:2][Gc6:0Gc9:1Gc1:2][Gc16:0Gc3:1Gc3:2][Gc11:0Gc23:1Gc1:2][Gc21:0Gc15:1Gc11:2][Gc20:0Gc9:1Gc17:2][Gc11:0Gc22:1Gc16:2][Gcnot:0:1Gc7:2][Gc3:0Gc8:1Gc5:2][Gc1:0Gc11:1Gc2:2][Gc20:0Gc3:1Gc7:2][Gc20:0Gc9:1Gc15:2][Gcnot:0:2Gc10:1]
[Gc12:0Gc21:1Gc11:2][Gc17:0Gc9:1Gc19:2][Gc14:0Gc8:1Gc3:2][Gc13:0Gc16:1Gc10:2][Gc7:0Gc2:1Gc20:2][Gc3:0Gc17:1Gc3:2][Gcnot:0:1Gc10:2][Gc2:0Gc12:1Gc0:2][Gcnot:0:1Gc5:2][Gc1:0Gc19:1Gc8:2][Gc13:0Gc17:1Gc14:2][Gc18:0Gc6:1Gc23:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc18:1][Gc5:0Gc6:1Gc8:2]
[Gc17:0Gc8:1Gc10:2][Gc11:0Gc4:1Gc11:2][Gc0:0Gc8:1Gc5:2][Gc23:0Gc23:1Gc18:2][Gcnot:0:1Gc18:2][Gc17:0Gc22:1Gc14:2][Gcnot:0:1Gc1:2][Gc19:0Gc11:1Gc16:2][Gc18:0Gc11:1Gc4:2][Gc4:0Gc6:1Gc6:2][Gcnot:0:2Gc11:1][Gc9:0Gc20:1Gc4:2][Gc17:0Gc19:1Gc1:2][Gc8:0Gc18:1Gc18:2][Gcnot:0:2Gc11:1][Gcnot:0:2Gc14:1][Gc15:0Gc10:1Gc21:2][Gcnot:0:2Gc9:1][Gc4:0Gc8:1Gc4:2][Gc15:0Gc2:1Gc11:2]
[Gc20:0Gc23:1Gc1:2][Gc20:0Gc22:1Gc2:2][Gcnot:0:1Gc18:2][Gcnot:0:2Gc22:1][Gc21:0Gc6:1Gc2:2][Gc21:0Gc3:1Gc1:2][Gc10:0Gc1:1Gc12:2][Gc11:0Gc15:1Gc14:2][Gc22:0Gc10:1Gc5:2][Gc21:0Gc1:1Gc13:2][Gc19:0Gc6:1Gc5:2][Gc10:0Gc18:1Gc14:2][Gcnot:0:2Gc23:1][Gc18:0Gc11:1Gc7:2][Gcnot:0:2Gc3:1][Gc13:0Gc13:1Gc13:2][Gc14:0Gc12:1Gc17:2][Gc12:0Gc13:1Gc12:2][Gcnot:0:2Gc19:1][Gc17:0Gc15:1Gc14:2]
[Gc1:0Gc20:1Gc1:2][Gc11:0Gc2:1Gc22:2][Gc16:0Gc3:1Gc5:2][Gc7:0Gc3:1Gc22:2][Gcnot:0:2Gc5:1][Gc16:0Gc9:1Gc0:2][Gc15:0Gc10:1Gc6:2][Gc14:0Gc2:1Gc17:2][Gc15:0Gc16:1Gc16:2][Gc22:0Gc23:1Gc17:2][Gc3:0Gc18:1Gc22:2][Gc9:0Gc18:1Gc7:2][Gc22:0Gc5:1Gc15:2][Gc2:0Gc23:1Gc14:2][Gc4:0Gc19:1Gc20:2][Gc5:0Gc19:1Gc2:2][Gcnot:0:1Gc4:2][Gc22:0Gc6:1Gc21:2][Gc20:0Gc22:1Gc8:2][Gc16:0Gc21:1Gc13:2]
[Gc18:0Gc5:1Gc21:2][Gc21:0Gc16:1Gc5:2][Gc1:0Gc18:1Gc18:2][Gcnot:0:1Gc4:2][Gcnot:0:2Gc10:1][Gc23:0Gc0:1Gc2:2][Gcnot:0:2Gc18:1][Gc21:0Gc21:1Gc18:2][Gc13:0Gc15:1Gc23:2][Gc12:0Gc6:1Gc1:2][Gc12:0Gc13:1Gc15:2][Gc17:0Gc11:1Gc20:2][Gc1:0Gc2:1Gc12:2][Gcnot:0:1Gc13:2][Gc13:0Gc0:1Gc6:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc16:1][Gcnot:0:1Gc17:2][Gcnot:0:1Gc10:2][Gc19:0Gc20:1Gc7:2]
[Gc0:0Gc2:1Gc22:2][Gc6:0Gc18:1Gc2:2][Gc16:0Gc9:1Gc9:2][Gc17:0Gc13:1Gc6:2][Gc12:0Gc18:1Gc19:2][Gc22:0Gc4:1Gc17:2][Gc10:0Gc14:1Gc10:2][Gc20:0Gc9:1Gc23:2][Gc6:0Gc0:1Gc7:2][Gc21:0Gc19:1Gc1:2][Gc20:0Gc16:1Gc5:2][Gc8:0Gc16:1Gc4:2][Gcnot:0:2Gc22:1][Gc20:0Gc1:1Gc1:2][Gcnot:0:2Gc10:1][Gc4:0Gc19:1Gc2:2][Gc22:0Gc10:1Gc16:2][Gc6:0Gc6:1Gc2:2][Gcnot:0:1Gc7:2][Gcnot:0:1Gc13:2]
[Gc2:0Gc3:1Gc8:2][Gc23:0Gc3:1Gc4:2][Gcnot:0:1Gc22:2][Gc17:0Gc17:1Gc22:2][Gc18:0Gc7:1Gc15:2][Gcnot:0:2Gc17:1][Gc5:0Gc18:1Gc21:2][Gc23:0Gc13:1Gc7:2][Gc16:0Gc23:1Gc19:2][Gcnot:0:2Gc23:1][Gc5:0Gc3:1Gc18:2][Gc1:0Gc14:1Gc21:2][Gc21:0Gc14:1Gc22:2][Gcnot:0:2Gc18:1][Gc4:0Gc15:1Gc5:2][Gc20:0Gc6:1Gc5:2][Gc16:0Gc9:1Gc14:2][Gc21:0Gc20:1Gc10:2][Gc2:0Gc17:1Gc9:2][Gcnot:0:1Gc20:2]
[Gc1:0Gc7:1Gc5:2][Gcnot:0:2Gc12:1][Gc10:0Gc23:1Gc22:2][Gcnot:0:1Gc22:2][Gc17:0Gc17:1Gc0:2][Gcnot:0:2Gc20:1][Gc18:0Gc10:1Gc3:2][Gc19:0Gc11:1Gc15:2][Gcnot:0:2Gc10:1][Gc4:0Gc6:1Gc13:2][Gcnot:0:2Gc15:1][Gc23:0Gc6:1Gc22:2][Gc8:0Gc20:1Gc8:2][Gc22:0Gc15:1Gc13:2][Gcnot:0:1Gc13:2][Gc22:0Gc4:1Gc14:2][Gc13:0Gc6:1Gc0:2][Gcnot:0:1Gc9:2][Gc11:0Gc18:1Gc17:2][Gc20:0Gc17:1Gc1:2]
[Gc21:0Gc10:1Gc3:2][Gcnot:0:1Gc10:2][Gcnot:0:1Gc3:2][Gc21:0Gc10:1Gc13:2][Gc2:0Gc9:1Gc6:2][Gcnot:0:2Gc7:1][Gc8:0Gc2:1Gc21:2][Gc16:0Gc14:1Gc16:2][Gc1:0Gc12:1Gc13:2][Gc20:0Gc0:1Gc17:2][Gc9:0Gc8:1Gc8:2][Gcnot:0:1Gc22:2][Gcnot:0:2Gc8:1][Gc17:0Gc6:1Gc17:2][Gcnot:0:1Gc18:2][Gc2:0Gc12:1Gc8:2][Gc6:0Gc22:1Gc11:2][Gc10:0Gc14:1Gc15:2][Gc8:0Gc19:1Gc19:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc18:2][Gc16:0Gc9:1Gc13:2][Gc4:0Gc2:1Gc2:2][Gc15:0Gc12:1Gc22:2][Gc14:0Gc9:1Gc10:2]
[Gcnot:0:1Gc11:2][Gcnot:0:1Gc4:2][Gc12:0Gc17:1Gc17:2][Gc10:0Gc20:1Gc10:2][Gc18:0Gc16:1Gc17:2][Gc14:0Gc3:1Gc12:2][Gc8:0Gc3:1Gc16:2][Gc20:0Gc12:1Gc12:2][Gc23:0Gc0:1Gc16:2][Gcnot:0:2Gc3:1][Gc22:0Gc16:1Gc16:2][Gc6:0Gc7:1Gc11:2][Gcnot:0:2Gc0:1][Gc1:0Gc15:1Gc3:2][Gc13:0Gc21:1Gc23:2][Gcnot:0:1Gc14:2][Gcnot:0:2Gc15:1][Gc8:0Gc7:1Gc13:2][Gc12:0Gc22:1Gc21:2][Gcnot:0:1Gc6:2][Gc6:0Gc6:1Gc8:2][Gc4:0Gc11:1Gc7:2][Gc2:0Gc2:1Gc4:2][Gc14:0Gc12:1Gc14:2][Gcnot:0:2Gc18:1]
[Gc23:0Gc4:1Gc9:2][Gc16:0Gc18:1Gc6:2][Gc10:0Gc16:1Gc6:2][Gcnot:0:1Gc19:2][Gcnot:0:2Gc18:1][Gc23:0Gc3:1Gc13:2][Gc2:0Gc4:1Gc11:2][Gcnot:0:2Gc22:1][Gc9:0Gc8:1Gc1:2][Gc12:0Gc17:1Gc2:2][Gc23:0Gc13:1Gc8:2][Gc0:0Gc19:1Gc21:2][Gc10:0Gc18:1Gc1:2][Gc12:0Gc0:1Gc3:2][Gc9:0Gc16:1Gc17:2][Gc23:0Gc10:1Gc20:2][Gc23:0Gc18:1Gc3:2][Gcnot:0:2Gc11:1][Gcnot:0:1Gc18:2][Gc4:0Gc13:1Gc2:2][Gc3:0Gc20:1Gc4:2][Gc10:0Gc3:1Gc12:2][Gc3:0Gc16:1Gc2:2][Gc17:0Gc8:1Gc2:2][Gc22:0Gc15:1Gc20:2]
[Gc10:0Gc5:1Gc14:2][Gc15:0Gc1:1Gc12:2][Gc8:0Gc21:1Gc23:2][Gc22:0Gc14:1Gc9:2][Gc11:0Gc2:1Gc23:2][Gcnot:0:2Gc16:1][Gc0:0Gc2:1Gc16:2][Gc9:0Gc6:1Gc21:2][Gc10:0Gc19:1Gc12:2][Gcnot:0:1Gc19:2][Gcnot:0:1Gc12:2][Gc2:0Gc7:1Gc19:2][Gcnot:0:1Gc17:2][Gcnot:0:2Gc1:1][Gc22:0Gc21:1Gc19:2][Gc13:0Gc3:1Gc1:2][Gcnot:0:1Gc17:2][Gc9:0Gc15:1Gc14:2][Gc15:0Gc20:1Gc3:2][Gc11:0Gc6:1Gc9:2][Gc12:0Gc16:1Gc23:2][Gc7:0Gc13:1Gc21:2][Gcnot:0:1Gc20:2][Gcnot:0:2Gc23:1][Gc20:0Gc13:1Gc21:2]
[Gcnot:0:1Gc9:2][Gc8:0Gc1:1Gc17:2][Gcnot:0:1Gc20:2][Gc15:0Gc15:1Gc1:2][Gc16:0Gc20:1Gc11:2][Gc4:0Gc16:1Gc12:2][Gc15:0Gc18:1Gc12:2][Gc12:0Gc0:1Gc21:2][Gc12:0Gc7:1Gc12:2][Gc4:0Gc10:1Gc16:2][Gc7:0Gc2:1Gc16:2][Gc1:0Gc14:1Gc20:2][Gcnot:0:2Gc3:1][Gc2:0Gc13:1Gc5:2][Gc15:0Gc2:1Gc21:2][Gc23:0Gc0:1Gc13:2][Gcnot:0:2Gc10:1][Gc10:0Gc19:1Gc10:2][Gc20:0Gc22:1Gc5:2][Gc8:0Gc23:1Gc2:2][Gcnot:0:2Gc23:1][Gcnot:0:2Gc13:1][Gc13:0Gc19:1Gc3:2][Gc10:0Gc15:1Gc23:2][Gc20:0Gc2:1Gc17:2]
[Gc17:0Gc6:1Gc19:2][Gcnot:0:1Gc19:2][Gc12:0Gc18:1Gc11:2][Gcnot:0:2Gc9:1][Gcnot:0:2Gc1:1][Gc1:0Gc10:1Gc17:2][Gcnot:0:1Gc19:2][Gc9:0Gc14:1Gc1:2][Gc18:0Gc14:1Gc10:2][Gc10:0Gc22:1Gc2:2][Gc10:0Gc19:1Gc23:2][Gc21:0Gc3:1Gc0:2][Gc18:0Gc12:1Gc19:2][Gc11:0Gc8:1Gc19:2][Gcnot:0:2Gc11:1][Gc17:0Gc6:1Gc18:2][Gc16:0Gc18:1Gc0:2][Gc19:0Gc0:1Gc13:2][Gc9:0Gc4:1Gc9:2][Gcnot:0:2Gc17:1][Gcnot:0:1Gc8:2][Gc12:0Gc22:1Gc19:2][Gc1:0Gc5:1Gc21:2][Gc22:0Gc15:1Gc14:2][Gcnot:0:1Gc7:2]
[Gc17:0Gc10:1Gc15:2][Gc17:0Gc12:1Gc14:2][Gc3:0Gc12:1Gc5:2][Gc4:0Gc0:1Gc19:2][Gc2:0Gc23:1Gc16:2][Gc7:0Gc6:1Gc16:2][Gc6:0Gc10:1Gc2:2][Gc2:0Gc0:1Gc6:2][Gc17:0Gc22:1Gc12:2][Gcnot:0:2Gc15:1][Gc6:0Gc22:1Gc9:2][Gc15:0Gc6:1Gc19:2][Gc8:0Gc20:1Gc20:2][Gc23:0Gc13:1Gc13:2][Gc6:0Gc18:1Gc23:2][Gc3:0Gc6:1Gc11:2][Gcnot:0:1Gc15:2][Gc23:0Gc20:1Gc7:2][Gc7:0Gc2:1Gc3:2][Gc22:0Gc17:1Gc22:2][Gc19:0Gc15:1Gc7:2][Gc21:0Gc21:1Gc18:2][Gc1:0Gc18:1Gc16:2][Gc19:0Gc14:1Gc12:2][Gc5:0Gc22:1Gc22:2]
[Gcnot:0:2Gc3:1][Gc18:0Gc9:1Gc2:2][Gcnot:0:1Gc10:2][Gc4:0Gc22:1Gc14:2][Gcnot:0:1Gc20:2][Gc1:0Gc23:1Gc11:2][Gcnot:0:2Gc16:1][Gcnot:0:2Gc2:1][Gc23:0Gc11:1Gc13:2][Gc11:0Gc21:1Gc10:2][Gcnot:0:1Gc11:2][Gc4:0Gc20:1Gc22:2][Gc17:0Gc7:1Gc23:2][Gc4:0Gc6:1Gc20:2][Gc16:0Gc11:1Gc5:2][Gcnot:0:2Gc10:1][Gc19:0Gc12:1Gc16:2][Gc8:0Gc5:1Gc18:2][Gcnot:0:2Gc10:1][Gc12:0Gc8:1Gc8:2][Gc14:0Gc5:1Gc19:2][Gc2:0Gc21:1Gc5:2][Gc20:0Gc21:1Gc7:2][Gc10:0Gc5:1Gc16:2][Gc22:0Gc9:1Gc0:2][Gc10:0Gc6:1Gc11:2][Gc12:0Gc11:1Gc2:2][Gcnot:0:2Gc9:1][Gc5:0Gc6:1Gc18:2][Gcnot:0:2Gc19:1]
[Gc17:0Gc13:1Gc5:2][Gc16:0Gc16:1Gc4:2][Gc14:0Gc12:1Gc15:2][Gc8:0Gc12:1Gc16:2][Gcnot:0:2Gc1:1][Gc11:0Gc5:1Gc19:2][Gc17:0Gc16:1Gc12:2][Gc15:0Gc4:1Gc23:2][Gc15:0Gc2:1Gc23:2][Gc13:0Gc15:1Gc2:2][Gcnot:0:1Gc14:2][Gc13:0Gc22:1Gc2:2][Gc13:0Gc13:1Gc22:2][Gcnot:0:1Gc21:2][Gcnot:0:2Gc20:1][Gc18:0Gc3:1Gc20:2][Gc14:0Gc23:1Gc23:2][Gc6:0Gc20:1Gc19:2][Gc15:0Gc16:1Gc2:2][Gcnot:0:1Gc18:2][Gc2:0Gc10:1Gc9:2][Gcnot:0:1Gc0:2][Gc0:0Gc20:1Gc13:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc14:2][Gc8:0Gc0:1Gc2:2][Gc11:0Gc14:1Gc15:2][Gc0:0Gc1:1Gc10:2][Gc0:0Gc10:1Gc20:2][Gc13:0Gc4:1Gc16:2]
[Gcnot:0:1Gc5:2][Gcnot:0:2Gc1:1][Gc7:0Gc22:1Gc3:2][Gcnot:0:1Gc22:2][Gc5:0Gc17:1Gc3:2][Gc7:0Gc16:1Gc21:2][Gc19:0Gc3:1Gc23:2][Gcnot:0:2Gc10:1][Gc20:0Gc17:1Gc5:2][Gcnot:0:1Gc2:2][Gc19:0Gc4:1Gc16:2][Gc12:0Gc19:1Gc0:2][Gc22:0Gc9:1Gc7:2][Gc10:0Gc0:1Gc0:2][Gcnot:0:2Gc6:1][Gc20:0Gc3:1Gc23:2][Gc20:0Gc21:1Gc20:2][Gc15:0Gc15:1Gc3:2][Gc17:0Gc8:1Gc13:2][Gcnot:0:2Gc14:1][Gcnot:0:1Gc21:2][Gc0:0Gc18:1Gc9:2][Gcnot:0:2Gc8:1][Gc10:0Gc19:1Gc15:2][Gc22:0Gc0:1Gc9:2][Gc14:0Gc2:1Gc11:2][Gcnot:0:2Gc5:1][Gcnot:0:1Gc21:2][Gc12:0Gc10:1Gc17:2][Gc7:0Gc20:1Gc4:2]
[Gc11:0Gc22:1Gc1:2][Gc14:0Gc10:1Gc22:2][Gc9:0Gc14:1Gc4:2][Gc10:0Gc16:1Gc14:2][Gc18:0Gc14:1Gc4:2][Gc14:0Gc6:1Gc12:2][Gc7:0Gc2:1Gc10:2][Gc9:0Gc7:1Gc10:2][Gc8:0Gc14:1Gc22:2][Gc6:0Gc6:1Gc10:2][Gc15:0Gc0:1Gc7:2][Gc1:0Gc8:1Gc3:2][Gc15:0Gc11:1Gc12:2][Gc3:0Gc14:1Gc12:2][Gc5:0Gc23:1Gc17:2][Gc18:0Gc16:1Gc2:2][Gc6:0Gc13:1Gc11:2][Gc20:0Gc5:1Gc22:2][Gc1:0Gc16:1Gc18:2][Gcnot:0:2Gc16:1][Gcnot:0:1Gc14:2][Gc13:0Gc17:1Gc0:2][Gc3:0Gc16:1Gc5:2][Gcnot:0:1Gc14:2][Gc14:0Gc13:1Gc11:2][Gc20:0Gc10:1Gc12:2][Gc7:0Gc4:1Gc14:2][Gc9:0Gc16:1Gc16:2][Gcnot:0:2Gc6:1][Gc1:0Gc4:1Gc8:2]
[Gc0:0Gc21:1Gc23:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc23:2][Gc5:0Gc4:1Gc12:2][Gc18:0Gc7:1Gc10:2][Gc20:0Gc1:1Gc22:2][Gc21:0Gc1:1Gc0:2][Gc11:0Gc16:1Gc18:2][Gc5:0Gc12:1Gc9:2][Gc16:0Gc14:1Gc18:2][Gc11:0Gc2:1Gc10:2][Gc18:0Gc13:1Gc1:2][Gc19:0Gc16:1Gc17:2][Gc0:0Gc8:1Gc9:2][Gc8:0Gc19:1Gc19:2][Gcnot:0:2Gc4:1][Gcnot:0:1Gc13:2][Gc15:0Gc9:1Gc14:2][Gcnot:0:2Gc1:1][Gc4:0Gc17:1Gc8:2][Gc7:0Gc4:1Gc21:2][Gc13:0Gc5:1Gc12:2][Gc17:0Gc8:1Gc1:2][Gcnot:0:1Gc6:2][Gc18:0Gc2:1Gc10:2][Gc8:0Gc2:1Gc3:2][Gc15:0Gc7:1Gc2:2][Gcnot:0:1Gc12:2][Gc13:0Gc12:1Gc22:2][Gc23:0Gc12:1Gc22:2]
[Gc1:0Gc15:1Gc3:2][Gc7:0Gc4:1Gc3:2][Gc16:0Gc16:1Gc20:2][Gc10:0Gc8:1Gc0:2][Gc19:0Gc21:1Gc3:2][Gcnot:0:2Gc6:1][Gcnot:0:1Gc19:2][Gcnot:0:2Gc17:1][Gc12:0Gc17:1Gc12:2][Gc0:0Gc9:1Gc9:2][Gc22:0Gc9:1Gc10:2][Gcnot:0:2Gc13:1][Gc7:0Gc15:1Gc2:2][Gc18:0Gc7:1Gc16:2][Gcnot:0:1Gc12:2][Gcnot:0:1Gc22:2][Gcnot:0:1Gc5:2][Gc0:0Gc11:1Gc8:2][Gc19:0Gc10:1Gc5:2][Gc23:0Gc16:1Gc22:2][Gcnot:0:2Gc16:1][Gc9:0Gc1:1Gc21:2][Gc20:0Gc4:1Gc9:2][Gc12:0Gc18:1Gc19:2][Gcnot:0:2Gc20:1][Gcnot:0:1Gc10:2][Gcnot:0:2Gc3:1][Gc23:0Gc10:1Gc22:2][Gc18:0Gc19:1Gc10:2][Gcnot:0:1Gc12:2]
[Gcnot:0:2Gc6:1][Gc14:0Gc6:1Gc14:2][Gc13:0Gc1:1Gc4:2][Gc10:0Gc13:1Gc19:2][Gcnot:0:2Gc6:1][Gcnot:0:2Gc4:1][Gcnot:0:2Gc17:1][Gc22:0Gc20:1Gc17:2][Gc10:0Gc20:1Gc9:2][Gc9:0Gc11:1Gc12:2][Gc3:0Gc13:1Gc7:2][Gc5:0Gc23:1Gc21:2][Gc18:0Gc0:1Gc11:2][Gc13:0Gc21:1Gc10:2][Gc21:0Gc21:1Gc7:2][Gcnot:0:2Gc14:1][Gc2:0Gc22:1Gc23:2][Gc17:0Gc8:1Gc11:2][Gcnot:0:1Gc21:2][Gcnot:0:1Gc18:2][Gcnot:0:1Gc2:2][Gc21:0Gc17:1Gc3:2][Gc1:0Gc15:1Gc0:2][Gcnot:0:2Gc3:1][Gc16:0Gc21:1Gc9:2][Gc2:0Gc4:1Gc12:2][Gc13:0Gc5:1Gc6:2][Gc16:0Gc21:1Gc9:2][Gc5:0Gc3:1Gc22:2][Gc0:0Gc22:1Gc6:2]


==> anc/experiments/circuits/S2_3Q_B3_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc3:0Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2]
[Gc3:0Gc6:1Gc12:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc9:0Gc3:1Gc9:2][Gc7:0Gc0:1Gc7:2]
[Gc3:0Gc6:1Gc6:2][Gc4:0Gc4:1Gc12:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc3:0Gc7:1Gc6:2][Gc22:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc9:0Gc6:1Gc3:2][Gc7:0Gc12:1Gc0:2]
[Gc9:0Gc9:1Gc4:2][Gc22:0Gc20:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc3:0Gc9:1Gc3:2][Gc12:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc3:0Gc3:1Gc4:2][Gc0:0Gc20:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc9:0Gc3:1Gc3:2][Gc8:0Gc0:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc3:0Gc9:1Gc3:2][Gc12:0Gc12:1Gc4:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc3:0Gc9:1Gc3:2][Gcnot:0:1Gc4:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc9:0Gc20:1Gc6:2][Gc8:0Gc0:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc9:0Gc9:1Gc4:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc3:0Gc6:1Gc7:2][Gc7:0Gc7:1Gc0:2]
[Gc6:0Gc0:1Gc3:2][Gcnot:0:1Gc4:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc6:0Gc0:1Gc6:2][Gc20:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc7:1][Gc7:0Gc0:1Gc7:2]
[Gc6:0Gc3:1Gc6:2][Gc12:0Gc12:1Gc0:2]
[Gc6:0Gc3:1Gc9:2][Gc0:0Gc0:1Gc7:2]
[Gc3:0Gc6:1Gc9:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc6:0Gc3:1Gc9:2][Gc12:0Gc0:1Gc0:2]
[Gc9:0Gc4:1Gc6:2][Gc4:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc6:0Gc3:1Gc9:2][Gc4:0Gc12:1Gc4:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc9:0Gc6:1Gc3:2][Gc0:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc7:1][Gc7:0Gc0:1Gc7:2]
[Gc9:0Gc0:1Gc6:2][Gc12:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc9:0Gc3:1Gc9:2][Gc0:0Gc12:1Gc12:2]
[Gc9:0Gc12:1Gc9:2][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc3:0Gc9:1Gc12:2][Gc20:0Gc20:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc6:0Gc4:1Gc3:2][Gc22:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc9:0Gc9:1Gc9:2][Gc12:0Gc0:1Gc7:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc9:0Gc3:1Gc3:2][Gc4:0Gc7:1Gc0:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc3:0Gc12:1Gc9:2][Gc4:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc3:0Gc6:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc9:0Gc0:1Gc6:2][Gc12:0Gc0:1Gc22:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc8:0Gc6:1Gc3:2][Gc0:0Gc8:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc8:0Gc6:1Gc3:2][Gc0:0Gc12:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc0:2][Gcnot:0:2Gc7:1][Gc7:0Gc0:1Gc7:2]
[Gc3:0Gc9:1Gc9:2][Gc0:0Gc22:1Gc0:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc3:0Gc6:1Gc3:2][Gc4:0Gc0:1Gc4:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc4:0Gc6:1Gc3:2][Gc0:0Gc12:1Gc7:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc6:0Gc6:1Gc9:2][Gc12:0Gc16:1Gc0:2]
[Gc6:0Gc6:1Gc9:2][Gc0:0Gc20:1Gc4:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc9:0Gc3:1Gc6:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc6:0Gc3:1Gc9:2][Gc12:0Gc8:1Gc12:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc3:0Gc6:1Gc9:2][Gc4:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc7:0Gc7:1Gc0:2]
[Gc6:0Gc0:1Gc6:2][Gc12:0Gc0:1Gc12:2]
[Gc3:0Gc9:1Gc0:2][Gc20:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc0:0Gc0:1Gc19:2][Gcnot:0:1Gc0:2][Gc19:0Gc19:1Gc0:2]
[Gc6:0Gc3:1Gc3:2][Gc12:0Gc12:1Gc4:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc19:2]
[Gc6:0Gc9:1Gc7:2][Gc12:0Gc0:1Gc0:2]
[Gc3:0Gc16:1Gc6:2][Gc0:0Gc0:1Gc7:2]


==> anc/experiments/circuits/S2_3Q_B3_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc12:0Gc0:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc6:2][Gc20:0Gc9:1Gc0:2]
[Gc16:0Gc3:1Gc8:2][Gc0:0Gc0:1Gc6:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc9:1][Gc8:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc6:2]
[Gc22:0Gc16:1Gc22:2][Gcnot:0:2Gc3:1][Gc19:0Gc0:1Gc8:2][Gc9:0Gc0:1Gc9:2]
[Gc8:0Gc12:1Gc3:2][Gc6:0Gc9:1Gc0:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc7:0Gc0:1Gc12:2][Gc0:0Gc0:1Gc9:2]
[Gc22:0Gc3:1Gc22:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc3:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc6:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc9:0Gc0:1Gc20:2]
[Gc0:0Gc8:1Gc0:2][Gc0:0Gc6:1Gc0:2]
[Gc22:0Gc22:1Gc0:2][Gcnot:0:1Gc0:2][Gc19:0Gc8:1Gc0:2][Gc6:0Gc9:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc19:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc9:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc6:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc6:0Gc0:1Gc20:2][Gc0:0Gc0:1Gc9:2]
[Gc3:0Gc8:1Gc8:2][Gc0:0Gc3:1Gc6:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc8:2][Gc6:0Gc0:1Gc9:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc9:2]
[Gc22:0Gc12:1Gc22:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2]
[Gc0:0Gc0:1Gc16:2][Gc0:0Gc0:1Gc3:2]
[Gc22:0Gc12:1Gc22:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2]
[Gc0:0Gc16:1Gc16:2][Gc0:0Gc3:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc9:0Gc0:1Gc3:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc7:0Gc9:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc3:2][Gc3:0Gc9:1Gc0:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc20:1Gc0:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc6:0Gc0:1Gc20:2]
[Gc8:0Gc8:1Gc3:2][Gc6:0Gc3:1Gc0:2]
[Gc22:0Gc8:1Gc22:2][Gcnot:0:2Gc6:1][Gc8:0Gc0:1Gc8:2][Gc3:0Gc0:1Gc0:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc7:0Gc0:1Gc20:2][Gc3:0Gc0:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc6:2][Gc7:0Gc12:1Gc0:2][Gc3:0Gc0:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc19:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc3:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc3:2][Gc3:0Gc0:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gc3:0Gc0:1Gc6:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc7:1Gc0:2][Gcnot:0:2Gc9:1][Gc12:0Gc0:1Gc12:2][Gc6:0Gc0:1Gc6:2]
[Gc22:0Gc8:1Gc22:2][Gcnot:0:2Gc3:1][Gc12:0Gc0:1Gc0:2][Gc0:0Gc0:1Gc6:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gc6:0Gc0:1Gc9:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc9:2][Gc7:0Gc12:1Gc0:2][Gc0:0Gc3:1Gc0:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc8:1Gc0:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc3:2]
[Gc22:0Gc12:1Gc22:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc8:2][Gc6:0Gc0:1Gc9:2]
[Gc22:0Gc0:1Gc22:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gc9:0Gc0:1Gc6:2]
[Gc22:0Gc22:1Gc8:2][Gcnot:0:1Gc6:2][Gc12:0Gc8:1Gc0:2][Gc9:0Gc9:1Gc0:2]
[Gc22:0Gc0:1Gc22:2][Gcnot:0:2Gc0:1][Gc8:0Gc0:1Gc8:2][Gc6:0Gc0:1Gc0:2]
[Gc22:0Gc22:1Gc12:2][Gcnot:0:1Gc9:2][Gc8:0Gc0:1Gc0:2][Gc3:0Gc9:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc8:2][Gcnot:0:1Gc9:2][Gc7:0Gc20:1Gc0:2][Gc6:0Gc3:1Gc0:2]
[Gc8:0Gc8:1Gc22:2][Gcnot:0:1Gc0:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc0:2][Gcnot:0:1Gc0:2][Gc12:0Gc12:1Gc0:2][Gcnot:0:2Gc3:1][Gc19:0Gc0:1Gc8:2][Gc0:0Gc0:1Gc9:2]
[Gc12:0Gc8:1Gc8:2][Gc9:0Gc6:1Gc6:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc0:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc6:0Gc0:1Gc3:2]
[Gc22:0Gc22:1Gc22:2][Gcnot:0:1Gc0:2][Gc0:0Gc12:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:1Gc6:2][Gc6:0Gc20:1Gc0:2][Gc0:0Gc3:1Gc0:2]
[Gc0:0Gc8:1Gc12:2][Gc0:0Gc3:1Gc9:2]
[Gc8:0Gc8:1Gc8:2][Gcnot:0:2Gc0:1][Gcnot:0:1Gc12:2][Gc12:0Gc9:1Gc0:2][Gcnot:0:2Gc0:1][Gc12:0Gc0:1Gc12:2][Gcnot:0:2Gc0:1][Gc20:0Gc0:1Gc3:2][Gc9:0Gc0:1Gc0:2]


==> anc/experiments/circuits/S2_4Q_B0_circuits_complete.txt <==
# Complete DRB circuits
[Gc2:0Gc2:1Gc16:2Gc2:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc12:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc6:1Gc12:2Gc12:3][Gcnot:0:3Gc6:1Gc0:2][Gc23:0Gc0:1Gc0:2Gc10:3][Gc3:0Gc9:1Gc0:2Gc9:3][Gc1:0Gc2:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gcnot:0:1Gc0:2Gc9:3][Gc10:0Gc10:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gc2:0Gc6:1Gc3:2Gc6:3][Gc0:0Gc2:1Gc0:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc16:1Gc5:2Gc6:3][Gc0:0Gc0:1Gc9:2Gc6:3][Gc9:0Gc6:1Gc6:2Gc6:3][Gc2:0Gc0:1Gc18:2Gc2:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc10:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc3:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc23:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc9:1Gc18:2Gc0:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gc3:0Gc6:1Gc9:2Gc23:3][Gc0:0Gc0:1Gc18:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc3:0Gc6:1Gc12:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc10:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc16:0Gc18:1Gc2:2Gc16:3][Gcnot:0:3Gc3:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gc3:0Gc18:1Gc10:2Gc1:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc16:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc3:2Gc6:3][Gc23:0Gc0:1Gc2:2Gc6:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc5:2Gc12:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gc20:0Gc3:1Gc19:2Gc19:3][Gc3:0Gc18:1Gcnot:3:2][Gc11:0Gc1:1Gc11:2Gc4:3][Gc3:0Gc2:1Gc6:2Gc9:3][Gc6:0Gc12:1Gc5:2Gc22:3][Gc6:0Gc3:1Gc3:2Gc12:3][Gc12:0Gc6:1Gc18:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc15:0Gc21:1Gc5:2Gc6:3][Gc11:0Gc16:1Gc3:2Gc9:3][Gc5:0Gc1:1Gc12:2Gc16:3][Gc20:0Gcnot:1:2Gc17:3][Gc2:0Gc14:1Gc2:2Gc1:3][Gc9:0Gc3:1Gc9:2Gc1:3][Gc12:0Gc23:1Gc23:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc16:1Gc10:2Gc10:3]
[Gc18:0Gc16:1Gc2:2Gc2:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc18:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc16:1Gc16:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gcnot:0:1Gc12:2Gc16:3][Gc2:0Gc8:1Gc16:2Gc10:3][Gcnot:0:1Gc1:2Gc3:3][Gc15:0Gc7:1Gc19:2Gc2:3][Gc18:0Gc3:1Gc20:2Gc16:3][Gc3:0Gc18:1Gc3:2Gc9:3][Gc1:0Gc0:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc5:3][Gcnot:0:1Gc9:2Gc9:3][Gc5:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3][Gc17:0Gc2:1Gcnot:3:2][Gc15:0Gc17:1Gc20:2Gc21:3][Gc9:0Gc4:1Gc14:2Gc12:3][Gc22:0Gc2:1Gc10:2Gc6:3][Gc21:0Gcnot:1:2Gc15:3][Gc3:0Gc6:1Gc3:2Gc6:3][Gc23:0Gc18:1Gc16:2Gc16:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc10:2Gc10:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc16:0Gc18:1Gc2:2Gc16:3][Gcnot:0:3Gc6:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gc20:0Gc22:1Gcnot:3:2][Gc8:0Gc4:1Gc15:2Gc0:3][Gc6:0Gc12:1Gc13:2Gc16:3][Gc9:0Gc11:1Gc3:2Gc5:3][Gc1:0Gc19:1Gc16:2Gc14:3][Gc9:0Gc6:1Gc9:2Gc9:3][Gcnot:0:3Gc18:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc16:2Gc16:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc5:2Gc12:3][Gc9:0Gc9:1Gc0:2Gc0:3][Gc12:0Gc16:1Gc5:2Gc13:3][Gcnot:0:3Gc21:1Gc16:2][Gc9:0Gc5:1Gc10:2Gc12:3][Gc18:0Gc3:1Gc10:2Gc3:3][Gc0:0Gc1:1Gc8:2Gc22:3][Gc3:0Gc6:1Gc6:2Gc18:3][Gc0:0Gc1:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc16:0Gc2:1Gc3:2Gc16:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc3:0Gc0:1Gc0:2Gc9:3][Gc8:0Gc9:1Gc20:2Gc19:3][Gc2:0Gc1:1Gc13:2Gc6:3][Gcnot:0:1Gc11:2Gc19:3][Gcnot:0:1Gc1:2Gc21:3][Gc5:0Gc20:1Gc3:2Gc22:3][Gc3:0Gc0:1Gc9:2Gc3:3][Gc12:0Gc0:1Gc19:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc16:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc23:0Gc9:1Gc12:2Gc12:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc6:2Gc12:3][Gc0:0Gc0:1Gc6:2Gc9:3][Gc13:0Gc19:1Gc9:2Gc1:3][Gc9:0Gc17:1Gc3:2Gc7:3][Gc6:0Gc1:1Gc23:2Gc18:3][Gc13:0Gc23:1Gc17:2Gc19:3][Gcnot:0:3Gc4:1Gc0:2][Gc4:0Gc18:1Gc19:2Gc7:3][Gc4:0Gc20:1Gc0:2Gc16:3][Gc12:0Gcnot:1:2Gc18:3][Gc13:0Gc21:1Gc17:2Gc20:3][Gc0:0Gc10:1Gc12:2Gc5:3][Gc23:0Gc23:1Gc6:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc16:1Gc10:2Gc10:3]
[Gc16:0Gc2:1Gc2:2Gc18:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc13:0Gc6:1Gc3:2Gc1:3][Gc18:0Gc9:1Gc18:2Gc11:3][Gc4:0Gc11:1Gc17:2Gc22:3][Gc11:0Gc4:1Gc14:2Gc0:3][Gc17:0Gc14:1Gcnot:3:2][Gc5:0Gc2:1Gc6:2Gc2:3][Gc12:0Gc20:1Gc17:2Gc1:3][Gc4:0Gc6:1Gc23:2Gc1:3][Gcnot:0:1Gc16:2Gc7:3][Gc15:0Gcnot:1:2Gc2:3][Gc6:0Gc9:1Gc6:2Gc6:3][Gc1:0Gc1:1Gc1:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc18:0Gc16:1Gc16:2Gc18:3][Gc3:0Gcnot:1:2Gc6:3][Gc0:0Gc5:1Gc5:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc14:2Gc16:3][Gc14:0Gc21:1Gc6:2Gc8:3][Gc4:0Gc0:1Gc23:2Gc10:3][Gc15:0Gcnot:1:2Gc19:3][Gcnot:0:3Gc3:1Gc5:2][Gc11:0Gc5:1Gc8:2Gc22:3][Gc8:0Gc3:1Gcnot:3:2][Gc18:0Gc3:1Gc6:2Gc8:3][Gc6:0Gc22:1Gc10:2Gc4:3][Gc20:0Gc9:1Gc6:2Gc14:3][Gc9:0Gc6:1Gc9:2Gc10:3][Gc18:0Gc18:1Gc10:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc5:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc5:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc12:0Gc4:1Gc14:2Gc18:3][Gc8:0Gc20:1Gc4:2Gc23:3][Gc15:0Gc0:1Gc6:2Gc0:3][Gc5:0Gc20:1Gc23:2Gc2:3][Gc12:0Gc8:1Gc5:2Gc20:3][Gc1:0Gcnot:1:2Gc6:3][Gc22:0Gc16:1Gcnot:3:2][Gc22:0Gc7:1Gcnot:3:2][Gc22:0Gc5:1Gc12:2Gc23:3][Gc19:0Gc5:1Gc18:2Gc22:3][Gc12:0Gc3:1Gc6:2Gc3:3][Gc0:0Gc10:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc5:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc20:0Gcnot:1:2Gc15:3][Gc20:0Gc17:1Gc10:2Gc19:3][Gc12:0Gc0:1Gc12:2Gc7:3][Gc9:0Gc2:1Gc10:2Gc21:3][Gc3:0Gc1:1Gc12:2Gc4:3][Gcnot:0:1Gc5:2Gc14:3][Gcnot:0:1Gc23:2Gc9:3][Gc17:0Gc19:1Gc5:2Gc19:3][Gc1:0Gc8:1Gc0:2Gc17:3][Gc16:0Gc1:1Gc3:2Gc16:3][Gc6:0Gc9:1Gc0:2Gc6:3][Gc12:0Gc23:1Gc0:2Gc23:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc6:1Gc16:2Gc5:3][Gc0:0Gc9:1Gc3:2Gc9:3][Gc2:0Gc16:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc7:3][Gc11:0Gc13:1Gc1:2Gc0:3][Gc13:0Gc14:1Gc19:2Gc11:3][Gc9:0Gc18:1Gc1:2Gc21:3][Gcnot:0:3Gc21:1Gc19:2][Gc1:0Gcnot:1:2Gc16:3][Gc16:0Gc21:1Gc21:2Gc12:3][Gc7:0Gc5:1Gc16:2Gc13:3][Gc1:0Gc0:1Gc17:2Gc6:3][Gc9:0Gc12:1Gc9:2Gc3:3][Gc23:0Gc0:1Gc12:2Gc6:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc3:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc14:0Gc22:1Gc0:2Gc7:3][Gc11:0Gc7:1Gc19:2Gc9:3][Gc22:0Gc5:1Gc17:2Gc19:3][Gc7:0Gc21:1Gc10:2Gc14:3][Gc17:0Gc8:1Gc1:2Gc6:3][Gc11:0Gc15:1Gc3:2Gc23:3][Gc17:0Gc17:1Gc12:2Gc5:3][Gc6:0Gc21:1Gc1:2Gc16:3][Gc22:0Gc3:1Gc19:2Gc18:3][Gc17:0Gc8:1Gc0:2Gc1:3][Gc23:0Gc23:1Gc3:2Gc6:3][Gcnot:0:1Gc0:2Gc6:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc23:0Gc0:1Gc12:2Gc12:3][Gc9:0Gc0:1Gc9:2Gc0:3][Gcnot:0:3Gc17:1Gc21:2][Gc17:0Gc6:1Gc12:2Gc11:3][Gc9:0Gc19:1Gc19:2Gc7:3][Gc16:0Gc13:1Gc14:2Gc22:3][Gc8:0Gc1:1Gc15:2Gc8:3][Gc8:0Gc1:1Gc12:2Gc20:3][Gc5:0Gc12:1Gc21:2Gc11:3][Gc19:0Gc21:1Gc9:2Gc16:3][Gc1:0Gc10:1Gc1:2Gc6:3][Gc15:0Gc9:1Gc19:2Gc22:3][Gc15:0Gc23:1Gc21:2Gc23:3][Gc15:0Gc3:1Gc3:2Gc7:3][Gc6:0Gc21:1Gc7:2Gc1:3][Gc12:0Gc17:1Gc14:2Gc14:3][Gc22:0Gc22:1Gc8:2Gc17:3][Gc9:0Gc6:1Gc1:2Gc6:3][Gc12:0Gc12:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc5:1Gc5:2Gc5:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gc21:0Gc12:1Gc3:2Gc5:3][Gcnot:0:3Gc4:1Gc10:2][Gc21:0Gc14:1Gc13:2Gc17:3][Gc4:0Gc17:1Gc8:2Gc20:3][Gc11:0Gc5:1Gc14:2Gc4:3][Gc15:0Gc13:1Gc11:2Gc4:3][Gcnot:0:1Gc12:2Gc9:3][Gc5:0Gc17:1Gc3:2Gc6:3][Gc15:0Gc8:1Gc5:2Gc18:3][Gc6:0Gc4:1Gc5:2Gc10:3][Gc20:0Gc2:1Gcnot:3:2][Gc11:0Gc20:1Gc16:2Gc17:3][Gc15:0Gc19:1Gc10:2Gc17:3][Gc8:0Gc16:1Gc4:2Gc18:3][Gc12:0Gc14:1Gc6:2Gc5:3][Gc9:0Gc9:1Gc9:2Gc23:3][Gc23:0Gc23:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc2:0Gc2:1Gc16:2Gc16:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc23:1Gc12:2Gc12:3][Gc0:0Gc9:1Gcnot:3:2][Gc0:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc23:0Gc0:1Gc0:2Gc23:3][Gc7:0Gc10:1Gc21:2Gc11:3][Gc22:0Gc20:1Gc12:2Gc19:3][Gc6:0Gc7:1Gc3:2Gc2:3][Gc18:0Gc4:1Gc2:2Gc18:3][Gc23:0Gc6:1Gc6:2Gc2:3][Gc15:0Gc7:1Gc22:2Gc0:3][Gc21:0Gc18:1Gc4:2Gc9:3][Gc16:0Gc23:1Gc7:2Gc10:3][Gcnot:0:1Gc9:2Gc23:3][Gc4:0Gc15:1Gc12:2Gc11:3][Gc1:0Gc19:1Gc2:2Gc16:3][Gc8:0Gc11:1Gc15:2Gc13:3][Gc0:0Gc8:1Gcnot:3:2][Gc1:0Gc5:1Gc21:2Gc18:3][Gcnot:0:1Gc6:2Gc14:3][Gc6:0Gc9:1Gc6:2Gc9:3][Gc1:0Gc1:1Gc16:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc6:1Gc10:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc23:0Gc0:1Gc0:2Gc9:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc6:0Gc7:1Gc18:2Gc9:3][Gc20:0Gc14:1Gc12:2Gc20:3][Gc23:0Gc4:1Gc10:2Gc14:3][Gc16:0Gc20:1Gc23:2Gc10:3][Gc7:0Gc18:1Gc19:2Gc16:3][Gc15:0Gc15:1Gc14:2Gc6:3][Gc13:0Gc11:1Gc9:2Gc15:3][Gc13:0Gc14:1Gc16:2Gc1:3][Gc3:0Gc12:1Gcnot:3:2][Gc17:0Gc4:1Gc22:2Gc18:3][Gc13:0Gc15:1Gc4:2Gc19:3][Gcnot:0:1Gc4:2Gc8:3][Gc3:0Gc8:1Gcnot:3:2][Gc14:0Gc18:1Gcnot:3:2][Gc4:0Gc20:1Gcnot:3:2][Gc1:0Gc9:1Gc6:2Gc3:3][Gc0:0Gc1:1Gc1:2Gc23:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc23:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc9:0Gc23:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc16:0Gc8:1Gc0:2Gc10:3][Gc17:0Gc8:1Gc14:2Gc19:3][Gc7:0Gc3:1Gcnot:3:2][Gc19:0Gc1:1Gc10:2Gc1:3][Gc10:0Gc15:1Gc22:2Gc11:3][Gc5:0Gc4:1Gc12:2Gc23:3][Gc1:0Gc9:1Gc14:2Gc2:3][Gc16:0Gcnot:1:2Gc8:3][Gc7:0Gc2:1Gc1:2Gc17:3][Gc7:0Gc22:1Gc1:2Gc10:3][Gc6:0Gc9:1Gc8:2Gc5:3][Gc5:0Gc0:1Gc17:2Gc6:3][Gc0:0Gc15:1Gc2:2Gc11:3][Gc18:0Gc17:1Gc1:2Gc18:3][Gcnot:0:3Gc10:1Gc15:2][Gc9:0Gc6:1Gc3:2Gc6:3][Gc1:0Gc6:1Gc18:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc16:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc16:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gc5:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gc19:0Gc1:1Gc10:2Gc7:3][Gc16:0Gc5:1Gc22:2Gc3:3][Gc6:0Gc6:1Gc14:2Gc7:3][Gc8:0Gc6:1Gcnot:3:2][Gc16:0Gc17:1Gc7:2Gc6:3][Gc0:0Gcnot:1:2Gc18:3][Gc2:0Gc2:1Gc8:2Gc16:3][Gc20:0Gc14:1Gc20:2Gc11:3][Gc3:0Gc20:1Gc15:2Gc8:3][Gcnot:0:3Gc15:1Gc12:2][Gc22:0Gcnot:1:2Gc0:3][Gc3:0Gc6:1Gc10:2Gc1:3][Gc15:0Gc3:1Gc11:2Gc0:3][Gc18:0Gc21:1Gc16:2Gc19:3][Gc0:0Gc21:1Gc6:2Gc10:3][Gc3:0Gc18:1Gc6:2Gc6:3][Gc16:0Gc0:1Gc2:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc0:0Gc18:1Gc18:2Gc3:3][Gc0:0Gc3:1Gc6:2Gc0:3][Gc23:0Gc19:1Gc20:2Gc1:3][Gc15:0Gc23:1Gc13:2Gc14:3][Gc11:0Gc3:1Gcnot:3:2][Gc9:0Gc2:1Gcnot:3:2][Gc3:0Gc8:1Gc23:2Gc13:3][Gc9:0Gc5:1Gc19:2Gc22:3][Gc22:0Gc17:1Gc9:2Gc23:3][Gc22:0Gc13:1Gc3:2Gc10:3][Gc12:0Gc20:1Gc0:2Gc12:3][Gc9:0Gc21:1Gc21:2Gc9:3][Gc4:0Gc19:1Gc11:2Gc21:3][Gc13:0Gcnot:1:2Gc18:3][Gc3:0Gc9:1Gc0:2Gc22:3][Gc6:0Gc22:1Gc20:2Gc18:3][Gc0:0Gc6:1Gcnot:3:2][Gc3:0Gc3:1Gc0:2Gc9:3][Gc0:0Gc10:1Gc0:2Gc23:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc5:0Gc5:1Gc5:2Gc12:3][Gc9:0Gc0:1Gc9:2Gc9:3][Gc9:0Gc9:1Gc3:2Gc10:3][Gc16:0Gc11:1Gc17:2Gc10:3][Gc12:0Gc10:1Gc14:2Gc21:3][Gc15:0Gc15:1Gc1:2Gc11:3][Gc17:0Gc11:1Gc3:2Gc21:3][Gcnot:0:1Gc6:2Gc14:3][Gc12:0Gc10:1Gc0:2Gc14:3][Gc15:0Gc22:1Gc5:2Gc2:3][Gcnot:0:3Gc14:1Gc6:2][Gc1:0Gc12:1Gc15:2Gc0:3][Gc3:0Gc21:1Gc4:2Gc5:3][Gc7:0Gc15:1Gc8:2Gc14:3][Gc22:0Gc14:1Gc23:2Gc22:3][Gc20:0Gc18:1Gc18:2Gc19:3][Gc14:0Gc14:1Gc6:2Gc22:3][Gcnot:0:1Gc16:2Gc2:3][Gc23:0Gc21:1Gc21:2Gc2:3][Gc12:0Gc6:1Gc12:2Gc4:3][Gcnot:0:1Gc19:2Gc4:3][Gc18:0Gc13:1Gc4:2Gc1:3][Gc3:0Gc23:1Gc9:2Gc3:3][Gc12:0Gc0:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc16:0Gc18:1Gc2:2Gc2:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc6:2Gc6:3][Gc0:0Gc0:1Gc6:2Gc6:3][Gc3:0Gc6:1Gc8:2Gc16:3][Gc14:0Gc14:1Gc6:2Gc5:3][Gcnot:0:3Gc7:1Gc16:2][Gc16:0Gcnot:1:2Gc9:3][Gc9:0Gc2:1Gc22:2Gc20:3][Gc14:0Gc23:1Gcnot:3:2][Gc21:0Gc2:1Gc16:2Gc20:3][Gc14:0Gc14:1Gc19:2Gc3:3][Gc0:0Gc11:1Gc16:2Gc2:3][Gc21:0Gc7:1Gc19:2Gc0:3][Gc14:0Gc8:1Gc19:2Gc23:3][Gcnot:0:1Gc13:2Gc17:3][Gc4:0Gc12:1Gc7:2Gc12:3][Gc21:0Gc2:1Gc23:2Gc23:3][Gc11:0Gc9:1Gc20:2Gc21:3][Gc17:0Gc17:1Gc19:2Gc7:3][Gc15:0Gc19:1Gc20:2Gc7:3][Gc7:0Gc5:1Gc17:2Gc0:3][Gc10:0Gc8:1Gc17:2Gc20:3][Gc7:0Gc20:1Gc20:2Gc21:3][Gc16:0Gc3:1Gc23:2Gc3:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc5:0Gc0:1Gc0:2Gc5:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc7:0Gc8:1Gc4:2Gc5:3][Gcnot:0:3Gc19:1Gc2:2][Gc5:0Gc4:1Gc3:2Gc3:3][Gc6:0Gc21:1Gc6:2Gc15:3][Gc19:0Gc10:1Gc12:2Gc13:3][Gc19:0Gc2:1Gc14:2Gc10:3][Gc5:0Gc0:1Gc22:2Gc4:3][Gc7:0Gc15:1Gc12:2Gc9:3][Gcnot:0:1Gc5:2Gc23:3][Gcnot:0:1Gc10:2Gc3:3][Gcnot:0:3Gc20:1Gc6:2][Gc2:0Gc6:1Gc11:2Gc5:3][Gc2:0Gc16:1Gcnot:3:2][Gc3:0Gc6:1Gc4:2Gc14:3][Gc19:0Gc12:1Gc1:2Gc8:3][Gc15:0Gc14:1Gc7:2Gc8:3][Gcnot:0:1Gc12:2Gc16:3][Gc16:0Gc13:1Gc3:2Gc6:3][Gcnot:0:1Gc17:2Gc15:3][Gc1:0Gc8:1Gc0:2Gc18:3][Gc3:0Gc3:1Gc9:2Gc3:3][Gc16:0Gc1:1Gc6:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc10:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc9:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gcnot:0:1Gc6:2Gc0:3][Gc16:0Gc6:1Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gc23:0Gc19:1Gc22:2Gc12:3][Gc12:0Gc1:1Gc3:2Gc13:3][Gc20:0Gc23:1Gc16:2Gc0:3][Gc12:0Gc8:1Gc1:2Gc7:3][Gcnot:0:1Gc14:2Gc23:3][Gc18:0Gc15:1Gc16:2Gc7:3][Gc5:0Gc13:1Gc6:2Gc3:3][Gc4:0Gc18:1Gc21:2Gc18:3][Gc20:0Gcnot:1:2Gc15:3][Gc20:0Gc21:1Gc7:2Gc8:3][Gc5:0Gc7:1Gc10:2Gc21:3][Gc3:0Gc10:1Gcnot:3:2][Gc11:0Gc22:1Gc4:2Gc20:3][Gc21:0Gc20:1Gc18:2Gc2:3][Gc21:0Gc6:1Gc18:2Gc22:3][Gc23:0Gc20:1Gc17:2Gc19:3][Gc9:0Gc20:1Gc17:2Gc1:3][Gc16:0Gcnot:1:2Gc20:3][Gc5:0Gc12:1Gc3:2Gc13:3][Gcnot:0:3Gc13:1Gc20:2][Gc23:0Gc6:1Gc3:2Gc9:3][Gc0:0Gc1:1Gc16:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc5:0Gc6:1Gc5:2Gc12:3][Gc9:0Gc6:1Gc9:2Gc9:3][Gc0:0Gcnot:1:2Gc23:3][Gc9:0Gc7:1Gc13:2Gc10:3][Gc1:0Gc22:1Gc1:2Gc23:3][Gcnot:0:3Gc22:1Gc21:2][Gcnot:0:1Gc5:2Gc21:3][Gc13:0Gc13:1Gc12:2Gc19:3][Gc9:0Gc8:1Gc23:2Gc13:3][Gc7:0Gc11:1Gc14:2Gc0:3][Gc13:0Gc13:1Gc20:2Gc19:3][Gc0:0Gc12:1Gc3:2Gc8:3][Gcnot:0:1Gc4:2Gc23:3][Gc8:0Gc9:1Gc13:2Gc18:3][Gc11:0Gc16:1Gc17:2Gc14:3][Gc3:0Gc3:1Gc23:2Gc3:3][Gc23:0Gc2:1Gc2:2Gc0:3][Gc6:0Gc10:1Gc7:2Gc9:3][Gc19:0Gc8:1Gc7:2Gc12:3][Gc20:0Gc19:1Gc10:2Gc0:3][Gcnot:0:3Gc2:1Gc9:2][Gc9:0Gc16:1Gc19:2Gc19:3][Gc3:0Gc9:1Gc1:2Gc1:3][Gc1:0Gc1:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc23:0Gc9:1Gc12:2Gc12:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc5:3][Gc9:0Gc8:1Gc11:2Gc10:3][Gc14:0Gc10:1Gc4:2Gc0:3][Gc1:0Gc20:1Gc1:2Gc22:3][Gc3:0Gc15:1Gc4:2Gc13:3][Gcnot:0:1Gc1:2Gc11:3][Gc6:0Gc14:1Gc1:2Gc7:3][Gc20:0Gc19:1Gc11:2Gc9:3][Gc18:0Gc1:1Gc7:2Gc2:3][Gc21:0Gc17:1Gcnot:3:2][Gcnot:0:1Gc8:2Gc16:3][Gc9:0Gc0:1Gc11:2Gc17:3][Gc0:0Gcnot:1:2Gc12:3][Gcnot:0:1Gc20:2Gc14:3][Gc14:0Gc6:1Gc8:2Gc14:3][Gc10:0Gc8:1Gc18:2Gc0:3][Gc4:0Gc17:1Gcnot:3:2][Gc7:0Gc15:1Gc17:2Gc14:3][Gc2:0Gc8:1Gc12:2Gc1:3][Gc12:0Gcnot:1:2Gc23:3][Gc5:0Gc11:1Gc20:2Gc10:3][Gc3:0Gc3:1Gc0:2Gc9:3][Gc1:0Gc16:1Gc0:2Gc1:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc6:3][Gcnot:0:1Gc0:2Gc9:3][Gc10:0Gc23:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc12:0Gc20:1Gc12:2Gc7:3][Gc20:0Gc18:1Gc6:2Gc15:3][Gc20:0Gc17:1Gcnot:3:2][Gc11:0Gc10:1Gc8:2Gc13:3][Gc9:0Gc9:1Gc10:2Gc6:3][Gc0:0Gc6:1Gc18:2Gc6:3][Gc6:0Gc8:1Gc9:2Gc23:3][Gc19:0Gc9:1Gc7:2Gc15:3][Gc14:0Gc8:1Gc10:2Gc13:3][Gc13:0Gc18:1Gc20:2Gc13:3][Gc4:0Gc6:1Gc18:2Gc18:3][Gc9:0Gc19:1Gc5:2Gc2:3][Gc11:0Gc9:1Gc6:2Gc10:3][Gc3:0Gc20:1Gcnot:3:2][Gc8:0Gc16:1Gcnot:3:2][Gcnot:0:3Gc20:1Gc3:2][Gcnot:0:3Gc22:1Gc17:2][Gc2:0Gc0:1Gc17:2Gc5:3][Gc23:0Gc13:1Gc5:2Gc20:3][Gc7:0Gc23:1Gc1:2Gc16:3][Gc6:0Gc3:1Gc3:2Gc6:3][Gc0:0Gc23:1Gc23:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc16:2Gc2:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc5:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc1:0Gc13:1Gc6:2Gc17:3][Gc13:0Gc7:1Gc16:2Gc9:3][Gc7:0Gc17:1Gcnot:3:2][Gc14:0Gcnot:1:2Gc21:3][Gc22:0Gc0:1Gc4:2Gc22:3][Gc8:0Gc19:1Gc23:2Gc5:3][Gc11:0Gc13:1Gc8:2Gc3:3][Gc4:0Gc14:1Gc2:2Gc9:3][Gc21:0Gc1:1Gc22:2Gc11:3][Gc8:0Gc6:1Gc5:2Gc0:3][Gc22:0Gc11:1Gc12:2Gc23:3][Gc1:0Gc10:1Gc6:2Gc22:3][Gc5:0Gcnot:1:2Gc14:3][Gc16:0Gc14:1Gc15:2Gc18:3][Gc8:0Gc3:1Gc16:2Gc16:3][Gc6:0Gc3:1Gc23:2Gc15:3][Gc3:0Gc20:1Gc16:2Gc14:3][Gc12:0Gc14:1Gc19:2Gc2:3][Gc3:0Gc23:1Gc12:2Gc5:3][Gc23:0Gc20:1Gc12:2Gc5:3][Gc16:0Gc20:1Gc0:2Gc16:3][Gc19:0Gc3:1Gc23:2Gc8:3][Gc9:0Gc2:1Gc13:2Gc6:3][Gc8:0Gc18:1Gc15:2Gc19:3][Gc2:0Gc21:1Gc0:2Gc12:3][Gc6:0Gc1:1Gc1:2Gc9:3][Gc12:0Gcnot:1:2Gc12:3][Gc0:0Gc16:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc2:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc23:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gc19:0Gc4:1Gc11:2Gc23:3][Gc9:0Gc8:1Gc10:2Gc20:3][Gc5:0Gc4:1Gc12:2Gc8:3][Gc2:0Gc12:1Gc0:2Gc22:3][Gc8:0Gc7:1Gcnot:3:2][Gc17:0Gc22:1Gc18:2Gc7:3][Gc9:0Gc23:1Gcnot:3:2][Gc1:0Gc17:1Gc13:2Gc6:3][Gc1:0Gc9:1Gc0:2Gc5:3][Gc7:0Gc7:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc0:3][Gc12:0Gc6:1Gc16:2Gc13:3][Gc10:0Gc14:1Gc17:2Gc10:3][Gc21:0Gc19:1Gc19:2Gc19:3][Gc5:0Gcnot:1:2Gc12:3][Gc16:0Gc18:1Gc9:2Gc17:3][Gcnot:0:3Gc17:1Gc8:2][Gc19:0Gc9:1Gc22:2Gc6:3][Gc13:0Gc19:1Gc18:2Gc22:3][Gc7:0Gcnot:1:2Gc8:3][Gcnot:0:3Gc17:1Gc1:2][Gc19:0Gc3:1Gc5:2Gc20:3][Gc19:0Gc5:1Gc21:2Gc0:3][Gcnot:0:3Gc19:1Gc14:2][Gc8:0Gc0:1Gc19:2Gc14:3][Gc3:0Gc6:1Gc6:2Gc6:3][Gc16:0Gc1:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc6:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc23:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc7:1Gc14:2][Gc16:0Gcnot:1:2Gc13:3][Gc3:0Gc14:1Gc18:2Gc23:3][Gc6:0Gc2:1Gc22:2Gc13:3][Gc8:0Gc11:1Gc2:2Gc11:3][Gc19:0Gcnot:1:2Gc3:3][Gc13:0Gc18:1Gc13:2Gc3:3][Gc20:0Gc17:1Gc6:2Gc11:3][Gc14:0Gc23:1Gc20:2Gc0:3][Gc2:0Gc13:1Gc19:2Gc7:3][Gc8:0Gc15:1Gc2:2Gc4:3][Gc2:0Gc13:1Gc5:2Gc23:3][Gc0:0Gc23:1Gc13:2Gc22:3][Gcnot:0:3Gc7:1Gc8:2][Gcnot:0:3Gc5:1Gc7:2][Gc2:0Gc5:1Gc4:2Gc14:3][Gc23:0Gc20:1Gc5:2Gc1:3][Gc14:0Gc8:1Gc14:2Gc15:3][Gc7:0Gc11:1Gcnot:3:2][Gc14:0Gc2:1Gc10:2Gc20:3][Gc19:0Gc21:1Gc16:2Gc19:3][Gc11:0Gc15:1Gc23:2Gc1:3][Gc14:0Gc15:1Gc4:2Gc6:3][Gc1:0Gc8:1Gc6:2Gc11:3][Gc14:0Gc5:1Gc4:2Gc3:3][Gc6:0Gc9:1Gc6:2Gc2:3][Gc2:0Gc2:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc6:2Gc5:3][Gcnot:0:1Gc9:2Gc9:3][Gc5:0Gc5:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc17:0Gcnot:1:2Gc4:3][Gc21:0Gc2:1Gc15:2Gc23:3][Gc22:0Gc12:1Gc4:2Gc5:3][Gc10:0Gc22:1Gc16:2Gc15:3][Gc0:0Gc6:1Gc14:2Gc18:3][Gc4:0Gc1:1Gcnot:3:2][Gcnot:0:1Gc6:2Gc11:3][Gc18:0Gc19:1Gc21:2Gc3:3][Gc8:0Gc20:1Gc3:2Gc6:3][Gc4:0Gc11:1Gc8:2Gc10:3][Gc23:0Gc11:1Gc22:2Gc8:3][Gc6:0Gc15:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc14:3][Gc2:0Gc1:1Gc11:2Gc16:3][Gcnot:0:3Gc11:1Gc18:2][Gc8:0Gc20:1Gc23:2Gc20:3][Gc5:0Gc10:1Gc2:2Gc1:3][Gc9:0Gc16:1Gc1:2Gc5:3][Gcnot:0:1Gc9:2Gc23:3][Gc11:0Gc19:1Gc4:2Gc20:3][Gc4:0Gc18:1Gc23:2Gc8:3][Gc5:0Gc13:1Gc20:2Gc18:3][Gc10:0Gc13:1Gc1:2Gc14:3][Gc5:0Gc4:1Gc16:2Gc23:3][Gc23:0Gc13:1Gc4:2Gc2:3][Gc1:0Gc3:1Gc12:2Gc6:3][Gc0:0Gc1:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc16:0Gc2:1Gc2:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc7:0Gc18:1Gc23:2Gc13:3][Gc16:0Gc16:1Gc13:2Gc5:3][Gc6:0Gc13:1Gc0:2Gc19:3][Gcnot:0:1Gc4:2Gc19:3][Gc14:0Gc9:1Gc14:2Gc23:3][Gc22:0Gcnot:1:2Gc10:3][Gcnot:0:1Gc16:2Gc20:3][Gc16:0Gc13:1Gc5:2Gc10:3][Gc14:0Gc2:1Gc15:2Gc10:3][Gc15:0Gc2:1Gc14:2Gc14:3][Gc23:0Gc14:1Gc5:2Gc2:3][Gc22:0Gc21:1Gc20:2Gc1:3][Gc11:0Gcnot:1:2Gc23:3][Gc16:0Gc5:1Gc1:2Gc4:3][Gc1:0Gc9:1Gc20:2Gc13:3][Gc1:0Gc22:1Gc1:2Gc17:3][Gc4:0Gc21:1Gcnot:3:2][Gc9:0Gc11:1Gc20:2Gc10:3][Gcnot:0:3Gc6:1Gc17:2][Gc12:0Gc4:1Gc19:2Gc16:3][Gc22:0Gc9:1Gc23:2Gc17:3][Gc17:0Gc23:1Gc12:2Gc22:3][Gc7:0Gc13:1Gc12:2Gc9:3][Gc19:0Gc17:1Gc0:2Gc3:3][Gc19:0Gc15:1Gc15:2Gc23:3][Gc23:0Gc23:1Gc9:2Gc3:3][Gc0:0Gc0:1Gc12:2Gc6:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc10:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc5:0Gc0:1Gc0:2Gc5:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc10:0Gc11:1Gc10:2Gc8:3][Gc3:0Gc13:1Gc4:2Gc21:3][Gc6:0Gc22:1Gc13:2Gc12:3][Gcnot:0:1Gc6:2Gc6:3][Gc6:0Gcnot:1:2Gc7:3][Gc22:0Gc15:1Gc19:2Gc16:3][Gc0:0Gc18:1Gc21:2Gc17:3][Gc13:0Gc18:1Gc16:2Gc2:3][Gc3:0Gc2:1Gc14:2Gc15:3][Gc18:0Gc6:1Gc21:2Gc13:3][Gc6:0Gc10:1Gc6:2Gc13:3][Gc8:0Gc2:1Gc21:2Gc9:3][Gc4:0Gc5:1Gc13:2Gc23:3][Gc8:0Gcnot:1:2Gc23:3][Gc12:0Gc23:1Gc3:2Gc7:3][Gc0:0Gc5:1Gc4:2Gc21:3][Gc9:0Gc22:1Gc10:2Gc14:3][Gc16:0Gc0:1Gc11:2Gc3:3][Gc22:0Gc13:1Gc7:2Gc6:3][Gc13:0Gc10:1Gc19:2Gc23:3][Gc11:0Gc10:1Gc12:2Gc8:3][Gc19:0Gc5:1Gcnot:3:2][Gc13:0Gc18:1Gc8:2Gc7:3][Gc21:0Gc14:1Gc18:2Gc1:3][Gc9:0Gc1:1Gc4:2Gc10:3][Gc6:0Gc6:1Gc1:2Gc3:3][Gc23:0Gc12:1Gc0:2Gc16:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc16:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc2:0Gc10:1Gc9:2Gc21:3][Gc16:0Gc7:1Gc7:2Gc5:3][Gc12:0Gc0:1Gcnot:3:2][Gc5:0Gc7:1Gc18:2Gc17:3][Gc11:0Gc1:1Gc18:2Gc17:3][Gc15:0Gc2:1Gc13:2Gc11:3][Gc8:0Gc8:1Gc6:2Gc16:3][Gc16:0Gc23:1Gc22:2Gc20:3][Gc20:0Gc23:1Gc7:2Gc8:3][Gc20:0Gc16:1Gc0:2Gc22:3][Gc5:0Gc5:1Gc2:2Gc17:3][Gc4:0Gc10:1Gc20:2Gc4:3][Gc10:0Gc6:1Gc6:2Gc10:3][Gc4:0Gc14:1Gc20:2Gc16:3][Gcnot:0:3Gc23:1Gc16:2][Gc14:0Gc12:1Gc2:2Gc18:3][Gcnot:0:3Gc21:1Gc3:2][Gc9:0Gc20:1Gc22:2Gc18:3][Gc18:0Gc4:1Gc1:2Gc4:3][Gc1:0Gc22:1Gc6:2Gc2:3][Gc13:0Gc9:1Gc6:2Gc17:3][Gc3:0Gc15:1Gc1:2Gc20:3][Gc10:0Gc23:1Gcnot:3:2][Gc7:0Gc5:1Gc15:2Gc3:3][Gc0:0Gc22:1Gc2:2Gc23:3][Gc16:0Gc1:1Gc23:2Gc9:3][Gcnot:0:1Gc0:2Gc18:3][Gc16:0Gc16:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc2:2Gc16:3][Gcnot:0:1Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gcnot:0:1Gc0:2Gc0:3][Gc7:0Gc11:1Gc6:2Gc7:3][Gc21:0Gc0:1Gc20:2Gc15:3][Gcnot:0:1Gc1:2Gc20:3][Gc10:0Gc12:1Gc7:2Gc9:3][Gc0:0Gcnot:1:2Gc3:3][Gc23:0Gc16:1Gc1:2Gc18:3][Gc15:0Gc4:1Gc11:2Gc16:3][Gc12:0Gc18:1Gc13:2Gc10:3][Gc22:0Gc14:1Gc8:2Gc11:3][Gc9:0Gc16:1Gc20:2Gc0:3][Gc10:0Gc8:1Gc1:2Gc2:3][Gc18:0Gc13:1Gc9:2Gc16:3][Gc14:0Gc10:1Gc4:2Gc18:3][Gc15:0Gc12:1Gc16:2Gc1:3][Gc4:0Gc0:1Gc21:2Gc18:3][Gc0:0Gc16:1Gc18:2Gc6:3][Gc11:0Gc7:1Gc17:2Gc14:3][Gc2:0Gc8:1Gc22:2Gc4:3][Gc0:0Gc16:1Gc8:2Gc19:3][Gc4:0Gc15:1Gc18:2Gc8:3][Gc5:0Gc18:1Gc3:2Gc3:3][Gc12:0Gc12:1Gc5:2Gc23:3][Gc21:0Gc11:1Gc9:2Gc18:3][Gc12:0Gc9:1Gc2:2Gc17:3][Gc19:0Gc5:1Gc1:2Gc7:3][Gcnot:0:1Gc8:2Gc22:3][Gc21:0Gc13:1Gcnot:3:2][Gc19:0Gcnot:1:2Gc13:3][Gc23:0Gc4:1Gc3:2Gc2:3][Gc22:0Gc8:1Gc14:2Gc6:3][Gc0:0Gc6:1Gc6:2Gc1:3][Gc0:0Gc12:1Gc1:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc10:2Gc10:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc18:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc5:0Gc5:1Gc0:2Gc0:3][Gc3:0Gc15:1Gc10:2Gc4:3][Gc6:0Gc1:1Gc12:2Gc18:3][Gcnot:0:1Gc5:2Gc20:3][Gc9:0Gc16:1Gc22:2Gc6:3][Gc21:0Gc21:1Gc1:2Gc12:3][Gc16:0Gc6:1Gc12:2Gc16:3][Gc8:0Gc7:1Gc15:2Gc19:3][Gcnot:0:1Gc11:2Gc12:3][Gc5:0Gcnot:1:2Gc1:3][Gc5:0Gc9:1Gc14:2Gc15:3][Gc20:0Gc22:1Gc15:2Gc10:3][Gc6:0Gc23:1Gc0:2Gc6:3][Gcnot:0:3Gc14:1Gc2:2][Gc17:0Gc10:1Gc4:2Gc23:3][Gc7:0Gc8:1Gc7:2Gc2:3][Gc6:0Gc7:1Gc3:2Gc8:3][Gc18:0Gc18:1Gc23:2Gc17:3][Gc14:0Gc18:1Gc4:2Gc16:3][Gc21:0Gc5:1Gc8:2Gc22:3][Gc2:0Gc4:1Gc18:2Gc16:3][Gc7:0Gc7:1Gcnot:3:2][Gc22:0Gc19:1Gcnot:3:2][Gc10:0Gc7:1Gc16:2Gc3:3][Gc5:0Gc9:1Gc11:2Gc3:3][Gcnot:0:3Gc11:1Gc10:2][Gc15:0Gc17:1Gc13:2Gc9:3][Gc2:0Gc3:1Gc8:2Gc13:3][Gcnot:0:1Gc22:2Gc20:3][Gc8:0Gc1:1Gc16:2Gc10:3][Gcnot:0:1Gc3:2Gc3:3][Gc9:0Gc6:1Gc0:2Gc12:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc16:2Gc12:3][Gcnot:0:1Gc3:2Gc9:3][Gc12:0Gc5:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc13:1Gc20:2][Gc10:0Gc8:1Gc2:2Gc0:3][Gc17:0Gc7:1Gc23:2Gc0:3][Gc23:0Gc6:1Gc13:2Gc15:3][Gc23:0Gc8:1Gc9:2Gc15:3][Gc3:0Gc5:1Gc21:2Gc19:3][Gc9:0Gc22:1Gc10:2Gc5:3][Gc10:0Gc1:1Gc10:2Gc6:3][Gc12:0Gc8:1Gc23:2Gc16:3][Gc2:0Gc17:1Gc3:2Gc15:3][Gc15:0Gc23:1Gc9:2Gc5:3][Gc20:0Gc5:1Gc8:2Gc1:3][Gc8:0Gc23:1Gcnot:3:2][Gc5:0Gc19:1Gc14:2Gc13:3][Gc14:0Gc7:1Gc4:2Gc9:3][Gc10:0Gc23:1Gc22:2Gc13:3][Gc14:0Gc1:1Gc1:2Gc2:3][Gcnot:0:1Gc3:2Gc8:3][Gc5:0Gcnot:1:2Gc19:3][Gc21:0Gc19:1Gcnot:3:2][Gc4:0Gc12:1Gc9:2Gc10:3][Gcnot:0:3Gc13:1Gc14:2][Gc7:0Gc22:1Gc17:2Gc12:3][Gcnot:0:1Gc15:2Gc14:3][Gc21:0Gc11:1Gc21:2Gc13:3][Gc11:0Gc15:1Gcnot:3:2][Gc1:0Gc15:1Gcnot:3:2][Gc5:0Gc19:1Gc6:2Gc16:3][Gc3:0Gc0:1Gc10:2Gc13:3][Gc12:0Gcnot:1:2Gc8:3][Gc6:0Gc6:1Gc3:2Gc6:3][Gc1:0Gc18:1Gc2:2Gc1:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc2:0Gc2:1Gc18:2Gc16:3][Gcnot:0:1Gc6:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc10:1Gc3:2][Gc0:0Gc0:1Gc16:2Gc18:3][Gc15:0Gc22:1Gc15:2Gc19:3][Gc23:0Gc20:1Gc21:2Gc2:3][Gc16:0Gc19:1Gc4:2Gc0:3][Gc17:0Gc5:1Gc3:2Gc13:3][Gc6:0Gc2:1Gc4:2Gc20:3][Gcnot:0:3Gc18:1Gc9:2][Gc20:0Gc19:1Gc1:2Gc0:3][Gcnot:0:3Gc8:1Gc18:2][Gc0:0Gc7:1Gc10:2Gc11:3][Gc6:0Gc1:1Gc15:2Gc10:3][Gc10:0Gcnot:1:2Gc17:3][Gc12:0Gc1:1Gc10:2Gc7:3][Gc20:0Gc10:1Gc4:2Gc12:3][Gc6:0Gc22:1Gc15:2Gc10:3][Gc19:0Gc16:1Gc19:2Gc15:3][Gc22:0Gc2:1Gc21:2Gc2:3][Gc7:0Gc17:1Gc5:2Gc6:3][Gc5:0Gc12:1Gc18:2Gc11:3][Gc12:0Gc21:1Gcnot:3:2][Gc22:0Gc23:1Gc1:2Gc7:3][Gc17:0Gc10:1Gc13:2Gc0:3][Gc19:0Gc10:1Gc0:2Gc22:3][Gc6:0Gcnot:1:2Gc6:3][Gc3:0Gc23:1Gc2:2Gc14:3][Gc18:0Gc1:1Gc7:2Gc23:3][Gc18:0Gcnot:1:2Gc13:3][Gcnot:0:3Gc7:1Gc7:2][Gc5:0Gc9:1Gc18:2Gc11:3][Gc3:0Gc3:1Gc9:2Gc9:3][Gc1:0Gc6:1Gc6:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc16:0Gc18:1Gc2:2Gc2:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc5:0Gc0:1Gc0:2Gc16:3][Gc9:0Gc0:1Gc0:2Gc3:3][Gc4:0Gc13:1Gc11:2Gc8:3][Gcnot:0:3Gc10:1Gc21:2][Gc23:0Gc6:1Gc17:2Gc11:3][Gc2:0Gc1:1Gc1:2Gc22:3][Gc22:0Gc9:1Gc17:2Gc11:3][Gc0:0Gc7:1Gc0:2Gc23:3][Gc4:0Gc10:1Gc17:2Gc16:3][Gc8:0Gc8:1Gc8:2Gc20:3][Gc14:0Gc2:1Gc20:2Gc9:3][Gc8:0Gc5:1Gc17:2Gc3:3][Gcnot:0:1Gc4:2Gc3:3][Gc7:0Gc19:1Gc12:2Gc16:3][Gc23:0Gc21:1Gc11:2Gc11:3][Gc15:0Gc14:1Gc23:2Gc17:3][Gc6:0Gc5:1Gc18:2Gc21:3][Gc12:0Gc0:1Gc6:2Gc1:3][Gc23:0Gc2:1Gcnot:3:2][Gc21:0Gc19:1Gc0:2Gc17:3][Gc19:0Gcnot:1:2Gc7:3][Gc21:0Gc12:1Gc21:2Gc16:3][Gc13:0Gc7:1Gc1:2Gc6:3][Gc6:0Gc14:1Gc19:2Gc1:3][Gc12:0Gc4:1Gc20:2Gc22:3][Gc3:0Gc22:1Gc0:2Gc2:3][Gcnot:0:3Gc19:1Gc5:2][Gc9:0Gc2:1Gc8:2Gc5:3][Gcnot:0:1Gc16:2Gc6:3][Gc18:0Gc16:1Gc10:2Gc22:3][Gc13:0Gc21:1Gc5:2Gc12:3][Gc5:0Gc21:1Gc6:2Gc21:3][Gc6:0Gc9:1Gc9:2Gc12:3][Gc16:0Gc0:1Gc2:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gcnot:0:1Gc0:2Gc0:3][Gc9:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc5:1Gc5:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gc1:0Gc23:1Gc4:2Gc12:3][Gc1:0Gc7:1Gcnot:3:2][Gc22:0Gc15:1Gc15:2Gc2:3][Gc5:0Gc12:1Gc18:2Gc17:3][Gc9:0Gc10:1Gc6:2Gc19:3][Gc3:0Gc8:1Gc20:2Gc5:3][Gc6:0Gc9:1Gc3:2Gc21:3][Gc1:0Gc13:1Gcnot:3:2][Gc7:0Gc0:1Gc18:2Gc12:3][Gc14:0Gc3:1Gc6:2Gc20:3][Gc7:0Gc1:1Gc20:2Gc16:3][Gc21:0Gc18:1Gc3:2Gc15:3][Gc23:0Gc19:1Gc14:2Gc1:3][Gc11:0Gc0:1Gc13:2Gc21:3][Gc17:0Gc15:1Gc17:2Gc7:3][Gc13:0Gc4:1Gc21:2Gc14:3][Gc17:0Gc9:1Gc11:2Gc18:3][Gc21:0Gc4:1Gc0:2Gc12:3][Gc21:0Gc21:1Gc9:2Gc3:3][Gc18:0Gc9:1Gc10:2Gc2:3][Gc7:0Gc5:1Gc5:2Gc7:3][Gcnot:0:3Gc2:1Gc9:2][Gcnot:0:1Gc23:2Gc8:3][Gc9:0Gc6:1Gc9:2Gc10:3][Gc13:0Gc11:1Gc9:2Gc10:3][Gc18:0Gc5:1Gc18:2Gc2:3][Gc10:0Gc16:1Gc22:2Gc2:3][Gc12:0Gc5:1Gc18:2Gc4:3][Gc12:0Gc7:1Gc15:2Gc22:3][Gc18:0Gc20:1Gc19:2Gc18:3][Gc9:0Gc6:1Gc0:2Gc6:3][Gc0:0Gc2:1Gc0:2Gc18:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc23:3][Gcnot:0:1Gc0:2Gc9:3][Gc23:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3][Gc21:0Gc20:1Gc3:2Gc1:3][Gc16:0Gcnot:1:2Gc5:3][Gc21:0Gc5:1Gc0:2Gc12:3][Gc15:0Gc1:1Gc14:2Gc19:3][Gcnot:0:1Gc11:2Gc5:3][Gc4:0Gc21:1Gc2:2Gc10:3][Gcnot:0:3Gc19:1Gc21:2][Gc8:0Gc4:1Gcnot:3:2][Gc4:0Gc5:1Gc17:2Gc23:3][Gc18:0Gc9:1Gc13:2Gc6:3][Gc7:0Gc1:1Gc3:2Gc2:3][Gc5:0Gc4:1Gc16:2Gc1:3][Gc11:0Gc3:1Gc5:2Gc4:3][Gc17:0Gc21:1Gc18:2Gc23:3][Gc15:0Gc19:1Gc10:2Gc21:3][Gc5:0Gc23:1Gc12:2Gc12:3][Gcnot:0:3Gc23:1Gc3:2][Gc20:0Gc17:1Gc21:2Gc11:3][Gcnot:0:3Gc3:1Gc13:2][Gc12:0Gcnot:1:2Gc23:3][Gc16:0Gc14:1Gc18:2Gc8:3][Gc16:0Gc6:1Gc22:2Gc16:3][Gc0:0Gc14:1Gc10:2Gc16:3][Gc2:0Gc22:1Gc14:2Gc22:3][Gc6:0Gc15:1Gc2:2Gc5:3][Gcnot:0:1Gc14:2Gc19:3][Gc14:0Gc20:1Gc21:2Gc0:3][Gc15:0Gc7:1Gc8:2Gc13:3][Gcnot:0:1Gc4:2Gc13:3][Gc5:0Gc8:1Gc4:2Gc14:3][Gc9:0Gc10:1Gc9:2Gc6:3][Gc10:0Gc0:1Gc0:2Gc23:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]


==> anc/experiments/circuits/S2_4Q_B0_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc20:0Gc3:1Gc19:2Gc19:3][Gc3:0Gc18:1Gcnot:3:2][Gc11:0Gc1:1Gc11:2Gc4:3][Gc3:0Gc2:1Gc6:2Gc9:3][Gc6:0Gc12:1Gc5:2Gc22:3]
[Gc15:0Gc21:1Gc5:2Gc6:3][Gc11:0Gc16:1Gc3:2Gc9:3][Gc5:0Gc1:1Gc12:2Gc16:3][Gc20:0Gcnot:1:2Gc17:3][Gc2:0Gc14:1Gc2:2Gc1:3]
[Gcnot:0:1Gc12:2Gc16:3][Gc2:0Gc8:1Gc16:2Gc10:3][Gcnot:0:1Gc1:2Gc3:3][Gc15:0Gc7:1Gc19:2Gc2:3][Gc18:0Gc3:1Gc20:2Gc16:3]
[Gc17:0Gc2:1Gcnot:3:2][Gc15:0Gc17:1Gc20:2Gc21:3][Gc9:0Gc4:1Gc14:2Gc12:3][Gc22:0Gc2:1Gc10:2Gc6:3][Gc21:0Gcnot:1:2Gc15:3]
[Gc20:0Gc22:1Gcnot:3:2][Gc8:0Gc4:1Gc15:2Gc0:3][Gc6:0Gc12:1Gc13:2Gc16:3][Gc9:0Gc11:1Gc3:2Gc5:3][Gc1:0Gc19:1Gc16:2Gc14:3]
[Gc12:0Gc16:1Gc5:2Gc13:3][Gcnot:0:3Gc21:1Gc16:2][Gc9:0Gc5:1Gc10:2Gc12:3][Gc18:0Gc3:1Gc10:2Gc3:3][Gc0:0Gc1:1Gc8:2Gc22:3]
[Gc8:0Gc9:1Gc20:2Gc19:3][Gc2:0Gc1:1Gc13:2Gc6:3][Gcnot:0:1Gc11:2Gc19:3][Gcnot:0:1Gc1:2Gc21:3][Gc5:0Gc20:1Gc3:2Gc22:3]
[Gc13:0Gc19:1Gc9:2Gc1:3][Gc9:0Gc17:1Gc3:2Gc7:3][Gc6:0Gc1:1Gc23:2Gc18:3][Gc13:0Gc23:1Gc17:2Gc19:3][Gcnot:0:3Gc4:1Gc0:2][Gc4:0Gc18:1Gc19:2Gc7:3][Gc4:0Gc20:1Gc0:2Gc16:3][Gc12:0Gcnot:1:2Gc18:3][Gc13:0Gc21:1Gc17:2Gc20:3][Gc0:0Gc10:1Gc12:2Gc5:3]
[Gc13:0Gc6:1Gc3:2Gc1:3][Gc18:0Gc9:1Gc18:2Gc11:3][Gc4:0Gc11:1Gc17:2Gc22:3][Gc11:0Gc4:1Gc14:2Gc0:3][Gc17:0Gc14:1Gcnot:3:2][Gc5:0Gc2:1Gc6:2Gc2:3][Gc12:0Gc20:1Gc17:2Gc1:3][Gc4:0Gc6:1Gc23:2Gc1:3][Gcnot:0:1Gc16:2Gc7:3][Gc15:0Gcnot:1:2Gc2:3]
[Gc22:0Gc0:1Gc14:2Gc16:3][Gc14:0Gc21:1Gc6:2Gc8:3][Gc4:0Gc0:1Gc23:2Gc10:3][Gc15:0Gcnot:1:2Gc19:3][Gcnot:0:3Gc3:1Gc5:2][Gc11:0Gc5:1Gc8:2Gc22:3][Gc8:0Gc3:1Gcnot:3:2][Gc18:0Gc3:1Gc6:2Gc8:3][Gc6:0Gc22:1Gc10:2Gc4:3][Gc20:0Gc9:1Gc6:2Gc14:3]
[Gc12:0Gc4:1Gc14:2Gc18:3][Gc8:0Gc20:1Gc4:2Gc23:3][Gc15:0Gc0:1Gc6:2Gc0:3][Gc5:0Gc20:1Gc23:2Gc2:3][Gc12:0Gc8:1Gc5:2Gc20:3][Gc1:0Gcnot:1:2Gc6:3][Gc22:0Gc16:1Gcnot:3:2][Gc22:0Gc7:1Gcnot:3:2][Gc22:0Gc5:1Gc12:2Gc23:3][Gc19:0Gc5:1Gc18:2Gc22:3]
[Gc20:0Gcnot:1:2Gc15:3][Gc20:0Gc17:1Gc10:2Gc19:3][Gc12:0Gc0:1Gc12:2Gc7:3][Gc9:0Gc2:1Gc10:2Gc21:3][Gc3:0Gc1:1Gc12:2Gc4:3][Gcnot:0:1Gc5:2Gc14:3][Gcnot:0:1Gc23:2Gc9:3][Gc17:0Gc19:1Gc5:2Gc19:3][Gc1:0Gc8:1Gc0:2Gc17:3][Gc16:0Gc1:1Gc3:2Gc16:3]
[Gc2:0Gc16:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc7:3][Gc11:0Gc13:1Gc1:2Gc0:3][Gc13:0Gc14:1Gc19:2Gc11:3][Gc9:0Gc18:1Gc1:2Gc21:3][Gcnot:0:3Gc21:1Gc19:2][Gc1:0Gcnot:1:2Gc16:3][Gc16:0Gc21:1Gc21:2Gc12:3][Gc7:0Gc5:1Gc16:2Gc13:3][Gc1:0Gc0:1Gc17:2Gc6:3]
[Gc14:0Gc22:1Gc0:2Gc7:3][Gc11:0Gc7:1Gc19:2Gc9:3][Gc22:0Gc5:1Gc17:2Gc19:3][Gc7:0Gc21:1Gc10:2Gc14:3][Gc17:0Gc8:1Gc1:2Gc6:3][Gc11:0Gc15:1Gc3:2Gc23:3][Gc17:0Gc17:1Gc12:2Gc5:3][Gc6:0Gc21:1Gc1:2Gc16:3][Gc22:0Gc3:1Gc19:2Gc18:3][Gc17:0Gc8:1Gc0:2Gc1:3]
[Gcnot:0:3Gc17:1Gc21:2][Gc17:0Gc6:1Gc12:2Gc11:3][Gc9:0Gc19:1Gc19:2Gc7:3][Gc16:0Gc13:1Gc14:2Gc22:3][Gc8:0Gc1:1Gc15:2Gc8:3][Gc8:0Gc1:1Gc12:2Gc20:3][Gc5:0Gc12:1Gc21:2Gc11:3][Gc19:0Gc21:1Gc9:2Gc16:3][Gc1:0Gc10:1Gc1:2Gc6:3][Gc15:0Gc9:1Gc19:2Gc22:3][Gc15:0Gc23:1Gc21:2Gc23:3][Gc15:0Gc3:1Gc3:2Gc7:3][Gc6:0Gc21:1Gc7:2Gc1:3][Gc12:0Gc17:1Gc14:2Gc14:3][Gc22:0Gc22:1Gc8:2Gc17:3]
[Gc21:0Gc12:1Gc3:2Gc5:3][Gcnot:0:3Gc4:1Gc10:2][Gc21:0Gc14:1Gc13:2Gc17:3][Gc4:0Gc17:1Gc8:2Gc20:3][Gc11:0Gc5:1Gc14:2Gc4:3][Gc15:0Gc13:1Gc11:2Gc4:3][Gcnot:0:1Gc12:2Gc9:3][Gc5:0Gc17:1Gc3:2Gc6:3][Gc15:0Gc8:1Gc5:2Gc18:3][Gc6:0Gc4:1Gc5:2Gc10:3][Gc20:0Gc2:1Gcnot:3:2][Gc11:0Gc20:1Gc16:2Gc17:3][Gc15:0Gc19:1Gc10:2Gc17:3][Gc8:0Gc16:1Gc4:2Gc18:3][Gc12:0Gc14:1Gc6:2Gc5:3]
[Gc7:0Gc10:1Gc21:2Gc11:3][Gc22:0Gc20:1Gc12:2Gc19:3][Gc6:0Gc7:1Gc3:2Gc2:3][Gc18:0Gc4:1Gc2:2Gc18:3][Gc23:0Gc6:1Gc6:2Gc2:3][Gc15:0Gc7:1Gc22:2Gc0:3][Gc21:0Gc18:1Gc4:2Gc9:3][Gc16:0Gc23:1Gc7:2Gc10:3][Gcnot:0:1Gc9:2Gc23:3][Gc4:0Gc15:1Gc12:2Gc11:3][Gc1:0Gc19:1Gc2:2Gc16:3][Gc8:0Gc11:1Gc15:2Gc13:3][Gc0:0Gc8:1Gcnot:3:2][Gc1:0Gc5:1Gc21:2Gc18:3][Gcnot:0:1Gc6:2Gc14:3]
[Gc6:0Gc7:1Gc18:2Gc9:3][Gc20:0Gc14:1Gc12:2Gc20:3][Gc23:0Gc4:1Gc10:2Gc14:3][Gc16:0Gc20:1Gc23:2Gc10:3][Gc7:0Gc18:1Gc19:2Gc16:3][Gc15:0Gc15:1Gc14:2Gc6:3][Gc13:0Gc11:1Gc9:2Gc15:3][Gc13:0Gc14:1Gc16:2Gc1:3][Gc3:0Gc12:1Gcnot:3:2][Gc17:0Gc4:1Gc22:2Gc18:3][Gc13:0Gc15:1Gc4:2Gc19:3][Gcnot:0:1Gc4:2Gc8:3][Gc3:0Gc8:1Gcnot:3:2][Gc14:0Gc18:1Gcnot:3:2][Gc4:0Gc20:1Gcnot:3:2]
[Gc16:0Gc8:1Gc0:2Gc10:3][Gc17:0Gc8:1Gc14:2Gc19:3][Gc7:0Gc3:1Gcnot:3:2][Gc19:0Gc1:1Gc10:2Gc1:3][Gc10:0Gc15:1Gc22:2Gc11:3][Gc5:0Gc4:1Gc12:2Gc23:3][Gc1:0Gc9:1Gc14:2Gc2:3][Gc16:0Gcnot:1:2Gc8:3][Gc7:0Gc2:1Gc1:2Gc17:3][Gc7:0Gc22:1Gc1:2Gc10:3][Gc6:0Gc9:1Gc8:2Gc5:3][Gc5:0Gc0:1Gc17:2Gc6:3][Gc0:0Gc15:1Gc2:2Gc11:3][Gc18:0Gc17:1Gc1:2Gc18:3][Gcnot:0:3Gc10:1Gc15:2]
[Gc19:0Gc1:1Gc10:2Gc7:3][Gc16:0Gc5:1Gc22:2Gc3:3][Gc6:0Gc6:1Gc14:2Gc7:3][Gc8:0Gc6:1Gcnot:3:2][Gc16:0Gc17:1Gc7:2Gc6:3][Gc0:0Gcnot:1:2Gc18:3][Gc2:0Gc2:1Gc8:2Gc16:3][Gc20:0Gc14:1Gc20:2Gc11:3][Gc3:0Gc20:1Gc15:2Gc8:3][Gcnot:0:3Gc15:1Gc12:2][Gc22:0Gcnot:1:2Gc0:3][Gc3:0Gc6:1Gc10:2Gc1:3][Gc15:0Gc3:1Gc11:2Gc0:3][Gc18:0Gc21:1Gc16:2Gc19:3][Gc0:0Gc21:1Gc6:2Gc10:3]
[Gc23:0Gc19:1Gc20:2Gc1:3][Gc15:0Gc23:1Gc13:2Gc14:3][Gc11:0Gc3:1Gcnot:3:2][Gc9:0Gc2:1Gcnot:3:2][Gc3:0Gc8:1Gc23:2Gc13:3][Gc9:0Gc5:1Gc19:2Gc22:3][Gc22:0Gc17:1Gc9:2Gc23:3][Gc22:0Gc13:1Gc3:2Gc10:3][Gc12:0Gc20:1Gc0:2Gc12:3][Gc9:0Gc21:1Gc21:2Gc9:3][Gc4:0Gc19:1Gc11:2Gc21:3][Gc13:0Gcnot:1:2Gc18:3][Gc3:0Gc9:1Gc0:2Gc22:3][Gc6:0Gc22:1Gc20:2Gc18:3][Gc0:0Gc6:1Gcnot:3:2]
[Gc9:0Gc9:1Gc3:2Gc10:3][Gc16:0Gc11:1Gc17:2Gc10:3][Gc12:0Gc10:1Gc14:2Gc21:3][Gc15:0Gc15:1Gc1:2Gc11:3][Gc17:0Gc11:1Gc3:2Gc21:3][Gcnot:0:1Gc6:2Gc14:3][Gc12:0Gc10:1Gc0:2Gc14:3][Gc15:0Gc22:1Gc5:2Gc2:3][Gcnot:0:3Gc14:1Gc6:2][Gc1:0Gc12:1Gc15:2Gc0:3][Gc3:0Gc21:1Gc4:2Gc5:3][Gc7:0Gc15:1Gc8:2Gc14:3][Gc22:0Gc14:1Gc23:2Gc22:3][Gc20:0Gc18:1Gc18:2Gc19:3][Gc14:0Gc14:1Gc6:2Gc22:3][Gcnot:0:1Gc16:2Gc2:3][Gc23:0Gc21:1Gc21:2Gc2:3][Gc12:0Gc6:1Gc12:2Gc4:3][Gcnot:0:1Gc19:2Gc4:3][Gc18:0Gc13:1Gc4:2Gc1:3]
[Gc3:0Gc6:1Gc8:2Gc16:3][Gc14:0Gc14:1Gc6:2Gc5:3][Gcnot:0:3Gc7:1Gc16:2][Gc16:0Gcnot:1:2Gc9:3][Gc9:0Gc2:1Gc22:2Gc20:3][Gc14:0Gc23:1Gcnot:3:2][Gc21:0Gc2:1Gc16:2Gc20:3][Gc14:0Gc14:1Gc19:2Gc3:3][Gc0:0Gc11:1Gc16:2Gc2:3][Gc21:0Gc7:1Gc19:2Gc0:3][Gc14:0Gc8:1Gc19:2Gc23:3][Gcnot:0:1Gc13:2Gc17:3][Gc4:0Gc12:1Gc7:2Gc12:3][Gc21:0Gc2:1Gc23:2Gc23:3][Gc11:0Gc9:1Gc20:2Gc21:3][Gc17:0Gc17:1Gc19:2Gc7:3][Gc15:0Gc19:1Gc20:2Gc7:3][Gc7:0Gc5:1Gc17:2Gc0:3][Gc10:0Gc8:1Gc17:2Gc20:3][Gc7:0Gc20:1Gc20:2Gc21:3]
[Gc7:0Gc8:1Gc4:2Gc5:3][Gcnot:0:3Gc19:1Gc2:2][Gc5:0Gc4:1Gc3:2Gc3:3][Gc6:0Gc21:1Gc6:2Gc15:3][Gc19:0Gc10:1Gc12:2Gc13:3][Gc19:0Gc2:1Gc14:2Gc10:3][Gc5:0Gc0:1Gc22:2Gc4:3][Gc7:0Gc15:1Gc12:2Gc9:3][Gcnot:0:1Gc5:2Gc23:3][Gcnot:0:1Gc10:2Gc3:3][Gcnot:0:3Gc20:1Gc6:2][Gc2:0Gc6:1Gc11:2Gc5:3][Gc2:0Gc16:1Gcnot:3:2][Gc3:0Gc6:1Gc4:2Gc14:3][Gc19:0Gc12:1Gc1:2Gc8:3][Gc15:0Gc14:1Gc7:2Gc8:3][Gcnot:0:1Gc12:2Gc16:3][Gc16:0Gc13:1Gc3:2Gc6:3][Gcnot:0:1Gc17:2Gc15:3][Gc1:0Gc8:1Gc0:2Gc18:3]
[Gc23:0Gc19:1Gc22:2Gc12:3][Gc12:0Gc1:1Gc3:2Gc13:3][Gc20:0Gc23:1Gc16:2Gc0:3][Gc12:0Gc8:1Gc1:2Gc7:3][Gcnot:0:1Gc14:2Gc23:3][Gc18:0Gc15:1Gc16:2Gc7:3][Gc5:0Gc13:1Gc6:2Gc3:3][Gc4:0Gc18:1Gc21:2Gc18:3][Gc20:0Gcnot:1:2Gc15:3][Gc20:0Gc21:1Gc7:2Gc8:3][Gc5:0Gc7:1Gc10:2Gc21:3][Gc3:0Gc10:1Gcnot:3:2][Gc11:0Gc22:1Gc4:2Gc20:3][Gc21:0Gc20:1Gc18:2Gc2:3][Gc21:0Gc6:1Gc18:2Gc22:3][Gc23:0Gc20:1Gc17:2Gc19:3][Gc9:0Gc20:1Gc17:2Gc1:3][Gc16:0Gcnot:1:2Gc20:3][Gc5:0Gc12:1Gc3:2Gc13:3][Gcnot:0:3Gc13:1Gc20:2]
[Gc0:0Gcnot:1:2Gc23:3][Gc9:0Gc7:1Gc13:2Gc10:3][Gc1:0Gc22:1Gc1:2Gc23:3][Gcnot:0:3Gc22:1Gc21:2][Gcnot:0:1Gc5:2Gc21:3][Gc13:0Gc13:1Gc12:2Gc19:3][Gc9:0Gc8:1Gc23:2Gc13:3][Gc7:0Gc11:1Gc14:2Gc0:3][Gc13:0Gc13:1Gc20:2Gc19:3][Gc0:0Gc12:1Gc3:2Gc8:3][Gcnot:0:1Gc4:2Gc23:3][Gc8:0Gc9:1Gc13:2Gc18:3][Gc11:0Gc16:1Gc17:2Gc14:3][Gc3:0Gc3:1Gc23:2Gc3:3][Gc23:0Gc2:1Gc2:2Gc0:3][Gc6:0Gc10:1Gc7:2Gc9:3][Gc19:0Gc8:1Gc7:2Gc12:3][Gc20:0Gc19:1Gc10:2Gc0:3][Gcnot:0:3Gc2:1Gc9:2][Gc9:0Gc16:1Gc19:2Gc19:3]
[Gc9:0Gc8:1Gc11:2Gc10:3][Gc14:0Gc10:1Gc4:2Gc0:3][Gc1:0Gc20:1Gc1:2Gc22:3][Gc3:0Gc15:1Gc4:2Gc13:3][Gcnot:0:1Gc1:2Gc11:3][Gc6:0Gc14:1Gc1:2Gc7:3][Gc20:0Gc19:1Gc11:2Gc9:3][Gc18:0Gc1:1Gc7:2Gc2:3][Gc21:0Gc17:1Gcnot:3:2][Gcnot:0:1Gc8:2Gc16:3][Gc9:0Gc0:1Gc11:2Gc17:3][Gc0:0Gcnot:1:2Gc12:3][Gcnot:0:1Gc20:2Gc14:3][Gc14:0Gc6:1Gc8:2Gc14:3][Gc10:0Gc8:1Gc18:2Gc0:3][Gc4:0Gc17:1Gcnot:3:2][Gc7:0Gc15:1Gc17:2Gc14:3][Gc2:0Gc8:1Gc12:2Gc1:3][Gc12:0Gcnot:1:2Gc23:3][Gc5:0Gc11:1Gc20:2Gc10:3]
[Gc12:0Gc20:1Gc12:2Gc7:3][Gc20:0Gc18:1Gc6:2Gc15:3][Gc20:0Gc17:1Gcnot:3:2][Gc11:0Gc10:1Gc8:2Gc13:3][Gc9:0Gc9:1Gc10:2Gc6:3][Gc0:0Gc6:1Gc18:2Gc6:3][Gc6:0Gc8:1Gc9:2Gc23:3][Gc19:0Gc9:1Gc7:2Gc15:3][Gc14:0Gc8:1Gc10:2Gc13:3][Gc13:0Gc18:1Gc20:2Gc13:3][Gc4:0Gc6:1Gc18:2Gc18:3][Gc9:0Gc19:1Gc5:2Gc2:3][Gc11:0Gc9:1Gc6:2Gc10:3][Gc3:0Gc20:1Gcnot:3:2][Gc8:0Gc16:1Gcnot:3:2][Gcnot:0:3Gc20:1Gc3:2][Gcnot:0:3Gc22:1Gc17:2][Gc2:0Gc0:1Gc17:2Gc5:3][Gc23:0Gc13:1Gc5:2Gc20:3][Gc7:0Gc23:1Gc1:2Gc16:3]
[Gc1:0Gc13:1Gc6:2Gc17:3][Gc13:0Gc7:1Gc16:2Gc9:3][Gc7:0Gc17:1Gcnot:3:2][Gc14:0Gcnot:1:2Gc21:3][Gc22:0Gc0:1Gc4:2Gc22:3][Gc8:0Gc19:1Gc23:2Gc5:3][Gc11:0Gc13:1Gc8:2Gc3:3][Gc4:0Gc14:1Gc2:2Gc9:3][Gc21:0Gc1:1Gc22:2Gc11:3][Gc8:0Gc6:1Gc5:2Gc0:3][Gc22:0Gc11:1Gc12:2Gc23:3][Gc1:0Gc10:1Gc6:2Gc22:3][Gc5:0Gcnot:1:2Gc14:3][Gc16:0Gc14:1Gc15:2Gc18:3][Gc8:0Gc3:1Gc16:2Gc16:3][Gc6:0Gc3:1Gc23:2Gc15:3][Gc3:0Gc20:1Gc16:2Gc14:3][Gc12:0Gc14:1Gc19:2Gc2:3][Gc3:0Gc23:1Gc12:2Gc5:3][Gc23:0Gc20:1Gc12:2Gc5:3][Gc16:0Gc20:1Gc0:2Gc16:3][Gc19:0Gc3:1Gc23:2Gc8:3][Gc9:0Gc2:1Gc13:2Gc6:3][Gc8:0Gc18:1Gc15:2Gc19:3][Gc2:0Gc21:1Gc0:2Gc12:3]
[Gc19:0Gc4:1Gc11:2Gc23:3][Gc9:0Gc8:1Gc10:2Gc20:3][Gc5:0Gc4:1Gc12:2Gc8:3][Gc2:0Gc12:1Gc0:2Gc22:3][Gc8:0Gc7:1Gcnot:3:2][Gc17:0Gc22:1Gc18:2Gc7:3][Gc9:0Gc23:1Gcnot:3:2][Gc1:0Gc17:1Gc13:2Gc6:3][Gc1:0Gc9:1Gc0:2Gc5:3][Gc7:0Gc7:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc0:3][Gc12:0Gc6:1Gc16:2Gc13:3][Gc10:0Gc14:1Gc17:2Gc10:3][Gc21:0Gc19:1Gc19:2Gc19:3][Gc5:0Gcnot:1:2Gc12:3][Gc16:0Gc18:1Gc9:2Gc17:3][Gcnot:0:3Gc17:1Gc8:2][Gc19:0Gc9:1Gc22:2Gc6:3][Gc13:0Gc19:1Gc18:2Gc22:3][Gc7:0Gcnot:1:2Gc8:3][Gcnot:0:3Gc17:1Gc1:2][Gc19:0Gc3:1Gc5:2Gc20:3][Gc19:0Gc5:1Gc21:2Gc0:3][Gcnot:0:3Gc19:1Gc14:2][Gc8:0Gc0:1Gc19:2Gc14:3]
[Gcnot:0:3Gc7:1Gc14:2][Gc16:0Gcnot:1:2Gc13:3][Gc3:0Gc14:1Gc18:2Gc23:3][Gc6:0Gc2:1Gc22:2Gc13:3][Gc8:0Gc11:1Gc2:2Gc11:3][Gc19:0Gcnot:1:2Gc3:3][Gc13:0Gc18:1Gc13:2Gc3:3][Gc20:0Gc17:1Gc6:2Gc11:3][Gc14:0Gc23:1Gc20:2Gc0:3][Gc2:0Gc13:1Gc19:2Gc7:3][Gc8:0Gc15:1Gc2:2Gc4:3][Gc2:0Gc13:1Gc5:2Gc23:3][Gc0:0Gc23:1Gc13:2Gc22:3][Gcnot:0:3Gc7:1Gc8:2][Gcnot:0:3Gc5:1Gc7:2][Gc2:0Gc5:1Gc4:2Gc14:3][Gc23:0Gc20:1Gc5:2Gc1:3][Gc14:0Gc8:1Gc14:2Gc15:3][Gc7:0Gc11:1Gcnot:3:2][Gc14:0Gc2:1Gc10:2Gc20:3][Gc19:0Gc21:1Gc16:2Gc19:3][Gc11:0Gc15:1Gc23:2Gc1:3][Gc14:0Gc15:1Gc4:2Gc6:3][Gc1:0Gc8:1Gc6:2Gc11:3][Gc14:0Gc5:1Gc4:2Gc3:3]
[Gc17:0Gcnot:1:2Gc4:3][Gc21:0Gc2:1Gc15:2Gc23:3][Gc22:0Gc12:1Gc4:2Gc5:3][Gc10:0Gc22:1Gc16:2Gc15:3][Gc0:0Gc6:1Gc14:2Gc18:3][Gc4:0Gc1:1Gcnot:3:2][Gcnot:0:1Gc6:2Gc11:3][Gc18:0Gc19:1Gc21:2Gc3:3][Gc8:0Gc20:1Gc3:2Gc6:3][Gc4:0Gc11:1Gc8:2Gc10:3][Gc23:0Gc11:1Gc22:2Gc8:3][Gc6:0Gc15:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc14:3][Gc2:0Gc1:1Gc11:2Gc16:3][Gcnot:0:3Gc11:1Gc18:2][Gc8:0Gc20:1Gc23:2Gc20:3][Gc5:0Gc10:1Gc2:2Gc1:3][Gc9:0Gc16:1Gc1:2Gc5:3][Gcnot:0:1Gc9:2Gc23:3][Gc11:0Gc19:1Gc4:2Gc20:3][Gc4:0Gc18:1Gc23:2Gc8:3][Gc5:0Gc13:1Gc20:2Gc18:3][Gc10:0Gc13:1Gc1:2Gc14:3][Gc5:0Gc4:1Gc16:2Gc23:3][Gc23:0Gc13:1Gc4:2Gc2:3]
[Gc7:0Gc18:1Gc23:2Gc13:3][Gc16:0Gc16:1Gc13:2Gc5:3][Gc6:0Gc13:1Gc0:2Gc19:3][Gcnot:0:1Gc4:2Gc19:3][Gc14:0Gc9:1Gc14:2Gc23:3][Gc22:0Gcnot:1:2Gc10:3][Gcnot:0:1Gc16:2Gc20:3][Gc16:0Gc13:1Gc5:2Gc10:3][Gc14:0Gc2:1Gc15:2Gc10:3][Gc15:0Gc2:1Gc14:2Gc14:3][Gc23:0Gc14:1Gc5:2Gc2:3][Gc22:0Gc21:1Gc20:2Gc1:3][Gc11:0Gcnot:1:2Gc23:3][Gc16:0Gc5:1Gc1:2Gc4:3][Gc1:0Gc9:1Gc20:2Gc13:3][Gc1:0Gc22:1Gc1:2Gc17:3][Gc4:0Gc21:1Gcnot:3:2][Gc9:0Gc11:1Gc20:2Gc10:3][Gcnot:0:3Gc6:1Gc17:2][Gc12:0Gc4:1Gc19:2Gc16:3][Gc22:0Gc9:1Gc23:2Gc17:3][Gc17:0Gc23:1Gc12:2Gc22:3][Gc7:0Gc13:1Gc12:2Gc9:3][Gc19:0Gc17:1Gc0:2Gc3:3][Gc19:0Gc15:1Gc15:2Gc23:3]
[Gc10:0Gc11:1Gc10:2Gc8:3][Gc3:0Gc13:1Gc4:2Gc21:3][Gc6:0Gc22:1Gc13:2Gc12:3][Gcnot:0:1Gc6:2Gc6:3][Gc6:0Gcnot:1:2Gc7:3][Gc22:0Gc15:1Gc19:2Gc16:3][Gc0:0Gc18:1Gc21:2Gc17:3][Gc13:0Gc18:1Gc16:2Gc2:3][Gc3:0Gc2:1Gc14:2Gc15:3][Gc18:0Gc6:1Gc21:2Gc13:3][Gc6:0Gc10:1Gc6:2Gc13:3][Gc8:0Gc2:1Gc21:2Gc9:3][Gc4:0Gc5:1Gc13:2Gc23:3][Gc8:0Gcnot:1:2Gc23:3][Gc12:0Gc23:1Gc3:2Gc7:3][Gc0:0Gc5:1Gc4:2Gc21:3][Gc9:0Gc22:1Gc10:2Gc14:3][Gc16:0Gc0:1Gc11:2Gc3:3][Gc22:0Gc13:1Gc7:2Gc6:3][Gc13:0Gc10:1Gc19:2Gc23:3][Gc11:0Gc10:1Gc12:2Gc8:3][Gc19:0Gc5:1Gcnot:3:2][Gc13:0Gc18:1Gc8:2Gc7:3][Gc21:0Gc14:1Gc18:2Gc1:3][Gc9:0Gc1:1Gc4:2Gc10:3]
[Gc2:0Gc10:1Gc9:2Gc21:3][Gc16:0Gc7:1Gc7:2Gc5:3][Gc12:0Gc0:1Gcnot:3:2][Gc5:0Gc7:1Gc18:2Gc17:3][Gc11:0Gc1:1Gc18:2Gc17:3][Gc15:0Gc2:1Gc13:2Gc11:3][Gc8:0Gc8:1Gc6:2Gc16:3][Gc16:0Gc23:1Gc22:2Gc20:3][Gc20:0Gc23:1Gc7:2Gc8:3][Gc20:0Gc16:1Gc0:2Gc22:3][Gc5:0Gc5:1Gc2:2Gc17:3][Gc4:0Gc10:1Gc20:2Gc4:3][Gc10:0Gc6:1Gc6:2Gc10:3][Gc4:0Gc14:1Gc20:2Gc16:3][Gcnot:0:3Gc23:1Gc16:2][Gc14:0Gc12:1Gc2:2Gc18:3][Gcnot:0:3Gc21:1Gc3:2][Gc9:0Gc20:1Gc22:2Gc18:3][Gc18:0Gc4:1Gc1:2Gc4:3][Gc1:0Gc22:1Gc6:2Gc2:3][Gc13:0Gc9:1Gc6:2Gc17:3][Gc3:0Gc15:1Gc1:2Gc20:3][Gc10:0Gc23:1Gcnot:3:2][Gc7:0Gc5:1Gc15:2Gc3:3][Gc0:0Gc22:1Gc2:2Gc23:3]
[Gc7:0Gc11:1Gc6:2Gc7:3][Gc21:0Gc0:1Gc20:2Gc15:3][Gcnot:0:1Gc1:2Gc20:3][Gc10:0Gc12:1Gc7:2Gc9:3][Gc0:0Gcnot:1:2Gc3:3][Gc23:0Gc16:1Gc1:2Gc18:3][Gc15:0Gc4:1Gc11:2Gc16:3][Gc12:0Gc18:1Gc13:2Gc10:3][Gc22:0Gc14:1Gc8:2Gc11:3][Gc9:0Gc16:1Gc20:2Gc0:3][Gc10:0Gc8:1Gc1:2Gc2:3][Gc18:0Gc13:1Gc9:2Gc16:3][Gc14:0Gc10:1Gc4:2Gc18:3][Gc15:0Gc12:1Gc16:2Gc1:3][Gc4:0Gc0:1Gc21:2Gc18:3][Gc0:0Gc16:1Gc18:2Gc6:3][Gc11:0Gc7:1Gc17:2Gc14:3][Gc2:0Gc8:1Gc22:2Gc4:3][Gc0:0Gc16:1Gc8:2Gc19:3][Gc4:0Gc15:1Gc18:2Gc8:3][Gc5:0Gc18:1Gc3:2Gc3:3][Gc12:0Gc12:1Gc5:2Gc23:3][Gc21:0Gc11:1Gc9:2Gc18:3][Gc12:0Gc9:1Gc2:2Gc17:3][Gc19:0Gc5:1Gc1:2Gc7:3][Gcnot:0:1Gc8:2Gc22:3][Gc21:0Gc13:1Gcnot:3:2][Gc19:0Gcnot:1:2Gc13:3][Gc23:0Gc4:1Gc3:2Gc2:3][Gc22:0Gc8:1Gc14:2Gc6:3]
[Gc3:0Gc15:1Gc10:2Gc4:3][Gc6:0Gc1:1Gc12:2Gc18:3][Gcnot:0:1Gc5:2Gc20:3][Gc9:0Gc16:1Gc22:2Gc6:3][Gc21:0Gc21:1Gc1:2Gc12:3][Gc16:0Gc6:1Gc12:2Gc16:3][Gc8:0Gc7:1Gc15:2Gc19:3][Gcnot:0:1Gc11:2Gc12:3][Gc5:0Gcnot:1:2Gc1:3][Gc5:0Gc9:1Gc14:2Gc15:3][Gc20:0Gc22:1Gc15:2Gc10:3][Gc6:0Gc23:1Gc0:2Gc6:3][Gcnot:0:3Gc14:1Gc2:2][Gc17:0Gc10:1Gc4:2Gc23:3][Gc7:0Gc8:1Gc7:2Gc2:3][Gc6:0Gc7:1Gc3:2Gc8:3][Gc18:0Gc18:1Gc23:2Gc17:3][Gc14:0Gc18:1Gc4:2Gc16:3][Gc21:0Gc5:1Gc8:2Gc22:3][Gc2:0Gc4:1Gc18:2Gc16:3][Gc7:0Gc7:1Gcnot:3:2][Gc22:0Gc19:1Gcnot:3:2][Gc10:0Gc7:1Gc16:2Gc3:3][Gc5:0Gc9:1Gc11:2Gc3:3][Gcnot:0:3Gc11:1Gc10:2][Gc15:0Gc17:1Gc13:2Gc9:3][Gc2:0Gc3:1Gc8:2Gc13:3][Gcnot:0:1Gc22:2Gc20:3][Gc8:0Gc1:1Gc16:2Gc10:3][Gcnot:0:1Gc3:2Gc3:3]
[Gcnot:0:3Gc13:1Gc20:2][Gc10:0Gc8:1Gc2:2Gc0:3][Gc17:0Gc7:1Gc23:2Gc0:3][Gc23:0Gc6:1Gc13:2Gc15:3][Gc23:0Gc8:1Gc9:2Gc15:3][Gc3:0Gc5:1Gc21:2Gc19:3][Gc9:0Gc22:1Gc10:2Gc5:3][Gc10:0Gc1:1Gc10:2Gc6:3][Gc12:0Gc8:1Gc23:2Gc16:3][Gc2:0Gc17:1Gc3:2Gc15:3][Gc15:0Gc23:1Gc9:2Gc5:3][Gc20:0Gc5:1Gc8:2Gc1:3][Gc8:0Gc23:1Gcnot:3:2][Gc5:0Gc19:1Gc14:2Gc13:3][Gc14:0Gc7:1Gc4:2Gc9:3][Gc10:0Gc23:1Gc22:2Gc13:3][Gc14:0Gc1:1Gc1:2Gc2:3][Gcnot:0:1Gc3:2Gc8:3][Gc5:0Gcnot:1:2Gc19:3][Gc21:0Gc19:1Gcnot:3:2][Gc4:0Gc12:1Gc9:2Gc10:3][Gcnot:0:3Gc13:1Gc14:2][Gc7:0Gc22:1Gc17:2Gc12:3][Gcnot:0:1Gc15:2Gc14:3][Gc21:0Gc11:1Gc21:2Gc13:3][Gc11:0Gc15:1Gcnot:3:2][Gc1:0Gc15:1Gcnot:3:2][Gc5:0Gc19:1Gc6:2Gc16:3][Gc3:0Gc0:1Gc10:2Gc13:3][Gc12:0Gcnot:1:2Gc8:3]
[Gcnot:0:3Gc10:1Gc3:2][Gc0:0Gc0:1Gc16:2Gc18:3][Gc15:0Gc22:1Gc15:2Gc19:3][Gc23:0Gc20:1Gc21:2Gc2:3][Gc16:0Gc19:1Gc4:2Gc0:3][Gc17:0Gc5:1Gc3:2Gc13:3][Gc6:0Gc2:1Gc4:2Gc20:3][Gcnot:0:3Gc18:1Gc9:2][Gc20:0Gc19:1Gc1:2Gc0:3][Gcnot:0:3Gc8:1Gc18:2][Gc0:0Gc7:1Gc10:2Gc11:3][Gc6:0Gc1:1Gc15:2Gc10:3][Gc10:0Gcnot:1:2Gc17:3][Gc12:0Gc1:1Gc10:2Gc7:3][Gc20:0Gc10:1Gc4:2Gc12:3][Gc6:0Gc22:1Gc15:2Gc10:3][Gc19:0Gc16:1Gc19:2Gc15:3][Gc22:0Gc2:1Gc21:2Gc2:3][Gc7:0Gc17:1Gc5:2Gc6:3][Gc5:0Gc12:1Gc18:2Gc11:3][Gc12:0Gc21:1Gcnot:3:2][Gc22:0Gc23:1Gc1:2Gc7:3][Gc17:0Gc10:1Gc13:2Gc0:3][Gc19:0Gc10:1Gc0:2Gc22:3][Gc6:0Gcnot:1:2Gc6:3][Gc3:0Gc23:1Gc2:2Gc14:3][Gc18:0Gc1:1Gc7:2Gc23:3][Gc18:0Gcnot:1:2Gc13:3][Gcnot:0:3Gc7:1Gc7:2][Gc5:0Gc9:1Gc18:2Gc11:3]
[Gc4:0Gc13:1Gc11:2Gc8:3][Gcnot:0:3Gc10:1Gc21:2][Gc23:0Gc6:1Gc17:2Gc11:3][Gc2:0Gc1:1Gc1:2Gc22:3][Gc22:0Gc9:1Gc17:2Gc11:3][Gc0:0Gc7:1Gc0:2Gc23:3][Gc4:0Gc10:1Gc17:2Gc16:3][Gc8:0Gc8:1Gc8:2Gc20:3][Gc14:0Gc2:1Gc20:2Gc9:3][Gc8:0Gc5:1Gc17:2Gc3:3][Gcnot:0:1Gc4:2Gc3:3][Gc7:0Gc19:1Gc12:2Gc16:3][Gc23:0Gc21:1Gc11:2Gc11:3][Gc15:0Gc14:1Gc23:2Gc17:3][Gc6:0Gc5:1Gc18:2Gc21:3][Gc12:0Gc0:1Gc6:2Gc1:3][Gc23:0Gc2:1Gcnot:3:2][Gc21:0Gc19:1Gc0:2Gc17:3][Gc19:0Gcnot:1:2Gc7:3][Gc21:0Gc12:1Gc21:2Gc16:3][Gc13:0Gc7:1Gc1:2Gc6:3][Gc6:0Gc14:1Gc19:2Gc1:3][Gc12:0Gc4:1Gc20:2Gc22:3][Gc3:0Gc22:1Gc0:2Gc2:3][Gcnot:0:3Gc19:1Gc5:2][Gc9:0Gc2:1Gc8:2Gc5:3][Gcnot:0:1Gc16:2Gc6:3][Gc18:0Gc16:1Gc10:2Gc22:3][Gc13:0Gc21:1Gc5:2Gc12:3][Gc5:0Gc21:1Gc6:2Gc21:3]
[Gc1:0Gc23:1Gc4:2Gc12:3][Gc1:0Gc7:1Gcnot:3:2][Gc22:0Gc15:1Gc15:2Gc2:3][Gc5:0Gc12:1Gc18:2Gc17:3][Gc9:0Gc10:1Gc6:2Gc19:3][Gc3:0Gc8:1Gc20:2Gc5:3][Gc6:0Gc9:1Gc3:2Gc21:3][Gc1:0Gc13:1Gcnot:3:2][Gc7:0Gc0:1Gc18:2Gc12:3][Gc14:0Gc3:1Gc6:2Gc20:3][Gc7:0Gc1:1Gc20:2Gc16:3][Gc21:0Gc18:1Gc3:2Gc15:3][Gc23:0Gc19:1Gc14:2Gc1:3][Gc11:0Gc0:1Gc13:2Gc21:3][Gc17:0Gc15:1Gc17:2Gc7:3][Gc13:0Gc4:1Gc21:2Gc14:3][Gc17:0Gc9:1Gc11:2Gc18:3][Gc21:0Gc4:1Gc0:2Gc12:3][Gc21:0Gc21:1Gc9:2Gc3:3][Gc18:0Gc9:1Gc10:2Gc2:3][Gc7:0Gc5:1Gc5:2Gc7:3][Gcnot:0:3Gc2:1Gc9:2][Gcnot:0:1Gc23:2Gc8:3][Gc9:0Gc6:1Gc9:2Gc10:3][Gc13:0Gc11:1Gc9:2Gc10:3][Gc18:0Gc5:1Gc18:2Gc2:3][Gc10:0Gc16:1Gc22:2Gc2:3][Gc12:0Gc5:1Gc18:2Gc4:3][Gc12:0Gc7:1Gc15:2Gc22:3][Gc18:0Gc20:1Gc19:2Gc18:3]
[Gc21:0Gc20:1Gc3:2Gc1:3][Gc16:0Gcnot:1:2Gc5:3][Gc21:0Gc5:1Gc0:2Gc12:3][Gc15:0Gc1:1Gc14:2Gc19:3][Gcnot:0:1Gc11:2Gc5:3][Gc4:0Gc21:1Gc2:2Gc10:3][Gcnot:0:3Gc19:1Gc21:2][Gc8:0Gc4:1Gcnot:3:2][Gc4:0Gc5:1Gc17:2Gc23:3][Gc18:0Gc9:1Gc13:2Gc6:3][Gc7:0Gc1:1Gc3:2Gc2:3][Gc5:0Gc4:1Gc16:2Gc1:3][Gc11:0Gc3:1Gc5:2Gc4:3][Gc17:0Gc21:1Gc18:2Gc23:3][Gc15:0Gc19:1Gc10:2Gc21:3][Gc5:0Gc23:1Gc12:2Gc12:3][Gcnot:0:3Gc23:1Gc3:2][Gc20:0Gc17:1Gc21:2Gc11:3][Gcnot:0:3Gc3:1Gc13:2][Gc12:0Gcnot:1:2Gc23:3][Gc16:0Gc14:1Gc18:2Gc8:3][Gc16:0Gc6:1Gc22:2Gc16:3][Gc0:0Gc14:1Gc10:2Gc16:3][Gc2:0Gc22:1Gc14:2Gc22:3][Gc6:0Gc15:1Gc2:2Gc5:3][Gcnot:0:1Gc14:2Gc19:3][Gc14:0Gc20:1Gc21:2Gc0:3][Gc15:0Gc7:1Gc8:2Gc13:3][Gcnot:0:1Gc4:2Gc13:3][Gc5:0Gc8:1Gc4:2Gc14:3]


==> anc/experiments/circuits/S2_4Q_B0_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc3:0Gc9:1Gc0:2Gc9:3][Gc1:0Gc2:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc2:0Gc6:1Gc3:2Gc6:3][Gc0:0Gc2:1Gc0:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc9:0Gc6:1Gc6:2Gc6:3][Gc2:0Gc0:1Gc18:2Gc2:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc10:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc3:0Gc6:1Gc9:2Gc23:3][Gc0:0Gc0:1Gc18:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc6:1Gc12:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc10:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc3:0Gc18:1Gc10:2Gc1:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc16:3]
[Gc9:0Gc9:1Gc3:2Gc6:3][Gc23:0Gc0:1Gc2:2Gc6:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc6:0Gc3:1Gc3:2Gc12:3][Gc12:0Gc6:1Gc18:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc9:0Gc3:1Gc9:2Gc1:3][Gc12:0Gc23:1Gc23:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc16:1Gc10:2Gc10:3]
[Gc3:0Gc18:1Gc3:2Gc9:3][Gc1:0Gc0:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc6:1Gc3:2Gc6:3][Gc23:0Gc18:1Gc16:2Gc16:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc10:2Gc10:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc9:0Gc6:1Gc9:2Gc9:3][Gcnot:0:3Gc18:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc16:2Gc16:3]
[Gc3:0Gc6:1Gc6:2Gc18:3][Gc0:0Gc1:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc3:0Gc0:1Gc9:2Gc3:3][Gc12:0Gc0:1Gc19:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc16:3]
[Gc23:0Gc23:1Gc6:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc16:1Gc10:2Gc10:3]
[Gc6:0Gc9:1Gc6:2Gc6:3][Gc1:0Gc1:1Gc1:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc9:0Gc6:1Gc9:2Gc10:3][Gc18:0Gc18:1Gc10:2Gc0:3]
[Gc12:0Gc3:1Gc6:2Gc3:3][Gc0:0Gc10:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc6:0Gc9:1Gc0:2Gc6:3][Gc12:0Gc23:1Gc0:2Gc23:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc9:0Gc12:1Gc9:2Gc3:3][Gc23:0Gc0:1Gc12:2Gc6:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc23:0Gc23:1Gc3:2Gc6:3][Gcnot:0:1Gc0:2Gc6:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc9:0Gc6:1Gc1:2Gc6:3][Gc12:0Gc12:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc9:0Gc9:1Gc9:2Gc23:3][Gc23:0Gc23:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc6:0Gc9:1Gc6:2Gc9:3][Gc1:0Gc1:1Gc16:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc1:0Gc9:1Gc6:2Gc3:3][Gc0:0Gc1:1Gc1:2Gc23:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc9:0Gc6:1Gc3:2Gc6:3][Gc1:0Gc6:1Gc18:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc16:1Gc10:2Gc10:3]
[Gc3:0Gc18:1Gc6:2Gc6:3][Gc16:0Gc0:1Gc2:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc3:1Gc0:2Gc9:3][Gc0:0Gc10:1Gc0:2Gc23:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc23:1Gc9:2Gc3:3][Gc12:0Gc0:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc16:0Gc3:1Gc23:2Gc3:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc3:0Gc3:1Gc9:2Gc3:3][Gc16:0Gc1:1Gc6:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc10:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc23:0Gc6:1Gc3:2Gc9:3][Gc0:0Gc1:1Gc16:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc3:0Gc9:1Gc1:2Gc1:3][Gc1:0Gc1:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc3:0Gc3:1Gc0:2Gc9:3][Gc1:0Gc16:1Gc0:2Gc1:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc6:0Gc3:1Gc3:2Gc6:3][Gc0:0Gc23:1Gc23:2Gc1:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc6:0Gc1:1Gc1:2Gc9:3][Gc12:0Gcnot:1:2Gc12:3][Gc0:0Gc16:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc6:1Gc6:2Gc6:3][Gc16:0Gc1:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc6:0Gc9:1Gc6:2Gc2:3][Gc2:0Gc2:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc1:0Gc3:1Gc12:2Gc6:3][Gc0:0Gc1:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc23:0Gc23:1Gc9:2Gc3:3][Gc0:0Gc0:1Gc12:2Gc6:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc10:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc6:0Gc6:1Gc1:2Gc3:3][Gc23:0Gc12:1Gc0:2Gc16:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc16:1Gc10:2Gc10:3]
[Gc16:0Gc1:1Gc23:2Gc9:3][Gcnot:0:1Gc0:2Gc18:3][Gc16:0Gc16:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc0:0Gc6:1Gc6:2Gc1:3][Gc0:0Gc12:1Gc1:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc10:2Gc10:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc9:0Gc6:1Gc0:2Gc12:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc6:0Gc6:1Gc3:2Gc6:3][Gc1:0Gc18:1Gc2:2Gc1:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc3:1Gc9:2Gc9:3][Gc1:0Gc6:1Gc6:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc6:0Gc9:1Gc9:2Gc12:3][Gc16:0Gc0:1Gc2:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc9:0Gc6:1Gc0:2Gc6:3][Gc0:0Gc2:1Gc0:2Gc18:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc9:0Gc10:1Gc9:2Gc6:3][Gc10:0Gc0:1Gc0:2Gc23:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]


==> anc/experiments/circuits/S2_4Q_B0_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc2:0Gc2:1Gc16:2Gc2:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc12:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc6:1Gc12:2Gc12:3][Gcnot:0:3Gc6:1Gc0:2][Gc23:0Gc0:1Gc0:2Gc10:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gcnot:0:1Gc0:2Gc9:3][Gc10:0Gc10:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc16:1Gc5:2Gc6:3][Gc0:0Gc0:1Gc9:2Gc6:3]
[Gc3:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc23:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc9:1Gc18:2Gc0:3][Gc0:0Gc0:1Gc6:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc18:1Gc2:2Gc16:3][Gcnot:0:3Gc3:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc5:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc5:2Gc12:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc16:0Gc2:1Gc2:2Gc2:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc18:0Gc16:1Gc2:2Gc2:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc18:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc16:1Gc16:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc5:3][Gcnot:0:1Gc9:2Gc9:3][Gc5:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc18:1Gc2:2Gc16:3][Gcnot:0:3Gc6:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc5:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc5:2Gc12:3][Gc9:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc2:1Gc3:2Gc16:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc3:0Gc0:1Gc0:2Gc9:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc23:0Gc9:1Gc12:2Gc12:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc6:2Gc12:3][Gc0:0Gc0:1Gc6:2Gc9:3]
[Gc16:0Gc2:1Gc2:2Gc18:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc18:0Gc16:1Gc16:2Gc18:3][Gc3:0Gcnot:1:2Gc6:3][Gc0:0Gc5:1Gc5:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc5:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc5:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc5:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc6:1Gc16:2Gc5:3][Gc0:0Gc9:1Gc3:2Gc9:3]
[Gc16:0Gc16:1Gc3:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc23:0Gc0:1Gc12:2Gc12:3][Gc9:0Gc0:1Gc9:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc5:1Gc5:2Gc5:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc2:0Gc2:1Gc16:2Gc16:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc23:1Gc12:2Gc12:3][Gc0:0Gc9:1Gcnot:3:2][Gc0:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc23:0Gc0:1Gc0:2Gc23:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc6:1Gc10:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc23:0Gc0:1Gc0:2Gc9:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc23:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc9:0Gc23:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gc5:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc0:0Gc18:1Gc18:2Gc3:3][Gc0:0Gc3:1Gc6:2Gc0:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc5:0Gc5:1Gc5:2Gc12:3][Gc9:0Gc0:1Gc9:2Gc9:3]
[Gc16:0Gc18:1Gc2:2Gc2:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc6:2Gc6:3][Gc0:0Gc0:1Gc6:2Gc6:3]
[Gc16:0Gc16:1Gc2:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc5:0Gc0:1Gc0:2Gc5:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc9:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gcnot:0:1Gc6:2Gc0:3][Gc16:0Gc6:1Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc5:0Gc6:1Gc5:2Gc12:3][Gc9:0Gc6:1Gc9:2Gc9:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc23:0Gc9:1Gc12:2Gc12:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc5:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc6:3][Gcnot:0:1Gc0:2Gc9:3][Gc10:0Gc23:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc2:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc5:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc2:0Gc16:1Gc2:2Gc2:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc23:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc6:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc23:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc6:2Gc5:3][Gcnot:0:1Gc9:2Gc9:3][Gc5:0Gc5:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc2:1Gc2:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc23:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc5:0Gc0:1Gc0:2Gc5:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc16:0Gc16:1Gc2:2Gc16:3][Gcnot:0:1Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gcnot:0:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc18:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc5:0Gc5:1Gc0:2Gc0:3]
[Gc16:0Gc16:1Gc16:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc16:2Gc12:3][Gcnot:0:1Gc3:2Gc9:3][Gc12:0Gc5:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc2:0Gc2:1Gc18:2Gc16:3][Gcnot:0:1Gc6:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc9:1Gc0:2Gc0:3]
[Gc16:0Gc18:1Gc2:2Gc2:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc5:0Gc0:1Gc0:2Gc16:3][Gc9:0Gc0:1Gc0:2Gc3:3]
[Gc2:0Gc2:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc5:3][Gcnot:0:1Gc0:2Gc0:3][Gc9:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc5:1Gc5:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc16:0Gc16:1Gc2:2Gc2:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc23:3][Gcnot:0:1Gc0:2Gc9:3][Gc23:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]


==> anc/experiments/circuits/S2_4Q_B1_circuits_complete.txt <==
# Complete DRB circuits
[Gc22:0Gc3:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc6:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc3:3][Gc9:0Gc6:1Gc3:2Gc9:3][Gc0:0Gc0:1Gc20:2Gc4:3][Gcnot:0:3Gc0:1Gc0:2][Gc19:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc21:2Gc22:3][Gcnot:0:1Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gc3:0Gc0:1Gc0:2Gc9:3][Gc12:0Gc9:1Gc9:2Gc3:3][Gc0:0Gc12:1Gc21:2Gc4:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc0:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc3:2Gc0:3][Gc0:0Gc0:1Gc3:2Gc0:3][Gc9:0Gc9:1Gc20:2Gc9:3][Gc0:0Gc21:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc3:3][Gc7:0Gc12:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc8:2Gc0:3][Gc0:0Gc9:1Gc6:2Gc0:3][Gc9:0Gc6:1Gc9:2Gc3:3][Gc22:0Gc21:1Gc0:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc19:0Gc12:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc0:1Gc8:2Gc12:3][Gc9:0Gc0:1Gc6:2Gc6:3][Gc22:0Gc3:1Gc6:2Gc6:3][Gc0:0Gc9:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc7:3][Gc19:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc7:1Gc7:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc8:2Gc12:3][Gcnot:0:1Gc9:2Gc6:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc0:2Gc0:3][Gc9:0Gc4:1Gc6:2Gc3:3][Gc12:0Gc0:1Gc4:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc19:0Gc19:1Gc19:2Gc19:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc8:0Gc8:1Gc12:2Gc8:3][Gc9:0Gc6:1Gc6:2Gc0:3][Gc9:0Gc6:1Gc9:2Gc9:3][Gc4:0Gc4:1Gc12:2Gc4:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc19:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc8:0Gc22:1Gc8:2Gc8:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc6:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc8:2Gc0:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gcnot:0:1Gc16:2Gc10:3][Gc10:0Gc15:1Gc0:2Gc15:3][Gc15:0Gc4:1Gc5:2Gc19:3][Gc15:0Gc11:1Gc22:2Gc1:3][Gc12:0Gc8:1Gc15:2Gc15:3][Gc3:0Gc3:1Gc8:2Gc12:3][Gc20:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc7:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc3:1Gc7:2Gc0:3][Gcnot:0:3Gc6:1Gc9:2][Gc20:0Gc0:1Gc0:2Gc20:3][Gc6:0Gc0:1Gc0:2Gc0:3][Gc17:0Gc5:1Gc3:2Gc1:3][Gc8:0Gc9:1Gc23:2Gc23:3][Gc20:0Gc22:1Gc3:2Gc13:3][Gcnot:0:1Gc17:2Gc22:3][Gcnot:0:3Gc20:1Gc18:2][Gc9:0Gc3:1Gc3:2Gc9:3][Gc22:0Gc12:1Gc4:2Gc4:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc7:2Gc7:3][Gc7:0Gc7:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc0:1Gc12:2Gc20:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gc18:0Gc21:1Gc13:2Gc16:3][Gc18:0Gc12:1Gc3:2Gc22:3][Gc15:0Gc3:1Gc19:2Gc19:3][Gc11:0Gc12:1Gc10:2Gc18:3][Gc23:0Gc22:1Gc19:2Gc8:3][Gc9:0Gc12:1Gc9:2Gc6:3][Gc12:0Gc0:1Gc20:2Gc4:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc19:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc3:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc3:3][Gcnot:0:1Gc0:2Gc6:3][Gc20:0Gc20:1Gc0:2Gc0:3][Gc3:0Gc3:1Gc0:2Gc0:3][Gc17:0Gc1:1Gc5:2Gc15:3][Gc18:0Gc20:1Gc0:2Gc9:3][Gc7:0Gc18:1Gc0:2Gc20:3][Gc10:0Gc2:1Gc18:2Gc9:3][Gcnot:0:3Gc16:1Gc20:2][Gc9:0Gc9:1Gc3:2Gc6:3][Gc4:0Gc0:1Gc4:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc19:1Gc7:2Gc7:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc3:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc12:2][Gc7:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc8:2Gc8:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gc5:0Gc1:1Gc16:2Gc21:3][Gc17:0Gc3:1Gc2:2Gc2:3][Gcnot:0:3Gc19:1Gc13:2][Gc16:0Gc11:1Gc11:2Gc16:3][Gc20:0Gc15:1Gc0:2Gc5:3][Gc7:0Gc3:1Gc3:2Gc6:3][Gc0:0Gc20:1Gc20:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc8:0Gc12:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc20:1Gc20:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc11:0Gc7:1Gcnot:3:2][Gc5:0Gc21:1Gc19:2Gc3:3][Gc3:0Gc15:1Gc22:2Gc22:3][Gc22:0Gc21:1Gc20:2Gc16:3][Gc0:0Gc6:1Gc23:2Gc23:3][Gc6:0Gc9:1Gc6:2Gc3:3][Gc22:0Gc12:1Gc4:2Gc7:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc19:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gcnot:0:1Gc0:2Gc9:3][Gc20:0Gc20:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc20:0Gc17:1Gc18:2Gc12:3][Gc19:0Gc10:1Gc21:2Gc0:3][Gc12:0Gc9:1Gcnot:3:2][Gc12:0Gc11:1Gc10:2Gc14:3][Gc18:0Gc8:1Gc7:2Gc3:3][Gc3:0Gc0:1Gc3:2Gc9:3][Gc20:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc7:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc3:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc9:0Gc0:1Gc0:2Gc3:3][Gc7:0Gc7:1Gc16:2Gc9:3][Gc2:0Gc13:1Gc23:2Gc20:3][Gc1:0Gcnot:1:2Gc16:3][Gc20:0Gc18:1Gc20:2Gc20:3][Gc9:0Gc8:1Gc7:2Gc14:3][Gc6:0Gc23:1Gc11:2Gc5:3][Gc17:0Gc10:1Gc3:2Gc22:3][Gcnot:0:3Gc18:1Gc0:2][Gc10:0Gc10:1Gc6:2Gc12:3][Gc17:0Gc8:1Gc11:2Gc16:3][Gc3:0Gc3:1Gc9:2Gc4:3][Gc0:0Gc4:1Gc22:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc19:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc6:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc4:0Gc23:1Gc15:2Gc17:3][Gc11:0Gc9:1Gc13:2Gc8:3][Gcnot:0:1Gc14:2Gc4:3][Gc0:0Gc23:1Gc5:2Gc19:3][Gc15:0Gcnot:1:2Gc17:3][Gcnot:0:1Gc23:2Gc14:3][Gc21:0Gc13:1Gc19:2Gc7:3][Gc22:0Gc23:1Gc7:2Gc6:3][Gc4:0Gc21:1Gc17:2Gc1:3][Gc3:0Gc13:1Gc8:2Gc15:3][Gc21:0Gc9:1Gc6:2Gc0:3][Gcnot:0:3Gc8:1Gc7:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc7:0Gc7:1Gc0:2Gc0:3]
[Gc21:0Gc8:1Gc8:2Gc8:3][Gc3:0Gc6:1Gc3:2Gc3:3][Gc8:0Gc22:1Gc10:2Gc6:3][Gc4:0Gc21:1Gc11:2Gc14:3][Gc4:0Gc1:1Gc22:2Gc16:3][Gc16:0Gc11:1Gc20:2Gc6:3][Gcnot:0:3Gc6:1Gc5:2][Gc21:0Gc11:1Gcnot:3:2][Gc14:0Gc13:1Gc6:2Gc5:3][Gc10:0Gc8:1Gc22:2Gc5:3][Gc14:0Gc11:1Gc3:2Gc13:3][Gc5:0Gc13:1Gc12:2Gc23:3][Gc22:0Gc9:1Gc3:2Gc6:3][Gc0:0Gc22:1Gc8:2Gc20:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc21:0Gc0:1Gc8:2Gc8:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc20:2Gc6:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gc17:0Gc6:1Gc17:2Gc1:3][Gcnot:0:3Gc17:1Gc8:2][Gc16:0Gc8:1Gc12:2Gc12:3][Gc11:0Gc0:1Gcnot:3:2][Gc16:0Gc12:1Gc15:2Gc15:3][Gc23:0Gc17:1Gc1:2Gc22:3][Gc6:0Gc4:1Gc6:2Gc9:3][Gc23:0Gc22:1Gcnot:3:2][Gc22:0Gc10:1Gc2:2Gc9:3][Gcnot:0:3Gc7:1Gc7:2][Gc6:0Gc9:1Gc3:2Gc6:3][Gc12:0Gc9:1Gc22:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc19:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc8:2Gc12:3][Gcnot:0:1Gc6:2Gc6:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc6:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc2:1Gc7:2Gc13:3][Gc19:0Gc3:1Gc13:2Gc21:3][Gc1:0Gc20:1Gc9:2Gc10:3][Gc8:0Gc9:1Gcnot:3:2][Gc10:0Gc14:1Gc9:2Gc0:3][Gc10:0Gc18:1Gc18:2Gc22:3][Gc5:0Gc7:1Gc15:2Gc19:3][Gc11:0Gc23:1Gc23:2Gc15:3][Gc3:0Gc1:1Gcnot:3:2][Gc23:0Gc18:1Gc9:2Gc14:3][Gc6:0Gc4:1Gc12:2Gc6:3][Gc12:0Gcnot:1:2Gc4:3][Gcnot:0:3Gc19:1Gc19:2][Gc19:0Gc0:1Gc0:2Gc19:3]
[Gc22:0Gc22:1Gc21:2Gc22:3][Gcnot:0:1Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc3:3][Gc9:0Gc4:1Gc12:2Gc20:3][Gc22:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc13:2Gc21:3][Gc12:0Gc13:1Gc2:2Gc8:3][Gc17:0Gc8:1Gc3:2Gc6:3][Gc2:0Gc15:1Gcnot:3:2][Gcnot:0:3Gc9:1Gc8:2][Gc8:0Gc19:1Gc17:2Gc3:3][Gc3:0Gc15:1Gc5:2Gc10:3][Gc17:0Gc4:1Gc13:2Gc7:3][Gc6:0Gc6:1Gc9:2Gc20:3][Gc12:0Gc4:1Gc8:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc7:2Gc7:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc8:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc8:2Gc12:3][Gc0:0Gc0:1Gc3:2Gc6:3][Gc4:0Gc12:1Gc16:2Gc12:3][Gc22:0Gc17:1Gc14:2Gc0:3][Gc10:0Gc6:1Gc1:2Gc1:3][Gc17:0Gc1:1Gc13:2Gc5:3][Gc4:0Gc2:1Gc15:2Gc8:3][Gcnot:0:1Gc15:2Gc3:3][Gcnot:0:1Gc4:2Gc22:3][Gcnot:0:3Gc12:1Gc18:2][Gc11:0Gc0:1Gc11:2Gc18:3][Gc12:0Gc0:1Gc2:2Gc18:3][Gc7:0Gc9:1Gc6:2Gc3:3][Gc0:0Gc12:1Gc4:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc8:0Gc8:1Gc21:2Gc22:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc3:3][Gc7:0Gc7:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc9:3][Gc19:0Gc13:1Gc1:2Gc9:3][Gc0:0Gc1:1Gc23:2Gc14:3][Gcnot:0:1Gc2:2Gc3:3][Gc10:0Gc22:1Gc1:2Gc11:3][Gc5:0Gc14:1Gc7:2Gc2:3][Gc7:0Gc0:1Gc0:2Gc3:3][Gc1:0Gc23:1Gc18:2Gc17:3][Gc14:0Gc18:1Gc22:2Gc12:3][Gcnot:0:1Gc14:2Gc15:3][Gc16:0Gc13:1Gc5:2Gc1:3][Gc3:0Gc2:1Gc4:2Gc0:3][Gc7:0Gc7:1Gc13:2Gc7:3][Gc8:0Gc18:1Gcnot:3:2][Gc21:0Gc11:1Gc6:2Gc8:3][Gc3:0Gc0:1Gc9:2Gc9:3][Gcnot:0:1Gc4:2Gc12:3][Gc12:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc7:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc22:2Gc8:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc20:1Gc3:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gcnot:0:1Gc17:2Gc1:3][Gc5:0Gc9:1Gc22:2Gc21:3][Gc0:0Gc1:1Gc12:2Gc17:3][Gcnot:0:1Gc22:2Gc7:3][Gcnot:0:1Gc12:2Gc8:3][Gc12:0Gc0:1Gc11:2Gc4:3][Gcnot:0:3Gc14:1Gc14:2][Gc3:0Gc11:1Gc4:2Gc3:3][Gc1:0Gc20:1Gc20:2Gc4:3][Gcnot:0:3Gc17:1Gc9:2][Gc0:0Gc9:1Gc3:2Gc11:3][Gc5:0Gc18:1Gc5:2Gc1:3][Gc11:0Gc12:1Gc6:2Gc13:3][Gcnot:0:1Gc20:2Gc10:3][Gc3:0Gc10:1Gc16:2Gc6:3][Gc6:0Gc12:1Gc9:2Gc6:3][Gc4:0Gc0:1Gc4:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc19:2Gc0:3]
[Gc22:0Gc8:1Gc8:2Gc22:3][Gcnot:0:3Gc3:1Gc6:2][Gc8:0Gc0:1Gc0:2Gc12:3][Gc6:0Gc0:1Gc0:2Gc3:3][Gc13:0Gc0:1Gc20:2Gc7:3][Gc7:0Gc19:1Gc7:2Gc4:3][Gc8:0Gc12:1Gc8:2Gc6:3][Gc2:0Gc5:1Gc17:2Gc3:3][Gc3:0Gc14:1Gc19:2Gc22:3][Gc23:0Gc0:1Gc1:2Gc9:3][Gc12:0Gc11:1Gc20:2Gc19:3][Gc13:0Gc13:1Gc2:2Gc9:3][Gc21:0Gc21:1Gc6:2Gc4:3][Gc14:0Gc11:1Gc16:2Gc15:3][Gc22:0Gc3:1Gc1:2Gc2:3][Gc16:0Gc3:1Gc20:2Gc11:3][Gc19:0Gc23:1Gc0:2Gc12:3][Gc1:0Gc2:1Gc19:2Gc12:3][Gcnot:0:3Gc6:1Gc21:2][Gc3:0Gc3:1Gc3:2Gc6:3][Gc21:0Gc7:1Gc0:2Gc7:3]
[Gc8:0Gc8:1Gc8:2Gc22:3][Gcnot:0:1Gc6:2Gc0:3][Gc12:0Gc7:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc21:0Gc0:1Gc0:2Gc20:3][Gc19:0Gc14:1Gc5:2Gc7:3][Gc6:0Gc23:1Gc23:2Gc18:3][Gc0:0Gc15:1Gc4:2Gc9:3][Gc1:0Gc10:1Gc18:2Gc18:3][Gc4:0Gc18:1Gc8:2Gc15:3][Gc16:0Gc3:1Gc11:2Gc2:3][Gc23:0Gc11:1Gc4:2Gc17:3][Gc8:0Gc20:1Gc7:2Gc15:3][Gc4:0Gc0:1Gc16:2Gc18:3][Gc19:0Gc15:1Gc8:2Gc6:3][Gc8:0Gc17:1Gc23:2Gc9:3][Gc6:0Gc13:1Gc9:2Gc23:3][Gc14:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc13:2][Gc21:0Gc0:1Gc21:2Gc3:3][Gc3:0Gc6:1Gc3:2Gc3:3][Gc0:0Gc20:1Gc8:2Gc8:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc7:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc7:1Gc7:2Gc0:3]
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc21:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc20:0Gc9:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc4:0Gc9:1Gc15:2Gc1:3][Gc9:0Gc18:1Gc4:2Gc7:3][Gc5:0Gc15:1Gc15:2Gc15:3][Gc11:0Gcnot:1:2Gc0:3][Gc0:0Gc18:1Gc21:2Gc13:3][Gc12:0Gc11:1Gc22:2Gc20:3][Gc22:0Gc4:1Gc23:2Gc5:3][Gc11:0Gc18:1Gc11:2Gc1:3][Gc7:0Gc2:1Gc15:2Gc5:3][Gc15:0Gc23:1Gc12:2Gc19:3][Gc12:0Gc5:1Gc17:2Gc12:3][Gc6:0Gc5:1Gc21:2Gc11:3][Gc6:0Gc7:1Gc6:2Gc0:3][Gcnot:0:1Gc16:2Gc13:3][Gc21:0Gc13:1Gc6:2Gc23:3][Gc3:0Gc3:1Gc9:2Gc9:3][Gc0:0Gc4:1Gc4:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc19:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc20:2Gc0:3][Gcnot:0:3Gc0:1Gc3:2][Gc12:0Gc0:1Gc0:2Gc20:3][Gcnot:0:1Gc0:2Gc9:3][Gc8:0Gc19:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc2:0Gc19:1Gc0:2Gc15:3][Gc6:0Gc17:1Gc1:2Gc0:3][Gcnot:0:1Gc1:2Gc19:3][Gc14:0Gcnot:1:2Gc9:3][Gc9:0Gc8:1Gc17:2Gc14:3][Gc20:0Gcnot:1:2Gc4:3][Gc7:0Gc13:1Gc6:2Gc23:3][Gc8:0Gc1:1Gc10:2Gc23:3][Gc2:0Gc5:1Gc9:2Gc23:3][Gc17:0Gc6:1Gc14:2Gc9:3][Gc16:0Gc3:1Gc12:2Gc8:3][Gc6:0Gc19:1Gc15:2Gc13:3][Gc7:0Gc11:1Gc20:2Gc12:3][Gc1:0Gc19:1Gc22:2Gc5:3][Gc14:0Gc23:1Gc22:2Gc14:3][Gc3:0Gc12:1Gc9:2Gc9:3][Gc22:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc19:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc6:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc0:2Gc0:3][Gc7:0Gc8:1Gc0:2Gc8:3][Gc18:0Gc3:1Gcnot:3:2][Gc14:0Gcnot:1:2Gc15:3][Gc22:0Gc19:1Gc16:2Gc18:3][Gc22:0Gc22:1Gc11:2Gc23:3][Gc14:0Gc7:1Gc7:2Gc8:3][Gcnot:0:3Gc6:1Gc21:2][Gc1:0Gc1:1Gc23:2Gc20:3][Gc19:0Gc18:1Gcnot:3:2][Gc13:0Gc0:1Gc12:2Gc14:3][Gc4:0Gc14:1Gcnot:3:2][Gc16:0Gc4:1Gc20:2Gc8:3][Gc15:0Gc22:1Gc5:2Gc8:3][Gc22:0Gc17:1Gc14:2Gc18:3][Gc0:0Gc7:1Gc14:2Gc5:3][Gc6:0Gc9:1Gc6:2Gc6:3][Gc4:0Gc4:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc19:1Gc7:2Gc7:3]
[Gc22:0Gc21:1Gc22:2Gc22:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2Gc20:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc18:0Gc1:1Gc14:2Gc12:3][Gc3:0Gc9:1Gc15:2Gc11:3][Gc0:0Gc7:1Gc16:2Gc19:3][Gc15:0Gcnot:1:2Gc20:3][Gc3:0Gc9:1Gcnot:3:2][Gc0:0Gc4:1Gc21:2Gc17:3][Gc23:0Gc14:1Gc12:2Gc4:3][Gcnot:0:1Gc9:2Gc20:3][Gc17:0Gc3:1Gc8:2Gc10:3][Gc4:0Gc22:1Gc22:2Gc12:3][Gc18:0Gc0:1Gc15:2Gc21:3][Gc16:0Gc12:1Gc2:2Gc14:3][Gcnot:0:3Gc6:1Gc17:2][Gcnot:0:1Gc5:2Gc12:3][Gc22:0Gc17:1Gc5:2Gc8:3][Gc14:0Gc2:1Gc13:2Gc19:3][Gc21:0Gc2:1Gc1:2Gc4:3][Gc1:0Gc19:1Gc15:2Gc17:3][Gc8:0Gc5:1Gc14:2Gc12:3][Gcnot:0:3Gc11:1Gc23:2][Gc9:0Gc3:1Gc9:2Gc9:3][Gcnot:0:3Gc20:1Gc7:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc7:0Gc7:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc8:1Gc12:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc8:2Gc19:3][Gc0:0Gc0:1Gc6:2Gc3:3][Gc18:0Gc23:1Gc21:2Gc19:3][Gc20:0Gc21:1Gc21:2Gc12:3][Gc9:0Gc6:1Gcnot:3:2][Gc19:0Gc19:1Gc1:2Gc13:3][Gc10:0Gc17:1Gc14:2Gc15:3][Gc20:0Gcnot:1:2Gc1:3][Gcnot:0:3Gc0:1Gc10:2][Gcnot:0:3Gc23:1Gc23:2][Gc20:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc15:1Gc22:2][Gc5:0Gc14:1Gc9:2Gc23:3][Gc10:0Gc10:1Gc8:2Gc9:3][Gc15:0Gc14:1Gcnot:3:2][Gc18:0Gc14:1Gc11:2Gc5:3][Gc6:0Gc23:1Gc0:2Gc2:3][Gc8:0Gc2:1Gc11:2Gc20:3][Gcnot:0:3Gc20:1Gc8:2][Gc23:0Gc20:1Gc16:2Gc11:3][Gc0:0Gc1:1Gc6:2Gc5:3][Gc19:0Gc13:1Gc19:2Gc4:3][Gc3:0Gc9:1Gc8:2Gc3:3][Gc21:0Gc21:1Gc0:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc7:3][Gc0:0Gc7:1Gc7:2Gc0:3]
[Gc8:0Gc8:1Gc21:2Gc0:3][Gc6:0Gc6:1Gc6:2Gc0:3][Gc2:0Gc20:1Gc1:2Gc0:3][Gc9:0Gc5:1Gc14:2Gc15:3][Gc17:0Gc3:1Gc6:2Gc20:3][Gc13:0Gc13:1Gc20:2Gc16:3][Gc0:0Gc8:1Gc5:2Gc12:3][Gc20:0Gc23:1Gc7:2Gc6:3][Gc20:0Gc16:1Gc14:2Gc20:3][Gc21:0Gc18:1Gc1:2Gc2:3][Gc8:0Gc14:1Gc7:2Gc9:3][Gc8:0Gc9:1Gc11:2Gc14:3][Gc14:0Gc22:1Gc15:2Gc4:3][Gc15:0Gc4:1Gcnot:3:2][Gc14:0Gc3:1Gc8:2Gc2:3][Gc0:0Gc6:1Gcnot:3:2][Gc17:0Gc19:1Gc23:2Gc13:3][Gc18:0Gc7:1Gc4:2Gc10:3][Gc10:0Gc15:1Gc14:2Gc17:3][Gc22:0Gc3:1Gc23:2Gc14:3][Gc17:0Gc18:1Gc19:2Gc3:3][Gc20:0Gc22:1Gc6:2Gc16:3][Gc6:0Gc0:1Gc6:2Gc3:3][Gc0:0Gc0:1Gc22:2Gc21:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc0:1Gc12:2Gc21:3][Gc6:0Gcnot:1:2Gc6:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc20:1Gc20:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc11:0Gc17:1Gc21:2Gc22:3][Gc7:0Gc8:1Gc3:2Gc6:3][Gc16:0Gc4:1Gc8:2Gc21:3][Gc10:0Gc7:1Gc18:2Gc19:3][Gc14:0Gcnot:1:2Gc1:3][Gc0:0Gc4:1Gc13:2Gc2:3][Gcnot:0:1Gc23:2Gc16:3][Gc5:0Gc16:1Gc7:2Gc5:3][Gc21:0Gc16:1Gc18:2Gc4:3][Gc14:0Gc16:1Gc5:2Gc14:3][Gc12:0Gc3:1Gc19:2Gc10:3][Gcnot:0:1Gc9:2Gc11:3][Gc17:0Gc2:1Gc3:2Gc12:3][Gcnot:0:1Gc21:2Gc2:3][Gc6:0Gc23:1Gc22:2Gc13:3][Gc4:0Gc19:1Gc3:2Gc16:3][Gc21:0Gc20:1Gc8:2Gc7:3][Gc5:0Gc20:1Gc11:2Gc16:3][Gc10:0Gc10:1Gc0:2Gc5:3][Gc22:0Gc2:1Gcnot:3:2][Gc3:0Gc3:1Gc3:2Gc6:3][Gc8:0Gc12:1Gc4:2Gc20:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc12:1Gc0:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc7:1Gc7:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc3:2Gc8:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc0:2Gc0:3][Gc0:0Gc17:1Gc14:2Gc18:3][Gc20:0Gc17:1Gc2:2Gc23:3][Gc3:0Gc9:1Gc5:2Gc4:3][Gc19:0Gc5:1Gc4:2Gc16:3][Gc14:0Gc13:1Gc8:2Gc5:3][Gc0:0Gc8:1Gc22:2Gc3:3][Gc14:0Gc16:1Gc15:2Gc6:3][Gcnot:0:1Gc18:2Gc17:3][Gcnot:0:1Gc7:2Gc22:3][Gcnot:0:3Gc4:1Gc6:2][Gc12:0Gc6:1Gc17:2Gc12:3][Gc7:0Gc16:1Gc18:2Gc2:3][Gc3:0Gc2:1Gc8:2Gc8:3][Gc15:0Gc20:1Gc4:2Gc15:3][Gc2:0Gc3:1Gc20:2Gc15:3][Gc12:0Gc14:1Gc8:2Gc15:3][Gc4:0Gc5:1Gc19:2Gc22:3][Gc22:0Gc8:1Gc22:2Gc19:3][Gc0:0Gc3:1Gc4:2Gc12:3][Gc13:0Gc3:1Gc10:2Gc15:3][Gc6:0Gc21:1Gc3:2Gc3:3][Gc21:0Gc0:1Gc4:2Gc22:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc7:2Gc7:3][Gc7:0Gc7:1Gc0:2Gc0:3]
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc20:3][Gc8:0Gc0:1Gc0:2Gc0:3][Gc3:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc20:1Gc6:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc2:0Gc15:1Gc8:2Gc17:3][Gcnot:0:1Gc7:2Gc7:3][Gc8:0Gc22:1Gcnot:3:2][Gc9:0Gc2:1Gc3:2Gc1:3][Gc19:0Gc23:1Gc0:2Gc17:3][Gc9:0Gc1:1Gc11:2Gc10:3][Gc17:0Gc14:1Gcnot:3:2][Gc18:0Gc11:1Gc8:2Gc11:3][Gc21:0Gc8:1Gc14:2Gc21:3][Gcnot:0:3Gc15:1Gc7:2][Gc4:0Gc5:1Gc4:2Gc14:3][Gc14:0Gc18:1Gc6:2Gc8:3][Gc13:0Gc10:1Gc6:2Gc14:3][Gcnot:0:1Gc4:2Gc7:3][Gc23:0Gc4:1Gc14:2Gc0:3][Gc12:0Gc4:1Gc9:2Gc20:3][Gc8:0Gc2:1Gc5:2Gc18:3][Gc23:0Gc22:1Gc23:2Gc12:3][Gc0:0Gc14:1Gc2:2Gc8:3][Gc9:0Gc22:1Gc23:2Gc21:3][Gc6:0Gc12:1Gc9:2Gc3:3][Gc20:0Gc0:1Gc12:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc7:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc8:0Gc19:1Gc8:2Gc8:3][Gc3:0Gc6:1Gc0:2Gc9:3][Gc13:0Gc15:1Gc21:2Gc6:3][Gc8:0Gc0:1Gc18:2Gc1:3][Gc15:0Gc11:1Gcnot:3:2][Gc21:0Gc14:1Gc10:2Gc16:3][Gc6:0Gc19:1Gc6:2Gc14:3][Gc8:0Gc18:1Gc4:2Gc18:3][Gc0:0Gc7:1Gc17:2Gc19:3][Gc16:0Gcnot:1:2Gc7:3][Gc23:0Gcnot:1:2Gc13:3][Gc20:0Gc15:1Gc2:2Gc5:3][Gc19:0Gc5:1Gc21:2Gc23:3][Gc5:0Gc12:1Gc16:2Gc6:3][Gc0:0Gc23:1Gc10:2Gc8:3][Gc1:0Gc0:1Gcnot:3:2][Gc2:0Gc21:1Gc23:2Gc8:3][Gc16:0Gc19:1Gc4:2Gc4:3][Gc23:0Gc17:1Gc23:2Gc5:3][Gc13:0Gc9:1Gc3:2Gc16:3][Gc8:0Gc10:1Gc16:2Gc13:3][Gcnot:0:3Gc6:1Gc22:2][Gc7:0Gc9:1Gc9:2Gc6:3][Gc0:0Gc22:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc6:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc12:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gc14:0Gc9:1Gc1:2Gc13:3][Gc7:0Gc3:1Gc4:2Gc15:3][Gc21:0Gc8:1Gc11:2Gc21:3][Gc0:0Gc23:1Gc23:2Gc17:3][Gc2:0Gc17:1Gc3:2Gc23:3][Gc6:0Gc14:1Gc14:2Gc20:3][Gc5:0Gc23:1Gc18:2Gc7:3][Gc19:0Gc7:1Gc19:2Gc13:3][Gcnot:0:1Gc18:2Gc18:3][Gc1:0Gc14:1Gc3:2Gc7:3][Gc20:0Gc21:1Gc7:2Gc6:3][Gc15:0Gc16:1Gc14:2Gc18:3][Gc1:0Gc3:1Gc13:2Gc22:3][Gcnot:0:3Gc4:1Gc16:2][Gc18:0Gc8:1Gc16:2Gc11:3][Gc1:0Gc0:1Gc9:2Gc5:3][Gc3:0Gc15:1Gc1:2Gc13:3][Gc0:0Gc9:1Gc21:2Gc0:3][Gc14:0Gc2:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc23:3][Gc13:0Gc1:1Gc4:2Gc13:3][Gc6:0Gc6:1Gc22:2Gc12:3][Gc11:0Gc22:1Gc7:2Gc13:3][Gcnot:0:1Gc15:2Gc13:3][Gc2:0Gc20:1Gc1:2Gc12:3][Gc4:0Gc6:1Gc3:2Gc9:3][Gc0:0Gc12:1Gc9:2Gc20:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc21:2Gc8:3][Gcnot:0:1Gc3:2Gc6:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc22:0Gc20:1Gcnot:3:2][Gc13:0Gc5:1Gc8:2Gc5:3][Gc2:0Gc10:1Gc1:2Gc22:3][Gc10:0Gc7:1Gc9:2Gc1:3][Gc7:0Gc22:1Gc10:2Gc5:3][Gc15:0Gc20:1Gc0:2Gc5:3][Gc12:0Gc9:1Gc19:2Gc0:3][Gc13:0Gc4:1Gc14:2Gc4:3][Gc23:0Gc17:1Gc5:2Gc18:3][Gc0:0Gc14:1Gc10:2Gc14:3][Gcnot:0:3Gc20:1Gc3:2][Gc23:0Gc6:1Gc18:2Gc15:3][Gc6:0Gc13:1Gc22:2Gc11:3][Gc20:0Gc13:1Gc17:2Gc8:3][Gc22:0Gc22:1Gc14:2Gc21:3][Gc9:0Gc4:1Gc14:2Gc19:3][Gc14:0Gc19:1Gc4:2Gc11:3][Gc19:0Gc0:1Gc6:2Gc11:3][Gc10:0Gc16:1Gc6:2Gc11:3][Gcnot:0:1Gc14:2Gc20:3][Gc22:0Gc4:1Gc21:2Gc12:3][Gc15:0Gc19:1Gc5:2Gc11:3][Gc8:0Gc16:1Gc6:2Gc19:3][Gc1:0Gc14:1Gcnot:3:2][Gc16:0Gc0:1Gc2:2Gc4:3][Gc4:0Gc6:1Gc6:2Gc22:3][Gcnot:0:3Gc12:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc19:1Gc7:2Gc7:3]
[Gc21:0Gc22:1Gc8:2Gc8:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc12:2Gc0:3][Gc21:0Gc23:1Gc13:2Gc2:3][Gc16:0Gc14:1Gc1:2Gc13:3][Gc6:0Gc18:1Gc11:2Gc5:3][Gc4:0Gc14:1Gc19:2Gc13:3][Gc5:0Gc8:1Gc3:2Gc12:3][Gc6:0Gc8:1Gc10:2Gc16:3][Gc20:0Gc14:1Gc18:2Gc22:3][Gc19:0Gcnot:1:2Gc8:3][Gc16:0Gc21:1Gc11:2Gc23:3][Gc23:0Gc7:1Gcnot:3:2][Gc4:0Gc11:1Gc19:2Gc12:3][Gc21:0Gc1:1Gcnot:3:2][Gc10:0Gc21:1Gc0:2Gc12:3][Gc11:0Gc20:1Gc19:2Gc1:3][Gc16:0Gc15:1Gc1:2Gc4:3][Gc4:0Gc9:1Gcnot:3:2][Gc9:0Gc6:1Gc17:2Gc22:3][Gc18:0Gc10:1Gc18:2Gc7:3][Gc20:0Gc20:1Gc6:2Gc15:3][Gc7:0Gc8:1Gc23:2Gc9:3][Gc20:0Gc2:1Gc2:2Gc8:3][Gc3:0Gc2:1Gc4:2Gc13:3][Gc2:0Gc0:1Gc2:2Gc12:3][Gc11:0Gc6:1Gc1:2Gc23:3][Gc19:0Gc1:1Gc4:2Gc7:3][Gc0:0Gc9:1Gc0:2Gc3:3][Gc0:0Gcnot:1:2Gc8:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc8:0Gc22:1Gc8:2Gc8:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc6:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc3:1Gc3:2Gc0:3][Gc2:0Gc11:1Gc17:2Gc23:3][Gc11:0Gc19:1Gc0:2Gc7:3][Gc17:0Gc6:1Gc0:2Gc6:3][Gcnot:0:1Gc23:2Gc17:3][Gc2:0Gc5:1Gc0:2Gc10:3][Gc21:0Gc15:1Gc3:2Gc5:3][Gc23:0Gc15:1Gc0:2Gc12:3][Gc20:0Gc9:1Gc9:2Gc21:3][Gcnot:0:3Gc4:1Gc8:2][Gc11:0Gc13:1Gc0:2Gc12:3][Gc2:0Gc0:1Gc21:2Gc14:3][Gc7:0Gc5:1Gc1:2Gc14:3][Gc14:0Gc3:1Gcnot:3:2][Gc1:0Gc1:1Gc8:2Gc11:3][Gc18:0Gc23:1Gc2:2Gc7:3][Gc15:0Gc12:1Gc13:2Gc18:3][Gc1:0Gc7:1Gc5:2Gc3:3][Gc14:0Gc11:1Gc17:2Gc2:3][Gc4:0Gc10:1Gcnot:3:2][Gc1:0Gcnot:1:2Gc21:3][Gcnot:0:3Gc4:1Gc3:2][Gc9:0Gc9:1Gc18:2Gc4:3][Gc15:0Gc22:1Gc15:2Gc22:3][Gc17:0Gc5:1Gc20:2Gc18:3][Gc16:0Gcnot:1:2Gc6:3][Gc6:0Gc6:1Gc3:2Gc3:3][Gc12:0Gc20:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc7:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc22:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gcnot:0:1Gc0:2Gc0:3][Gc20:0Gc9:1Gc0:2Gc0:3][Gc6:0Gc0:1Gc0:2Gc0:3][Gc1:0Gc17:1Gc10:2Gc20:3][Gc20:0Gc5:1Gc7:2Gc2:3][Gc4:0Gc0:1Gc1:2Gc21:3][Gc6:0Gc3:1Gc1:2Gc12:3][Gc16:0Gc3:1Gc8:2Gc6:3][Gc11:0Gcnot:1:2Gc3:3][Gc1:0Gc18:1Gc7:2Gc9:3][Gc4:0Gc7:1Gc5:2Gc18:3][Gc13:0Gc0:1Gc3:2Gc16:3][Gc22:0Gc3:1Gc2:2Gc4:3][Gc7:0Gc15:1Gcnot:3:2][Gc15:0Gc12:1Gcnot:3:2][Gc7:0Gc3:1Gc14:2Gc15:3][Gc23:0Gc3:1Gc15:2Gc22:3][Gc16:0Gc13:1Gc15:2Gc18:3][Gc3:0Gc0:1Gc0:2Gc19:3][Gc0:0Gc1:1Gc20:2Gc9:3][Gcnot:0:3Gc1:1Gc1:2][Gc2:0Gc22:1Gc12:2Gc10:3][Gcnot:0:1Gc16:2Gc2:3][Gc0:0Gc15:1Gc15:2Gc15:3][Gcnot:0:3Gc0:1Gc1:2][Gc1:0Gc16:1Gc13:2Gc16:3][Gc11:0Gc19:1Gcnot:3:2][Gc23:0Gc20:1Gc0:2Gc19:3][Gc9:0Gc9:1Gc9:2Gc6:3][Gc12:0Gc12:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc19:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc12:2Gc0:3][Gc0:0Gc9:1Gc6:2Gc0:3][Gc18:0Gc19:1Gc3:2Gc9:3][Gc9:0Gc17:1Gc18:2Gc10:3][Gc15:0Gc15:1Gc6:2Gc11:3][Gc5:0Gc5:1Gc16:2Gc16:3][Gcnot:0:3Gc2:1Gc2:2][Gc5:0Gc18:1Gc2:2Gc5:3][Gc16:0Gc9:1Gc0:2Gc9:3][Gc16:0Gc12:1Gc3:2Gc14:3][Gc23:0Gc7:1Gc10:2Gc7:3][Gc20:0Gc2:1Gc7:2Gc21:3][Gc16:0Gc9:1Gc15:2Gc10:3][Gc23:0Gc6:1Gc22:2Gc4:3][Gc2:0Gc16:1Gc9:2Gc17:3][Gc22:0Gc8:1Gc22:2Gc2:3][Gcnot:0:1Gc8:2Gc3:3][Gc10:0Gc14:1Gc1:2Gc14:3][Gc5:0Gc22:1Gc22:2Gc17:3][Gc1:0Gc10:1Gc20:2Gc23:3][Gc1:0Gc0:1Gc15:2Gc7:3][Gc7:0Gc9:1Gc20:2Gc20:3][Gcnot:0:1Gc11:2Gc15:3][Gc8:0Gc6:1Gc23:2Gc20:3][Gc16:0Gc10:1Gc17:2Gc17:3][Gcnot:0:1Gc13:2Gc15:3][Gc17:0Gc6:1Gc22:2Gc1:3][Gc6:0Gc3:1Gc3:2Gc6:3][Gc4:0Gc4:1Gc12:2Gc4:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc19:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc7:0Gc7:1Gc0:2Gc0:3]
[Gc22:0Gc21:1Gc21:2Gc22:3][Gcnot:0:3Gc6:1Gc3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc6:3][Gc13:0Gc16:1Gc18:2Gc1:3][Gc0:0Gc22:1Gc7:2Gc5:3][Gcnot:0:1Gc12:2Gc22:3][Gcnot:0:3Gc13:1Gc18:2][Gc11:0Gc9:1Gc1:2Gc7:3][Gc22:0Gc15:1Gc3:2Gc13:3][Gcnot:0:1Gc9:2Gc15:3][Gc4:0Gc1:1Gc3:2Gc8:3][Gc23:0Gc14:1Gc21:2Gc9:3][Gcnot:0:3Gc21:1Gc13:2][Gc9:0Gc18:1Gc4:2Gc6:3][Gc1:0Gc15:1Gc7:2Gc15:3][Gcnot:0:3Gc12:1Gc13:2][Gc0:0Gc4:1Gc4:2Gc8:3][Gc12:0Gc16:1Gc11:2Gc2:3][Gc3:0Gc11:1Gc20:2Gc15:3][Gcnot:0:3Gc0:1Gc15:2][Gc20:0Gc18:1Gc10:2Gc23:3][Gc7:0Gc1:1Gc21:2Gc18:3][Gc8:0Gcnot:1:2Gc15:3][Gc10:0Gc20:1Gc13:2Gc16:3][Gc6:0Gc15:1Gc14:2Gc8:3][Gc22:0Gc16:1Gc11:2Gc15:3][Gc12:0Gcnot:1:2Gc18:3][Gc6:0Gc22:1Gc9:2Gc12:3][Gc9:0Gc22:1Gc9:2Gc6:3][Gc4:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc7:2Gc7:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc22:0Gc21:1Gc8:2Gc8:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc3:3][Gc10:0Gc5:1Gc21:2Gc22:3][Gc19:0Gc13:1Gcnot:3:2][Gcnot:0:1Gc11:2Gc19:3][Gc18:0Gc16:1Gc3:2Gc4:3][Gc20:0Gc16:1Gc22:2Gc6:3][Gc8:0Gc15:1Gc13:2Gc0:3][Gc13:0Gc19:1Gcnot:3:2][Gc5:0Gc14:1Gc8:2Gc10:3][Gc11:0Gc6:1Gc19:2Gc13:3][Gc23:0Gc6:1Gcnot:3:2][Gc0:0Gc8:1Gc6:2Gc16:3][Gc4:0Gc13:1Gc7:2Gc2:3][Gc9:0Gc1:1Gc22:2Gc22:3][Gc9:0Gc3:1Gc6:2Gc9:3][Gc22:0Gc10:1Gc18:2Gc23:3][Gcnot:0:3Gc5:1Gc17:2][Gc12:0Gc18:1Gc1:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc1:0Gc0:1Gc9:2Gc6:3][Gc17:0Gc14:1Gc16:2Gc20:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gc14:0Gcnot:1:2Gc22:3][Gc10:0Gcnot:1:2Gc0:3][Gc2:0Gcnot:1:2Gc6:3][Gc10:0Gc3:1Gc2:2Gc9:3][Gc14:0Gc2:1Gcnot:3:2][Gc21:0Gc9:1Gc19:2Gc7:3][Gc15:0Gc13:1Gc16:2Gc11:3][Gc3:0Gc22:1Gc4:2Gc5:3][Gc5:0Gc11:1Gc8:2Gc18:3][Gc3:0Gc4:1Gc0:2Gc3:3][Gc22:0Gc0:1Gc0:2Gc22:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc21:0Gc22:1Gc8:2Gc8:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc8:1Gc3:2Gc0:3][Gc18:0Gc4:1Gc18:2Gc16:3][Gc12:0Gc16:1Gcnot:3:2][Gc15:0Gc7:1Gc19:2Gc7:3][Gc14:0Gc1:1Gc9:2Gc5:3][Gc23:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc11:2Gc13:3][Gc0:0Gcnot:1:2Gc1:3][Gcnot:0:1Gc21:2Gc19:3][Gc2:0Gc10:1Gc13:2Gc16:3][Gc10:0Gc19:1Gcnot:3:2][Gc2:0Gc20:1Gc10:2Gc2:3][Gc12:0Gc16:1Gc22:2Gc17:3][Gc1:0Gc13:1Gc2:2Gc4:3][Gcnot:0:3Gc7:1Gc2:2][Gc12:0Gc15:1Gc4:2Gc9:3][Gc7:0Gc17:1Gc21:2Gc17:3][Gc1:0Gc23:1Gc8:2Gc4:3][Gc8:0Gc22:1Gc14:2Gc22:3][Gc22:0Gc7:1Gc23:2Gc4:3][Gc9:0Gcnot:1:2Gc0:3][Gc16:0Gcnot:1:2Gc19:3][Gc23:0Gc21:1Gc6:2Gc19:3][Gc9:0Gc19:1Gc18:2Gc6:3][Gc15:0Gc13:1Gc18:2Gc6:3][Gc6:0Gc0:1Gc20:2Gc22:3][Gc19:0Gc9:1Gc11:2Gc15:3][Gcnot:0:1Gc12:2Gc11:3][Gcnot:0:1Gc21:2Gc4:3][Gc4:0Gc11:1Gc6:2Gc5:3][Gcnot:0:3Gc8:1Gc9:2][Gc0:0Gc6:1Gc6:2Gc9:3][Gc0:0Gc4:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc8:2Gc22:3][Gcnot:0:1Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc6:0Gc20:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc18:0Gc11:1Gc9:2Gc22:3][Gc9:0Gc16:1Gc1:2Gc2:3][Gc18:0Gc23:1Gc20:2Gc1:3][Gc16:0Gc22:1Gc22:2Gc4:3][Gc1:0Gcnot:1:2Gc3:3][Gc8:0Gc17:1Gc0:2Gc14:3][Gc17:0Gc13:1Gcnot:3:2][Gc9:0Gc9:1Gc9:2Gc13:3][Gc11:0Gc16:1Gc6:2Gc6:3][Gc14:0Gc7:1Gc6:2Gc19:3][Gc15:0Gc9:1Gcnot:3:2][Gc20:0Gc6:1Gc20:2Gc5:3][Gc11:0Gc7:1Gc16:2Gc22:3][Gc10:0Gc9:1Gcnot:3:2][Gc7:0Gc11:1Gc12:2Gc10:3][Gc19:0Gc13:1Gc21:2Gc17:3][Gc14:0Gc22:1Gc11:2Gc8:3][Gcnot:0:3Gc3:1Gc13:2][Gcnot:0:3Gc13:1Gc6:2][Gc11:0Gc0:1Gc16:2Gc8:3][Gc20:0Gc4:1Gc16:2Gc16:3][Gc11:0Gc20:1Gcnot:3:2][Gc15:0Gc20:1Gc18:2Gc8:3][Gc23:0Gc21:1Gc0:2Gc4:3][Gc21:0Gc21:1Gc0:2Gc23:3][Gcnot:0:3Gc12:1Gc8:2][Gc16:0Gc12:1Gc2:2Gc8:3][Gc11:0Gc13:1Gc10:2Gc14:3][Gc3:0Gc11:1Gc10:2Gc17:3][Gc7:0Gc9:1Gc18:2Gc15:3][Gc20:0Gc3:1Gc9:2Gc9:3][Gc0:0Gc20:1Gc8:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc7:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc6:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gcnot:0:1Gc0:2Gc0:3][Gc20:0Gc9:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc22:1Gc11:2][Gc0:0Gc10:1Gc9:2Gc23:3][Gc10:0Gc20:1Gcnot:3:2][Gc3:0Gc17:1Gc8:2Gc19:3][Gc17:0Gc20:1Gc1:2Gc6:3][Gc12:0Gc20:1Gc20:2Gc22:3][Gc16:0Gc9:1Gc2:2Gc5:3][Gc11:0Gc0:1Gc17:2Gc20:3][Gc5:0Gc15:1Gcnot:3:2][Gc5:0Gc3:1Gc5:2Gc4:3][Gc10:0Gc13:1Gc13:2Gc13:3][Gcnot:0:1Gc14:2Gc14:3][Gc1:0Gc7:1Gcnot:3:2][Gc3:0Gc2:1Gc2:2Gc10:3][Gc16:0Gc19:1Gc2:2Gc5:3][Gc14:0Gc3:1Gcnot:3:2][Gc13:0Gc22:1Gc3:2Gc7:3][Gc4:0Gc22:1Gc14:2Gc15:3][Gc14:0Gc20:1Gc17:2Gc1:3][Gc13:0Gc2:1Gcnot:3:2][Gc9:0Gc13:1Gc3:2Gc14:3][Gc10:0Gc21:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc9:3][Gc19:0Gc17:1Gc13:2Gc20:3][Gc6:0Gc23:1Gcnot:3:2][Gc12:0Gc6:1Gc18:2Gc13:3][Gc14:0Gc23:1Gc7:2Gc9:3][Gc15:0Gc22:1Gc5:2Gc6:3][Gc15:0Gc6:1Gcnot:3:2][Gc7:0Gc22:1Gcnot:3:2][Gc9:0Gc9:1Gc6:2Gc3:3][Gc12:0Gcnot:1:2Gc21:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc19:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc21:2Gc22:3][Gcnot:0:1Gc6:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc3:3][Gc9:0Gc9:1Gc0:2Gc0:3][Gc12:0Gc19:1Gc12:2Gc19:3][Gc14:0Gc2:1Gc10:2Gc3:3][Gc11:0Gc9:1Gc9:2Gc8:3][Gc20:0Gcnot:1:2Gc7:3][Gc16:0Gcnot:1:2Gc7:3][Gc11:0Gc17:1Gc1:2Gc14:3][Gc6:0Gc13:1Gc11:2Gc15:3][Gc17:0Gc20:1Gc17:2Gc23:3][Gc8:0Gc16:1Gc18:2Gc23:3][Gc5:0Gc13:1Gcnot:3:2][Gc17:0Gc19:1Gc1:2Gc18:3][Gc22:0Gc13:1Gcnot:3:2][Gc12:0Gc13:1Gc19:2Gc13:3][Gc15:0Gc19:1Gc13:2Gc7:3][Gc13:0Gc20:1Gc16:2Gc10:3][Gc0:0Gc11:1Gc15:2Gc19:3][Gc20:0Gc1:1Gc16:2Gc13:3][Gc0:0Gcnot:1:2Gc0:3][Gc23:0Gc3:1Gc6:2Gc0:3][Gc19:0Gcnot:1:2Gc11:3][Gc0:0Gc11:1Gc20:2Gc8:3][Gc8:0Gc13:1Gc20:2Gc0:3][Gcnot:0:3Gc16:1Gc10:2][Gc22:0Gc11:1Gc22:2Gc7:3][Gc6:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc14:3][Gcnot:0:3Gc23:1Gc9:2][Gc12:0Gc10:1Gc13:2Gc6:3][Gc15:0Gc5:1Gc21:2Gc17:3][Gc21:0Gc0:1Gc11:2Gc10:3][Gc6:0Gc12:1Gc3:2Gc6:3][Gc7:0Gc0:1Gc9:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc19:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc8:3][Gcnot:0:1Gc0:2Gc9:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc8:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc19:0Gc18:1Gcnot:3:2][Gc5:0Gc9:1Gc5:2Gc8:3][Gc3:0Gc9:1Gc6:2Gc18:3][Gc16:0Gc22:1Gc13:2Gc13:3][Gc2:0Gc22:1Gc15:2Gc19:3][Gc2:0Gc11:1Gc11:2Gc1:3][Gc6:0Gc23:1Gcnot:3:2][Gc2:0Gc13:1Gc12:2Gc14:3][Gc13:0Gc7:1Gc1:2Gc17:3][Gc20:0Gc4:1Gc20:2Gc17:3][Gc12:0Gc14:1Gc20:2Gc16:3][Gc21:0Gc3:1Gc0:2Gc6:3][Gc10:0Gc8:1Gc8:2Gc20:3][Gcnot:0:1Gc15:2Gc16:3][Gc20:0Gc6:1Gc23:2Gc2:3][Gc5:0Gc16:1Gc7:2Gc18:3][Gc14:0Gc0:1Gc3:2Gc17:3][Gc7:0Gc6:1Gc7:2Gc5:3][Gc23:0Gc7:1Gc9:2Gc2:3][Gcnot:0:1Gc21:2Gc19:3][Gc4:0Gc14:1Gc16:2Gc22:3][Gc4:0Gc10:1Gc12:2Gc10:3][Gc12:0Gc6:1Gc4:2Gc5:3][Gc23:0Gc9:1Gc9:2Gc12:3][Gc4:0Gc3:1Gc23:2Gc8:3][Gc12:0Gc22:1Gc5:2Gc2:3][Gcnot:0:1Gc18:2Gc8:3][Gc16:0Gc1:1Gc9:2Gc14:3][Gc21:0Gc7:1Gc0:2Gc1:3][Gc3:0Gc9:1Gc10:2Gc2:3][Gc7:0Gc3:1Gc3:2Gc9:3][Gc0:0Gc12:1Gc4:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc3:3][Gc7:0Gc20:1Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gc14:0Gcnot:1:2Gc19:3][Gc9:0Gc10:1Gc13:2Gc0:3][Gc12:0Gc1:1Gc10:2Gc11:3][Gc10:0Gc13:1Gc16:2Gc14:3][Gc19:0Gc21:1Gc13:2Gc13:3][Gc21:0Gc17:1Gc14:2Gc2:3][Gc6:0Gc14:1Gc23:2Gc16:3][Gc20:0Gc20:1Gc6:2Gc22:3][Gc15:0Gc2:1Gc17:2Gc1:3][Gc2:0Gc18:1Gc17:2Gc19:3][Gc4:0Gcnot:1:2Gc17:3][Gc23:0Gc3:1Gc6:2Gc1:3][Gc22:0Gc21:1Gc22:2Gc3:3][Gc20:0Gc5:1Gc15:2Gc15:3][Gc9:0Gc21:1Gc0:2Gc4:3][Gc1:0Gc1:1Gc15:2Gc6:3][Gc6:0Gc21:1Gc7:2Gc0:3][Gcnot:0:1Gc21:2Gc16:3][Gc3:0Gc7:1Gc13:2Gc2:3][Gc15:0Gc11:1Gc9:2Gc12:3][Gc19:0Gc8:1Gc15:2Gc12:3][Gc20:0Gc19:1Gc18:2Gc8:3][Gc21:0Gc5:1Gc8:2Gc21:3][Gc2:0Gc11:1Gc16:2Gc14:3][Gc2:0Gc11:1Gc15:2Gc19:3][Gc3:0Gcnot:1:2Gc12:3][Gc16:0Gc7:1Gc23:2Gc0:3][Gcnot:0:3Gc16:1Gc14:2][Gc6:0Gc7:1Gc2:2Gc5:3][Gc6:0Gc8:1Gcnot:3:2][Gc3:0Gc0:1Gc9:2Gc21:3][Gc12:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]


==> anc/experiments/circuits/S2_4Q_B1_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gcnot:0:1Gc16:2Gc10:3][Gc10:0Gc15:1Gc0:2Gc15:3][Gc15:0Gc4:1Gc5:2Gc19:3][Gc15:0Gc11:1Gc22:2Gc1:3][Gc12:0Gc8:1Gc15:2Gc15:3]
[Gc17:0Gc5:1Gc3:2Gc1:3][Gc8:0Gc9:1Gc23:2Gc23:3][Gc20:0Gc22:1Gc3:2Gc13:3][Gcnot:0:1Gc17:2Gc22:3][Gcnot:0:3Gc20:1Gc18:2]
[Gc18:0Gc21:1Gc13:2Gc16:3][Gc18:0Gc12:1Gc3:2Gc22:3][Gc15:0Gc3:1Gc19:2Gc19:3][Gc11:0Gc12:1Gc10:2Gc18:3][Gc23:0Gc22:1Gc19:2Gc8:3]
[Gc17:0Gc1:1Gc5:2Gc15:3][Gc18:0Gc20:1Gc0:2Gc9:3][Gc7:0Gc18:1Gc0:2Gc20:3][Gc10:0Gc2:1Gc18:2Gc9:3][Gcnot:0:3Gc16:1Gc20:2]
[Gc5:0Gc1:1Gc16:2Gc21:3][Gc17:0Gc3:1Gc2:2Gc2:3][Gcnot:0:3Gc19:1Gc13:2][Gc16:0Gc11:1Gc11:2Gc16:3][Gc20:0Gc15:1Gc0:2Gc5:3]
[Gc11:0Gc7:1Gcnot:3:2][Gc5:0Gc21:1Gc19:2Gc3:3][Gc3:0Gc15:1Gc22:2Gc22:3][Gc22:0Gc21:1Gc20:2Gc16:3][Gc0:0Gc6:1Gc23:2Gc23:3]
[Gc20:0Gc17:1Gc18:2Gc12:3][Gc19:0Gc10:1Gc21:2Gc0:3][Gc12:0Gc9:1Gcnot:3:2][Gc12:0Gc11:1Gc10:2Gc14:3][Gc18:0Gc8:1Gc7:2Gc3:3]
[Gc7:0Gc7:1Gc16:2Gc9:3][Gc2:0Gc13:1Gc23:2Gc20:3][Gc1:0Gcnot:1:2Gc16:3][Gc20:0Gc18:1Gc20:2Gc20:3][Gc9:0Gc8:1Gc7:2Gc14:3][Gc6:0Gc23:1Gc11:2Gc5:3][Gc17:0Gc10:1Gc3:2Gc22:3][Gcnot:0:3Gc18:1Gc0:2][Gc10:0Gc10:1Gc6:2Gc12:3][Gc17:0Gc8:1Gc11:2Gc16:3]
[Gc4:0Gc23:1Gc15:2Gc17:3][Gc11:0Gc9:1Gc13:2Gc8:3][Gcnot:0:1Gc14:2Gc4:3][Gc0:0Gc23:1Gc5:2Gc19:3][Gc15:0Gcnot:1:2Gc17:3][Gcnot:0:1Gc23:2Gc14:3][Gc21:0Gc13:1Gc19:2Gc7:3][Gc22:0Gc23:1Gc7:2Gc6:3][Gc4:0Gc21:1Gc17:2Gc1:3][Gc3:0Gc13:1Gc8:2Gc15:3]
[Gc8:0Gc22:1Gc10:2Gc6:3][Gc4:0Gc21:1Gc11:2Gc14:3][Gc4:0Gc1:1Gc22:2Gc16:3][Gc16:0Gc11:1Gc20:2Gc6:3][Gcnot:0:3Gc6:1Gc5:2][Gc21:0Gc11:1Gcnot:3:2][Gc14:0Gc13:1Gc6:2Gc5:3][Gc10:0Gc8:1Gc22:2Gc5:3][Gc14:0Gc11:1Gc3:2Gc13:3][Gc5:0Gc13:1Gc12:2Gc23:3]
[Gc17:0Gc6:1Gc17:2Gc1:3][Gcnot:0:3Gc17:1Gc8:2][Gc16:0Gc8:1Gc12:2Gc12:3][Gc11:0Gc0:1Gcnot:3:2][Gc16:0Gc12:1Gc15:2Gc15:3][Gc23:0Gc17:1Gc1:2Gc22:3][Gc6:0Gc4:1Gc6:2Gc9:3][Gc23:0Gc22:1Gcnot:3:2][Gc22:0Gc10:1Gc2:2Gc9:3][Gcnot:0:3Gc7:1Gc7:2]
[Gc3:0Gc2:1Gc7:2Gc13:3][Gc19:0Gc3:1Gc13:2Gc21:3][Gc1:0Gc20:1Gc9:2Gc10:3][Gc8:0Gc9:1Gcnot:3:2][Gc10:0Gc14:1Gc9:2Gc0:3][Gc10:0Gc18:1Gc18:2Gc22:3][Gc5:0Gc7:1Gc15:2Gc19:3][Gc11:0Gc23:1Gc23:2Gc15:3][Gc3:0Gc1:1Gcnot:3:2][Gc23:0Gc18:1Gc9:2Gc14:3]
[Gc9:0Gc4:1Gc12:2Gc20:3][Gc22:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc13:2Gc21:3][Gc12:0Gc13:1Gc2:2Gc8:3][Gc17:0Gc8:1Gc3:2Gc6:3][Gc2:0Gc15:1Gcnot:3:2][Gcnot:0:3Gc9:1Gc8:2][Gc8:0Gc19:1Gc17:2Gc3:3][Gc3:0Gc15:1Gc5:2Gc10:3][Gc17:0Gc4:1Gc13:2Gc7:3]
[Gc4:0Gc12:1Gc16:2Gc12:3][Gc22:0Gc17:1Gc14:2Gc0:3][Gc10:0Gc6:1Gc1:2Gc1:3][Gc17:0Gc1:1Gc13:2Gc5:3][Gc4:0Gc2:1Gc15:2Gc8:3][Gcnot:0:1Gc15:2Gc3:3][Gcnot:0:1Gc4:2Gc22:3][Gcnot:0:3Gc12:1Gc18:2][Gc11:0Gc0:1Gc11:2Gc18:3][Gc12:0Gc0:1Gc2:2Gc18:3]
[Gc6:0Gcnot:1:2Gc9:3][Gc19:0Gc13:1Gc1:2Gc9:3][Gc0:0Gc1:1Gc23:2Gc14:3][Gcnot:0:1Gc2:2Gc3:3][Gc10:0Gc22:1Gc1:2Gc11:3][Gc5:0Gc14:1Gc7:2Gc2:3][Gc7:0Gc0:1Gc0:2Gc3:3][Gc1:0Gc23:1Gc18:2Gc17:3][Gc14:0Gc18:1Gc22:2Gc12:3][Gcnot:0:1Gc14:2Gc15:3][Gc16:0Gc13:1Gc5:2Gc1:3][Gc3:0Gc2:1Gc4:2Gc0:3][Gc7:0Gc7:1Gc13:2Gc7:3][Gc8:0Gc18:1Gcnot:3:2][Gc21:0Gc11:1Gc6:2Gc8:3]
[Gcnot:0:1Gc17:2Gc1:3][Gc5:0Gc9:1Gc22:2Gc21:3][Gc0:0Gc1:1Gc12:2Gc17:3][Gcnot:0:1Gc22:2Gc7:3][Gcnot:0:1Gc12:2Gc8:3][Gc12:0Gc0:1Gc11:2Gc4:3][Gcnot:0:3Gc14:1Gc14:2][Gc3:0Gc11:1Gc4:2Gc3:3][Gc1:0Gc20:1Gc20:2Gc4:3][Gcnot:0:3Gc17:1Gc9:2][Gc0:0Gc9:1Gc3:2Gc11:3][Gc5:0Gc18:1Gc5:2Gc1:3][Gc11:0Gc12:1Gc6:2Gc13:3][Gcnot:0:1Gc20:2Gc10:3][Gc3:0Gc10:1Gc16:2Gc6:3]
[Gc13:0Gc0:1Gc20:2Gc7:3][Gc7:0Gc19:1Gc7:2Gc4:3][Gc8:0Gc12:1Gc8:2Gc6:3][Gc2:0Gc5:1Gc17:2Gc3:3][Gc3:0Gc14:1Gc19:2Gc22:3][Gc23:0Gc0:1Gc1:2Gc9:3][Gc12:0Gc11:1Gc20:2Gc19:3][Gc13:0Gc13:1Gc2:2Gc9:3][Gc21:0Gc21:1Gc6:2Gc4:3][Gc14:0Gc11:1Gc16:2Gc15:3][Gc22:0Gc3:1Gc1:2Gc2:3][Gc16:0Gc3:1Gc20:2Gc11:3][Gc19:0Gc23:1Gc0:2Gc12:3][Gc1:0Gc2:1Gc19:2Gc12:3][Gcnot:0:3Gc6:1Gc21:2]
[Gc19:0Gc14:1Gc5:2Gc7:3][Gc6:0Gc23:1Gc23:2Gc18:3][Gc0:0Gc15:1Gc4:2Gc9:3][Gc1:0Gc10:1Gc18:2Gc18:3][Gc4:0Gc18:1Gc8:2Gc15:3][Gc16:0Gc3:1Gc11:2Gc2:3][Gc23:0Gc11:1Gc4:2Gc17:3][Gc8:0Gc20:1Gc7:2Gc15:3][Gc4:0Gc0:1Gc16:2Gc18:3][Gc19:0Gc15:1Gc8:2Gc6:3][Gc8:0Gc17:1Gc23:2Gc9:3][Gc6:0Gc13:1Gc9:2Gc23:3][Gc14:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc13:2][Gc21:0Gc0:1Gc21:2Gc3:3]
[Gc4:0Gc9:1Gc15:2Gc1:3][Gc9:0Gc18:1Gc4:2Gc7:3][Gc5:0Gc15:1Gc15:2Gc15:3][Gc11:0Gcnot:1:2Gc0:3][Gc0:0Gc18:1Gc21:2Gc13:3][Gc12:0Gc11:1Gc22:2Gc20:3][Gc22:0Gc4:1Gc23:2Gc5:3][Gc11:0Gc18:1Gc11:2Gc1:3][Gc7:0Gc2:1Gc15:2Gc5:3][Gc15:0Gc23:1Gc12:2Gc19:3][Gc12:0Gc5:1Gc17:2Gc12:3][Gc6:0Gc5:1Gc21:2Gc11:3][Gc6:0Gc7:1Gc6:2Gc0:3][Gcnot:0:1Gc16:2Gc13:3][Gc21:0Gc13:1Gc6:2Gc23:3]
[Gc2:0Gc19:1Gc0:2Gc15:3][Gc6:0Gc17:1Gc1:2Gc0:3][Gcnot:0:1Gc1:2Gc19:3][Gc14:0Gcnot:1:2Gc9:3][Gc9:0Gc8:1Gc17:2Gc14:3][Gc20:0Gcnot:1:2Gc4:3][Gc7:0Gc13:1Gc6:2Gc23:3][Gc8:0Gc1:1Gc10:2Gc23:3][Gc2:0Gc5:1Gc9:2Gc23:3][Gc17:0Gc6:1Gc14:2Gc9:3][Gc16:0Gc3:1Gc12:2Gc8:3][Gc6:0Gc19:1Gc15:2Gc13:3][Gc7:0Gc11:1Gc20:2Gc12:3][Gc1:0Gc19:1Gc22:2Gc5:3][Gc14:0Gc23:1Gc22:2Gc14:3]
[Gc7:0Gc8:1Gc0:2Gc8:3][Gc18:0Gc3:1Gcnot:3:2][Gc14:0Gcnot:1:2Gc15:3][Gc22:0Gc19:1Gc16:2Gc18:3][Gc22:0Gc22:1Gc11:2Gc23:3][Gc14:0Gc7:1Gc7:2Gc8:3][Gcnot:0:3Gc6:1Gc21:2][Gc1:0Gc1:1Gc23:2Gc20:3][Gc19:0Gc18:1Gcnot:3:2][Gc13:0Gc0:1Gc12:2Gc14:3][Gc4:0Gc14:1Gcnot:3:2][Gc16:0Gc4:1Gc20:2Gc8:3][Gc15:0Gc22:1Gc5:2Gc8:3][Gc22:0Gc17:1Gc14:2Gc18:3][Gc0:0Gc7:1Gc14:2Gc5:3]
[Gc18:0Gc1:1Gc14:2Gc12:3][Gc3:0Gc9:1Gc15:2Gc11:3][Gc0:0Gc7:1Gc16:2Gc19:3][Gc15:0Gcnot:1:2Gc20:3][Gc3:0Gc9:1Gcnot:3:2][Gc0:0Gc4:1Gc21:2Gc17:3][Gc23:0Gc14:1Gc12:2Gc4:3][Gcnot:0:1Gc9:2Gc20:3][Gc17:0Gc3:1Gc8:2Gc10:3][Gc4:0Gc22:1Gc22:2Gc12:3][Gc18:0Gc0:1Gc15:2Gc21:3][Gc16:0Gc12:1Gc2:2Gc14:3][Gcnot:0:3Gc6:1Gc17:2][Gcnot:0:1Gc5:2Gc12:3][Gc22:0Gc17:1Gc5:2Gc8:3][Gc14:0Gc2:1Gc13:2Gc19:3][Gc21:0Gc2:1Gc1:2Gc4:3][Gc1:0Gc19:1Gc15:2Gc17:3][Gc8:0Gc5:1Gc14:2Gc12:3][Gcnot:0:3Gc11:1Gc23:2]
[Gc18:0Gc23:1Gc21:2Gc19:3][Gc20:0Gc21:1Gc21:2Gc12:3][Gc9:0Gc6:1Gcnot:3:2][Gc19:0Gc19:1Gc1:2Gc13:3][Gc10:0Gc17:1Gc14:2Gc15:3][Gc20:0Gcnot:1:2Gc1:3][Gcnot:0:3Gc0:1Gc10:2][Gcnot:0:3Gc23:1Gc23:2][Gc20:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc15:1Gc22:2][Gc5:0Gc14:1Gc9:2Gc23:3][Gc10:0Gc10:1Gc8:2Gc9:3][Gc15:0Gc14:1Gcnot:3:2][Gc18:0Gc14:1Gc11:2Gc5:3][Gc6:0Gc23:1Gc0:2Gc2:3][Gc8:0Gc2:1Gc11:2Gc20:3][Gcnot:0:3Gc20:1Gc8:2][Gc23:0Gc20:1Gc16:2Gc11:3][Gc0:0Gc1:1Gc6:2Gc5:3][Gc19:0Gc13:1Gc19:2Gc4:3]
[Gc2:0Gc20:1Gc1:2Gc0:3][Gc9:0Gc5:1Gc14:2Gc15:3][Gc17:0Gc3:1Gc6:2Gc20:3][Gc13:0Gc13:1Gc20:2Gc16:3][Gc0:0Gc8:1Gc5:2Gc12:3][Gc20:0Gc23:1Gc7:2Gc6:3][Gc20:0Gc16:1Gc14:2Gc20:3][Gc21:0Gc18:1Gc1:2Gc2:3][Gc8:0Gc14:1Gc7:2Gc9:3][Gc8:0Gc9:1Gc11:2Gc14:3][Gc14:0Gc22:1Gc15:2Gc4:3][Gc15:0Gc4:1Gcnot:3:2][Gc14:0Gc3:1Gc8:2Gc2:3][Gc0:0Gc6:1Gcnot:3:2][Gc17:0Gc19:1Gc23:2Gc13:3][Gc18:0Gc7:1Gc4:2Gc10:3][Gc10:0Gc15:1Gc14:2Gc17:3][Gc22:0Gc3:1Gc23:2Gc14:3][Gc17:0Gc18:1Gc19:2Gc3:3][Gc20:0Gc22:1Gc6:2Gc16:3]
[Gc11:0Gc17:1Gc21:2Gc22:3][Gc7:0Gc8:1Gc3:2Gc6:3][Gc16:0Gc4:1Gc8:2Gc21:3][Gc10:0Gc7:1Gc18:2Gc19:3][Gc14:0Gcnot:1:2Gc1:3][Gc0:0Gc4:1Gc13:2Gc2:3][Gcnot:0:1Gc23:2Gc16:3][Gc5:0Gc16:1Gc7:2Gc5:3][Gc21:0Gc16:1Gc18:2Gc4:3][Gc14:0Gc16:1Gc5:2Gc14:3][Gc12:0Gc3:1Gc19:2Gc10:3][Gcnot:0:1Gc9:2Gc11:3][Gc17:0Gc2:1Gc3:2Gc12:3][Gcnot:0:1Gc21:2Gc2:3][Gc6:0Gc23:1Gc22:2Gc13:3][Gc4:0Gc19:1Gc3:2Gc16:3][Gc21:0Gc20:1Gc8:2Gc7:3][Gc5:0Gc20:1Gc11:2Gc16:3][Gc10:0Gc10:1Gc0:2Gc5:3][Gc22:0Gc2:1Gcnot:3:2]
[Gc0:0Gc17:1Gc14:2Gc18:3][Gc20:0Gc17:1Gc2:2Gc23:3][Gc3:0Gc9:1Gc5:2Gc4:3][Gc19:0Gc5:1Gc4:2Gc16:3][Gc14:0Gc13:1Gc8:2Gc5:3][Gc0:0Gc8:1Gc22:2Gc3:3][Gc14:0Gc16:1Gc15:2Gc6:3][Gcnot:0:1Gc18:2Gc17:3][Gcnot:0:1Gc7:2Gc22:3][Gcnot:0:3Gc4:1Gc6:2][Gc12:0Gc6:1Gc17:2Gc12:3][Gc7:0Gc16:1Gc18:2Gc2:3][Gc3:0Gc2:1Gc8:2Gc8:3][Gc15:0Gc20:1Gc4:2Gc15:3][Gc2:0Gc3:1Gc20:2Gc15:3][Gc12:0Gc14:1Gc8:2Gc15:3][Gc4:0Gc5:1Gc19:2Gc22:3][Gc22:0Gc8:1Gc22:2Gc19:3][Gc0:0Gc3:1Gc4:2Gc12:3][Gc13:0Gc3:1Gc10:2Gc15:3]
[Gc2:0Gc15:1Gc8:2Gc17:3][Gcnot:0:1Gc7:2Gc7:3][Gc8:0Gc22:1Gcnot:3:2][Gc9:0Gc2:1Gc3:2Gc1:3][Gc19:0Gc23:1Gc0:2Gc17:3][Gc9:0Gc1:1Gc11:2Gc10:3][Gc17:0Gc14:1Gcnot:3:2][Gc18:0Gc11:1Gc8:2Gc11:3][Gc21:0Gc8:1Gc14:2Gc21:3][Gcnot:0:3Gc15:1Gc7:2][Gc4:0Gc5:1Gc4:2Gc14:3][Gc14:0Gc18:1Gc6:2Gc8:3][Gc13:0Gc10:1Gc6:2Gc14:3][Gcnot:0:1Gc4:2Gc7:3][Gc23:0Gc4:1Gc14:2Gc0:3][Gc12:0Gc4:1Gc9:2Gc20:3][Gc8:0Gc2:1Gc5:2Gc18:3][Gc23:0Gc22:1Gc23:2Gc12:3][Gc0:0Gc14:1Gc2:2Gc8:3][Gc9:0Gc22:1Gc23:2Gc21:3]
[Gc13:0Gc15:1Gc21:2Gc6:3][Gc8:0Gc0:1Gc18:2Gc1:3][Gc15:0Gc11:1Gcnot:3:2][Gc21:0Gc14:1Gc10:2Gc16:3][Gc6:0Gc19:1Gc6:2Gc14:3][Gc8:0Gc18:1Gc4:2Gc18:3][Gc0:0Gc7:1Gc17:2Gc19:3][Gc16:0Gcnot:1:2Gc7:3][Gc23:0Gcnot:1:2Gc13:3][Gc20:0Gc15:1Gc2:2Gc5:3][Gc19:0Gc5:1Gc21:2Gc23:3][Gc5:0Gc12:1Gc16:2Gc6:3][Gc0:0Gc23:1Gc10:2Gc8:3][Gc1:0Gc0:1Gcnot:3:2][Gc2:0Gc21:1Gc23:2Gc8:3][Gc16:0Gc19:1Gc4:2Gc4:3][Gc23:0Gc17:1Gc23:2Gc5:3][Gc13:0Gc9:1Gc3:2Gc16:3][Gc8:0Gc10:1Gc16:2Gc13:3][Gcnot:0:3Gc6:1Gc22:2]
[Gc14:0Gc9:1Gc1:2Gc13:3][Gc7:0Gc3:1Gc4:2Gc15:3][Gc21:0Gc8:1Gc11:2Gc21:3][Gc0:0Gc23:1Gc23:2Gc17:3][Gc2:0Gc17:1Gc3:2Gc23:3][Gc6:0Gc14:1Gc14:2Gc20:3][Gc5:0Gc23:1Gc18:2Gc7:3][Gc19:0Gc7:1Gc19:2Gc13:3][Gcnot:0:1Gc18:2Gc18:3][Gc1:0Gc14:1Gc3:2Gc7:3][Gc20:0Gc21:1Gc7:2Gc6:3][Gc15:0Gc16:1Gc14:2Gc18:3][Gc1:0Gc3:1Gc13:2Gc22:3][Gcnot:0:3Gc4:1Gc16:2][Gc18:0Gc8:1Gc16:2Gc11:3][Gc1:0Gc0:1Gc9:2Gc5:3][Gc3:0Gc15:1Gc1:2Gc13:3][Gc0:0Gc9:1Gc21:2Gc0:3][Gc14:0Gc2:1Gcnot:3:2][Gc3:0Gcnot:1:2Gc23:3][Gc13:0Gc1:1Gc4:2Gc13:3][Gc6:0Gc6:1Gc22:2Gc12:3][Gc11:0Gc22:1Gc7:2Gc13:3][Gcnot:0:1Gc15:2Gc13:3][Gc2:0Gc20:1Gc1:2Gc12:3]
[Gc22:0Gc20:1Gcnot:3:2][Gc13:0Gc5:1Gc8:2Gc5:3][Gc2:0Gc10:1Gc1:2Gc22:3][Gc10:0Gc7:1Gc9:2Gc1:3][Gc7:0Gc22:1Gc10:2Gc5:3][Gc15:0Gc20:1Gc0:2Gc5:3][Gc12:0Gc9:1Gc19:2Gc0:3][Gc13:0Gc4:1Gc14:2Gc4:3][Gc23:0Gc17:1Gc5:2Gc18:3][Gc0:0Gc14:1Gc10:2Gc14:3][Gcnot:0:3Gc20:1Gc3:2][Gc23:0Gc6:1Gc18:2Gc15:3][Gc6:0Gc13:1Gc22:2Gc11:3][Gc20:0Gc13:1Gc17:2Gc8:3][Gc22:0Gc22:1Gc14:2Gc21:3][Gc9:0Gc4:1Gc14:2Gc19:3][Gc14:0Gc19:1Gc4:2Gc11:3][Gc19:0Gc0:1Gc6:2Gc11:3][Gc10:0Gc16:1Gc6:2Gc11:3][Gcnot:0:1Gc14:2Gc20:3][Gc22:0Gc4:1Gc21:2Gc12:3][Gc15:0Gc19:1Gc5:2Gc11:3][Gc8:0Gc16:1Gc6:2Gc19:3][Gc1:0Gc14:1Gcnot:3:2][Gc16:0Gc0:1Gc2:2Gc4:3]
[Gc21:0Gc23:1Gc13:2Gc2:3][Gc16:0Gc14:1Gc1:2Gc13:3][Gc6:0Gc18:1Gc11:2Gc5:3][Gc4:0Gc14:1Gc19:2Gc13:3][Gc5:0Gc8:1Gc3:2Gc12:3][Gc6:0Gc8:1Gc10:2Gc16:3][Gc20:0Gc14:1Gc18:2Gc22:3][Gc19:0Gcnot:1:2Gc8:3][Gc16:0Gc21:1Gc11:2Gc23:3][Gc23:0Gc7:1Gcnot:3:2][Gc4:0Gc11:1Gc19:2Gc12:3][Gc21:0Gc1:1Gcnot:3:2][Gc10:0Gc21:1Gc0:2Gc12:3][Gc11:0Gc20:1Gc19:2Gc1:3][Gc16:0Gc15:1Gc1:2Gc4:3][Gc4:0Gc9:1Gcnot:3:2][Gc9:0Gc6:1Gc17:2Gc22:3][Gc18:0Gc10:1Gc18:2Gc7:3][Gc20:0Gc20:1Gc6:2Gc15:3][Gc7:0Gc8:1Gc23:2Gc9:3][Gc20:0Gc2:1Gc2:2Gc8:3][Gc3:0Gc2:1Gc4:2Gc13:3][Gc2:0Gc0:1Gc2:2Gc12:3][Gc11:0Gc6:1Gc1:2Gc23:3][Gc19:0Gc1:1Gc4:2Gc7:3]
[Gc2:0Gc11:1Gc17:2Gc23:3][Gc11:0Gc19:1Gc0:2Gc7:3][Gc17:0Gc6:1Gc0:2Gc6:3][Gcnot:0:1Gc23:2Gc17:3][Gc2:0Gc5:1Gc0:2Gc10:3][Gc21:0Gc15:1Gc3:2Gc5:3][Gc23:0Gc15:1Gc0:2Gc12:3][Gc20:0Gc9:1Gc9:2Gc21:3][Gcnot:0:3Gc4:1Gc8:2][Gc11:0Gc13:1Gc0:2Gc12:3][Gc2:0Gc0:1Gc21:2Gc14:3][Gc7:0Gc5:1Gc1:2Gc14:3][Gc14:0Gc3:1Gcnot:3:2][Gc1:0Gc1:1Gc8:2Gc11:3][Gc18:0Gc23:1Gc2:2Gc7:3][Gc15:0Gc12:1Gc13:2Gc18:3][Gc1:0Gc7:1Gc5:2Gc3:3][Gc14:0Gc11:1Gc17:2Gc2:3][Gc4:0Gc10:1Gcnot:3:2][Gc1:0Gcnot:1:2Gc21:3][Gcnot:0:3Gc4:1Gc3:2][Gc9:0Gc9:1Gc18:2Gc4:3][Gc15:0Gc22:1Gc15:2Gc22:3][Gc17:0Gc5:1Gc20:2Gc18:3][Gc16:0Gcnot:1:2Gc6:3]
[Gc1:0Gc17:1Gc10:2Gc20:3][Gc20:0Gc5:1Gc7:2Gc2:3][Gc4:0Gc0:1Gc1:2Gc21:3][Gc6:0Gc3:1Gc1:2Gc12:3][Gc16:0Gc3:1Gc8:2Gc6:3][Gc11:0Gcnot:1:2Gc3:3][Gc1:0Gc18:1Gc7:2Gc9:3][Gc4:0Gc7:1Gc5:2Gc18:3][Gc13:0Gc0:1Gc3:2Gc16:3][Gc22:0Gc3:1Gc2:2Gc4:3][Gc7:0Gc15:1Gcnot:3:2][Gc15:0Gc12:1Gcnot:3:2][Gc7:0Gc3:1Gc14:2Gc15:3][Gc23:0Gc3:1Gc15:2Gc22:3][Gc16:0Gc13:1Gc15:2Gc18:3][Gc3:0Gc0:1Gc0:2Gc19:3][Gc0:0Gc1:1Gc20:2Gc9:3][Gcnot:0:3Gc1:1Gc1:2][Gc2:0Gc22:1Gc12:2Gc10:3][Gcnot:0:1Gc16:2Gc2:3][Gc0:0Gc15:1Gc15:2Gc15:3][Gcnot:0:3Gc0:1Gc1:2][Gc1:0Gc16:1Gc13:2Gc16:3][Gc11:0Gc19:1Gcnot:3:2][Gc23:0Gc20:1Gc0:2Gc19:3]
[Gc18:0Gc19:1Gc3:2Gc9:3][Gc9:0Gc17:1Gc18:2Gc10:3][Gc15:0Gc15:1Gc6:2Gc11:3][Gc5:0Gc5:1Gc16:2Gc16:3][Gcnot:0:3Gc2:1Gc2:2][Gc5:0Gc18:1Gc2:2Gc5:3][Gc16:0Gc9:1Gc0:2Gc9:3][Gc16:0Gc12:1Gc3:2Gc14:3][Gc23:0Gc7:1Gc10:2Gc7:3][Gc20:0Gc2:1Gc7:2Gc21:3][Gc16:0Gc9:1Gc15:2Gc10:3][Gc23:0Gc6:1Gc22:2Gc4:3][Gc2:0Gc16:1Gc9:2Gc17:3][Gc22:0Gc8:1Gc22:2Gc2:3][Gcnot:0:1Gc8:2Gc3:3][Gc10:0Gc14:1Gc1:2Gc14:3][Gc5:0Gc22:1Gc22:2Gc17:3][Gc1:0Gc10:1Gc20:2Gc23:3][Gc1:0Gc0:1Gc15:2Gc7:3][Gc7:0Gc9:1Gc20:2Gc20:3][Gcnot:0:1Gc11:2Gc15:3][Gc8:0Gc6:1Gc23:2Gc20:3][Gc16:0Gc10:1Gc17:2Gc17:3][Gcnot:0:1Gc13:2Gc15:3][Gc17:0Gc6:1Gc22:2Gc1:3]
[Gc13:0Gc16:1Gc18:2Gc1:3][Gc0:0Gc22:1Gc7:2Gc5:3][Gcnot:0:1Gc12:2Gc22:3][Gcnot:0:3Gc13:1Gc18:2][Gc11:0Gc9:1Gc1:2Gc7:3][Gc22:0Gc15:1Gc3:2Gc13:3][Gcnot:0:1Gc9:2Gc15:3][Gc4:0Gc1:1Gc3:2Gc8:3][Gc23:0Gc14:1Gc21:2Gc9:3][Gcnot:0:3Gc21:1Gc13:2][Gc9:0Gc18:1Gc4:2Gc6:3][Gc1:0Gc15:1Gc7:2Gc15:3][Gcnot:0:3Gc12:1Gc13:2][Gc0:0Gc4:1Gc4:2Gc8:3][Gc12:0Gc16:1Gc11:2Gc2:3][Gc3:0Gc11:1Gc20:2Gc15:3][Gcnot:0:3Gc0:1Gc15:2][Gc20:0Gc18:1Gc10:2Gc23:3][Gc7:0Gc1:1Gc21:2Gc18:3][Gc8:0Gcnot:1:2Gc15:3][Gc10:0Gc20:1Gc13:2Gc16:3][Gc6:0Gc15:1Gc14:2Gc8:3][Gc22:0Gc16:1Gc11:2Gc15:3][Gc12:0Gcnot:1:2Gc18:3][Gc6:0Gc22:1Gc9:2Gc12:3]
[Gc10:0Gc5:1Gc21:2Gc22:3][Gc19:0Gc13:1Gcnot:3:2][Gcnot:0:1Gc11:2Gc19:3][Gc18:0Gc16:1Gc3:2Gc4:3][Gc20:0Gc16:1Gc22:2Gc6:3][Gc8:0Gc15:1Gc13:2Gc0:3][Gc13:0Gc19:1Gcnot:3:2][Gc5:0Gc14:1Gc8:2Gc10:3][Gc11:0Gc6:1Gc19:2Gc13:3][Gc23:0Gc6:1Gcnot:3:2][Gc0:0Gc8:1Gc6:2Gc16:3][Gc4:0Gc13:1Gc7:2Gc2:3][Gc9:0Gc1:1Gc22:2Gc22:3][Gc9:0Gc3:1Gc6:2Gc9:3][Gc22:0Gc10:1Gc18:2Gc23:3][Gcnot:0:3Gc5:1Gc17:2][Gc12:0Gc18:1Gc1:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc1:0Gc0:1Gc9:2Gc6:3][Gc17:0Gc14:1Gc16:2Gc20:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gc14:0Gcnot:1:2Gc22:3][Gc10:0Gcnot:1:2Gc0:3][Gc2:0Gcnot:1:2Gc6:3][Gc10:0Gc3:1Gc2:2Gc9:3][Gc14:0Gc2:1Gcnot:3:2][Gc21:0Gc9:1Gc19:2Gc7:3][Gc15:0Gc13:1Gc16:2Gc11:3][Gc3:0Gc22:1Gc4:2Gc5:3][Gc5:0Gc11:1Gc8:2Gc18:3]
[Gc18:0Gc4:1Gc18:2Gc16:3][Gc12:0Gc16:1Gcnot:3:2][Gc15:0Gc7:1Gc19:2Gc7:3][Gc14:0Gc1:1Gc9:2Gc5:3][Gc23:0Gcnot:1:2Gc8:3][Gcnot:0:1Gc11:2Gc13:3][Gc0:0Gcnot:1:2Gc1:3][Gcnot:0:1Gc21:2Gc19:3][Gc2:0Gc10:1Gc13:2Gc16:3][Gc10:0Gc19:1Gcnot:3:2][Gc2:0Gc20:1Gc10:2Gc2:3][Gc12:0Gc16:1Gc22:2Gc17:3][Gc1:0Gc13:1Gc2:2Gc4:3][Gcnot:0:3Gc7:1Gc2:2][Gc12:0Gc15:1Gc4:2Gc9:3][Gc7:0Gc17:1Gc21:2Gc17:3][Gc1:0Gc23:1Gc8:2Gc4:3][Gc8:0Gc22:1Gc14:2Gc22:3][Gc22:0Gc7:1Gc23:2Gc4:3][Gc9:0Gcnot:1:2Gc0:3][Gc16:0Gcnot:1:2Gc19:3][Gc23:0Gc21:1Gc6:2Gc19:3][Gc9:0Gc19:1Gc18:2Gc6:3][Gc15:0Gc13:1Gc18:2Gc6:3][Gc6:0Gc0:1Gc20:2Gc22:3][Gc19:0Gc9:1Gc11:2Gc15:3][Gcnot:0:1Gc12:2Gc11:3][Gcnot:0:1Gc21:2Gc4:3][Gc4:0Gc11:1Gc6:2Gc5:3][Gcnot:0:3Gc8:1Gc9:2]
[Gc18:0Gc11:1Gc9:2Gc22:3][Gc9:0Gc16:1Gc1:2Gc2:3][Gc18:0Gc23:1Gc20:2Gc1:3][Gc16:0Gc22:1Gc22:2Gc4:3][Gc1:0Gcnot:1:2Gc3:3][Gc8:0Gc17:1Gc0:2Gc14:3][Gc17:0Gc13:1Gcnot:3:2][Gc9:0Gc9:1Gc9:2Gc13:3][Gc11:0Gc16:1Gc6:2Gc6:3][Gc14:0Gc7:1Gc6:2Gc19:3][Gc15:0Gc9:1Gcnot:3:2][Gc20:0Gc6:1Gc20:2Gc5:3][Gc11:0Gc7:1Gc16:2Gc22:3][Gc10:0Gc9:1Gcnot:3:2][Gc7:0Gc11:1Gc12:2Gc10:3][Gc19:0Gc13:1Gc21:2Gc17:3][Gc14:0Gc22:1Gc11:2Gc8:3][Gcnot:0:3Gc3:1Gc13:2][Gcnot:0:3Gc13:1Gc6:2][Gc11:0Gc0:1Gc16:2Gc8:3][Gc20:0Gc4:1Gc16:2Gc16:3][Gc11:0Gc20:1Gcnot:3:2][Gc15:0Gc20:1Gc18:2Gc8:3][Gc23:0Gc21:1Gc0:2Gc4:3][Gc21:0Gc21:1Gc0:2Gc23:3][Gcnot:0:3Gc12:1Gc8:2][Gc16:0Gc12:1Gc2:2Gc8:3][Gc11:0Gc13:1Gc10:2Gc14:3][Gc3:0Gc11:1Gc10:2Gc17:3][Gc7:0Gc9:1Gc18:2Gc15:3]
[Gcnot:0:3Gc22:1Gc11:2][Gc0:0Gc10:1Gc9:2Gc23:3][Gc10:0Gc20:1Gcnot:3:2][Gc3:0Gc17:1Gc8:2Gc19:3][Gc17:0Gc20:1Gc1:2Gc6:3][Gc12:0Gc20:1Gc20:2Gc22:3][Gc16:0Gc9:1Gc2:2Gc5:3][Gc11:0Gc0:1Gc17:2Gc20:3][Gc5:0Gc15:1Gcnot:3:2][Gc5:0Gc3:1Gc5:2Gc4:3][Gc10:0Gc13:1Gc13:2Gc13:3][Gcnot:0:1Gc14:2Gc14:3][Gc1:0Gc7:1Gcnot:3:2][Gc3:0Gc2:1Gc2:2Gc10:3][Gc16:0Gc19:1Gc2:2Gc5:3][Gc14:0Gc3:1Gcnot:3:2][Gc13:0Gc22:1Gc3:2Gc7:3][Gc4:0Gc22:1Gc14:2Gc15:3][Gc14:0Gc20:1Gc17:2Gc1:3][Gc13:0Gc2:1Gcnot:3:2][Gc9:0Gc13:1Gc3:2Gc14:3][Gc10:0Gc21:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc9:3][Gc19:0Gc17:1Gc13:2Gc20:3][Gc6:0Gc23:1Gcnot:3:2][Gc12:0Gc6:1Gc18:2Gc13:3][Gc14:0Gc23:1Gc7:2Gc9:3][Gc15:0Gc22:1Gc5:2Gc6:3][Gc15:0Gc6:1Gcnot:3:2][Gc7:0Gc22:1Gcnot:3:2]
[Gc12:0Gc19:1Gc12:2Gc19:3][Gc14:0Gc2:1Gc10:2Gc3:3][Gc11:0Gc9:1Gc9:2Gc8:3][Gc20:0Gcnot:1:2Gc7:3][Gc16:0Gcnot:1:2Gc7:3][Gc11:0Gc17:1Gc1:2Gc14:3][Gc6:0Gc13:1Gc11:2Gc15:3][Gc17:0Gc20:1Gc17:2Gc23:3][Gc8:0Gc16:1Gc18:2Gc23:3][Gc5:0Gc13:1Gcnot:3:2][Gc17:0Gc19:1Gc1:2Gc18:3][Gc22:0Gc13:1Gcnot:3:2][Gc12:0Gc13:1Gc19:2Gc13:3][Gc15:0Gc19:1Gc13:2Gc7:3][Gc13:0Gc20:1Gc16:2Gc10:3][Gc0:0Gc11:1Gc15:2Gc19:3][Gc20:0Gc1:1Gc16:2Gc13:3][Gc0:0Gcnot:1:2Gc0:3][Gc23:0Gc3:1Gc6:2Gc0:3][Gc19:0Gcnot:1:2Gc11:3][Gc0:0Gc11:1Gc20:2Gc8:3][Gc8:0Gc13:1Gc20:2Gc0:3][Gcnot:0:3Gc16:1Gc10:2][Gc22:0Gc11:1Gc22:2Gc7:3][Gc6:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc14:3][Gcnot:0:3Gc23:1Gc9:2][Gc12:0Gc10:1Gc13:2Gc6:3][Gc15:0Gc5:1Gc21:2Gc17:3][Gc21:0Gc0:1Gc11:2Gc10:3]
[Gc19:0Gc18:1Gcnot:3:2][Gc5:0Gc9:1Gc5:2Gc8:3][Gc3:0Gc9:1Gc6:2Gc18:3][Gc16:0Gc22:1Gc13:2Gc13:3][Gc2:0Gc22:1Gc15:2Gc19:3][Gc2:0Gc11:1Gc11:2Gc1:3][Gc6:0Gc23:1Gcnot:3:2][Gc2:0Gc13:1Gc12:2Gc14:3][Gc13:0Gc7:1Gc1:2Gc17:3][Gc20:0Gc4:1Gc20:2Gc17:3][Gc12:0Gc14:1Gc20:2Gc16:3][Gc21:0Gc3:1Gc0:2Gc6:3][Gc10:0Gc8:1Gc8:2Gc20:3][Gcnot:0:1Gc15:2Gc16:3][Gc20:0Gc6:1Gc23:2Gc2:3][Gc5:0Gc16:1Gc7:2Gc18:3][Gc14:0Gc0:1Gc3:2Gc17:3][Gc7:0Gc6:1Gc7:2Gc5:3][Gc23:0Gc7:1Gc9:2Gc2:3][Gcnot:0:1Gc21:2Gc19:3][Gc4:0Gc14:1Gc16:2Gc22:3][Gc4:0Gc10:1Gc12:2Gc10:3][Gc12:0Gc6:1Gc4:2Gc5:3][Gc23:0Gc9:1Gc9:2Gc12:3][Gc4:0Gc3:1Gc23:2Gc8:3][Gc12:0Gc22:1Gc5:2Gc2:3][Gcnot:0:1Gc18:2Gc8:3][Gc16:0Gc1:1Gc9:2Gc14:3][Gc21:0Gc7:1Gc0:2Gc1:3][Gc3:0Gc9:1Gc10:2Gc2:3]
[Gc14:0Gcnot:1:2Gc19:3][Gc9:0Gc10:1Gc13:2Gc0:3][Gc12:0Gc1:1Gc10:2Gc11:3][Gc10:0Gc13:1Gc16:2Gc14:3][Gc19:0Gc21:1Gc13:2Gc13:3][Gc21:0Gc17:1Gc14:2Gc2:3][Gc6:0Gc14:1Gc23:2Gc16:3][Gc20:0Gc20:1Gc6:2Gc22:3][Gc15:0Gc2:1Gc17:2Gc1:3][Gc2:0Gc18:1Gc17:2Gc19:3][Gc4:0Gcnot:1:2Gc17:3][Gc23:0Gc3:1Gc6:2Gc1:3][Gc22:0Gc21:1Gc22:2Gc3:3][Gc20:0Gc5:1Gc15:2Gc15:3][Gc9:0Gc21:1Gc0:2Gc4:3][Gc1:0Gc1:1Gc15:2Gc6:3][Gc6:0Gc21:1Gc7:2Gc0:3][Gcnot:0:1Gc21:2Gc16:3][Gc3:0Gc7:1Gc13:2Gc2:3][Gc15:0Gc11:1Gc9:2Gc12:3][Gc19:0Gc8:1Gc15:2Gc12:3][Gc20:0Gc19:1Gc18:2Gc8:3][Gc21:0Gc5:1Gc8:2Gc21:3][Gc2:0Gc11:1Gc16:2Gc14:3][Gc2:0Gc11:1Gc15:2Gc19:3][Gc3:0Gcnot:1:2Gc12:3][Gc16:0Gc7:1Gc23:2Gc0:3][Gcnot:0:3Gc16:1Gc14:2][Gc6:0Gc7:1Gc2:2Gc5:3][Gc6:0Gc8:1Gcnot:3:2]


==> anc/experiments/circuits/S2_4Q_B1_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc9:0Gc6:1Gc3:2Gc9:3][Gc0:0Gc0:1Gc20:2Gc4:3][Gcnot:0:3Gc0:1Gc0:2][Gc19:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc12:0Gc9:1Gc9:2Gc3:3][Gc0:0Gc12:1Gc21:2Gc4:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc9:0Gc9:1Gc20:2Gc9:3][Gc0:0Gc21:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc9:0Gc6:1Gc9:2Gc3:3][Gc22:0Gc21:1Gc0:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc19:0Gc12:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc22:0Gc3:1Gc6:2Gc6:3][Gc0:0Gc9:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc7:3][Gc19:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc7:1Gc7:2Gc0:3]
[Gc9:0Gc4:1Gc6:2Gc3:3][Gc12:0Gc0:1Gc4:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc19:0Gc19:1Gc19:2Gc19:3]
[Gc9:0Gc6:1Gc9:2Gc9:3][Gc4:0Gc4:1Gc12:2Gc4:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc19:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc3:0Gc3:1Gc8:2Gc12:3][Gc20:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc7:1Gc7:2Gc7:3]
[Gc9:0Gc3:1Gc3:2Gc9:3][Gc22:0Gc12:1Gc4:2Gc4:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc7:2Gc7:3][Gc7:0Gc7:1Gc0:2Gc0:3]
[Gc9:0Gc12:1Gc9:2Gc6:3][Gc12:0Gc0:1Gc20:2Gc4:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc19:1Gc7:2Gc7:3]
[Gc9:0Gc9:1Gc3:2Gc6:3][Gc4:0Gc0:1Gc4:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc19:1Gc7:2Gc7:3]
[Gc7:0Gc3:1Gc3:2Gc6:3][Gc0:0Gc20:1Gc20:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc6:0Gc9:1Gc6:2Gc3:3][Gc22:0Gc12:1Gc4:2Gc7:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc19:2Gc0:3]
[Gc3:0Gc0:1Gc3:2Gc9:3][Gc20:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc7:1Gc7:2Gc7:3]
[Gc3:0Gc3:1Gc9:2Gc4:3][Gc0:0Gc4:1Gc22:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc19:1Gc7:2Gc7:3]
[Gc21:0Gc9:1Gc6:2Gc0:3][Gcnot:0:3Gc8:1Gc7:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc7:0Gc7:1Gc0:2Gc0:3]
[Gc22:0Gc9:1Gc3:2Gc6:3][Gc0:0Gc22:1Gc8:2Gc20:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc6:0Gc9:1Gc3:2Gc6:3][Gc12:0Gc9:1Gc22:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc19:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc6:0Gc4:1Gc12:2Gc6:3][Gc12:0Gcnot:1:2Gc4:3][Gcnot:0:3Gc19:1Gc19:2][Gc19:0Gc0:1Gc0:2Gc19:3]
[Gc6:0Gc6:1Gc9:2Gc20:3][Gc12:0Gc4:1Gc8:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc7:2Gc7:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc7:0Gc9:1Gc6:2Gc3:3][Gc0:0Gc12:1Gc4:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc3:0Gc0:1Gc9:2Gc9:3][Gcnot:0:1Gc4:2Gc12:3][Gc12:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc7:1Gc7:2Gc7:3]
[Gc6:0Gc12:1Gc9:2Gc6:3][Gc4:0Gc0:1Gc4:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc19:2Gc0:3]
[Gc3:0Gc3:1Gc3:2Gc6:3][Gc21:0Gc7:1Gc0:2Gc7:3]
[Gc3:0Gc6:1Gc3:2Gc3:3][Gc0:0Gc20:1Gc8:2Gc8:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc7:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc7:1Gc7:2Gc0:3]
[Gc3:0Gc3:1Gc9:2Gc9:3][Gc0:0Gc4:1Gc4:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc19:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc3:0Gc12:1Gc9:2Gc9:3][Gc22:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc19:1Gc7:2Gc7:3]
[Gc6:0Gc9:1Gc6:2Gc6:3][Gc4:0Gc4:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc19:1Gc7:2Gc7:3]
[Gc9:0Gc3:1Gc9:2Gc9:3][Gcnot:0:3Gc20:1Gc7:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc7:0Gc7:1Gc0:2Gc0:3]
[Gc3:0Gc9:1Gc8:2Gc3:3][Gc21:0Gc21:1Gc0:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc7:3][Gc0:0Gc7:1Gc7:2Gc0:3]
[Gc6:0Gc0:1Gc6:2Gc3:3][Gc0:0Gc0:1Gc22:2Gc21:3]
[Gc3:0Gc3:1Gc3:2Gc6:3][Gc8:0Gc12:1Gc4:2Gc20:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc12:1Gc0:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc7:1Gc7:2Gc0:3]
[Gc6:0Gc21:1Gc3:2Gc3:3][Gc21:0Gc0:1Gc4:2Gc22:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc7:2Gc7:3][Gc7:0Gc7:1Gc0:2Gc0:3]
[Gc6:0Gc12:1Gc9:2Gc3:3][Gc20:0Gc0:1Gc12:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc7:1Gc7:2Gc7:3]
[Gc7:0Gc9:1Gc9:2Gc6:3][Gc0:0Gc22:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc4:0Gc6:1Gc3:2Gc9:3][Gc0:0Gc12:1Gc9:2Gc20:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc4:0Gc6:1Gc6:2Gc22:3][Gcnot:0:3Gc12:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc19:1Gc7:2Gc7:3]
[Gc0:0Gc9:1Gc0:2Gc3:3][Gc0:0Gcnot:1:2Gc8:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc6:0Gc6:1Gc3:2Gc3:3][Gc12:0Gc20:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc7:1Gc7:2Gc7:3]
[Gc9:0Gc9:1Gc9:2Gc6:3][Gc12:0Gc12:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc6:0Gc3:1Gc3:2Gc6:3][Gc4:0Gc4:1Gc12:2Gc4:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc19:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc7:0Gc7:1Gc0:2Gc0:3]
[Gc9:0Gc22:1Gc9:2Gc6:3][Gc4:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc7:2Gc7:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc3:0Gc4:1Gc0:2Gc3:3][Gc22:0Gc0:1Gc0:2Gc22:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc0:0Gc6:1Gc6:2Gc9:3][Gc0:0Gc4:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc20:0Gc3:1Gc9:2Gc9:3][Gc0:0Gc20:1Gc8:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc7:1Gc7:2Gc7:3]
[Gc9:0Gc9:1Gc6:2Gc3:3][Gc12:0Gcnot:1:2Gc21:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc19:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc19:1Gc0:2Gc0:3]
[Gc6:0Gc12:1Gc3:2Gc6:3][Gc7:0Gc0:1Gc9:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc19:2Gc0:3]
[Gc7:0Gc3:1Gc3:2Gc9:3][Gc0:0Gc12:1Gc4:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]
[Gc3:0Gc0:1Gc9:2Gc21:3][Gc12:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc19:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc7:3]


==> anc/experiments/circuits/S2_4Q_B1_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc22:0Gc3:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc6:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc3:3]
[Gc22:0Gc22:1Gc21:2Gc22:3][Gcnot:0:1Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gc3:0Gc0:1Gc0:2Gc9:3]
[Gc0:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc7:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc19:1Gc3:2Gc0:3][Gc0:0Gc0:1Gc3:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc3:3][Gc7:0Gc12:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc8:2Gc0:3][Gc0:0Gc9:1Gc6:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc7:0Gc0:1Gc8:2Gc12:3][Gc9:0Gc0:1Gc6:2Gc6:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc8:2Gc12:3][Gcnot:0:1Gc9:2Gc6:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc8:0Gc8:1Gc12:2Gc8:3][Gc9:0Gc6:1Gc6:2Gc0:3]
[Gc8:0Gc22:1Gc8:2Gc8:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc6:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc8:2Gc0:3][Gc0:0Gc0:1Gc6:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc3:1Gc7:2Gc0:3][Gcnot:0:3Gc6:1Gc9:2][Gc20:0Gc0:1Gc0:2Gc20:3][Gc6:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc0:1Gc12:2Gc20:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc3:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc3:3][Gcnot:0:1Gc0:2Gc6:3][Gc20:0Gc20:1Gc0:2Gc0:3][Gc3:0Gc3:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc3:1Gcnot:3:2][Gcnot:0:3Gc0:1Gc12:2][Gc7:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc8:2Gc8:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc9:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc8:0Gc12:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc20:1Gc20:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gcnot:0:1Gc0:2Gc9:3][Gc20:0Gc20:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc3:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc9:0Gc0:1Gc0:2Gc3:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc6:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc21:0Gc8:1Gc8:2Gc8:3][Gc3:0Gc6:1Gc3:2Gc3:3]
[Gc21:0Gc0:1Gc8:2Gc8:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc20:2Gc6:3][Gc0:0Gc0:1Gc6:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc8:2Gc12:3][Gcnot:0:1Gc6:2Gc6:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc6:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc21:2Gc22:3][Gcnot:0:1Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc3:3]
[Gc8:0Gc8:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc8:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc8:2Gc12:3][Gc0:0Gc0:1Gc3:2Gc6:3]
[Gc8:0Gc8:1Gc21:2Gc22:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc3:3][Gc7:0Gc7:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc8:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc20:1Gc3:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc8:1Gc8:2Gc22:3][Gcnot:0:3Gc3:1Gc6:2][Gc8:0Gc0:1Gc0:2Gc12:3][Gc6:0Gc0:1Gc0:2Gc3:3]
[Gc8:0Gc8:1Gc8:2Gc22:3][Gcnot:0:1Gc6:2Gc0:3][Gc12:0Gc7:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc21:0Gc0:1Gc0:2Gc20:3]
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc21:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc0:3][Gc20:0Gc9:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc20:2Gc0:3][Gcnot:0:3Gc0:1Gc3:2][Gc12:0Gc0:1Gc0:2Gc20:3][Gcnot:0:1Gc0:2Gc9:3][Gc8:0Gc19:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc6:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc21:1Gc22:2Gc22:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc3:0Gc0:1Gc0:2Gc20:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc8:1Gc12:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc8:2Gc19:3][Gc0:0Gc0:1Gc6:2Gc3:3]
[Gc8:0Gc8:1Gc21:2Gc0:3][Gc6:0Gc6:1Gc6:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc19:0Gc0:1Gc12:2Gc21:3][Gc6:0Gcnot:1:2Gc6:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc20:1Gc20:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc3:2Gc8:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc0:2Gc0:3]
[Gc22:0Gc8:1Gc8:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc12:2Gc20:3][Gc8:0Gc0:1Gc0:2Gc0:3][Gc3:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc20:1Gc6:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc8:0Gc19:1Gc8:2Gc8:3][Gc3:0Gc6:1Gc0:2Gc9:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc12:2Gc6:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc12:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc22:0Gc22:1Gc21:2Gc8:3][Gcnot:0:1Gc3:2Gc6:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc21:0Gc22:1Gc8:2Gc8:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc12:2Gc0:3]
[Gc8:0Gc22:1Gc8:2Gc8:3][Gc6:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc6:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc3:1Gc3:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc8:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gcnot:0:1Gc0:2Gc0:3][Gc20:0Gc9:1Gc0:2Gc0:3][Gc6:0Gc0:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc19:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc12:2Gc0:3][Gc0:0Gc9:1Gc6:2Gc0:3]
[Gc22:0Gc21:1Gc21:2Gc22:3][Gcnot:0:3Gc6:1Gc3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc6:3]
[Gc22:0Gc21:1Gc8:2Gc8:3][Gc0:0Gc6:1Gcnot:3:2][Gc0:0Gc0:1Gc7:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc3:3]
[Gc21:0Gc22:1Gc8:2Gc8:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc8:1Gc3:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc22:3][Gcnot:0:1Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc6:3][Gc6:0Gc20:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc6:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gcnot:0:1Gc0:2Gc0:3][Gc20:0Gc9:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc8:0Gc8:1Gc21:2Gc22:3][Gcnot:0:1Gc6:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc19:3][Gcnot:0:1Gc0:2Gc3:3][Gc9:0Gc9:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc22:2Gc22:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc8:3][Gcnot:0:1Gc0:2Gc9:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc8:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc22:0Gc22:1Gc8:2Gc8:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc3:3][Gc7:0Gc20:1Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3]


==> anc/experiments/circuits/S2_4Q_B2_circuits_complete.txt <==
# Complete DRB circuits
[Gc13:0Gc5:1Gc5:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc9:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc20:3][Gc20:0Gc9:1Gc0:2Gc3:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gc20:0Gc0:1Gc6:2Gc9:3][Gcnot:0:1Gc0:2Gc20:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc8:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc9:2Gc0:3][Gc12:0Gc4:1Gc3:2Gc3:3][Gc0:0Gc0:1Gc12:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc22:0Gc13:1Gc13:2Gc12:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc3:2Gc0:3][Gc9:0Gc9:1Gc9:2Gc12:3][Gc22:0Gc4:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc5:0Gc5:1Gc12:2Gc13:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc20:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc10:0Gc0:1Gc0:2Gc9:3][Gc9:0Gc9:1Gc9:2Gc9:3][Gc5:0Gc20:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc8:2Gc0:3][Gcnot:0:1Gc6:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc12:0Gc6:1Gc9:2Gc9:3][Gc0:0Gc0:1Gc4:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc20:2Gc0:3][Gcnot:0:3Gc0:1Gc6:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc8:0Gc8:1Gc0:2Gc0:3][Gc6:0Gc6:1Gc0:2Gc0:3][Gc3:0Gc4:1Gc9:2Gc6:3][Gc4:0Gc0:1Gc20:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc9:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc9:3][Gc9:0Gc12:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc9:0Gc6:1Gc3:2Gc6:3][Gc13:0Gc4:1Gc4:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc0:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc3:2Gc0:3][Gc4:0Gc7:1Gc23:2Gc16:3][Gc1:0Gc21:1Gc4:2Gc13:3][Gc10:0Gc7:1Gc10:2Gc4:3][Gc8:0Gc6:1Gc17:2Gc8:3][Gcnot:0:3Gc1:1Gc4:2][Gc9:0Gc12:1Gc4:2Gc6:3][Gc13:0Gcnot:1:2Gc4:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc8:0Gc8:1Gc8:2Gc8:3][Gc3:0Gc6:1Gc3:2Gc6:3][Gc22:0Gcnot:1:2Gc11:3][Gc13:0Gc1:1Gc23:2Gc9:3][Gc16:0Gc9:1Gc15:2Gc1:3][Gcnot:0:1Gc3:2Gc17:3][Gcnot:0:3Gc6:1Gc23:2][Gc3:0Gc3:1Gc3:2Gc22:3][Gc4:0Gc0:1Gc13:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc8:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc16:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gc3:0Gc3:1Gc18:2Gc7:3][Gc22:0Gc22:1Gc21:2Gc4:3][Gc19:0Gc4:1Gc3:2Gc5:3][Gc19:0Gcnot:1:2Gc13:3][Gc2:0Gc18:1Gc18:2Gc19:3][Gc9:0Gc3:1Gc6:2Gc9:3][Gc4:0Gc12:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc0:0Gc5:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc20:2Gc20:3][Gc0:0Gc0:1Gc6:2Gc6:3][Gc21:0Gcnot:1:2Gc5:3][Gc7:0Gc23:1Gc9:2Gc2:3][Gc14:0Gc7:1Gc13:2Gc20:3][Gc4:0Gc20:1Gc10:2Gc11:3][Gc4:0Gc12:1Gc12:2Gc10:3][Gc6:0Gc3:1Gc6:2Gc9:3][Gc5:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc16:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc10:1Gc0:2][Gc10:0Gc0:1Gc0:2Gc10:3]
[Gc13:0Gc13:1Gc13:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc8:0Gc12:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc0:2Gc0:3][Gc3:0Gc11:1Gc21:2Gc19:3][Gc6:0Gcnot:1:2Gc4:3][Gc6:0Gc18:1Gc21:2Gc10:3][Gc13:0Gc20:1Gc15:2Gc15:3][Gc1:0Gc10:1Gc23:2Gc9:3][Gc12:0Gc3:1Gc6:2Gc10:3][Gc0:0Gc4:1Gc4:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc13:0Gc5:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc6:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc2:0Gc9:1Gc21:2Gc17:3][Gc8:0Gc6:1Gc16:2Gc21:3][Gc10:0Gc10:1Gc19:2Gc9:3][Gc4:0Gc19:1Gc10:2Gc20:3][Gc18:0Gc14:1Gc1:2Gc21:3][Gc9:0Gc6:1Gc0:2Gc12:3][Gc20:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc16:2Gc16:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc8:0Gc16:1Gc16:2Gc12:3][Gc3:0Gc0:1Gc3:2Gc0:3][Gc8:0Gc13:1Gc11:2Gc3:3][Gc16:0Gc3:1Gc6:2Gc11:3][Gc14:0Gcnot:1:2Gc16:3][Gc5:0Gc3:1Gc19:2Gc15:3][Gc22:0Gc18:1Gc1:2Gc9:3][Gc6:0Gc6:1Gc9:2Gc6:3][Gc20:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc5:0Gc12:1Gc12:2Gc5:3][Gc0:0Gc9:1Gc0:2Gc9:3][Gc23:0Gc14:1Gc4:2Gc16:3][Gc10:0Gcnot:1:2Gc10:3][Gc20:0Gc21:1Gc13:2Gc7:3][Gc21:0Gc13:1Gc18:2Gc18:3][Gc0:0Gc4:1Gc23:2Gc1:3][Gc20:0Gc2:1Gc9:2Gc6:3][Gc19:0Gc20:1Gc11:2Gc9:3][Gc21:0Gc12:1Gc10:2Gc1:3][Gc3:0Gcnot:1:2Gc4:3][Gc9:0Gc0:1Gc11:2Gc0:3][Gc3:0Gc12:1Gc9:2Gc6:3][Gc10:0Gc0:1Gc0:2Gc10:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc5:0Gc5:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc8:0Gc0:1Gc0:2Gc0:3][Gc6:0Gc0:1Gc0:2Gc3:3][Gc12:0Gc15:1Gc2:2Gc18:3][Gc2:0Gcnot:1:2Gc22:3][Gc3:0Gc0:1Gc20:2Gc11:3][Gc23:0Gc9:1Gc2:2Gc7:3][Gc17:0Gc0:1Gc18:2Gc21:3][Gc23:0Gc1:1Gc13:2Gc20:3][Gc5:0Gc6:1Gc3:2Gc11:3][Gcnot:0:1Gc16:2Gc4:3][Gc3:0Gc11:1Gc18:2Gc18:3][Gc13:0Gc23:1Gc9:2Gc19:3][Gc10:0Gc3:1Gc6:2Gc6:3][Gc0:0Gc13:1Gc4:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc13:0Gc13:1Gc0:2Gc3:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gc14:0Gc8:1Gc14:2Gc19:3][Gc7:0Gc8:1Gc20:2Gc5:3][Gc2:0Gc7:1Gc13:2Gc8:3][Gc22:0Gc14:1Gcnot:3:2][Gc13:0Gc22:1Gc16:2Gc6:3][Gcnot:0:1Gc23:2Gc16:3][Gc5:0Gc22:1Gc17:2Gc19:3][Gc9:0Gc5:1Gc14:2Gc18:3][Gcnot:0:3Gc0:1Gc17:2][Gc8:0Gc21:1Gc12:2Gc4:3][Gc6:0Gc0:1Gc9:2Gc9:3][Gc10:0Gc0:1Gc12:2Gc10:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc8:1Gc12:2Gc12:3][Gc0:0Gc3:1Gc0:2Gc9:3][Gc9:0Gc1:1Gc15:2Gc8:3][Gc17:0Gc12:1Gc3:2Gc20:3][Gc10:0Gc11:1Gc1:2Gc8:3][Gc18:0Gc19:1Gc15:2Gc3:3][Gcnot:0:3Gc23:1Gc15:2][Gc12:0Gc10:1Gc14:2Gc11:3][Gc20:0Gc21:1Gc6:2Gc16:3][Gc7:0Gc6:1Gcnot:3:2][Gc1:0Gc8:1Gc1:2Gc5:3][Gcnot:0:3Gc0:1Gc9:2][Gc9:0Gc6:1Gc3:2Gc9:3][Gc0:0Gc20:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc8:2Gc0:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gc10:0Gc0:1Gc5:2Gc2:3][Gc1:0Gc21:1Gc8:2Gc16:3][Gc12:0Gc17:1Gc3:2Gc8:3][Gcnot:0:3Gc20:1Gc17:2][Gc9:0Gc4:1Gc13:2Gc22:3][Gc17:0Gc23:1Gc21:2Gc14:3][Gc6:0Gc18:1Gc16:2Gc16:3][Gc18:0Gc7:1Gc5:2Gc12:3][Gc23:0Gc17:1Gc12:2Gc18:3][Gc21:0Gc2:1Gc23:2Gc13:3][Gc4:0Gc13:1Gc4:2Gc6:3][Gc0:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc16:1Gc12:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc13:0Gc13:1Gc12:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gc9:0Gc0:1Gc0:2Gc3:3][Gc10:0Gc21:1Gc22:2Gc11:3][Gcnot:0:3Gc14:1Gc16:2][Gc5:0Gc10:1Gc14:2Gc21:3][Gc7:0Gc9:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc10:2][Gcnot:0:3Gc8:1Gc23:2][Gc2:0Gc2:1Gcnot:3:2][Gc6:0Gc22:1Gc14:2Gc14:3][Gc7:0Gc9:1Gc20:2Gc11:3][Gcnot:0:1Gc12:2Gc0:3][Gc0:0Gc20:1Gc9:2Gc4:3][Gcnot:0:1Gc12:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc9:0Gc0:1Gc0:2Gc9:3][Gc11:0Gc13:1Gc11:2Gc5:3][Gc9:0Gc6:1Gc8:2Gc18:3][Gcnot:0:3Gc12:1Gc8:2][Gc7:0Gc2:1Gc19:2Gc2:3][Gc11:0Gc21:1Gc19:2Gc10:3][Gc22:0Gc11:1Gc5:2Gc0:3][Gc3:0Gc11:1Gc9:2Gc16:3][Gc7:0Gc11:1Gc10:2Gc3:3][Gc15:0Gc9:1Gc3:2Gc16:3][Gc18:0Gc12:1Gc2:2Gc22:3][Gc3:0Gc3:1Gc4:2Gc3:3][Gc12:0Gc12:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc5:0Gc5:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc3:3][Gc20:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gc8:0Gc7:1Gc12:2Gc15:3][Gc3:0Gc8:1Gc7:2Gc12:3][Gc3:0Gc8:1Gcnot:3:2][Gc23:0Gc0:1Gc17:2Gc9:3][Gc11:0Gc3:1Gc12:2Gc15:3][Gc23:0Gc0:1Gc4:2Gc12:3][Gc2:0Gc1:1Gc1:2Gc21:3][Gc22:0Gc5:1Gcnot:3:2][Gc13:0Gc1:1Gc9:2Gc15:3][Gc11:0Gc14:1Gc11:2Gc8:3][Gc9:0Gc7:1Gc16:2Gc4:3][Gc16:0Gc13:1Gc1:2Gc22:3][Gc19:0Gc1:1Gc3:2Gc22:3][Gcnot:0:3Gc3:1Gc21:2][Gc15:0Gc15:1Gc21:2Gc21:3][Gc9:0Gc5:1Gc3:2Gc9:3][Gc12:0Gc0:1Gc20:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc16:1Gc10:2Gc10:3]
[Gc13:0Gc12:1Gc12:2Gc13:3][Gcnot:0:3Gc0:1Gc9:2][Gc8:0Gc0:1Gc0:2Gc12:3][Gc3:0Gc0:1Gc0:2Gc9:3][Gc23:0Gc13:1Gc19:2Gc20:3][Gc2:0Gc20:1Gc1:2Gc10:3][Gc21:0Gc19:1Gc17:2Gc12:3][Gc10:0Gc13:1Gc2:2Gc20:3][Gc5:0Gc18:1Gc22:2Gc15:3][Gc19:0Gc3:1Gc17:2Gc15:3][Gc8:0Gc18:1Gc23:2Gc13:3][Gc6:0Gc19:1Gc19:2Gc23:3][Gcnot:0:1Gc4:2Gc0:3][Gc10:0Gc15:1Gc18:2Gc15:3][Gc21:0Gc17:1Gc10:2Gc15:3][Gc11:0Gc23:1Gc3:2Gc11:3][Gcnot:0:1Gc7:2Gc3:3][Gc18:0Gc13:1Gc0:2Gc14:3][Gcnot:0:3Gc3:1Gc5:2][Gc6:0Gc9:1Gc3:2Gc4:3][Gc4:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc9:0Gc20:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc7:0Gc15:1Gc12:2Gc7:3][Gc11:0Gc9:1Gc3:2Gc3:3][Gc21:0Gc0:1Gc22:2Gc18:3][Gc23:0Gc6:1Gc20:2Gc18:3][Gc19:0Gc1:1Gc0:2Gc23:3][Gc13:0Gc20:1Gc17:2Gc14:3][Gc17:0Gc3:1Gc11:2Gc9:3][Gc17:0Gcnot:1:2Gc14:3][Gc2:0Gc21:1Gc8:2Gc22:3][Gc18:0Gc12:1Gc0:2Gc15:3][Gc23:0Gc7:1Gc6:2Gc18:3][Gcnot:0:1Gc22:2Gc23:3][Gc22:0Gc8:1Gc10:2Gc15:3][Gcnot:0:3Gc15:1Gc23:2][Gc23:0Gc9:1Gc9:2Gc22:3][Gc5:0Gc0:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc16:2Gc16:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gcnot:0:1Gc0:2Gc6:3][Gc20:0Gc12:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc8:2Gc0:3][Gc0:0Gc0:1Gc3:2Gc0:3][Gc5:0Gc19:1Gc17:2Gc11:3][Gc0:0Gc7:1Gc18:2Gc9:3][Gc5:0Gc15:1Gc0:2Gc7:3][Gc10:0Gc21:1Gc6:2Gc2:3][Gc21:0Gc1:1Gc20:2Gc4:3][Gc22:0Gcnot:1:2Gc19:3][Gc22:0Gc9:1Gc9:2Gc13:3][Gcnot:0:1Gc2:2Gc17:3][Gc11:0Gc2:1Gc17:2Gc18:3][Gc3:0Gc18:1Gc9:2Gc17:3][Gc7:0Gc16:1Gc22:2Gc3:3][Gc22:0Gc4:1Gcnot:3:2][Gc17:0Gcnot:1:2Gc9:3][Gc23:0Gc10:1Gc2:2Gc5:3][Gc22:0Gc22:1Gc4:2Gc17:3][Gc3:0Gc3:1Gc6:2Gc4:3][Gc0:0Gc5:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gc16:0Gc4:1Gc11:2Gc9:3][Gc9:0Gc11:1Gc8:2Gc12:3][Gc16:0Gcnot:1:2Gc20:3][Gc2:0Gc6:1Gc1:2Gc5:3][Gc4:0Gcnot:1:2Gc18:3][Gc1:0Gc10:1Gc3:2Gc5:3][Gcnot:0:3Gc5:1Gc22:2][Gc2:0Gc23:1Gc20:2Gc19:3][Gc17:0Gc15:1Gc14:2Gc18:3][Gc23:0Gc12:1Gc11:2Gc10:3][Gc23:0Gc8:1Gc1:2Gc10:3][Gc4:0Gc10:1Gc12:2Gc12:3][Gc15:0Gc0:1Gc6:2Gc16:3][Gc0:0Gc4:1Gc5:2Gc13:3][Gc17:0Gc0:1Gc18:2Gc7:3][Gc9:0Gc4:1Gc9:2Gc10:3][Gc12:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gcnot:0:1Gc21:2Gc19:3][Gc9:0Gc8:1Gc12:2Gc4:3][Gc18:0Gc19:1Gc16:2Gc8:3][Gc6:0Gc12:1Gc4:2Gc14:3][Gc13:0Gc4:1Gc9:2Gc16:3][Gc19:0Gc0:1Gc11:2Gc6:3][Gcnot:0:1Gc5:2Gc21:3][Gc19:0Gc16:1Gc9:2Gc5:3][Gc16:0Gc23:1Gc8:2Gc13:3][Gc21:0Gcnot:1:2Gc14:3][Gc14:0Gcnot:1:2Gc14:3][Gcnot:0:1Gc19:2Gc16:3][Gc23:0Gc22:1Gc13:2Gc8:3][Gc15:0Gc0:1Gc17:2Gc12:3][Gcnot:0:3Gc16:1Gc22:2][Gc3:0Gc12:1Gc6:2Gc9:3][Gc12:0Gc0:1Gc4:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc10:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc0:1Gc8:2Gc8:3][Gc0:0Gc0:1Gc3:2Gc3:3][Gc11:0Gc0:1Gc9:2Gc0:3][Gc3:0Gc4:1Gc9:2Gc4:3][Gc1:0Gc14:1Gc7:2Gc5:3][Gc2:0Gc14:1Gc18:2Gc9:3][Gc2:0Gc0:1Gc23:2Gc15:3][Gc17:0Gc10:1Gc2:2Gc17:3][Gc0:0Gc23:1Gc10:2Gc0:3][Gc13:0Gc10:1Gc19:2Gc18:3][Gc14:0Gc20:1Gc13:2Gc5:3][Gc14:0Gcnot:1:2Gc22:3][Gc9:0Gc23:1Gc18:2Gc18:3][Gc13:0Gc20:1Gc16:2Gc0:3][Gc10:0Gc2:1Gc22:2Gc4:3][Gc15:0Gc22:1Gc1:2Gc15:3][Gc13:0Gc19:1Gc18:2Gc13:3][Gc20:0Gc6:1Gc3:2Gc3:3][Gcnot:0:1Gc10:2Gc4:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc12:0Gc13:1Gc5:2Gc5:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc8:1Gc12:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gc17:0Gc3:1Gc19:2Gc11:3][Gcnot:0:1Gc12:2Gc3:3][Gcnot:0:3Gc6:1Gc6:2][Gc3:0Gc15:1Gc7:2Gc4:3][Gc15:0Gcnot:1:2Gc11:3][Gc10:0Gc9:1Gc1:2Gc20:3][Gc12:0Gc9:1Gc9:2Gc0:3][Gc20:0Gc16:1Gc17:2Gc6:3][Gc16:0Gc7:1Gc4:2Gc21:3][Gc0:0Gc23:1Gc19:2Gc21:3][Gc17:0Gc18:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc19:3][Gcnot:0:1Gc22:2Gc13:3][Gc8:0Gc1:1Gc4:2Gc2:3][Gc23:0Gc19:1Gc21:2Gc20:3][Gc6:0Gc18:1Gc8:2Gc8:3][Gc8:0Gcnot:1:2Gc11:3][Gcnot:0:3Gc6:1Gc13:2][Gc4:0Gc3:1Gc3:2Gc2:3][Gc0:0Gc14:1Gc0:2Gc3:3][Gc6:0Gc4:1Gc6:2Gc3:3][Gc13:0Gc0:1Gc20:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc0:1Gc8:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc7:0Gc4:1Gc22:2Gc16:3][Gc5:0Gc3:1Gc12:2Gc0:3][Gcnot:0:3Gc18:1Gc10:2][Gc23:0Gc1:1Gc12:2Gc3:3][Gc4:0Gc11:1Gc13:2Gc18:3][Gc5:0Gc14:1Gcnot:3:2][Gc6:0Gc11:1Gc7:2Gc1:3][Gc13:0Gc2:1Gc22:2Gc11:3][Gc21:0Gc21:1Gc7:2Gc5:3][Gcnot:0:1Gc20:2Gc16:3][Gc11:0Gc6:1Gc21:2Gc20:3][Gcnot:0:1Gc6:2Gc19:3][Gcnot:0:3Gc21:1Gc5:2][Gc9:0Gc6:1Gc22:2Gc18:3][Gc18:0Gc20:1Gc8:2Gc15:3][Gc8:0Gc21:1Gc3:2Gc17:3][Gc4:0Gc21:1Gc20:2Gc5:3][Gc20:0Gc10:1Gc12:2Gc12:3][Gc11:0Gc0:1Gc7:2Gc11:3][Gc6:0Gc1:1Gc10:2Gc10:3][Gc6:0Gc3:1Gc3:2Gc3:3][Gc12:0Gc4:1Gc4:2Gc4:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc13:0Gc13:1Gc12:2Gc13:3][Gcnot:0:1Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc20:1Gc0:2Gc0:3][Gcnot:0:3Gc3:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gc9:0Gc0:1Gc0:2Gc3:3][Gc12:0Gc15:1Gc17:2Gc14:3][Gc5:0Gc15:1Gc3:2Gc7:3][Gc17:0Gc3:1Gc8:2Gc4:3][Gc22:0Gc23:1Gc14:2Gc19:3][Gc20:0Gc0:1Gc14:2Gc16:3][Gc12:0Gc4:1Gc3:2Gc9:3][Gc21:0Gc20:1Gc15:2Gc4:3][Gc3:0Gc0:1Gc17:2Gc0:3][Gc22:0Gc13:1Gc9:2Gc11:3][Gc1:0Gc13:1Gc5:2Gc3:3][Gc1:0Gc8:1Gc10:2Gc20:3][Gc4:0Gc19:1Gc18:2Gc8:3][Gc7:0Gc4:1Gc18:2Gc7:3][Gc6:0Gc15:1Gc22:2Gc15:3][Gc10:0Gc13:1Gc3:2Gc22:3][Gc5:0Gc15:1Gc18:2Gc4:3][Gc22:0Gc10:1Gc20:2Gc22:3][Gc7:0Gc2:1Gc7:2Gc14:3][Gc8:0Gc7:1Gc8:2Gc13:3][Gc6:0Gc19:1Gc10:2Gc12:3][Gc9:0Gc0:1Gc10:2Gc9:3][Gc12:0Gc0:1Gc0:2Gc4:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc8:0Gc12:1Gc0:2Gc0:3][Gc6:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc1:1Gc1:2Gc5:3][Gc9:0Gc2:1Gc19:2Gc7:3][Gc3:0Gc13:1Gc6:2Gc11:3][Gc8:0Gc13:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc13:3][Gc6:0Gcnot:1:2Gc22:3][Gc0:0Gc3:1Gc0:2Gc5:3][Gc8:0Gc1:1Gc12:2Gc0:3][Gc0:0Gc4:1Gcnot:3:2][Gc5:0Gc11:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc17:3][Gc0:0Gc10:1Gcnot:3:2][Gc23:0Gc1:1Gc16:2Gc0:3][Gc11:0Gc15:1Gc19:2Gc14:3][Gc22:0Gc14:1Gc23:2Gc14:3][Gc5:0Gc2:1Gc16:2Gc0:3][Gc7:0Gc16:1Gc5:2Gc0:3][Gc22:0Gc22:1Gc13:2Gc15:3][Gcnot:0:3Gc11:1Gc19:2][Gc7:0Gc19:1Gc13:2Gc19:3][Gc9:0Gc6:1Gc3:2Gc3:3][Gc4:0Gc22:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc13:0Gc5:1Gc5:2Gc13:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gc9:0Gc0:1Gc0:2Gc3:3][Gc5:0Gc9:1Gc2:2Gc12:3][Gc12:0Gc5:1Gcnot:3:2][Gc8:0Gc1:1Gc23:2Gc7:3][Gc7:0Gc20:1Gc4:2Gc6:3][Gcnot:0:3Gc9:1Gc17:2][Gc11:0Gc14:1Gc17:2Gc8:3][Gc9:0Gc2:1Gc21:2Gc1:3][Gc14:0Gc14:1Gc16:2Gc21:3][Gc15:0Gc19:1Gc13:2Gc11:3][Gc5:0Gc5:1Gc8:2Gc20:3][Gc2:0Gc6:1Gc9:2Gc8:3][Gc14:0Gc23:1Gc16:2Gc5:3][Gc4:0Gcnot:1:2Gc1:3][Gc8:0Gc20:1Gc16:2Gc0:3][Gc3:0Gc16:1Gc19:2Gc4:3][Gc16:0Gc22:1Gc10:2Gc9:3][Gc15:0Gc18:1Gc16:2Gc8:3][Gc15:0Gc5:1Gc21:2Gc1:3][Gc16:0Gc5:1Gc8:2Gc14:3][Gcnot:0:1Gc10:2Gc21:3][Gc6:0Gc0:1Gc0:2Gc9:3][Gc4:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc13:0Gc5:1Gc5:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc10:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc20:3][Gc20:0Gc20:1Gc0:2Gc6:3][Gc6:0Gc3:1Gc0:2Gc0:3][Gc11:0Gc22:1Gc18:2Gc16:3][Gc16:0Gc0:1Gc18:2Gc19:3][Gc3:0Gc8:1Gc3:2Gc13:3][Gc21:0Gc22:1Gc9:2Gc16:3][Gcnot:0:1Gc21:2Gc22:3][Gc3:0Gc15:1Gc13:2Gc22:3][Gc9:0Gc3:1Gc16:2Gc4:3][Gc0:0Gc23:1Gc10:2Gc23:3][Gc0:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc23:3][Gc11:0Gc2:1Gc20:2Gc10:3][Gc14:0Gc5:1Gc1:2Gc9:3][Gcnot:0:1Gc1:2Gc8:3][Gc9:0Gc10:1Gc5:2Gc17:3][Gc14:0Gc21:1Gc19:2Gc1:3][Gc17:0Gc20:1Gc4:2Gc1:3][Gc2:0Gcnot:1:2Gc2:3][Gc22:0Gc10:1Gc15:2Gc9:3][Gc16:0Gcnot:1:2Gc14:3][Gc8:0Gc19:1Gc1:2Gc16:3][Gc20:0Gc9:1Gc3:2Gc9:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc16:2Gc16:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc8:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc0:2Gc0:3][Gcnot:0:1Gc16:2Gc13:3][Gc16:0Gc11:1Gc23:2Gc9:3][Gc6:0Gc5:1Gc10:2Gc13:3][Gc3:0Gc22:1Gc4:2Gc10:3][Gc3:0Gc16:1Gc10:2Gc8:3][Gc4:0Gc8:1Gc21:2Gc19:3][Gcnot:0:1Gc7:2Gc23:3][Gc10:0Gc2:1Gc8:2Gc8:3][Gc23:0Gc6:1Gc1:2Gc0:3][Gc11:0Gc5:1Gc17:2Gc5:3][Gcnot:0:1Gc19:2Gc14:3][Gc3:0Gc10:1Gc16:2Gc17:3][Gc8:0Gc11:1Gc9:2Gc2:3][Gc18:0Gcnot:1:2Gc17:3][Gc9:0Gc4:1Gc20:2Gc16:3][Gc23:0Gc7:1Gc10:2Gc18:3][Gc19:0Gc7:1Gc12:2Gc3:3][Gc23:0Gc22:1Gc3:2Gc18:3][Gc22:0Gc16:1Gc15:2Gc1:3][Gc16:0Gc8:1Gc3:2Gc4:3][Gc4:0Gc0:1Gc9:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc13:0Gc13:1Gc12:2Gc13:3][Gcnot:0:1Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc12:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc7:0Gcnot:1:2Gc10:3][Gc1:0Gc0:1Gc12:2Gc18:3][Gc6:0Gc17:1Gc19:2Gc7:3][Gcnot:0:1Gc19:2Gc12:3][Gc17:0Gc16:1Gc3:2Gc15:3][Gc10:0Gc6:1Gc0:2Gc5:3][Gc18:0Gc20:1Gc15:2Gc15:3][Gc13:0Gc14:1Gc17:2Gc23:3][Gc9:0Gc18:1Gc9:2Gc21:3][Gcnot:0:3Gc23:1Gc12:2][Gc6:0Gc21:1Gc12:2Gc12:3][Gc13:0Gc12:1Gc16:2Gc9:3][Gcnot:0:1Gc10:2Gc8:3][Gc10:0Gc12:1Gc1:2Gc13:3][Gc9:0Gc0:1Gc10:2Gc16:3][Gc21:0Gc0:1Gc13:2Gc15:3][Gc19:0Gc14:1Gc10:2Gc15:3][Gc19:0Gc1:1Gcnot:3:2][Gc0:0Gc6:1Gc7:2Gc2:3][Gc7:0Gc14:1Gc20:2Gc4:3][Gc0:0Gc8:1Gcnot:3:2][Gc6:0Gc15:1Gc7:2Gc4:3][Gcnot:0:3Gc23:1Gc19:2][Gc9:0Gc6:1Gc12:2Gc12:3][Gc18:0Gc11:1Gc22:2Gc23:3][Gc3:0Gc3:1Gc6:2Gc9:3][Gc22:0Gc0:1Gc0:2Gc22:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc8:1Gc12:2Gc12:3][Gcnot:0:3Gc3:1Gc0:2][Gc8:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc8:2Gc12:3][Gc0:0Gc0:1Gc6:2Gc0:3][Gc14:0Gc2:1Gc4:2Gc2:3][Gc11:0Gc12:1Gc18:2Gc5:3][Gc10:0Gc14:1Gc19:2Gc2:3][Gcnot:0:1Gc16:2Gc14:3][Gc19:0Gc13:1Gc9:2Gc6:3][Gc20:0Gc14:1Gc2:2Gc10:3][Gcnot:0:1Gc14:2Gc13:3][Gcnot:0:3Gc13:1Gc20:2][Gc19:0Gc22:1Gc5:2Gc19:3][Gc5:0Gc5:1Gc6:2Gc6:3][Gc18:0Gc10:1Gc9:2Gc17:3][Gc11:0Gc23:1Gc20:2Gc21:3][Gc19:0Gc13:1Gc4:2Gc17:3][Gc2:0Gc1:1Gc15:2Gc15:3][Gc7:0Gc8:1Gc13:2Gc1:3][Gc8:0Gc23:1Gc2:2Gc18:3][Gc22:0Gc20:1Gc17:2Gc14:3][Gc1:0Gc12:1Gc3:2Gc20:3][Gc21:0Gc4:1Gc19:2Gc17:3][Gcnot:0:3Gc1:1Gc16:2][Gc15:0Gc0:1Gc6:2Gc18:3][Gc5:0Gcnot:1:2Gc17:3][Gc15:0Gc0:1Gc12:2Gc10:3][Gc11:0Gc23:1Gc7:2Gc1:3][Gc7:0Gc6:1Gc8:2Gc15:3][Gc9:0Gc9:1Gc0:2Gc9:3][Gc4:0Gcnot:1:2Gc20:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc12:0Gc5:1Gc5:2Gc5:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc20:1Gc9:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3][Gc3:0Gc15:1Gc5:2Gc2:3][Gc10:0Gc21:1Gc9:2Gc8:3][Gc15:0Gc11:1Gc20:2Gc2:3][Gc23:0Gc3:1Gcnot:3:2][Gc5:0Gc15:1Gc8:2Gc7:3][Gc12:0Gc23:1Gc18:2Gc22:3][Gc20:0Gc7:1Gc21:2Gc18:3][Gc5:0Gc8:1Gc13:2Gc14:3][Gc8:0Gc15:1Gcnot:3:2][Gc21:0Gc10:1Gcnot:3:2][Gc23:0Gc16:1Gc14:2Gc3:3][Gc12:0Gc23:1Gc7:2Gc19:3][Gc4:0Gc7:1Gc23:2Gc3:3][Gc12:0Gc13:1Gc13:2Gc20:3][Gc17:0Gc10:1Gc6:2Gc7:3][Gc14:0Gc6:1Gc9:2Gc18:3][Gc11:0Gcnot:1:2Gc10:3][Gc15:0Gc22:1Gc8:2Gc17:3][Gc2:0Gc14:1Gc10:2Gc19:3][Gc8:0Gc7:1Gc21:2Gc4:3][Gc23:0Gc17:1Gc9:2Gc16:3][Gc7:0Gc20:1Gc7:2Gc18:3][Gc21:0Gc22:1Gcnot:3:2][Gc0:0Gc9:1Gc19:2Gc7:3][Gc23:0Gc20:1Gc13:2Gc12:3][Gc9:0Gc0:1Gc9:2Gc3:3][Gc20:0Gc0:1Gc10:2Gc20:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc10:1Gc0:2][Gc10:0Gc0:1Gc0:2Gc10:3]
[Gc5:0Gc5:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc20:0Gc20:1Gc0:2Gc0:3][Gc3:0Gc6:1Gc0:2Gc0:3][Gc4:0Gc10:1Gc17:2Gc22:3][Gc20:0Gc3:1Gcnot:3:2][Gc16:0Gc17:1Gc3:2Gc10:3][Gc21:0Gc9:1Gc4:2Gc2:3][Gc23:0Gcnot:1:2Gc7:3][Gcnot:0:3Gc13:1Gc0:2][Gc19:0Gc20:1Gc14:2Gc16:3][Gc12:0Gc20:1Gc17:2Gc13:3][Gc3:0Gc3:1Gc10:2Gc21:3][Gc3:0Gc23:1Gc15:2Gc11:3][Gc4:0Gc21:1Gc6:2Gc9:3][Gc22:0Gc3:1Gc13:2Gc23:3][Gc13:0Gc10:1Gcnot:3:2][Gc0:0Gc8:1Gc22:2Gc0:3][Gc14:0Gc22:1Gc1:2Gc19:3][Gc13:0Gc21:1Gc19:2Gc16:3][Gc11:0Gc22:1Gcnot:3:2][Gc3:0Gc18:1Gc6:2Gc6:3][Gc1:0Gc12:1Gc20:2Gc15:3][Gcnot:0:3Gc6:1Gc23:2][Gc12:0Gc22:1Gc3:2Gc0:3][Gc19:0Gc19:1Gc16:2Gc0:3][Gc11:0Gc2:1Gc23:2Gc4:3][Gc14:0Gc10:1Gcnot:3:2][Gc15:0Gc4:1Gc16:2Gc9:3][Gc6:0Gc3:1Gc3:2Gc9:3][Gc12:0Gc12:1Gc4:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc5:0Gc5:1Gc12:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc16:3][Gc3:0Gc0:1Gc0:2Gc0:3][Gc22:0Gc14:1Gc0:2Gc12:3][Gcnot:0:1Gc19:2Gc0:3][Gc0:0Gc21:1Gc23:2Gc7:3][Gc17:0Gcnot:1:2Gc0:3][Gc6:0Gc2:1Gc16:2Gc18:3][Gc17:0Gc23:1Gc4:2Gc7:3][Gc1:0Gc7:1Gc13:2Gc15:3][Gc7:0Gc7:1Gc0:2Gc18:3][Gc8:0Gc14:1Gc10:2Gc17:3][Gc6:0Gc23:1Gc14:2Gc4:3][Gc21:0Gcnot:1:2Gc18:3][Gc1:0Gc17:1Gc16:2Gc2:3][Gc2:0Gc15:1Gc8:2Gc1:3][Gc4:0Gc6:1Gc4:2Gc9:3][Gc17:0Gc13:1Gcnot:3:2][Gc13:0Gc13:1Gc17:2Gc5:3][Gc5:0Gcnot:1:2Gc11:3][Gc9:0Gc13:1Gcnot:3:2][Gc11:0Gc12:1Gc6:2Gc15:3][Gc8:0Gc20:1Gc15:2Gc2:3][Gc1:0Gc23:1Gc2:2Gc16:3][Gcnot:0:3Gc8:1Gc3:2][Gc0:0Gc20:1Gc10:2Gc8:3][Gc8:0Gc16:1Gcnot:3:2][Gc23:0Gc21:1Gc20:2Gc11:3][Gc9:0Gc3:1Gc3:2Gc4:3][Gc13:0Gc13:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc8:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc8:0Gc12:1Gc0:2Gc0:3][Gc3:0Gc9:1Gc0:2Gc0:3][Gc19:0Gc4:1Gc18:2Gc18:3][Gc3:0Gc17:1Gc9:2Gc17:3][Gc1:0Gc12:1Gc1:2Gc1:3][Gc21:0Gc1:1Gc9:2Gc9:3][Gc19:0Gc14:1Gc14:2Gc7:3][Gcnot:0:1Gc14:2Gc20:3][Gc2:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc14:1Gc2:2][Gc11:0Gc14:1Gc6:2Gc11:3][Gc19:0Gc16:1Gcnot:3:2][Gc5:0Gc7:1Gc22:2Gc11:3][Gc23:0Gcnot:1:2Gc22:3][Gc16:0Gc21:1Gc6:2Gc15:3][Gc15:0Gc16:1Gc14:2Gc10:3][Gcnot:0:3Gc0:1Gc20:2][Gc12:0Gc19:1Gc13:2Gc2:3][Gc16:0Gcnot:1:2Gc0:3][Gc16:0Gc18:1Gc13:2Gc14:3][Gc5:0Gc5:1Gc9:2Gc8:3][Gc19:0Gc13:1Gc21:2Gc17:3][Gcnot:0:3Gc10:1Gc15:2][Gc14:0Gc13:1Gc4:2Gc10:3][Gc13:0Gcnot:1:2Gc11:3][Gc8:0Gcnot:1:2Gc16:3][Gc0:0Gc23:1Gc14:2Gc14:3][Gc6:0Gc3:1Gc4:2Gc10:3][Gc12:0Gc4:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc13:0Gc13:1Gc22:2Gc22:3][Gcnot:0:1Gc9:2Gc6:3][Gc16:0Gc8:1Gc0:2Gc0:3][Gc3:0Gc6:1Gc0:2Gc0:3][Gcnot:0:3Gc18:1Gc9:2][Gc4:0Gc2:1Gc1:2Gc10:3][Gc3:0Gc14:1Gc7:2Gc13:3][Gc14:0Gc0:1Gc10:2Gc14:3][Gc15:0Gc5:1Gc14:2Gc2:3][Gc22:0Gcnot:1:2Gc1:3][Gc23:0Gc3:1Gc7:2Gc5:3][Gc9:0Gc16:1Gc22:2Gc6:3][Gc8:0Gc1:1Gc22:2Gc2:3][Gc4:0Gcnot:1:2Gc11:3][Gc9:0Gcnot:1:2Gc13:3][Gc21:0Gc19:1Gc2:2Gc1:3][Gc23:0Gc2:1Gc3:2Gc3:3][Gc20:0Gc21:1Gc13:2Gc14:3][Gc3:0Gc14:1Gc14:2Gc2:3][Gc0:0Gc23:1Gc9:2Gc18:3][Gc3:0Gc16:1Gc7:2Gc2:3][Gc3:0Gc12:1Gc9:2Gc13:3][Gc1:0Gc21:1Gc6:2Gc21:3][Gc18:0Gc20:1Gcnot:3:2][Gc3:0Gc15:1Gc11:2Gc3:3][Gc17:0Gc14:1Gc4:2Gc18:3][Gc11:0Gc2:1Gc16:2Gc15:3][Gc10:0Gcnot:1:2Gc2:3][Gcnot:0:1Gc8:2Gc1:3][Gc9:0Gc6:1Gc6:2Gc3:3][Gc4:0Gc12:1Gc12:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc5:0Gc5:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc20:0Gc12:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc8:2Gc0:3][Gc0:0Gc3:1Gc3:2Gc0:3][Gc8:0Gc17:1Gc16:2Gc0:3][Gc15:0Gc6:1Gc3:2Gc17:3][Gc7:0Gc6:1Gc21:2Gc18:3][Gc8:0Gc12:1Gc14:2Gc4:3][Gcnot:0:3Gc13:1Gc14:2][Gc5:0Gc2:1Gc22:2Gc23:3][Gc7:0Gc6:1Gcnot:3:2][Gc5:0Gc22:1Gc4:2Gc14:3][Gc13:0Gcnot:1:2Gc0:3][Gc15:0Gc9:1Gc14:2Gc11:3][Gc7:0Gc4:1Gc13:2Gc22:3][Gcnot:0:3Gc19:1Gc2:2][Gcnot:0:3Gc2:1Gc10:2][Gc18:0Gcnot:1:2Gc5:3][Gc0:0Gc13:1Gc8:2Gc0:3][Gc5:0Gc20:1Gc17:2Gc14:3][Gc14:0Gc17:1Gc8:2Gc11:3][Gc5:0Gcnot:1:2Gc8:3][Gc22:0Gc1:1Gc22:2Gc8:3][Gc3:0Gc20:1Gc5:2Gc22:3][Gc15:0Gc4:1Gc9:2Gc14:3][Gc6:0Gcnot:1:2Gc11:3][Gcnot:0:3Gc1:1Gc0:2][Gc7:0Gc15:1Gc18:2Gc15:3][Gc23:0Gc14:1Gc15:2Gc11:3][Gc21:0Gcnot:1:2Gc17:3][Gc9:0Gc22:1Gc17:2Gc19:3][Gc9:0Gc17:1Gc19:2Gc13:3][Gc7:0Gc21:1Gc21:2Gc5:3][Gc19:0Gc16:1Gc5:2Gc16:3][Gc9:0Gc3:1Gc3:2Gc6:3][Gc0:0Gc12:1Gc5:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc8:2Gc0:3][Gc0:0Gc0:1Gc3:2Gc0:3][Gc10:0Gc1:1Gc21:2Gc18:3][Gc1:0Gc22:1Gc3:2Gc19:3][Gc19:0Gc5:1Gc4:2Gc20:3][Gc12:0Gc23:1Gcnot:3:2][Gc5:0Gc0:1Gc11:2Gc6:3][Gc7:0Gc12:1Gc2:2Gc19:3][Gc10:0Gc22:1Gc23:2Gc9:3][Gc3:0Gc19:1Gc6:2Gc8:3][Gc18:0Gc18:1Gcnot:3:2][Gc17:0Gc12:1Gc18:2Gc20:3][Gc4:0Gc22:1Gc15:2Gc8:3][Gc21:0Gc20:1Gc6:2Gc7:3][Gcnot:0:3Gc17:1Gc8:2][Gc13:0Gc5:1Gc11:2Gc0:3][Gc23:0Gc17:1Gc16:2Gc11:3][Gc10:0Gc6:1Gc11:2Gc7:3][Gc21:0Gc1:1Gc0:2Gc12:3][Gc23:0Gc0:1Gc0:2Gc23:3][Gcnot:0:1Gc18:2Gc1:3][Gc15:0Gc3:1Gc22:2Gc17:3][Gc6:0Gc0:1Gc9:2Gc9:3][Gc8:0Gcnot:1:2Gc9:3][Gc11:0Gc14:1Gc4:2Gc1:3][Gc2:0Gc5:1Gc11:2Gc11:3][Gc14:0Gc7:1Gc11:2Gc7:3][Gcnot:0:3Gc17:1Gc7:2][Gc17:0Gc14:1Gc19:2Gc23:3][Gc14:0Gc19:1Gcnot:3:2][Gc17:0Gc21:1Gc6:2Gc16:3][Gc10:0Gc21:1Gc7:2Gc17:3][Gc6:0Gc9:1Gc9:2Gc6:3][Gc12:0Gc12:1Gc12:2Gc4:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc10:2Gc10:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc5:2Gc5:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc20:0Gc12:1Gc12:2Gc12:3][Gc3:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc8:2Gc12:3][Gc0:0Gc0:1Gc3:2Gc9:3][Gc13:0Gc21:1Gc14:2Gc13:3][Gc0:0Gc11:1Gc13:2Gc5:3][Gc20:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc13:2Gc21:3][Gc11:0Gc11:1Gc3:2Gc8:3][Gc18:0Gc17:1Gc16:2Gc17:3][Gc14:0Gc22:1Gc18:2Gc4:3][Gc17:0Gc22:1Gc2:2Gc19:3][Gc8:0Gc21:1Gcnot:3:2][Gc20:0Gc17:1Gc1:2Gc13:3][Gc19:0Gc11:1Gcnot:3:2][Gcnot:0:3Gc16:1Gc11:2][Gc21:0Gcnot:1:2Gc16:3][Gcnot:0:3Gc12:1Gc0:2][Gc18:0Gc13:1Gcnot:3:2][Gc19:0Gc2:1Gc10:2Gc2:3][Gcnot:0:1Gc16:2Gc5:3][Gc9:0Gc6:1Gc16:2Gc8:3][Gc5:0Gc22:1Gcnot:3:2][Gc2:0Gc20:1Gc7:2Gc15:3][Gcnot:0:1Gc2:2Gc6:3][Gc19:0Gc1:1Gc2:2Gc17:3][Gc9:0Gc10:1Gc12:2Gc18:3][Gc18:0Gc1:1Gc19:2Gc0:3][Gc13:0Gc4:1Gc8:2Gc0:3][Gc10:0Gc7:1Gc18:2Gc18:3][Gc8:0Gc0:1Gcnot:3:2][Gc18:0Gc20:1Gc4:2Gc13:3][Gcnot:0:3Gc23:1Gc4:2][Gc11:0Gc15:1Gc17:2Gc6:3][Gc6:0Gc12:1Gc12:2Gc9:3][Gc4:0Gcnot:1:2Gc10:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc5:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc8:2Gc0:3][Gc0:0Gc6:1Gc3:2Gc0:3][Gc19:0Gcnot:1:2Gc15:3][Gc19:0Gc15:1Gc5:2Gc18:3][Gc11:0Gc11:1Gc9:2Gc19:3][Gc16:0Gcnot:1:2Gc22:3][Gc16:0Gcnot:1:2Gc21:3][Gc23:0Gc5:1Gc9:2Gc4:3][Gc9:0Gc4:1Gc13:2Gc3:3][Gc13:0Gc5:1Gc4:2Gc16:3][Gc12:0Gc13:1Gc0:2Gc12:3][Gc2:0Gc3:1Gc16:2Gc21:3][Gc8:0Gc3:1Gc11:2Gc0:3][Gc23:0Gc0:1Gc5:2Gc4:3][Gc23:0Gc5:1Gc14:2Gc16:3][Gc23:0Gc18:1Gc23:2Gc1:3][Gc17:0Gc10:1Gc0:2Gc20:3][Gc6:0Gc21:1Gc1:2Gc3:3][Gc22:0Gc23:1Gc22:2Gc14:3][Gc19:0Gcnot:1:2Gc5:3][Gc21:0Gc10:1Gc3:2Gc2:3][Gcnot:0:1Gc3:2Gc1:3][Gc11:0Gc9:1Gc8:2Gc20:3][Gc1:0Gc0:1Gc14:2Gc19:3][Gc11:0Gc6:1Gc6:2Gc14:3][Gc8:0Gc0:1Gc18:2Gc18:3][Gc11:0Gc21:1Gc0:2Gc6:3][Gc15:0Gc16:1Gc16:2Gc14:3][Gc17:0Gc4:1Gcnot:3:2][Gc5:0Gc15:1Gcnot:3:2][Gc10:0Gc23:1Gc14:2Gc11:3][Gc21:0Gc13:1Gc19:2Gc15:3][Gc6:0Gc6:1Gc3:2Gc9:3][Gc5:0Gc5:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc13:0Gc5:1Gc5:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc8:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc20:1Gc9:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc21:0Gcnot:1:2Gc15:3][Gc17:0Gc23:1Gc21:2Gc13:3][Gcnot:0:3Gc6:1Gc13:2][Gcnot:0:3Gc21:1Gc21:2][Gc21:0Gc11:1Gc22:2Gc15:3][Gc19:0Gc8:1Gc1:2Gc0:3][Gc7:0Gc12:1Gc13:2Gc8:3][Gc14:0Gc16:1Gc11:2Gc14:3][Gc4:0Gc5:1Gc22:2Gc7:3][Gc22:0Gc11:1Gc1:2Gc5:3][Gc21:0Gc12:1Gc22:2Gc9:3][Gc2:0Gc17:1Gc9:2Gc0:3][Gcnot:0:3Gc7:1Gc15:2][Gc4:0Gc15:1Gc15:2Gc13:3][Gc21:0Gc0:1Gc16:2Gc2:3][Gc3:0Gc0:1Gc16:2Gc14:3][Gcnot:0:1Gc3:2Gc18:3][Gc8:0Gc17:1Gc15:2Gc0:3][Gc7:0Gcnot:1:2Gc20:3][Gc20:0Gc14:1Gc19:2Gc9:3][Gc6:0Gc5:1Gc17:2Gc10:3][Gcnot:0:3Gc3:1Gc2:2][Gc0:0Gc6:1Gc16:2Gc6:3][Gc11:0Gcnot:1:2Gc11:3][Gc7:0Gc2:1Gc23:2Gc15:3][Gc14:0Gc13:1Gc8:2Gc12:3][Gc16:0Gc4:1Gcnot:3:2][Gc17:0Gc16:1Gc9:2Gc8:3][Gc18:0Gc5:1Gc11:2Gc16:3][Gc10:0Gc17:1Gcnot:3:2][Gc9:0Gc6:1Gc3:2Gc9:3][Gc12:0Gc12:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc8:1Gc12:2Gc12:3][Gcnot:0:3Gc3:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc8:2Gc8:3][Gc0:0Gc0:1Gc6:2Gc6:3][Gcnot:0:1Gc6:2Gc13:3][Gc2:0Gc14:1Gc13:2Gc20:3][Gc2:0Gc9:1Gc18:2Gc0:3][Gc3:0Gc22:1Gc13:2Gc20:3][Gcnot:0:1Gc22:2Gc5:3][Gc22:0Gc20:1Gc19:2Gc6:3][Gc4:0Gc17:1Gc12:2Gc21:3][Gc18:0Gc18:1Gc13:2Gc11:3][Gc19:0Gc4:1Gc2:2Gc8:3][Gc11:0Gc10:1Gc21:2Gc6:3][Gc3:0Gc11:1Gc23:2Gc19:3][Gc20:0Gc7:1Gc11:2Gc2:3][Gc16:0Gc20:1Gc17:2Gc8:3][Gc23:0Gc21:1Gc17:2Gc15:3][Gc5:0Gc15:1Gc9:2Gc21:3][Gc8:0Gcnot:1:2Gc11:3][Gc6:0Gc10:1Gc18:2Gc4:3][Gc14:0Gc20:1Gc22:2Gc10:3][Gc18:0Gc8:1Gc23:2Gc13:3][Gc16:0Gc4:1Gc2:2Gc21:3][Gc18:0Gc1:1Gc2:2Gc19:3][Gc23:0Gc15:1Gc23:2Gc12:3][Gcnot:0:3Gc14:1Gc11:2][Gc0:0Gc11:1Gc7:2Gc2:3][Gc23:0Gc1:1Gc14:2Gc7:3][Gc9:0Gc2:1Gc17:2Gc5:3][Gcnot:0:1Gc1:2Gc20:3][Gc10:0Gcnot:1:2Gc13:3][Gc6:0Gc16:1Gc7:2Gc5:3][Gc4:0Gc16:1Gc15:2Gc23:3][Gc12:0Gc6:1Gc12:2Gc6:3][Gc0:0Gc4:1Gc0:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc8:2Gc0:3][Gcnot:0:1Gc6:2Gc0:3][Gc16:0Gc8:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc2:0Gc18:1Gc4:2Gc21:3][Gcnot:0:1Gc21:2Gc17:3][Gc14:0Gc9:1Gc12:2Gc20:3][Gc5:0Gc23:1Gc17:2Gc7:3][Gc12:0Gc22:1Gc7:2Gc9:3][Gc1:0Gcnot:1:2Gc5:3][Gc12:0Gc4:1Gc14:2Gc13:3][Gc1:0Gc16:1Gc15:2Gc11:3][Gc16:0Gc15:1Gc12:2Gc7:3][Gc6:0Gc15:1Gc22:2Gc17:3][Gc20:0Gc9:1Gc21:2Gc10:3][Gc7:0Gc5:1Gc10:2Gc6:3][Gc14:0Gc17:1Gc23:2Gc22:3][Gc22:0Gc13:1Gc18:2Gc22:3][Gc5:0Gcnot:1:2Gc4:3][Gc20:0Gc4:1Gc0:2Gc15:3][Gc14:0Gc5:1Gc12:2Gc13:3][Gcnot:0:3Gc2:1Gc8:2][Gcnot:0:1Gc22:2Gc17:3][Gc14:0Gc22:1Gc10:2Gc13:3][Gc14:0Gc12:1Gc0:2Gc12:3][Gcnot:0:3Gc23:1Gc9:2][Gc8:0Gc12:1Gc21:2Gc21:3][Gcnot:0:3Gc3:1Gc13:2][Gc8:0Gc18:1Gc0:2Gc7:3][Gc2:0Gc22:1Gc16:2Gc15:3][Gc1:0Gc0:1Gc20:2Gc18:3][Gcnot:0:3Gc22:1Gc20:2][Gc9:0Gc15:1Gcnot:3:2][Gc4:0Gc3:1Gcnot:3:2][Gc5:0Gc6:1Gc9:2Gc9:3][Gc0:0Gc5:1Gc22:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]


==> anc/experiments/circuits/S2_4Q_B2_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc4:0Gc7:1Gc23:2Gc16:3][Gc1:0Gc21:1Gc4:2Gc13:3][Gc10:0Gc7:1Gc10:2Gc4:3][Gc8:0Gc6:1Gc17:2Gc8:3][Gcnot:0:3Gc1:1Gc4:2]
[Gc22:0Gcnot:1:2Gc11:3][Gc13:0Gc1:1Gc23:2Gc9:3][Gc16:0Gc9:1Gc15:2Gc1:3][Gcnot:0:1Gc3:2Gc17:3][Gcnot:0:3Gc6:1Gc23:2]
[Gc3:0Gc3:1Gc18:2Gc7:3][Gc22:0Gc22:1Gc21:2Gc4:3][Gc19:0Gc4:1Gc3:2Gc5:3][Gc19:0Gcnot:1:2Gc13:3][Gc2:0Gc18:1Gc18:2Gc19:3]
[Gc21:0Gcnot:1:2Gc5:3][Gc7:0Gc23:1Gc9:2Gc2:3][Gc14:0Gc7:1Gc13:2Gc20:3][Gc4:0Gc20:1Gc10:2Gc11:3][Gc4:0Gc12:1Gc12:2Gc10:3]
[Gc3:0Gc11:1Gc21:2Gc19:3][Gc6:0Gcnot:1:2Gc4:3][Gc6:0Gc18:1Gc21:2Gc10:3][Gc13:0Gc20:1Gc15:2Gc15:3][Gc1:0Gc10:1Gc23:2Gc9:3]
[Gc2:0Gc9:1Gc21:2Gc17:3][Gc8:0Gc6:1Gc16:2Gc21:3][Gc10:0Gc10:1Gc19:2Gc9:3][Gc4:0Gc19:1Gc10:2Gc20:3][Gc18:0Gc14:1Gc1:2Gc21:3]
[Gc8:0Gc13:1Gc11:2Gc3:3][Gc16:0Gc3:1Gc6:2Gc11:3][Gc14:0Gcnot:1:2Gc16:3][Gc5:0Gc3:1Gc19:2Gc15:3][Gc22:0Gc18:1Gc1:2Gc9:3]
[Gc23:0Gc14:1Gc4:2Gc16:3][Gc10:0Gcnot:1:2Gc10:3][Gc20:0Gc21:1Gc13:2Gc7:3][Gc21:0Gc13:1Gc18:2Gc18:3][Gc0:0Gc4:1Gc23:2Gc1:3][Gc20:0Gc2:1Gc9:2Gc6:3][Gc19:0Gc20:1Gc11:2Gc9:3][Gc21:0Gc12:1Gc10:2Gc1:3][Gc3:0Gcnot:1:2Gc4:3][Gc9:0Gc0:1Gc11:2Gc0:3]
[Gc12:0Gc15:1Gc2:2Gc18:3][Gc2:0Gcnot:1:2Gc22:3][Gc3:0Gc0:1Gc20:2Gc11:3][Gc23:0Gc9:1Gc2:2Gc7:3][Gc17:0Gc0:1Gc18:2Gc21:3][Gc23:0Gc1:1Gc13:2Gc20:3][Gc5:0Gc6:1Gc3:2Gc11:3][Gcnot:0:1Gc16:2Gc4:3][Gc3:0Gc11:1Gc18:2Gc18:3][Gc13:0Gc23:1Gc9:2Gc19:3]
[Gc14:0Gc8:1Gc14:2Gc19:3][Gc7:0Gc8:1Gc20:2Gc5:3][Gc2:0Gc7:1Gc13:2Gc8:3][Gc22:0Gc14:1Gcnot:3:2][Gc13:0Gc22:1Gc16:2Gc6:3][Gcnot:0:1Gc23:2Gc16:3][Gc5:0Gc22:1Gc17:2Gc19:3][Gc9:0Gc5:1Gc14:2Gc18:3][Gcnot:0:3Gc0:1Gc17:2][Gc8:0Gc21:1Gc12:2Gc4:3]
[Gc9:0Gc1:1Gc15:2Gc8:3][Gc17:0Gc12:1Gc3:2Gc20:3][Gc10:0Gc11:1Gc1:2Gc8:3][Gc18:0Gc19:1Gc15:2Gc3:3][Gcnot:0:3Gc23:1Gc15:2][Gc12:0Gc10:1Gc14:2Gc11:3][Gc20:0Gc21:1Gc6:2Gc16:3][Gc7:0Gc6:1Gcnot:3:2][Gc1:0Gc8:1Gc1:2Gc5:3][Gcnot:0:3Gc0:1Gc9:2]
[Gc10:0Gc0:1Gc5:2Gc2:3][Gc1:0Gc21:1Gc8:2Gc16:3][Gc12:0Gc17:1Gc3:2Gc8:3][Gcnot:0:3Gc20:1Gc17:2][Gc9:0Gc4:1Gc13:2Gc22:3][Gc17:0Gc23:1Gc21:2Gc14:3][Gc6:0Gc18:1Gc16:2Gc16:3][Gc18:0Gc7:1Gc5:2Gc12:3][Gc23:0Gc17:1Gc12:2Gc18:3][Gc21:0Gc2:1Gc23:2Gc13:3]
[Gc10:0Gc21:1Gc22:2Gc11:3][Gcnot:0:3Gc14:1Gc16:2][Gc5:0Gc10:1Gc14:2Gc21:3][Gc7:0Gc9:1Gcnot:3:2][Gcnot:0:3Gc19:1Gc10:2][Gcnot:0:3Gc8:1Gc23:2][Gc2:0Gc2:1Gcnot:3:2][Gc6:0Gc22:1Gc14:2Gc14:3][Gc7:0Gc9:1Gc20:2Gc11:3][Gcnot:0:1Gc12:2Gc0:3]
[Gc11:0Gc13:1Gc11:2Gc5:3][Gc9:0Gc6:1Gc8:2Gc18:3][Gcnot:0:3Gc12:1Gc8:2][Gc7:0Gc2:1Gc19:2Gc2:3][Gc11:0Gc21:1Gc19:2Gc10:3][Gc22:0Gc11:1Gc5:2Gc0:3][Gc3:0Gc11:1Gc9:2Gc16:3][Gc7:0Gc11:1Gc10:2Gc3:3][Gc15:0Gc9:1Gc3:2Gc16:3][Gc18:0Gc12:1Gc2:2Gc22:3]
[Gc8:0Gc7:1Gc12:2Gc15:3][Gc3:0Gc8:1Gc7:2Gc12:3][Gc3:0Gc8:1Gcnot:3:2][Gc23:0Gc0:1Gc17:2Gc9:3][Gc11:0Gc3:1Gc12:2Gc15:3][Gc23:0Gc0:1Gc4:2Gc12:3][Gc2:0Gc1:1Gc1:2Gc21:3][Gc22:0Gc5:1Gcnot:3:2][Gc13:0Gc1:1Gc9:2Gc15:3][Gc11:0Gc14:1Gc11:2Gc8:3][Gc9:0Gc7:1Gc16:2Gc4:3][Gc16:0Gc13:1Gc1:2Gc22:3][Gc19:0Gc1:1Gc3:2Gc22:3][Gcnot:0:3Gc3:1Gc21:2][Gc15:0Gc15:1Gc21:2Gc21:3]
[Gc23:0Gc13:1Gc19:2Gc20:3][Gc2:0Gc20:1Gc1:2Gc10:3][Gc21:0Gc19:1Gc17:2Gc12:3][Gc10:0Gc13:1Gc2:2Gc20:3][Gc5:0Gc18:1Gc22:2Gc15:3][Gc19:0Gc3:1Gc17:2Gc15:3][Gc8:0Gc18:1Gc23:2Gc13:3][Gc6:0Gc19:1Gc19:2Gc23:3][Gcnot:0:1Gc4:2Gc0:3][Gc10:0Gc15:1Gc18:2Gc15:3][Gc21:0Gc17:1Gc10:2Gc15:3][Gc11:0Gc23:1Gc3:2Gc11:3][Gcnot:0:1Gc7:2Gc3:3][Gc18:0Gc13:1Gc0:2Gc14:3][Gcnot:0:3Gc3:1Gc5:2]
[Gc7:0Gc15:1Gc12:2Gc7:3][Gc11:0Gc9:1Gc3:2Gc3:3][Gc21:0Gc0:1Gc22:2Gc18:3][Gc23:0Gc6:1Gc20:2Gc18:3][Gc19:0Gc1:1Gc0:2Gc23:3][Gc13:0Gc20:1Gc17:2Gc14:3][Gc17:0Gc3:1Gc11:2Gc9:3][Gc17:0Gcnot:1:2Gc14:3][Gc2:0Gc21:1Gc8:2Gc22:3][Gc18:0Gc12:1Gc0:2Gc15:3][Gc23:0Gc7:1Gc6:2Gc18:3][Gcnot:0:1Gc22:2Gc23:3][Gc22:0Gc8:1Gc10:2Gc15:3][Gcnot:0:3Gc15:1Gc23:2][Gc23:0Gc9:1Gc9:2Gc22:3]
[Gc5:0Gc19:1Gc17:2Gc11:3][Gc0:0Gc7:1Gc18:2Gc9:3][Gc5:0Gc15:1Gc0:2Gc7:3][Gc10:0Gc21:1Gc6:2Gc2:3][Gc21:0Gc1:1Gc20:2Gc4:3][Gc22:0Gcnot:1:2Gc19:3][Gc22:0Gc9:1Gc9:2Gc13:3][Gcnot:0:1Gc2:2Gc17:3][Gc11:0Gc2:1Gc17:2Gc18:3][Gc3:0Gc18:1Gc9:2Gc17:3][Gc7:0Gc16:1Gc22:2Gc3:3][Gc22:0Gc4:1Gcnot:3:2][Gc17:0Gcnot:1:2Gc9:3][Gc23:0Gc10:1Gc2:2Gc5:3][Gc22:0Gc22:1Gc4:2Gc17:3]
[Gc16:0Gc4:1Gc11:2Gc9:3][Gc9:0Gc11:1Gc8:2Gc12:3][Gc16:0Gcnot:1:2Gc20:3][Gc2:0Gc6:1Gc1:2Gc5:3][Gc4:0Gcnot:1:2Gc18:3][Gc1:0Gc10:1Gc3:2Gc5:3][Gcnot:0:3Gc5:1Gc22:2][Gc2:0Gc23:1Gc20:2Gc19:3][Gc17:0Gc15:1Gc14:2Gc18:3][Gc23:0Gc12:1Gc11:2Gc10:3][Gc23:0Gc8:1Gc1:2Gc10:3][Gc4:0Gc10:1Gc12:2Gc12:3][Gc15:0Gc0:1Gc6:2Gc16:3][Gc0:0Gc4:1Gc5:2Gc13:3][Gc17:0Gc0:1Gc18:2Gc7:3]
[Gcnot:0:1Gc21:2Gc19:3][Gc9:0Gc8:1Gc12:2Gc4:3][Gc18:0Gc19:1Gc16:2Gc8:3][Gc6:0Gc12:1Gc4:2Gc14:3][Gc13:0Gc4:1Gc9:2Gc16:3][Gc19:0Gc0:1Gc11:2Gc6:3][Gcnot:0:1Gc5:2Gc21:3][Gc19:0Gc16:1Gc9:2Gc5:3][Gc16:0Gc23:1Gc8:2Gc13:3][Gc21:0Gcnot:1:2Gc14:3][Gc14:0Gcnot:1:2Gc14:3][Gcnot:0:1Gc19:2Gc16:3][Gc23:0Gc22:1Gc13:2Gc8:3][Gc15:0Gc0:1Gc17:2Gc12:3][Gcnot:0:3Gc16:1Gc22:2]
[Gc11:0Gc0:1Gc9:2Gc0:3][Gc3:0Gc4:1Gc9:2Gc4:3][Gc1:0Gc14:1Gc7:2Gc5:3][Gc2:0Gc14:1Gc18:2Gc9:3][Gc2:0Gc0:1Gc23:2Gc15:3][Gc17:0Gc10:1Gc2:2Gc17:3][Gc0:0Gc23:1Gc10:2Gc0:3][Gc13:0Gc10:1Gc19:2Gc18:3][Gc14:0Gc20:1Gc13:2Gc5:3][Gc14:0Gcnot:1:2Gc22:3][Gc9:0Gc23:1Gc18:2Gc18:3][Gc13:0Gc20:1Gc16:2Gc0:3][Gc10:0Gc2:1Gc22:2Gc4:3][Gc15:0Gc22:1Gc1:2Gc15:3][Gc13:0Gc19:1Gc18:2Gc13:3]
[Gc17:0Gc3:1Gc19:2Gc11:3][Gcnot:0:1Gc12:2Gc3:3][Gcnot:0:3Gc6:1Gc6:2][Gc3:0Gc15:1Gc7:2Gc4:3][Gc15:0Gcnot:1:2Gc11:3][Gc10:0Gc9:1Gc1:2Gc20:3][Gc12:0Gc9:1Gc9:2Gc0:3][Gc20:0Gc16:1Gc17:2Gc6:3][Gc16:0Gc7:1Gc4:2Gc21:3][Gc0:0Gc23:1Gc19:2Gc21:3][Gc17:0Gc18:1Gcnot:3:2][Gc16:0Gcnot:1:2Gc19:3][Gcnot:0:1Gc22:2Gc13:3][Gc8:0Gc1:1Gc4:2Gc2:3][Gc23:0Gc19:1Gc21:2Gc20:3][Gc6:0Gc18:1Gc8:2Gc8:3][Gc8:0Gcnot:1:2Gc11:3][Gcnot:0:3Gc6:1Gc13:2][Gc4:0Gc3:1Gc3:2Gc2:3][Gc0:0Gc14:1Gc0:2Gc3:3]
[Gc7:0Gc4:1Gc22:2Gc16:3][Gc5:0Gc3:1Gc12:2Gc0:3][Gcnot:0:3Gc18:1Gc10:2][Gc23:0Gc1:1Gc12:2Gc3:3][Gc4:0Gc11:1Gc13:2Gc18:3][Gc5:0Gc14:1Gcnot:3:2][Gc6:0Gc11:1Gc7:2Gc1:3][Gc13:0Gc2:1Gc22:2Gc11:3][Gc21:0Gc21:1Gc7:2Gc5:3][Gcnot:0:1Gc20:2Gc16:3][Gc11:0Gc6:1Gc21:2Gc20:3][Gcnot:0:1Gc6:2Gc19:3][Gcnot:0:3Gc21:1Gc5:2][Gc9:0Gc6:1Gc22:2Gc18:3][Gc18:0Gc20:1Gc8:2Gc15:3][Gc8:0Gc21:1Gc3:2Gc17:3][Gc4:0Gc21:1Gc20:2Gc5:3][Gc20:0Gc10:1Gc12:2Gc12:3][Gc11:0Gc0:1Gc7:2Gc11:3][Gc6:0Gc1:1Gc10:2Gc10:3]
[Gc12:0Gc15:1Gc17:2Gc14:3][Gc5:0Gc15:1Gc3:2Gc7:3][Gc17:0Gc3:1Gc8:2Gc4:3][Gc22:0Gc23:1Gc14:2Gc19:3][Gc20:0Gc0:1Gc14:2Gc16:3][Gc12:0Gc4:1Gc3:2Gc9:3][Gc21:0Gc20:1Gc15:2Gc4:3][Gc3:0Gc0:1Gc17:2Gc0:3][Gc22:0Gc13:1Gc9:2Gc11:3][Gc1:0Gc13:1Gc5:2Gc3:3][Gc1:0Gc8:1Gc10:2Gc20:3][Gc4:0Gc19:1Gc18:2Gc8:3][Gc7:0Gc4:1Gc18:2Gc7:3][Gc6:0Gc15:1Gc22:2Gc15:3][Gc10:0Gc13:1Gc3:2Gc22:3][Gc5:0Gc15:1Gc18:2Gc4:3][Gc22:0Gc10:1Gc20:2Gc22:3][Gc7:0Gc2:1Gc7:2Gc14:3][Gc8:0Gc7:1Gc8:2Gc13:3][Gc6:0Gc19:1Gc10:2Gc12:3]
[Gc9:0Gc1:1Gc1:2Gc5:3][Gc9:0Gc2:1Gc19:2Gc7:3][Gc3:0Gc13:1Gc6:2Gc11:3][Gc8:0Gc13:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc13:3][Gc6:0Gcnot:1:2Gc22:3][Gc0:0Gc3:1Gc0:2Gc5:3][Gc8:0Gc1:1Gc12:2Gc0:3][Gc0:0Gc4:1Gcnot:3:2][Gc5:0Gc11:1Gcnot:3:2][Gcnot:0:1Gc21:2Gc17:3][Gc0:0Gc10:1Gcnot:3:2][Gc23:0Gc1:1Gc16:2Gc0:3][Gc11:0Gc15:1Gc19:2Gc14:3][Gc22:0Gc14:1Gc23:2Gc14:3][Gc5:0Gc2:1Gc16:2Gc0:3][Gc7:0Gc16:1Gc5:2Gc0:3][Gc22:0Gc22:1Gc13:2Gc15:3][Gcnot:0:3Gc11:1Gc19:2][Gc7:0Gc19:1Gc13:2Gc19:3]
[Gc5:0Gc9:1Gc2:2Gc12:3][Gc12:0Gc5:1Gcnot:3:2][Gc8:0Gc1:1Gc23:2Gc7:3][Gc7:0Gc20:1Gc4:2Gc6:3][Gcnot:0:3Gc9:1Gc17:2][Gc11:0Gc14:1Gc17:2Gc8:3][Gc9:0Gc2:1Gc21:2Gc1:3][Gc14:0Gc14:1Gc16:2Gc21:3][Gc15:0Gc19:1Gc13:2Gc11:3][Gc5:0Gc5:1Gc8:2Gc20:3][Gc2:0Gc6:1Gc9:2Gc8:3][Gc14:0Gc23:1Gc16:2Gc5:3][Gc4:0Gcnot:1:2Gc1:3][Gc8:0Gc20:1Gc16:2Gc0:3][Gc3:0Gc16:1Gc19:2Gc4:3][Gc16:0Gc22:1Gc10:2Gc9:3][Gc15:0Gc18:1Gc16:2Gc8:3][Gc15:0Gc5:1Gc21:2Gc1:3][Gc16:0Gc5:1Gc8:2Gc14:3][Gcnot:0:1Gc10:2Gc21:3]
[Gc11:0Gc22:1Gc18:2Gc16:3][Gc16:0Gc0:1Gc18:2Gc19:3][Gc3:0Gc8:1Gc3:2Gc13:3][Gc21:0Gc22:1Gc9:2Gc16:3][Gcnot:0:1Gc21:2Gc22:3][Gc3:0Gc15:1Gc13:2Gc22:3][Gc9:0Gc3:1Gc16:2Gc4:3][Gc0:0Gc23:1Gc10:2Gc23:3][Gc0:0Gc14:1Gcnot:3:2][Gcnot:0:1Gc15:2Gc23:3][Gc11:0Gc2:1Gc20:2Gc10:3][Gc14:0Gc5:1Gc1:2Gc9:3][Gcnot:0:1Gc1:2Gc8:3][Gc9:0Gc10:1Gc5:2Gc17:3][Gc14:0Gc21:1Gc19:2Gc1:3][Gc17:0Gc20:1Gc4:2Gc1:3][Gc2:0Gcnot:1:2Gc2:3][Gc22:0Gc10:1Gc15:2Gc9:3][Gc16:0Gcnot:1:2Gc14:3][Gc8:0Gc19:1Gc1:2Gc16:3]
[Gcnot:0:1Gc16:2Gc13:3][Gc16:0Gc11:1Gc23:2Gc9:3][Gc6:0Gc5:1Gc10:2Gc13:3][Gc3:0Gc22:1Gc4:2Gc10:3][Gc3:0Gc16:1Gc10:2Gc8:3][Gc4:0Gc8:1Gc21:2Gc19:3][Gcnot:0:1Gc7:2Gc23:3][Gc10:0Gc2:1Gc8:2Gc8:3][Gc23:0Gc6:1Gc1:2Gc0:3][Gc11:0Gc5:1Gc17:2Gc5:3][Gcnot:0:1Gc19:2Gc14:3][Gc3:0Gc10:1Gc16:2Gc17:3][Gc8:0Gc11:1Gc9:2Gc2:3][Gc18:0Gcnot:1:2Gc17:3][Gc9:0Gc4:1Gc20:2Gc16:3][Gc23:0Gc7:1Gc10:2Gc18:3][Gc19:0Gc7:1Gc12:2Gc3:3][Gc23:0Gc22:1Gc3:2Gc18:3][Gc22:0Gc16:1Gc15:2Gc1:3][Gc16:0Gc8:1Gc3:2Gc4:3]
[Gc7:0Gcnot:1:2Gc10:3][Gc1:0Gc0:1Gc12:2Gc18:3][Gc6:0Gc17:1Gc19:2Gc7:3][Gcnot:0:1Gc19:2Gc12:3][Gc17:0Gc16:1Gc3:2Gc15:3][Gc10:0Gc6:1Gc0:2Gc5:3][Gc18:0Gc20:1Gc15:2Gc15:3][Gc13:0Gc14:1Gc17:2Gc23:3][Gc9:0Gc18:1Gc9:2Gc21:3][Gcnot:0:3Gc23:1Gc12:2][Gc6:0Gc21:1Gc12:2Gc12:3][Gc13:0Gc12:1Gc16:2Gc9:3][Gcnot:0:1Gc10:2Gc8:3][Gc10:0Gc12:1Gc1:2Gc13:3][Gc9:0Gc0:1Gc10:2Gc16:3][Gc21:0Gc0:1Gc13:2Gc15:3][Gc19:0Gc14:1Gc10:2Gc15:3][Gc19:0Gc1:1Gcnot:3:2][Gc0:0Gc6:1Gc7:2Gc2:3][Gc7:0Gc14:1Gc20:2Gc4:3][Gc0:0Gc8:1Gcnot:3:2][Gc6:0Gc15:1Gc7:2Gc4:3][Gcnot:0:3Gc23:1Gc19:2][Gc9:0Gc6:1Gc12:2Gc12:3][Gc18:0Gc11:1Gc22:2Gc23:3]
[Gc14:0Gc2:1Gc4:2Gc2:3][Gc11:0Gc12:1Gc18:2Gc5:3][Gc10:0Gc14:1Gc19:2Gc2:3][Gcnot:0:1Gc16:2Gc14:3][Gc19:0Gc13:1Gc9:2Gc6:3][Gc20:0Gc14:1Gc2:2Gc10:3][Gcnot:0:1Gc14:2Gc13:3][Gcnot:0:3Gc13:1Gc20:2][Gc19:0Gc22:1Gc5:2Gc19:3][Gc5:0Gc5:1Gc6:2Gc6:3][Gc18:0Gc10:1Gc9:2Gc17:3][Gc11:0Gc23:1Gc20:2Gc21:3][Gc19:0Gc13:1Gc4:2Gc17:3][Gc2:0Gc1:1Gc15:2Gc15:3][Gc7:0Gc8:1Gc13:2Gc1:3][Gc8:0Gc23:1Gc2:2Gc18:3][Gc22:0Gc20:1Gc17:2Gc14:3][Gc1:0Gc12:1Gc3:2Gc20:3][Gc21:0Gc4:1Gc19:2Gc17:3][Gcnot:0:3Gc1:1Gc16:2][Gc15:0Gc0:1Gc6:2Gc18:3][Gc5:0Gcnot:1:2Gc17:3][Gc15:0Gc0:1Gc12:2Gc10:3][Gc11:0Gc23:1Gc7:2Gc1:3][Gc7:0Gc6:1Gc8:2Gc15:3]
[Gc3:0Gc15:1Gc5:2Gc2:3][Gc10:0Gc21:1Gc9:2Gc8:3][Gc15:0Gc11:1Gc20:2Gc2:3][Gc23:0Gc3:1Gcnot:3:2][Gc5:0Gc15:1Gc8:2Gc7:3][Gc12:0Gc23:1Gc18:2Gc22:3][Gc20:0Gc7:1Gc21:2Gc18:3][Gc5:0Gc8:1Gc13:2Gc14:3][Gc8:0Gc15:1Gcnot:3:2][Gc21:0Gc10:1Gcnot:3:2][Gc23:0Gc16:1Gc14:2Gc3:3][Gc12:0Gc23:1Gc7:2Gc19:3][Gc4:0Gc7:1Gc23:2Gc3:3][Gc12:0Gc13:1Gc13:2Gc20:3][Gc17:0Gc10:1Gc6:2Gc7:3][Gc14:0Gc6:1Gc9:2Gc18:3][Gc11:0Gcnot:1:2Gc10:3][Gc15:0Gc22:1Gc8:2Gc17:3][Gc2:0Gc14:1Gc10:2Gc19:3][Gc8:0Gc7:1Gc21:2Gc4:3][Gc23:0Gc17:1Gc9:2Gc16:3][Gc7:0Gc20:1Gc7:2Gc18:3][Gc21:0Gc22:1Gcnot:3:2][Gc0:0Gc9:1Gc19:2Gc7:3][Gc23:0Gc20:1Gc13:2Gc12:3]
[Gc4:0Gc10:1Gc17:2Gc22:3][Gc20:0Gc3:1Gcnot:3:2][Gc16:0Gc17:1Gc3:2Gc10:3][Gc21:0Gc9:1Gc4:2Gc2:3][Gc23:0Gcnot:1:2Gc7:3][Gcnot:0:3Gc13:1Gc0:2][Gc19:0Gc20:1Gc14:2Gc16:3][Gc12:0Gc20:1Gc17:2Gc13:3][Gc3:0Gc3:1Gc10:2Gc21:3][Gc3:0Gc23:1Gc15:2Gc11:3][Gc4:0Gc21:1Gc6:2Gc9:3][Gc22:0Gc3:1Gc13:2Gc23:3][Gc13:0Gc10:1Gcnot:3:2][Gc0:0Gc8:1Gc22:2Gc0:3][Gc14:0Gc22:1Gc1:2Gc19:3][Gc13:0Gc21:1Gc19:2Gc16:3][Gc11:0Gc22:1Gcnot:3:2][Gc3:0Gc18:1Gc6:2Gc6:3][Gc1:0Gc12:1Gc20:2Gc15:3][Gcnot:0:3Gc6:1Gc23:2][Gc12:0Gc22:1Gc3:2Gc0:3][Gc19:0Gc19:1Gc16:2Gc0:3][Gc11:0Gc2:1Gc23:2Gc4:3][Gc14:0Gc10:1Gcnot:3:2][Gc15:0Gc4:1Gc16:2Gc9:3]
[Gc22:0Gc14:1Gc0:2Gc12:3][Gcnot:0:1Gc19:2Gc0:3][Gc0:0Gc21:1Gc23:2Gc7:3][Gc17:0Gcnot:1:2Gc0:3][Gc6:0Gc2:1Gc16:2Gc18:3][Gc17:0Gc23:1Gc4:2Gc7:3][Gc1:0Gc7:1Gc13:2Gc15:3][Gc7:0Gc7:1Gc0:2Gc18:3][Gc8:0Gc14:1Gc10:2Gc17:3][Gc6:0Gc23:1Gc14:2Gc4:3][Gc21:0Gcnot:1:2Gc18:3][Gc1:0Gc17:1Gc16:2Gc2:3][Gc2:0Gc15:1Gc8:2Gc1:3][Gc4:0Gc6:1Gc4:2Gc9:3][Gc17:0Gc13:1Gcnot:3:2][Gc13:0Gc13:1Gc17:2Gc5:3][Gc5:0Gcnot:1:2Gc11:3][Gc9:0Gc13:1Gcnot:3:2][Gc11:0Gc12:1Gc6:2Gc15:3][Gc8:0Gc20:1Gc15:2Gc2:3][Gc1:0Gc23:1Gc2:2Gc16:3][Gcnot:0:3Gc8:1Gc3:2][Gc0:0Gc20:1Gc10:2Gc8:3][Gc8:0Gc16:1Gcnot:3:2][Gc23:0Gc21:1Gc20:2Gc11:3]
[Gc19:0Gc4:1Gc18:2Gc18:3][Gc3:0Gc17:1Gc9:2Gc17:3][Gc1:0Gc12:1Gc1:2Gc1:3][Gc21:0Gc1:1Gc9:2Gc9:3][Gc19:0Gc14:1Gc14:2Gc7:3][Gcnot:0:1Gc14:2Gc20:3][Gc2:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc14:1Gc2:2][Gc11:0Gc14:1Gc6:2Gc11:3][Gc19:0Gc16:1Gcnot:3:2][Gc5:0Gc7:1Gc22:2Gc11:3][Gc23:0Gcnot:1:2Gc22:3][Gc16:0Gc21:1Gc6:2Gc15:3][Gc15:0Gc16:1Gc14:2Gc10:3][Gcnot:0:3Gc0:1Gc20:2][Gc12:0Gc19:1Gc13:2Gc2:3][Gc16:0Gcnot:1:2Gc0:3][Gc16:0Gc18:1Gc13:2Gc14:3][Gc5:0Gc5:1Gc9:2Gc8:3][Gc19:0Gc13:1Gc21:2Gc17:3][Gcnot:0:3Gc10:1Gc15:2][Gc14:0Gc13:1Gc4:2Gc10:3][Gc13:0Gcnot:1:2Gc11:3][Gc8:0Gcnot:1:2Gc16:3][Gc0:0Gc23:1Gc14:2Gc14:3]
[Gcnot:0:3Gc18:1Gc9:2][Gc4:0Gc2:1Gc1:2Gc10:3][Gc3:0Gc14:1Gc7:2Gc13:3][Gc14:0Gc0:1Gc10:2Gc14:3][Gc15:0Gc5:1Gc14:2Gc2:3][Gc22:0Gcnot:1:2Gc1:3][Gc23:0Gc3:1Gc7:2Gc5:3][Gc9:0Gc16:1Gc22:2Gc6:3][Gc8:0Gc1:1Gc22:2Gc2:3][Gc4:0Gcnot:1:2Gc11:3][Gc9:0Gcnot:1:2Gc13:3][Gc21:0Gc19:1Gc2:2Gc1:3][Gc23:0Gc2:1Gc3:2Gc3:3][Gc20:0Gc21:1Gc13:2Gc14:3][Gc3:0Gc14:1Gc14:2Gc2:3][Gc0:0Gc23:1Gc9:2Gc18:3][Gc3:0Gc16:1Gc7:2Gc2:3][Gc3:0Gc12:1Gc9:2Gc13:3][Gc1:0Gc21:1Gc6:2Gc21:3][Gc18:0Gc20:1Gcnot:3:2][Gc3:0Gc15:1Gc11:2Gc3:3][Gc17:0Gc14:1Gc4:2Gc18:3][Gc11:0Gc2:1Gc16:2Gc15:3][Gc10:0Gcnot:1:2Gc2:3][Gcnot:0:1Gc8:2Gc1:3]
[Gc8:0Gc17:1Gc16:2Gc0:3][Gc15:0Gc6:1Gc3:2Gc17:3][Gc7:0Gc6:1Gc21:2Gc18:3][Gc8:0Gc12:1Gc14:2Gc4:3][Gcnot:0:3Gc13:1Gc14:2][Gc5:0Gc2:1Gc22:2Gc23:3][Gc7:0Gc6:1Gcnot:3:2][Gc5:0Gc22:1Gc4:2Gc14:3][Gc13:0Gcnot:1:2Gc0:3][Gc15:0Gc9:1Gc14:2Gc11:3][Gc7:0Gc4:1Gc13:2Gc22:3][Gcnot:0:3Gc19:1Gc2:2][Gcnot:0:3Gc2:1Gc10:2][Gc18:0Gcnot:1:2Gc5:3][Gc0:0Gc13:1Gc8:2Gc0:3][Gc5:0Gc20:1Gc17:2Gc14:3][Gc14:0Gc17:1Gc8:2Gc11:3][Gc5:0Gcnot:1:2Gc8:3][Gc22:0Gc1:1Gc22:2Gc8:3][Gc3:0Gc20:1Gc5:2Gc22:3][Gc15:0Gc4:1Gc9:2Gc14:3][Gc6:0Gcnot:1:2Gc11:3][Gcnot:0:3Gc1:1Gc0:2][Gc7:0Gc15:1Gc18:2Gc15:3][Gc23:0Gc14:1Gc15:2Gc11:3][Gc21:0Gcnot:1:2Gc17:3][Gc9:0Gc22:1Gc17:2Gc19:3][Gc9:0Gc17:1Gc19:2Gc13:3][Gc7:0Gc21:1Gc21:2Gc5:3][Gc19:0Gc16:1Gc5:2Gc16:3]
[Gc10:0Gc1:1Gc21:2Gc18:3][Gc1:0Gc22:1Gc3:2Gc19:3][Gc19:0Gc5:1Gc4:2Gc20:3][Gc12:0Gc23:1Gcnot:3:2][Gc5:0Gc0:1Gc11:2Gc6:3][Gc7:0Gc12:1Gc2:2Gc19:3][Gc10:0Gc22:1Gc23:2Gc9:3][Gc3:0Gc19:1Gc6:2Gc8:3][Gc18:0Gc18:1Gcnot:3:2][Gc17:0Gc12:1Gc18:2Gc20:3][Gc4:0Gc22:1Gc15:2Gc8:3][Gc21:0Gc20:1Gc6:2Gc7:3][Gcnot:0:3Gc17:1Gc8:2][Gc13:0Gc5:1Gc11:2Gc0:3][Gc23:0Gc17:1Gc16:2Gc11:3][Gc10:0Gc6:1Gc11:2Gc7:3][Gc21:0Gc1:1Gc0:2Gc12:3][Gc23:0Gc0:1Gc0:2Gc23:3][Gcnot:0:1Gc18:2Gc1:3][Gc15:0Gc3:1Gc22:2Gc17:3][Gc6:0Gc0:1Gc9:2Gc9:3][Gc8:0Gcnot:1:2Gc9:3][Gc11:0Gc14:1Gc4:2Gc1:3][Gc2:0Gc5:1Gc11:2Gc11:3][Gc14:0Gc7:1Gc11:2Gc7:3][Gcnot:0:3Gc17:1Gc7:2][Gc17:0Gc14:1Gc19:2Gc23:3][Gc14:0Gc19:1Gcnot:3:2][Gc17:0Gc21:1Gc6:2Gc16:3][Gc10:0Gc21:1Gc7:2Gc17:3]
[Gc13:0Gc21:1Gc14:2Gc13:3][Gc0:0Gc11:1Gc13:2Gc5:3][Gc20:0Gcnot:1:2Gc4:3][Gcnot:0:1Gc13:2Gc21:3][Gc11:0Gc11:1Gc3:2Gc8:3][Gc18:0Gc17:1Gc16:2Gc17:3][Gc14:0Gc22:1Gc18:2Gc4:3][Gc17:0Gc22:1Gc2:2Gc19:3][Gc8:0Gc21:1Gcnot:3:2][Gc20:0Gc17:1Gc1:2Gc13:3][Gc19:0Gc11:1Gcnot:3:2][Gcnot:0:3Gc16:1Gc11:2][Gc21:0Gcnot:1:2Gc16:3][Gcnot:0:3Gc12:1Gc0:2][Gc18:0Gc13:1Gcnot:3:2][Gc19:0Gc2:1Gc10:2Gc2:3][Gcnot:0:1Gc16:2Gc5:3][Gc9:0Gc6:1Gc16:2Gc8:3][Gc5:0Gc22:1Gcnot:3:2][Gc2:0Gc20:1Gc7:2Gc15:3][Gcnot:0:1Gc2:2Gc6:3][Gc19:0Gc1:1Gc2:2Gc17:3][Gc9:0Gc10:1Gc12:2Gc18:3][Gc18:0Gc1:1Gc19:2Gc0:3][Gc13:0Gc4:1Gc8:2Gc0:3][Gc10:0Gc7:1Gc18:2Gc18:3][Gc8:0Gc0:1Gcnot:3:2][Gc18:0Gc20:1Gc4:2Gc13:3][Gcnot:0:3Gc23:1Gc4:2][Gc11:0Gc15:1Gc17:2Gc6:3]
[Gc19:0Gcnot:1:2Gc15:3][Gc19:0Gc15:1Gc5:2Gc18:3][Gc11:0Gc11:1Gc9:2Gc19:3][Gc16:0Gcnot:1:2Gc22:3][Gc16:0Gcnot:1:2Gc21:3][Gc23:0Gc5:1Gc9:2Gc4:3][Gc9:0Gc4:1Gc13:2Gc3:3][Gc13:0Gc5:1Gc4:2Gc16:3][Gc12:0Gc13:1Gc0:2Gc12:3][Gc2:0Gc3:1Gc16:2Gc21:3][Gc8:0Gc3:1Gc11:2Gc0:3][Gc23:0Gc0:1Gc5:2Gc4:3][Gc23:0Gc5:1Gc14:2Gc16:3][Gc23:0Gc18:1Gc23:2Gc1:3][Gc17:0Gc10:1Gc0:2Gc20:3][Gc6:0Gc21:1Gc1:2Gc3:3][Gc22:0Gc23:1Gc22:2Gc14:3][Gc19:0Gcnot:1:2Gc5:3][Gc21:0Gc10:1Gc3:2Gc2:3][Gcnot:0:1Gc3:2Gc1:3][Gc11:0Gc9:1Gc8:2Gc20:3][Gc1:0Gc0:1Gc14:2Gc19:3][Gc11:0Gc6:1Gc6:2Gc14:3][Gc8:0Gc0:1Gc18:2Gc18:3][Gc11:0Gc21:1Gc0:2Gc6:3][Gc15:0Gc16:1Gc16:2Gc14:3][Gc17:0Gc4:1Gcnot:3:2][Gc5:0Gc15:1Gcnot:3:2][Gc10:0Gc23:1Gc14:2Gc11:3][Gc21:0Gc13:1Gc19:2Gc15:3]
[Gc21:0Gcnot:1:2Gc15:3][Gc17:0Gc23:1Gc21:2Gc13:3][Gcnot:0:3Gc6:1Gc13:2][Gcnot:0:3Gc21:1Gc21:2][Gc21:0Gc11:1Gc22:2Gc15:3][Gc19:0Gc8:1Gc1:2Gc0:3][Gc7:0Gc12:1Gc13:2Gc8:3][Gc14:0Gc16:1Gc11:2Gc14:3][Gc4:0Gc5:1Gc22:2Gc7:3][Gc22:0Gc11:1Gc1:2Gc5:3][Gc21:0Gc12:1Gc22:2Gc9:3][Gc2:0Gc17:1Gc9:2Gc0:3][Gcnot:0:3Gc7:1Gc15:2][Gc4:0Gc15:1Gc15:2Gc13:3][Gc21:0Gc0:1Gc16:2Gc2:3][Gc3:0Gc0:1Gc16:2Gc14:3][Gcnot:0:1Gc3:2Gc18:3][Gc8:0Gc17:1Gc15:2Gc0:3][Gc7:0Gcnot:1:2Gc20:3][Gc20:0Gc14:1Gc19:2Gc9:3][Gc6:0Gc5:1Gc17:2Gc10:3][Gcnot:0:3Gc3:1Gc2:2][Gc0:0Gc6:1Gc16:2Gc6:3][Gc11:0Gcnot:1:2Gc11:3][Gc7:0Gc2:1Gc23:2Gc15:3][Gc14:0Gc13:1Gc8:2Gc12:3][Gc16:0Gc4:1Gcnot:3:2][Gc17:0Gc16:1Gc9:2Gc8:3][Gc18:0Gc5:1Gc11:2Gc16:3][Gc10:0Gc17:1Gcnot:3:2]
[Gcnot:0:1Gc6:2Gc13:3][Gc2:0Gc14:1Gc13:2Gc20:3][Gc2:0Gc9:1Gc18:2Gc0:3][Gc3:0Gc22:1Gc13:2Gc20:3][Gcnot:0:1Gc22:2Gc5:3][Gc22:0Gc20:1Gc19:2Gc6:3][Gc4:0Gc17:1Gc12:2Gc21:3][Gc18:0Gc18:1Gc13:2Gc11:3][Gc19:0Gc4:1Gc2:2Gc8:3][Gc11:0Gc10:1Gc21:2Gc6:3][Gc3:0Gc11:1Gc23:2Gc19:3][Gc20:0Gc7:1Gc11:2Gc2:3][Gc16:0Gc20:1Gc17:2Gc8:3][Gc23:0Gc21:1Gc17:2Gc15:3][Gc5:0Gc15:1Gc9:2Gc21:3][Gc8:0Gcnot:1:2Gc11:3][Gc6:0Gc10:1Gc18:2Gc4:3][Gc14:0Gc20:1Gc22:2Gc10:3][Gc18:0Gc8:1Gc23:2Gc13:3][Gc16:0Gc4:1Gc2:2Gc21:3][Gc18:0Gc1:1Gc2:2Gc19:3][Gc23:0Gc15:1Gc23:2Gc12:3][Gcnot:0:3Gc14:1Gc11:2][Gc0:0Gc11:1Gc7:2Gc2:3][Gc23:0Gc1:1Gc14:2Gc7:3][Gc9:0Gc2:1Gc17:2Gc5:3][Gcnot:0:1Gc1:2Gc20:3][Gc10:0Gcnot:1:2Gc13:3][Gc6:0Gc16:1Gc7:2Gc5:3][Gc4:0Gc16:1Gc15:2Gc23:3]
[Gc2:0Gc18:1Gc4:2Gc21:3][Gcnot:0:1Gc21:2Gc17:3][Gc14:0Gc9:1Gc12:2Gc20:3][Gc5:0Gc23:1Gc17:2Gc7:3][Gc12:0Gc22:1Gc7:2Gc9:3][Gc1:0Gcnot:1:2Gc5:3][Gc12:0Gc4:1Gc14:2Gc13:3][Gc1:0Gc16:1Gc15:2Gc11:3][Gc16:0Gc15:1Gc12:2Gc7:3][Gc6:0Gc15:1Gc22:2Gc17:3][Gc20:0Gc9:1Gc21:2Gc10:3][Gc7:0Gc5:1Gc10:2Gc6:3][Gc14:0Gc17:1Gc23:2Gc22:3][Gc22:0Gc13:1Gc18:2Gc22:3][Gc5:0Gcnot:1:2Gc4:3][Gc20:0Gc4:1Gc0:2Gc15:3][Gc14:0Gc5:1Gc12:2Gc13:3][Gcnot:0:3Gc2:1Gc8:2][Gcnot:0:1Gc22:2Gc17:3][Gc14:0Gc22:1Gc10:2Gc13:3][Gc14:0Gc12:1Gc0:2Gc12:3][Gcnot:0:3Gc23:1Gc9:2][Gc8:0Gc12:1Gc21:2Gc21:3][Gcnot:0:3Gc3:1Gc13:2][Gc8:0Gc18:1Gc0:2Gc7:3][Gc2:0Gc22:1Gc16:2Gc15:3][Gc1:0Gc0:1Gc20:2Gc18:3][Gcnot:0:3Gc22:1Gc20:2][Gc9:0Gc15:1Gcnot:3:2][Gc4:0Gc3:1Gcnot:3:2]


==> anc/experiments/circuits/S2_4Q_B2_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc20:0Gc0:1Gc6:2Gc9:3][Gcnot:0:1Gc0:2Gc20:3][Gcnot:0:3Gc12:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc12:0Gc4:1Gc3:2Gc3:3][Gc0:0Gc0:1Gc12:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc9:0Gc9:1Gc9:2Gc12:3][Gc22:0Gc4:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc9:0Gc9:1Gc9:2Gc9:3][Gc5:0Gc20:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc12:0Gc6:1Gc9:2Gc9:3][Gc0:0Gc0:1Gc4:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc4:1Gc9:2Gc6:3][Gc4:0Gc0:1Gc20:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc9:0Gc6:1Gc3:2Gc6:3][Gc13:0Gc4:1Gc4:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc9:0Gc12:1Gc4:2Gc6:3][Gc13:0Gcnot:1:2Gc4:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc3:0Gc3:1Gc3:2Gc22:3][Gc4:0Gc0:1Gc13:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc9:0Gc3:1Gc6:2Gc9:3][Gc4:0Gc12:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc6:0Gc3:1Gc6:2Gc9:3][Gc5:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc16:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc10:1Gc0:2][Gc10:0Gc0:1Gc0:2Gc10:3]
[Gc12:0Gc3:1Gc6:2Gc10:3][Gc0:0Gc4:1Gc4:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc9:0Gc6:1Gc0:2Gc12:3][Gc20:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc16:2Gc16:3]
[Gc6:0Gc6:1Gc9:2Gc6:3][Gc20:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc3:0Gc12:1Gc9:2Gc6:3][Gc10:0Gc0:1Gc0:2Gc10:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc10:0Gc3:1Gc6:2Gc6:3][Gc0:0Gc13:1Gc4:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc6:0Gc0:1Gc9:2Gc9:3][Gc10:0Gc0:1Gc12:2Gc10:3]
[Gc9:0Gc6:1Gc3:2Gc9:3][Gc0:0Gc20:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc4:0Gc13:1Gc4:2Gc6:3][Gc0:0Gcnot:1:2Gc12:3][Gcnot:0:3Gc16:1Gc12:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc0:0Gc20:1Gc9:2Gc4:3][Gcnot:0:1Gc12:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc3:0Gc3:1Gc4:2Gc3:3][Gc12:0Gc12:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc9:0Gc5:1Gc3:2Gc9:3][Gc12:0Gc0:1Gc20:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc16:1Gc10:2Gc10:3]
[Gc6:0Gc9:1Gc3:2Gc4:3][Gc4:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc5:0Gc0:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc16:2Gc16:3]
[Gc3:0Gc3:1Gc6:2Gc4:3][Gc0:0Gc5:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc9:0Gc4:1Gc9:2Gc10:3][Gc12:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc3:0Gc12:1Gc6:2Gc9:3][Gc12:0Gc0:1Gc4:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc10:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc10:3][Gc0:0Gc10:1Gc10:2Gc0:3]
[Gc20:0Gc6:1Gc3:2Gc3:3][Gcnot:0:1Gc10:2Gc4:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc6:0Gc4:1Gc6:2Gc3:3][Gc13:0Gc0:1Gc20:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc10:2Gc10:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc6:0Gc3:1Gc3:2Gc3:3][Gc12:0Gc4:1Gc4:2Gc4:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc10:2Gc10:3]
[Gc9:0Gc0:1Gc10:2Gc9:3][Gc12:0Gc0:1Gc0:2Gc4:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc9:0Gc6:1Gc3:2Gc3:3][Gc4:0Gc22:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc6:0Gc0:1Gc0:2Gc9:3][Gc4:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc20:0Gc9:1Gc3:2Gc9:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc10:0Gc10:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc16:2Gc16:3]
[Gc4:0Gc0:1Gc9:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc3:0Gc3:1Gc6:2Gc9:3][Gc22:0Gc0:1Gc0:2Gc22:3]
[Gc9:0Gc9:1Gc0:2Gc9:3][Gc4:0Gcnot:1:2Gc20:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc9:0Gc0:1Gc9:2Gc3:3][Gc20:0Gc0:1Gc10:2Gc20:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gc10:1Gc0:2][Gc10:0Gc0:1Gc0:2Gc10:3]
[Gc6:0Gc3:1Gc3:2Gc9:3][Gc12:0Gc12:1Gc4:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc9:0Gc3:1Gc3:2Gc4:3][Gc13:0Gc13:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc6:0Gc3:1Gc4:2Gc10:3][Gc12:0Gc4:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc16:2Gc0:3]
[Gc9:0Gc6:1Gc6:2Gc3:3][Gc4:0Gc12:1Gc12:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc16:1Gc16:2Gc16:3]
[Gc9:0Gc3:1Gc3:2Gc6:3][Gc0:0Gc12:1Gc5:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc6:0Gc9:1Gc9:2Gc6:3][Gc12:0Gc12:1Gc12:2Gc4:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc10:2Gc10:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc6:0Gc12:1Gc12:2Gc9:3][Gc4:0Gcnot:1:2Gc10:3][Gc0:0Gc0:1Gc16:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc16:1Gc0:2Gc0:3]
[Gc6:0Gc6:1Gc3:2Gc9:3][Gc5:0Gc5:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]
[Gc9:0Gc6:1Gc3:2Gc9:3][Gc12:0Gc12:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc12:0Gc6:1Gc12:2Gc6:3][Gc0:0Gc4:1Gc0:2Gc20:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc16:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc10:2Gc10:3]
[Gc5:0Gc6:1Gc9:2Gc9:3][Gc0:0Gc5:1Gc22:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc16:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc10:1Gc0:2Gc0:3]


==> anc/experiments/circuits/S2_4Q_B2_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc13:0Gc5:1Gc5:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc9:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc20:3][Gc20:0Gc9:1Gc0:2Gc3:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc8:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc9:2Gc0:3]
[Gc22:0Gc13:1Gc13:2Gc12:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc3:2Gc0:3]
[Gc5:0Gc5:1Gc12:2Gc13:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc20:1Gc0:2Gc0:3][Gcnot:0:3Gc6:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc10:0Gc0:1Gc0:2Gc9:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc8:2Gc0:3][Gcnot:0:1Gc6:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc20:2Gc0:3][Gcnot:0:3Gc0:1Gc6:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc8:0Gc8:1Gc0:2Gc0:3][Gc6:0Gc6:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc9:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc9:3][Gc9:0Gc12:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc0:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc3:1Gc3:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc8:0Gc8:1Gc8:2Gc8:3][Gc3:0Gc6:1Gc3:2Gc6:3]
[Gc13:0Gc13:1Gc13:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc8:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc16:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3]
[Gc0:0Gc5:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc20:2Gc20:3][Gc0:0Gc0:1Gc6:2Gc6:3]
[Gc13:0Gc13:1Gc13:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc8:0Gc12:1Gc0:2Gc0:3][Gc6:0Gc9:1Gc0:2Gc0:3]
[Gc13:0Gc5:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc6:2][Gc12:0Gc0:1Gc0:2Gc12:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc8:0Gc16:1Gc16:2Gc12:3][Gc3:0Gc0:1Gc3:2Gc0:3]
[Gc5:0Gc12:1Gc12:2Gc5:3][Gc0:0Gc9:1Gc0:2Gc9:3]
[Gc5:0Gc5:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc8:0Gc0:1Gc0:2Gc0:3][Gc6:0Gc0:1Gc0:2Gc3:3]
[Gc13:0Gc13:1Gc0:2Gc3:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc8:1Gc12:2Gc12:3][Gc0:0Gc3:1Gc0:2Gc9:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc8:2Gc0:3][Gc0:0Gc0:1Gc6:2Gc0:3]
[Gc13:0Gc13:1Gc12:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gc9:0Gc0:1Gc0:2Gc3:3]
[Gc5:0Gc5:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc9:0Gc0:1Gc0:2Gc9:3]
[Gc5:0Gc5:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc3:3][Gc20:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc13:0Gc12:1Gc12:2Gc13:3][Gcnot:0:3Gc0:1Gc9:2][Gc8:0Gc0:1Gc0:2Gc12:3][Gc3:0Gc0:1Gc0:2Gc9:3]
[Gc13:0Gc13:1Gc13:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc9:0Gc20:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gcnot:0:1Gc0:2Gc6:3][Gc20:0Gc12:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc8:2Gc0:3][Gc0:0Gc0:1Gc3:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc16:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc16:0Gc0:1Gc8:2Gc8:3][Gc0:0Gc0:1Gc3:2Gc3:3]
[Gc12:0Gc13:1Gc5:2Gc5:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc8:1Gc12:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc0:1Gc8:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc12:2Gc13:3][Gcnot:0:1Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc20:1Gc0:2Gc0:3][Gcnot:0:3Gc3:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gc9:0Gc0:1Gc0:2Gc3:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc6:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc8:0Gc12:1Gc0:2Gc0:3][Gc6:0Gc0:1Gc0:2Gc0:3]
[Gc13:0Gc5:1Gc5:2Gc13:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc8:3][Gc9:0Gc0:1Gc0:2Gc3:3]
[Gc13:0Gc5:1Gc5:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc10:2Gc0:3][Gcnot:0:1Gc3:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gcnot:0:1Gc0:2Gc20:3][Gc20:0Gc20:1Gc0:2Gc6:3][Gc6:0Gc3:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc12:2Gc8:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc8:1Gc0:2Gc0:3][Gc9:0Gc3:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc12:2Gc13:3][Gcnot:0:1Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc10:0Gc12:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc8:1Gc12:2Gc12:3][Gcnot:0:3Gc3:1Gc0:2][Gc8:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc8:2Gc12:3][Gc0:0Gc0:1Gc6:2Gc0:3]
[Gc12:0Gc5:1Gc5:2Gc5:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc20:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc20:1Gc9:2Gc0:3][Gc0:0Gc6:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc20:2Gc12:3][Gcnot:0:3Gc0:1Gc3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc20:0Gc20:1Gc0:2Gc0:3][Gc3:0Gc6:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc12:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc16:0Gc0:1Gc0:2Gc16:3][Gc3:0Gc0:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc0:2Gc8:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc8:0Gc12:1Gc0:2Gc0:3][Gc3:0Gc9:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc22:2Gc22:3][Gcnot:0:1Gc9:2Gc6:3][Gc16:0Gc8:1Gc0:2Gc0:3][Gc3:0Gc6:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc20:0Gc12:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc8:2Gc0:3][Gc0:0Gc3:1Gc3:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc16:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc8:2Gc0:3][Gc0:0Gc0:1Gc3:2Gc0:3]
[Gc5:0Gc5:1Gc5:2Gc5:3][Gcnot:0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc20:0Gc12:1Gc12:2Gc12:3][Gc3:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc8:2Gc12:3][Gc0:0Gc0:1Gc3:2Gc9:3]
[Gc5:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc8:1Gc8:2Gc0:3][Gc0:0Gc6:1Gc3:2Gc0:3]
[Gc13:0Gc5:1Gc5:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc8:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc20:1Gc9:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc8:1Gc12:2Gc12:3][Gcnot:0:3Gc3:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc8:2Gc8:3][Gc0:0Gc0:1Gc6:2Gc6:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc0:1Gc8:2Gc0:3][Gcnot:0:1Gc6:2Gc0:3][Gc16:0Gc8:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]


==> anc/experiments/circuits/S2_4Q_B3_circuits_complete.txt <==
# Complete DRB circuits
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc2:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc14:0Gc0:1Gc0:2Gc12:3][Gc6:0Gc3:1Gc3:2Gc3:3][Gc14:0Gc10:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc4:2Gc4:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc13:0Gc5:1Gc5:2Gc5:3][Gc0:0Gc9:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gc6:0Gc12:1Gc6:2Gc6:3][Gc10:0Gc0:1Gc12:2Gc13:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc13:0Gc13:1Gc3:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc2:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gc0:0Gc0:1Gc0:2Gc6:3][Gc9:0Gc14:1Gc3:2Gc3:3][Gc14:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc5:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc9:3][Gc3:0Gc3:1Gc0:2Gc0:3][Gc4:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc4:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc5:0Gc5:1Gc12:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc4:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gc0:2Gc14:3][Gc6:0Gc0:1Gc0:2Gc0:3][Gc5:0Gc6:1Gc12:2Gc3:3][Gc0:0Gc5:1Gc0:2Gc14:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc2:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc2:1Gc0:2Gc0:3][Gc6:0Gc10:1Gc6:2Gc6:3][Gc12:0Gc0:1Gc4:2Gc4:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc5:2Gc13:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc14:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc9:3][Gc18:0Gc4:1Gc12:2Gc9:3][Gc23:0Gc4:1Gc21:2Gc6:3][Gc5:0Gcnot:1:2Gc9:3][Gc4:0Gc19:1Gc8:2Gc13:3][Gc8:0Gc9:1Gc5:2Gc4:3][Gc3:0Gc3:1Gc3:2Gc12:3][Gc13:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc12:1Gc12:2Gc12:3][Gc0:0Gc9:1Gc0:2Gc9:3][Gc10:0Gc6:1Gc18:2Gc20:3][Gcnot:0:1Gc11:2Gc19:3][Gc13:0Gc2:1Gc3:2Gc20:3][Gc15:0Gcnot:1:2Gc19:3][Gc12:0Gc19:1Gc13:2Gc21:3][Gc6:0Gc6:1Gc10:2Gc10:3][Gc10:0Gc13:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc13:0Gc13:1Gc12:2Gc13:3][Gcnot:0:1Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc5:0Gc1:1Gc12:2Gc21:3][Gc15:0Gc1:1Gc6:2Gc8:3][Gc1:0Gcnot:1:2Gc19:3][Gc4:0Gc2:1Gc3:2Gc8:3][Gc21:0Gc6:1Gc3:2Gc18:3][Gc13:0Gc9:1Gc10:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc14:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc13:0Gc13:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gc6:0Gc7:1Gc13:2Gc3:3][Gc13:0Gc23:1Gc7:2Gc6:3][Gc13:0Gc15:1Gc17:2Gc12:3][Gcnot:0:1Gc12:2Gc1:3][Gc23:0Gc2:1Gc8:2Gc20:3][Gc6:0Gc13:1Gc0:2Gc6:3][Gc4:0Gc0:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc12:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc2:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc19:3][Gc0:0Gc8:1Gc2:2Gc14:3][Gc5:0Gc20:1Gc20:2Gc7:3][Gc12:0Gc3:1Gc18:2Gc9:3][Gc18:0Gcnot:1:2Gc19:3][Gc3:0Gc12:1Gc6:2Gc3:3][Gc10:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc2:2Gc2:3][Gc6:0Gc6:1Gc0:2Gc9:3][Gc5:0Gc22:1Gc7:2Gc21:3][Gc22:0Gc12:1Gc7:2Gc23:3][Gc20:0Gc15:1Gc19:2Gc11:3][Gc15:0Gc13:1Gc6:2Gc2:3][Gc7:0Gc8:1Gc3:2Gc2:3][Gc9:0Gc9:1Gc6:2Gc6:3][Gc10:0Gc12:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc2:0Gc12:1Gc14:2Gc9:3][Gc9:0Gc0:1Gc9:2Gc0:3][Gc18:0Gc5:1Gc18:2Gc0:3][Gc5:0Gc22:1Gc13:2Gc10:3][Gc11:0Gc9:1Gc15:2Gc0:3][Gc9:0Gc19:1Gc22:2Gc5:3][Gc9:0Gc1:1Gc14:2Gc8:3][Gc9:0Gc9:1Gc14:2Gc9:3][Gc10:0Gc10:1Gc0:2Gc14:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc12:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc22:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc3:2Gc0:3][Gc2:0Gc17:1Gc11:2Gc14:3][Gcnot:0:1Gc23:2Gc7:3][Gc5:0Gc19:1Gc19:2Gc9:3][Gc8:0Gc21:1Gc12:2Gc3:3][Gc18:0Gc8:1Gc19:2Gc5:3][Gc23:0Gc13:1Gc11:2Gc6:3][Gc23:0Gc15:1Gc17:2Gc20:3][Gc3:0Gc21:1Gc7:2Gc2:3][Gc14:0Gc10:1Gc9:2Gc22:3][Gc14:0Gc1:1Gc11:2Gc8:3][Gc3:0Gc6:1Gc9:2Gc3:3][Gc0:0Gc13:1Gc0:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc12:0Gc13:1Gc5:2Gc5:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc17:0Gc13:1Gc18:2Gc23:3][Gc11:0Gc15:1Gc4:2Gc9:3][Gc18:0Gc9:1Gc9:2Gc13:3][Gc12:0Gc6:1Gcnot:3:2][Gc5:0Gc23:1Gc18:2Gc15:3][Gc2:0Gc20:1Gc23:2Gc18:3][Gc17:0Gcnot:1:2Gc19:3][Gcnot:0:1Gc6:2Gc9:3][Gc19:0Gc19:1Gc2:2Gc1:3][Gc7:0Gc22:1Gc11:2Gc14:3][Gc6:0Gc6:1Gc6:2Gc6:3][Gc10:0Gc10:1Gc5:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc13:0Gc12:1Gc13:2Gc13:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc14:0Gc0:1Gc0:2Gc14:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc16:1Gc23:2Gc8:3][Gc22:0Gc4:1Gc18:2Gc10:3][Gc10:0Gc4:1Gc2:2Gc19:3][Gc13:0Gc7:1Gc3:2Gc23:3][Gc3:0Gc8:1Gc4:2Gc13:3][Gc8:0Gcnot:1:2Gc15:3][Gc15:0Gc15:1Gc22:2Gc9:3][Gc22:0Gc19:1Gc1:2Gc4:3][Gc9:0Gc21:1Gc8:2Gc1:3][Gc15:0Gcnot:1:2Gc0:3][Gc3:0Gc9:1Gc6:2Gc10:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc2:1Gc12:2Gc12:3][Gc6:0Gc9:1Gc0:2Gc0:3][Gc5:0Gc3:1Gc14:2Gc0:3][Gcnot:0:1Gc21:2Gc6:3][Gc13:0Gcnot:1:2Gc9:3][Gc18:0Gc12:1Gc4:2Gc18:3][Gc21:0Gc11:1Gc22:2Gc4:3][Gc18:0Gc0:1Gc20:2Gc12:3][Gc13:0Gc15:1Gc22:2Gc12:3][Gc15:0Gc23:1Gc3:2Gc22:3][Gc11:0Gc11:1Gc17:2Gc10:3][Gc2:0Gc17:1Gc12:2Gc13:3][Gc3:0Gc3:1Gc14:2Gc9:3][Gc13:0Gc0:1Gc0:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc13:0Gc13:1Gc13:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gcnot:0:1Gc0:2Gc9:3][Gc14:0Gc14:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc13:0Gc4:1Gc20:2Gc11:3][Gc19:0Gc23:1Gc4:2Gc16:3][Gc23:0Gc21:1Gcnot:3:2][Gc14:0Gc7:1Gc14:2Gc7:3][Gc9:0Gc1:1Gc16:2Gc0:3][Gc10:0Gc18:1Gc3:2Gc7:3][Gc20:0Gc13:1Gc10:2Gc16:3][Gc9:0Gc12:1Gc20:2Gc12:3][Gc6:0Gc22:1Gc19:2Gc18:3][Gc6:0Gc23:1Gc12:2Gc11:3][Gc9:0Gc6:1Gc10:2Gc9:3][Gc13:0Gc12:1Gc0:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gc9:0Gc4:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc21:1Gc22:2][Gc3:0Gc4:1Gc22:2Gc21:3][Gc11:0Gcnot:1:2Gc15:3][Gc11:0Gc8:1Gc20:2Gc18:3][Gc14:0Gcnot:1:2Gc23:3][Gc6:0Gc11:1Gc17:2Gc12:3][Gc1:0Gc18:1Gc12:2Gc18:3][Gc4:0Gc3:1Gc15:2Gc10:3][Gc20:0Gc20:1Gc7:2Gc2:3][Gc23:0Gc6:1Gc18:2Gc21:3][Gc5:0Gc12:1Gc6:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc14:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc3:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc2:2Gc0:3][Gc0:0Gc6:1Gc9:2Gc0:3][Gc13:0Gc1:1Gc21:2Gc2:3][Gc11:0Gc1:1Gc4:2Gc0:3][Gc5:0Gc5:1Gc11:2Gc19:3][Gc9:0Gc22:1Gc17:2Gc23:3][Gc13:0Gc3:1Gc11:2Gc14:3][Gc21:0Gc17:1Gc13:2Gc16:3][Gc10:0Gc14:1Gc20:2Gc23:3][Gc4:0Gc14:1Gc23:2Gc9:3][Gc0:0Gcnot:1:2Gc13:3][Gc9:0Gc16:1Gc23:2Gc0:3][Gc6:0Gc12:1Gc3:2Gc12:3][Gc10:0Gc0:1Gc10:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc0:0Gc3:1Gc16:2Gc9:3][Gc17:0Gc18:1Gc10:2Gc19:3][Gc17:0Gc17:1Gc5:2Gc11:3][Gc17:0Gc18:1Gc4:2Gc13:3][Gc5:0Gc2:1Gc11:2Gc7:3][Gc8:0Gc5:1Gc8:2Gc2:3][Gc4:0Gc1:1Gc8:2Gc18:3][Gc5:0Gc4:1Gc9:2Gc18:3][Gc5:0Gc6:1Gc19:2Gc5:3][Gc14:0Gc12:1Gc15:2Gc7:3][Gc11:0Gc12:1Gc3:2Gc19:3][Gc2:0Gc16:1Gc8:2Gc11:3][Gcnot:0:3Gc11:1Gc6:2][Gcnot:0:1Gc17:2Gc2:3][Gc13:0Gc8:1Gcnot:3:2][Gc6:0Gc6:1Gc3:2Gc6:3][Gc12:0Gc10:1Gc12:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc5:0Gc5:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc2:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3][Gc3:0Gc10:1Gc10:2Gc4:3][Gc19:0Gc11:1Gc13:2Gc17:3][Gc19:0Gc21:1Gc5:2Gc18:3][Gc11:0Gc15:1Gc14:2Gc9:3][Gc20:0Gc1:1Gc18:2Gc12:3][Gc7:0Gc22:1Gc10:2Gc5:3][Gc1:0Gc14:1Gc18:2Gc12:3][Gc11:0Gc16:1Gc11:2Gc15:3][Gc2:0Gc18:1Gc1:2Gc9:3][Gc3:0Gc8:1Gc19:2Gc18:3][Gc1:0Gc3:1Gc13:2Gc7:3][Gc20:0Gc19:1Gc9:2Gc20:3][Gcnot:0:1Gc22:2Gc10:3][Gc6:0Gc14:1Gc9:2Gc6:3][Gc2:0Gc18:1Gc13:2Gc23:3][Gc14:0Gc0:1Gc3:2Gc3:3][Gc0:0Gc0:1Gc10:2Gc10:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc4:2Gc4:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc13:0Gc5:1Gc5:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc11:0Gc3:1Gc5:2Gc5:3][Gc16:0Gc1:1Gc0:2Gc17:3][Gc16:0Gc21:1Gc1:2Gc8:3][Gc23:0Gc18:1Gc12:2Gc16:3][Gc2:0Gcnot:1:2Gc4:3][Gc0:0Gc10:1Gc17:2Gc22:3][Gc21:0Gc23:1Gcnot:3:2][Gc7:0Gc6:1Gc16:2Gc9:3][Gc7:0Gc22:1Gc20:2Gc6:3][Gc2:0Gc1:1Gc20:2Gc22:3][Gc19:0Gc20:1Gc8:2Gc18:3][Gc3:0Gc22:1Gc11:2Gc19:3][Gc0:0Gc12:1Gc18:2Gc0:3][Gc20:0Gc9:1Gcnot:3:2][Gc8:0Gc12:1Gc0:2Gc3:3][Gc10:0Gc3:1Gc9:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc13:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc14:2Gc0:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc14:3][Gcnot:0:1Gc0:2Gc9:3][Gc2:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc15:0Gc8:1Gcnot:3:2][Gc20:0Gc4:1Gc17:2Gc3:3][Gcnot:0:1Gc2:2Gc7:3][Gc3:0Gc20:1Gc17:2Gc5:3][Gc6:0Gc19:1Gc11:2Gc23:3][Gc19:0Gc23:1Gc15:2Gc21:3][Gc21:0Gc22:1Gc4:2Gc1:3][Gc2:0Gcnot:1:2Gc14:3][Gc6:0Gc12:1Gc13:2Gc19:3][Gc19:0Gc18:1Gc14:2Gc8:3][Gc0:0Gc3:1Gc15:2Gc7:3][Gc4:0Gc3:1Gc16:2Gc11:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc11:1Gcnot:3:2][Gc9:0Gc9:1Gc9:2Gc23:3][Gc3:0Gc9:1Gc3:2Gc9:3][Gc13:0Gc10:1Gc10:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc0:0Gc12:1Gc12:2Gc3:3][Gc19:0Gc0:1Gc8:2Gc10:3][Gc16:0Gcnot:1:2Gc11:3][Gc23:0Gc15:1Gc6:2Gc19:3][Gc6:0Gc21:1Gc8:2Gc21:3][Gcnot:0:3Gc9:1Gc23:2][Gc6:0Gc6:1Gc8:2Gc0:3][Gc14:0Gc12:1Gc17:2Gc11:3][Gc7:0Gc14:1Gc17:2Gc19:3][Gc20:0Gc18:1Gc23:2Gc19:3][Gc2:0Gc21:1Gc8:2Gc7:3][Gcnot:0:1Gc12:2Gc13:3][Gc23:0Gc2:1Gc9:2Gc15:3][Gc18:0Gc21:1Gc15:2Gc7:3][Gc5:0Gcnot:1:2Gc14:3][Gc22:0Gc2:1Gc12:2Gc10:3][Gc9:0Gc6:1Gc12:2Gc9:3][Gc13:0Gc5:1Gc0:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc2:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc3:2Gc0:3][Gc21:0Gc16:1Gc17:2Gc9:3][Gc10:0Gc0:1Gc10:2Gc14:3][Gc20:0Gc16:1Gc18:2Gc13:3][Gc20:0Gc13:1Gc13:2Gc0:3][Gc15:0Gc23:1Gc22:2Gc21:3][Gc21:0Gc6:1Gc16:2Gc1:3][Gc22:0Gc13:1Gc15:2Gc13:3][Gc6:0Gc4:1Gc10:2Gc19:3][Gc9:0Gc9:1Gc3:2Gc10:3][Gc22:0Gc21:1Gc8:2Gc9:3][Gc16:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc20:3][Gc2:0Gc4:1Gc8:2Gc22:3][Gc21:0Gcnot:1:2Gc5:3][Gc9:0Gc18:1Gc21:2Gc6:3][Gc6:0Gc9:1Gc3:2Gc12:3][Gc4:0Gc10:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc12:0Gc13:1Gc5:2Gc5:3][Gc9:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc14:2Gc12:3][Gc0:0Gc7:1Gcnot:3:2][Gc2:0Gc16:1Gc14:2Gc7:3][Gcnot:0:1Gc9:2Gc12:3][Gc5:0Gc8:1Gc10:2Gc0:3][Gc8:0Gc2:1Gc16:2Gc9:3][Gc13:0Gc7:1Gc8:2Gc6:3][Gc7:0Gc18:1Gc11:2Gc10:3][Gc6:0Gc6:1Gc7:2Gc3:3][Gc8:0Gc10:1Gc16:2Gc7:3][Gc18:0Gc21:1Gcnot:3:2][Gc14:0Gc0:1Gc5:2Gc14:3][Gc8:0Gc16:1Gc6:2Gc2:3][Gc3:0Gc6:1Gc20:2Gc10:3][Gc16:0Gc22:1Gc11:2Gc2:3][Gc2:0Gc17:1Gc8:2Gc10:3][Gc9:0Gc3:1Gc9:2Gc3:3][Gc4:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc13:0Gc13:1Gc5:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc2:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc11:1Gc13:2Gc5:3][Gc9:0Gc3:1Gc16:2Gc4:3][Gc14:0Gc0:1Gcnot:3:2][Gc14:0Gc7:1Gc17:2Gc14:3][Gc9:0Gc9:1Gc0:2Gc12:3][Gc9:0Gc3:1Gc19:2Gc22:3][Gc5:0Gc18:1Gc6:2Gc23:3][Gc3:0Gc21:1Gcnot:3:2][Gc14:0Gc16:1Gc4:2Gc22:3][Gc14:0Gc6:1Gc20:2Gc7:3][Gc5:0Gc4:1Gcnot:3:2][Gc14:0Gc22:1Gc20:2Gc2:3][Gc7:0Gc3:1Gc8:2Gc6:3][Gc10:0Gc15:1Gc19:2Gc7:3][Gc20:0Gcnot:1:2Gc22:3][Gc0:0Gc20:1Gcnot:3:2][Gc23:0Gc11:1Gcnot:3:2][Gc11:0Gc4:1Gc8:2Gc12:3][Gcnot:0:3Gc12:1Gc5:2][Gc15:0Gc22:1Gc17:2Gc15:3][Gc6:0Gc3:1Gc6:2Gc3:3][Gc5:0Gc12:1Gc0:2Gc14:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc4:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc5:0Gc5:1Gc5:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc14:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc22:3][Gc9:0Gc0:1Gc0:2Gc9:3][Gc20:0Gcnot:1:2Gc10:3][Gc14:0Gc20:1Gc20:2Gc8:3][Gc11:0Gc12:1Gc22:2Gc3:3][Gc10:0Gc20:1Gc6:2Gc5:3][Gc7:0Gc10:1Gc0:2Gc19:3][Gc3:0Gc6:1Gc21:2Gc19:3][Gc16:0Gc11:1Gcnot:3:2][Gc2:0Gc5:1Gc1:2Gc8:3][Gc12:0Gc8:1Gc7:2Gc12:3][Gc9:0Gc1:1Gc18:2Gc8:3][Gc2:0Gc1:1Gc14:2Gc12:3][Gc16:0Gc17:1Gc23:2Gc15:3][Gc23:0Gc14:1Gc20:2Gc20:3][Gc9:0Gcnot:1:2Gc4:3][Gc14:0Gc1:1Gcnot:3:2][Gcnot:0:1Gc4:2Gc3:3][Gc23:0Gc0:1Gc13:2Gc21:3][Gc2:0Gc11:1Gc21:2Gc0:3][Gc19:0Gc6:1Gc10:2Gc21:3][Gc7:0Gc14:1Gc4:2Gc5:3][Gc9:0Gc6:1Gc3:2Gc9:3][Gc13:0Gc14:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc5:0Gc5:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gcnot:0:1Gc0:2Gc9:3][Gc14:0Gc12:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc2:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3][Gcnot:0:3Gc6:1Gc23:2][Gc2:0Gc9:1Gc14:2Gc12:3][Gc22:0Gc19:1Gcnot:3:2][Gc11:0Gc19:1Gc1:2Gc19:3][Gc16:0Gc13:1Gc18:2Gc21:3][Gcnot:0:3Gc6:1Gc21:2][Gc11:0Gc21:1Gc3:2Gc8:3][Gc12:0Gc20:1Gcnot:3:2][Gc3:0Gc8:1Gc22:2Gc12:3][Gc10:0Gc3:1Gc12:2Gc17:3][Gc23:0Gc2:1Gc0:2Gc12:3][Gcnot:0:3Gc12:1Gc7:2][Gc18:0Gc1:1Gc20:2Gc3:3][Gc20:0Gc9:1Gc13:2Gc2:3][Gc20:0Gc14:1Gc19:2Gc17:3][Gc3:0Gc11:1Gc21:2Gc21:3][Gc10:0Gc5:1Gc5:2Gc3:3][Gc23:0Gc15:1Gc22:2Gc11:3][Gc10:0Gcnot:1:2Gc8:3][Gc10:0Gc21:1Gc6:2Gc11:3][Gc5:0Gc3:1Gc6:2Gc13:3][Gc0:0Gc14:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc4:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc9:0Gc14:1Gc2:2Gc2:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gc12:0Gc15:1Gc1:2Gc4:3][Gc0:0Gc1:1Gc10:2Gc17:3][Gc1:0Gc5:1Gc7:2Gc12:3][Gc21:0Gc0:1Gc11:2Gc12:3][Gc22:0Gc10:1Gc22:2Gc3:3][Gc0:0Gc18:1Gc20:2Gc14:3][Gcnot:0:1Gc16:2Gc12:3][Gc13:0Gc2:1Gc0:2Gc2:3][Gc3:0Gc12:1Gc8:2Gc8:3][Gcnot:0:1Gc9:2Gc20:3][Gc21:0Gc21:1Gc18:2Gc20:3][Gcnot:0:1Gc0:2Gc1:3][Gc5:0Gcnot:1:2Gc1:3][Gc17:0Gc18:1Gc20:2Gc8:3][Gc0:0Gc12:1Gc11:2Gc22:3][Gc20:0Gc8:1Gcnot:3:2][Gc12:0Gc17:1Gc16:2Gc2:3][Gc13:0Gc13:1Gc2:2Gc22:3][Gcnot:0:1Gc7:2Gc7:3][Gc12:0Gcnot:1:2Gc10:3][Gc6:0Gc6:1Gc6:2Gc12:3][Gc13:0Gc12:1Gc14:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc13:0Gc13:1Gc13:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc2:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc13:0Gc15:1Gc15:2Gc21:3][Gcnot:0:3Gc0:1Gc3:2][Gc5:0Gc20:1Gc5:2Gc20:3][Gc1:0Gc6:1Gc14:2Gc7:3][Gc13:0Gcnot:1:2Gc2:3][Gc7:0Gc10:1Gc10:2Gc20:3][Gc21:0Gc14:1Gc5:2Gc19:3][Gc1:0Gcnot:1:2Gc15:3][Gc10:0Gc7:1Gc5:2Gc3:3][Gc16:0Gc22:1Gc11:2Gc0:3][Gc15:0Gc11:1Gc17:2Gc9:3][Gc3:0Gc20:1Gc1:2Gc14:3][Gcnot:0:3Gc5:1Gc11:2][Gc12:0Gc8:1Gc20:2Gc13:3][Gc13:0Gc9:1Gc11:2Gc18:3][Gc12:0Gc9:1Gc21:2Gc5:3][Gc8:0Gc15:1Gc4:2Gc7:3][Gc9:0Gc21:1Gc7:2Gc23:3][Gcnot:0:1Gc8:2Gc16:3][Gc14:0Gc12:1Gc9:2Gc12:3][Gc3:0Gc13:1Gc9:2Gc9:3][Gc13:0Gc0:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc2:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc18:0Gc15:1Gc17:2Gc11:3][Gc21:0Gc21:1Gc14:2Gc2:3][Gc23:0Gc3:1Gc5:2Gc14:3][Gc7:0Gc9:1Gc16:2Gc11:3][Gc16:0Gc9:1Gc12:2Gc16:3][Gc22:0Gc9:1Gcnot:3:2][Gc4:0Gc19:1Gc16:2Gc11:3][Gc19:0Gc0:1Gcnot:3:2][Gc20:0Gc18:1Gc6:2Gc3:3][Gc17:0Gc21:1Gcnot:3:2][Gc13:0Gc13:1Gc22:2Gc1:3][Gc19:0Gc9:1Gc5:2Gc14:3][Gc2:0Gc7:1Gc0:2Gc5:3][Gc17:0Gc22:1Gc19:2Gc10:3][Gcnot:0:1Gc8:2Gc18:3][Gc20:0Gc14:1Gc22:2Gc19:3][Gcnot:0:3Gc2:1Gc3:2][Gc16:0Gc5:1Gc10:2Gc2:3][Gc0:0Gc12:1Gc1:2Gc17:3][Gc17:0Gc16:1Gc12:2Gc6:3][Gc10:0Gc3:1Gc9:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc13:0Gc5:1Gc5:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc14:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc3:3][Gc9:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc20:1Gc19:2][Gc19:0Gc4:1Gc23:2Gc10:3][Gc19:0Gc17:1Gc12:2Gc10:3][Gc13:0Gc0:1Gc15:2Gc6:3][Gc3:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc23:1Gc15:2][Gc4:0Gc10:1Gc20:2Gc4:3][Gc23:0Gc21:1Gc8:2Gc1:3][Gcnot:0:3Gc12:1Gc14:2][Gcnot:0:1Gc23:2Gc19:3][Gc23:0Gc15:1Gc11:2Gc7:3][Gc0:0Gc15:1Gc16:2Gc2:3][Gc17:0Gcnot:1:2Gc11:3][Gc1:0Gc0:1Gc12:2Gc14:3][Gc2:0Gc10:1Gc13:2Gc11:3][Gc3:0Gc6:1Gc13:2Gc5:3][Gc3:0Gc7:1Gc17:2Gc17:3][Gc18:0Gc14:1Gc17:2Gc11:3][Gc13:0Gc2:1Gc0:2Gc2:3][Gc3:0Gc9:1Gc9:2Gc9:3][Gc4:0Gc4:1Gc14:2Gc14:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc13:0Gc13:1Gc13:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3][Gc0:0Gc6:1Gc6:2Gc0:3][Gc2:0Gc21:1Gc12:2Gc3:3][Gc6:0Gc21:1Gcnot:3:2][Gc14:0Gc4:1Gc15:2Gc13:3][Gc1:0Gc7:1Gc23:2Gc7:3][Gc7:0Gc22:1Gc9:2Gc8:3][Gc21:0Gc14:1Gc14:2Gc7:3][Gc13:0Gc10:1Gc19:2Gc0:3][Gc13:0Gc8:1Gc16:2Gc12:3][Gc8:0Gc3:1Gc1:2Gc7:3][Gc5:0Gc7:1Gc23:2Gc0:3][Gc6:0Gc11:1Gc12:2Gc17:3][Gc11:0Gc7:1Gc5:2Gc10:3][Gc11:0Gc23:1Gc2:2Gc0:3][Gc21:0Gc8:1Gc6:2Gc2:3][Gc11:0Gc13:1Gcnot:3:2][Gcnot:0:1Gc16:2Gc10:3][Gc8:0Gcnot:1:2Gc17:3][Gc18:0Gcnot:1:2Gc3:3][Gc19:0Gc20:1Gc19:2Gc10:3][Gc7:0Gc0:1Gc20:2Gc18:3][Gc7:0Gc3:1Gc20:2Gc23:3][Gc3:0Gc21:1Gc2:2Gc23:3][Gc20:0Gc19:1Gc5:2Gc17:3][Gc7:0Gc12:1Gc0:2Gc16:3][Gc9:0Gc20:1Gc23:2Gc0:3][Gc3:0Gc3:1Gc3:2Gc3:3][Gc10:0Gc4:1Gc13:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc22:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc22:1Gc2:2Gc22:3][Gc9:0Gc6:1Gc0:2Gc9:3][Gc14:0Gc11:1Gc14:2Gc2:3][Gc22:0Gcnot:1:2Gc21:3][Gc2:0Gc11:1Gc18:2Gc17:3][Gcnot:0:1Gc10:2Gc11:3][Gc1:0Gc17:1Gc1:2Gc6:3][Gc10:0Gc20:1Gc12:2Gc20:3][Gc11:0Gcnot:1:2Gc17:3][Gc23:0Gc4:1Gc2:2Gc13:3][Gc20:0Gc13:1Gc7:2Gc8:3][Gcnot:0:1Gc6:2Gc2:3][Gcnot:0:3Gc10:1Gc8:2][Gc12:0Gcnot:1:2Gc13:3][Gc20:0Gc17:1Gc1:2Gc12:3][Gc19:0Gc22:1Gc4:2Gc17:3][Gc4:0Gc12:1Gc5:2Gc3:3][Gc17:0Gc14:1Gc13:2Gc19:3][Gc19:0Gc7:1Gc23:2Gc4:3][Gc7:0Gc21:1Gc2:2Gc22:3][Gcnot:0:1Gc12:2Gc11:3][Gc23:0Gc9:1Gc5:2Gc11:3][Gcnot:0:1Gc9:2Gc11:3][Gc2:0Gc15:1Gc23:2Gc5:3][Gc13:0Gc8:1Gc11:2Gc9:3][Gc7:0Gc5:1Gc15:2Gc17:3][Gc9:0Gc13:1Gc10:2Gc2:3][Gc10:0Gc10:1Gc9:2Gc6:3][Gc0:0Gc0:1Gc0:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc4:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc9:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc21:0Gc8:1Gc4:2Gc15:3][Gcnot:0:3Gc11:1Gc12:2][Gc19:0Gc18:1Gc1:2Gc6:3][Gc18:0Gc16:1Gc8:2Gc7:3][Gcnot:0:1Gc15:2Gc6:3][Gc6:0Gc22:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc7:3][Gc6:0Gc8:1Gc14:2Gc20:3][Gcnot:0:1Gc17:2Gc16:3][Gcnot:0:3Gc4:1Gc11:2][Gcnot:0:3Gc19:1Gc5:2][Gc17:0Gc17:1Gc12:2Gc20:3][Gc4:0Gc13:1Gc11:2Gc19:3][Gc13:0Gcnot:1:2Gc21:3][Gc17:0Gc1:1Gc17:2Gc1:3][Gc9:0Gc1:1Gc15:2Gc0:3][Gc2:0Gc18:1Gc9:2Gc11:3][Gc21:0Gc10:1Gc21:2Gc10:3][Gc5:0Gc21:1Gc23:2Gc3:3][Gc11:0Gc13:1Gc10:2Gc0:3][Gc5:0Gc9:1Gc22:2Gc7:3][Gc19:0Gc8:1Gc2:2Gc11:3][Gc12:0Gc16:1Gc7:2Gc22:3][Gc21:0Gcnot:1:2Gc19:3][Gcnot:0:1Gc16:2Gc13:3][Gc6:0Gc9:1Gc6:2Gc9:3][Gc12:0Gc12:1Gc4:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc0:2Gc5:3][Gcnot:0:1Gc0:2Gc9:3][Gc2:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc8:1Gc10:2][Gc23:0Gc16:1Gc6:2Gc1:3][Gc8:0Gc3:1Gc7:2Gc18:3][Gcnot:0:3Gc2:1Gc15:2][Gc15:0Gc1:1Gc10:2Gc8:3][Gc14:0Gc12:1Gc14:2Gc21:3][Gc23:0Gc4:1Gc0:2Gc1:3][Gcnot:0:3Gc6:1Gc9:2][Gc4:0Gc13:1Gc2:2Gc12:3][Gc14:0Gc17:1Gc2:2Gc9:3][Gc2:0Gc13:1Gc17:2Gc7:3][Gc15:0Gc0:1Gc18:2Gc12:3][Gcnot:0:3Gc12:1Gc1:2][Gc9:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc17:1Gc12:2][Gc3:0Gc13:1Gc15:2Gc11:3][Gc12:0Gc11:1Gc17:2Gc11:3][Gc3:0Gc4:1Gc12:2Gc9:3][Gc9:0Gc2:1Gc2:2Gc1:3][Gc16:0Gc13:1Gc1:2Gc10:3][Gc16:0Gc17:1Gc22:2Gc23:3][Gcnot:0:1Gc4:2Gc13:3][Gc17:0Gc7:1Gc21:2Gc15:3][Gc22:0Gc9:1Gc11:2Gc0:3][Gc22:0Gc2:1Gc3:2Gc7:3][Gc6:0Gc3:1Gc3:2Gc6:3][Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc5:0Gc5:1Gc12:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gc0:2Gc14:3][Gc9:0Gc0:1Gc0:2Gc9:3][Gc6:0Gc5:1Gc4:2Gc7:3][Gc2:0Gc7:1Gc15:2Gc8:3][Gc8:0Gc18:1Gc9:2Gc19:3][Gc11:0Gc8:1Gc0:2Gc23:3][Gcnot:0:1Gc11:2Gc6:3][Gc21:0Gc14:1Gc2:2Gc15:3][Gc3:0Gc7:1Gc23:2Gc22:3][Gc21:0Gc17:1Gc8:2Gc6:3][Gc2:0Gc4:1Gc4:2Gc2:3][Gc9:0Gc2:1Gc22:2Gc21:3][Gc9:0Gc21:1Gc16:2Gc12:3][Gc15:0Gc21:1Gc20:2Gc17:3][Gc14:0Gc16:1Gc1:2Gc6:3][Gcnot:0:3Gc9:1Gc9:2][Gc22:0Gc3:1Gcnot:3:2][Gc19:0Gc23:1Gc20:2Gc0:3][Gc19:0Gc13:1Gc19:2Gc20:3][Gc13:0Gc13:1Gc11:2Gc20:3][Gcnot:0:1Gc6:2Gc22:3][Gc14:0Gc2:1Gc13:2Gc15:3][Gc2:0Gc9:1Gc19:2Gc3:3][Gc19:0Gc0:1Gc15:2Gc7:3][Gc22:0Gc7:1Gc14:2Gc13:3][Gc9:0Gcnot:1:2Gc2:3][Gc17:0Gc0:1Gc5:2Gc15:3][Gc9:0Gc13:1Gc6:2Gc3:3][Gc13:0Gc0:1Gc0:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc3:2Gc0:3][Gc8:0Gcnot:1:2Gc2:3][Gc20:0Gc18:1Gc13:2Gc5:3][Gc5:0Gc2:1Gc9:2Gc22:3][Gc23:0Gc3:1Gc11:2Gc5:3][Gc13:0Gc19:1Gc8:2Gc5:3][Gcnot:0:3Gc6:1Gc12:2][Gc13:0Gc8:1Gcnot:3:2][Gc0:0Gc6:1Gc17:2Gc18:3][Gc23:0Gc1:1Gc5:2Gc4:3][Gcnot:0:1Gc8:2Gc18:3][Gc12:0Gc9:1Gc21:2Gc9:3][Gc16:0Gc19:1Gc18:2Gc6:3][Gc5:0Gc6:1Gc7:2Gc4:3][Gc14:0Gc0:1Gc4:2Gc12:3][Gc10:0Gcnot:1:2Gc8:3][Gc4:0Gc15:1Gc0:2Gc2:3][Gc2:0Gc13:1Gc7:2Gc10:3][Gc3:0Gc18:1Gc7:2Gc23:3][Gc2:0Gc10:1Gcnot:3:2][Gc1:0Gc22:1Gc20:2Gc16:3][Gc15:0Gc2:1Gc14:2Gc8:3][Gc19:0Gc9:1Gcnot:3:2][Gc22:0Gcnot:1:2Gc4:3][Gc22:0Gc9:1Gc14:2Gc3:3][Gc23:0Gc23:1Gc3:2Gc15:3][Gc9:0Gc3:1Gc9:2Gc9:3][Gc13:0Gc5:1Gc0:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc13:0Gc13:1Gc12:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc14:0Gc9:1Gc0:2Gc0:3][Gc5:0Gc22:1Gc15:2Gc14:3][Gcnot:0:1Gc7:2Gc23:3][Gc6:0Gc1:1Gc12:2Gc17:3][Gc7:0Gc0:1Gc13:2Gc16:3][Gc17:0Gc12:1Gc13:2Gc11:3][Gc3:0Gc13:1Gc15:2Gc19:3][Gc20:0Gcnot:1:2Gc10:3][Gc5:0Gc4:1Gcnot:3:2][Gc19:0Gc9:1Gc19:2Gc4:3][Gc0:0Gc15:1Gc0:2Gc12:3][Gc5:0Gc22:1Gc16:2Gc21:3][Gcnot:0:3Gc23:1Gc5:2][Gc21:0Gc21:1Gc16:2Gc6:3][Gc16:0Gc6:1Gc17:2Gc8:3][Gc1:0Gc9:1Gc6:2Gc12:3][Gc13:0Gc4:1Gc5:2Gc19:3][Gc1:0Gc1:1Gc8:2Gc21:3][Gc6:0Gc19:1Gc20:2Gc18:3][Gc19:0Gc9:1Gc8:2Gc19:3][Gc11:0Gc2:1Gc7:2Gc7:3][Gc8:0Gc1:1Gc0:2Gc10:3][Gc8:0Gc11:1Gc5:2Gc20:3][Gc7:0Gc1:1Gc11:2Gc0:3][Gc20:0Gc1:1Gc6:2Gc0:3][Gc7:0Gc7:1Gc7:2Gc9:3][Gc12:0Gc3:1Gc9:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc22:3]
[Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc4:0Gc1:1Gc10:2Gc17:3][Gc2:0Gc5:1Gc0:2Gc21:3][Gc13:0Gc21:1Gc10:2Gc14:3][Gc19:0Gc17:1Gc17:2Gc3:3][Gc20:0Gc1:1Gc7:2Gc11:3][Gc21:0Gc4:1Gc6:2Gc18:3][Gc18:0Gc8:1Gc18:2Gc15:3][Gc22:0Gc8:1Gc17:2Gc12:3][Gc12:0Gc3:1Gc21:2Gc22:3][Gc22:0Gc21:1Gc5:2Gc12:3][Gcnot:0:3Gc17:1Gc15:2][Gc21:0Gc21:1Gc22:2Gc9:3][Gc23:0Gc16:1Gc13:2Gc19:3][Gc10:0Gc4:1Gc10:2Gc15:3][Gc23:0Gc0:1Gc0:2Gc0:3][Gc16:0Gc4:1Gc10:2Gc14:3][Gc18:0Gc20:1Gc21:2Gc1:3][Gc10:0Gc6:1Gc17:2Gc2:3][Gc21:0Gc21:1Gc7:2Gc13:3][Gc9:0Gc11:1Gc21:2Gc10:3][Gc14:0Gc10:1Gc7:2Gc15:3][Gc21:0Gc6:1Gc21:2Gc13:3][Gc5:0Gc13:1Gc19:2Gc1:3][Gc15:0Gc1:1Gc16:2Gc11:3][Gc16:0Gcnot:1:2Gc17:3][Gc7:0Gc17:1Gc21:2Gc17:3][Gc18:0Gc12:1Gc16:2Gc12:3][Gc5:0Gc22:1Gc14:2Gc14:3][Gc16:0Gc14:1Gc8:2Gc6:3][Gcnot:0:1Gc13:2Gc14:3][Gc3:0Gc14:1Gc0:2Gc12:3][Gc12:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc12:1Gc12:2Gc2:3][Gc9:0Gcnot:1:2Gc9:3][Gc0:0Gc14:1Gc14:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3][Gcnot:0:3Gc1:1Gc4:2][Gc8:0Gc7:1Gc1:2Gc9:3][Gc11:0Gc19:1Gc6:2Gc15:3][Gc15:0Gc4:1Gc17:2Gc14:3][Gc17:0Gc14:1Gc12:2Gc17:3][Gc20:0Gc2:1Gc9:2Gc5:3][Gc23:0Gc18:1Gc22:2Gc15:3][Gc8:0Gc6:1Gc11:2Gc1:3][Gc14:0Gc9:1Gc14:2Gc2:3][Gc14:0Gc10:1Gc14:2Gc6:3][Gc20:0Gc16:1Gc20:2Gc1:3][Gcnot:0:3Gc18:1Gc0:2][Gc17:0Gc1:1Gc8:2Gc20:3][Gc0:0Gc4:1Gc1:2Gc20:3][Gcnot:0:3Gc18:1Gc9:2][Gc2:0Gc4:1Gc21:2Gc22:3][Gcnot:0:1Gc10:2Gc3:3][Gc9:0Gc10:1Gc15:2Gc16:3][Gc18:0Gc2:1Gc21:2Gc6:3][Gc4:0Gc0:1Gc0:2Gc7:3][Gc11:0Gc2:1Gc2:2Gc17:3][Gc11:0Gc9:1Gc3:2Gc15:3][Gc0:0Gcnot:1:2Gc17:3][Gc7:0Gcnot:1:2Gc2:3][Gc17:0Gc13:1Gc8:2Gc1:3][Gc0:0Gc1:1Gc10:2Gc5:3][Gc3:0Gc2:1Gcnot:3:2][Gc1:0Gc14:1Gc10:2Gc7:3][Gc18:0Gc9:1Gc22:2Gc6:3][Gc11:0Gc18:1Gc19:2Gc17:3][Gc3:0Gc3:1Gc10:2Gc12:3][Gc13:0Gc4:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc13:0Gc0:1Gc13:2Gc13:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc14:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc14:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc14:0Gc1:1Gc18:2Gc13:3][Gcnot:0:1Gc15:2Gc16:3][Gc21:0Gc4:1Gc7:2Gc2:3][Gc13:0Gcnot:1:2Gc9:3][Gc18:0Gcnot:1:2Gc15:3][Gc6:0Gcnot:1:2Gc0:3][Gc9:0Gc4:1Gc0:2Gc23:3][Gcnot:0:3Gc2:1Gc21:2][Gc22:0Gc16:1Gc19:2Gc17:3][Gc12:0Gc20:1Gc21:2Gc5:3][Gc0:0Gc6:1Gc13:2Gc15:3][Gc17:0Gc19:1Gc8:2Gc18:3][Gc8:0Gc13:1Gc18:2Gc13:3][Gc14:0Gc15:1Gc11:2Gc2:3][Gc2:0Gc20:1Gc5:2Gc0:3][Gc10:0Gc16:1Gc19:2Gc23:3][Gc22:0Gc7:1Gc9:2Gc19:3][Gc23:0Gc17:1Gc1:2Gc4:3][Gc19:0Gc18:1Gc19:2Gc10:3][Gc23:0Gc17:1Gc21:2Gc14:3][Gc18:0Gcnot:1:2Gc13:3][Gc3:0Gc20:1Gcnot:3:2][Gc9:0Gc22:1Gc3:2Gc17:3][Gc19:0Gc16:1Gcnot:3:2][Gcnot:0:1Gc2:2Gc4:3][Gc10:0Gc5:1Gc20:2Gc17:3][Gc9:0Gc8:1Gc19:2Gc9:3][Gc1:0Gc23:1Gc3:2Gc3:3][Gc20:0Gc7:1Gc16:2Gc3:3][Gc22:0Gc14:1Gc18:2Gc15:3][Gc9:0Gc6:1Gc9:2Gc6:3][Gc4:0Gc10:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc5:0Gc5:1Gc3:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc14:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gc0:0Gc0:1Gc0:2Gc9:3][Gc1:0Gc8:1Gc5:2Gc8:3][Gc21:0Gc7:1Gc6:2Gc23:3][Gcnot:0:3Gc11:1Gc16:2][Gc18:0Gc22:1Gcnot:3:2][Gc0:0Gc21:1Gc14:2Gc21:3][Gcnot:0:3Gc12:1Gc14:2][Gc23:0Gc18:1Gc16:2Gc1:3][Gc0:0Gc18:1Gc20:2Gc23:3][Gc18:0Gc13:1Gc3:2Gc11:3][Gc19:0Gcnot:1:2Gc5:3][Gc14:0Gc1:1Gc18:2Gc4:3][Gc12:0Gc9:1Gc11:2Gc4:3][Gc20:0Gc3:1Gc19:2Gc4:3][Gc20:0Gc12:1Gc11:2Gc19:3][Gc16:0Gc20:1Gc22:2Gc8:3][Gc22:0Gc3:1Gc22:2Gc20:3][Gc7:0Gc12:1Gc12:2Gc21:3][Gc14:0Gc13:1Gc17:2Gc13:3][Gc1:0Gc3:1Gc8:2Gc1:3][Gcnot:0:3Gc16:1Gc21:2][Gc18:0Gc4:1Gc1:2Gc7:3][Gc11:0Gc12:1Gc15:2Gc12:3][Gc23:0Gc4:1Gc1:2Gc1:3][Gc8:0Gc9:1Gc1:2Gc6:3][Gc14:0Gc7:1Gc12:2Gc12:3][Gc16:0Gc3:1Gc8:2Gc11:3][Gc18:0Gc14:1Gc8:2Gc11:3][Gc17:0Gc15:1Gc2:2Gc15:3][Gc13:0Gc20:1Gc21:2Gc13:3][Gc0:0Gc11:1Gc22:2Gc17:3][Gc5:0Gc3:1Gc0:2Gc10:3][Gc0:0Gc5:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc4:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc2:1Gc14:2Gc0:3][Gcnot:0:3Gc9:1Gc9:2][Gc4:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3][Gc3:0Gc0:1Gc12:2Gc6:3][Gc19:0Gc14:1Gc17:2Gc3:3][Gc5:0Gc17:1Gc21:2Gc16:3][Gc14:0Gc7:1Gc2:2Gc3:3][Gc1:0Gc19:1Gc4:2Gc23:3][Gc23:0Gc12:1Gc12:2Gc2:3][Gc22:0Gc21:1Gc14:2Gc13:3][Gc22:0Gcnot:1:2Gc12:3][Gc19:0Gc9:1Gc8:2Gc7:3][Gc17:0Gc15:1Gc17:2Gc3:3][Gc13:0Gc13:1Gc21:2Gc4:3][Gc9:0Gc23:1Gc16:2Gc21:3][Gc10:0Gc4:1Gc17:2Gc23:3][Gc5:0Gc8:1Gcnot:3:2][Gc9:0Gcnot:1:2Gc15:3][Gc10:0Gcnot:1:2Gc1:3][Gcnot:0:3Gc5:1Gc13:2][Gc2:0Gc18:1Gc15:2Gc3:3][Gc10:0Gc8:1Gc15:2Gc15:3][Gc6:0Gc4:1Gc9:2Gc14:3][Gc10:0Gc18:1Gc7:2Gc15:3][Gc1:0Gc2:1Gc4:2Gc0:3][Gcnot:0:1Gc1:2Gc19:3][Gc21:0Gc0:1Gcnot:3:2][Gc12:0Gc5:1Gc8:2Gc21:3][Gc2:0Gcnot:1:2Gc20:3][Gc15:0Gc17:1Gc13:2Gc5:3][Gc18:0Gc1:1Gc5:2Gc11:3][Gc16:0Gc10:1Gc13:2Gc0:3][Gc23:0Gc8:1Gc10:2Gc10:3][Gc6:0Gc6:1Gc9:2Gc9:3][Gc10:0Gc10:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc2:1Gc12:2Gc0:3][Gcnot:0:3Gc9:1Gc3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc22:3][Gc9:0Gc0:1Gc0:2Gc6:3][Gcnot:0:3Gc7:1Gc10:2][Gcnot:0:1Gc9:2Gc16:3][Gcnot:0:1Gc5:2Gc1:3][Gc16:0Gc2:1Gc16:2Gc5:3][Gc23:0Gc12:1Gcnot:3:2][Gc11:0Gc9:1Gc2:2Gc16:3][Gcnot:0:1Gc10:2Gc20:3][Gc19:0Gc16:1Gc14:2Gc22:3][Gc2:0Gc13:1Gc5:2Gc1:3][Gc7:0Gc18:1Gcnot:3:2][Gc8:0Gc1:1Gc12:2Gc4:3][Gcnot:0:1Gc14:2Gc2:3][Gc4:0Gc7:1Gc18:2Gc7:3][Gc20:0Gc13:1Gc8:2Gc18:3][Gc11:0Gc15:1Gc23:2Gc17:3][Gcnot:0:3Gc2:1Gc16:2][Gc10:0Gc13:1Gc13:2Gc12:3][Gc12:0Gc14:1Gc9:2Gc9:3][Gc17:0Gc3:1Gc16:2Gc21:3][Gc17:0Gc22:1Gc0:2Gc0:3][Gcnot:0:1Gc6:2Gc9:3][Gc17:0Gc21:1Gc5:2Gc6:3][Gcnot:0:3Gc22:1Gc22:2][Gc20:0Gc12:1Gc0:2Gc19:3][Gc21:0Gc3:1Gc3:2Gc9:3][Gc21:0Gcnot:1:2Gc2:3][Gc13:0Gc4:1Gc2:2Gc23:3][Gc15:0Gc9:1Gc8:2Gc7:3][Gc20:0Gc17:1Gc4:2Gc4:3][Gc18:0Gcnot:1:2Gc12:3][Gc6:0Gc13:1Gc3:2Gc6:3][Gc10:0Gc0:1Gc12:2Gc13:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc13:0Gc3:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc2:0Gc0:1Gc0:2Gc2:3][Gc15:0Gc9:1Gc8:2Gc22:3][Gc22:0Gc23:1Gc8:2Gc23:3][Gc2:0Gc0:1Gc3:2Gc16:3][Gc15:0Gc5:1Gc6:2Gc4:3][Gc20:0Gc6:1Gcnot:3:2][Gc4:0Gcnot:1:2Gc20:3][Gc8:0Gc15:1Gc17:2Gc5:3][Gc8:0Gc2:1Gc23:2Gc7:3][Gc16:0Gc9:1Gc13:2Gc13:3][Gc4:0Gc13:1Gc10:2Gc8:3][Gcnot:0:3Gc16:1Gc3:2][Gc16:0Gc13:1Gc3:2Gc13:3][Gc6:0Gc3:1Gc22:2Gc16:3][Gc10:0Gc16:1Gc13:2Gc19:3][Gc0:0Gc19:1Gc2:2Gc19:3][Gcnot:0:1Gc23:2Gc17:3][Gc3:0Gc5:1Gc3:2Gc2:3][Gc1:0Gc2:1Gc0:2Gc12:3][Gc16:0Gc5:1Gc20:2Gc12:3][Gc0:0Gc12:1Gc16:2Gc20:3][Gc10:0Gc7:1Gc2:2Gc10:3][Gc2:0Gc13:1Gc12:2Gc15:3][Gc9:0Gc19:1Gc14:2Gc19:3][Gc20:0Gc10:1Gc10:2Gc0:3][Gc15:0Gc13:1Gc9:2Gc19:3][Gc22:0Gc2:1Gc11:2Gc14:3][Gc0:0Gc16:1Gc21:2Gc3:3][Gc5:0Gc1:1Gc17:2Gc19:3][Gcnot:0:3Gc12:1Gc16:2][Gc9:0Gc12:1Gcnot:3:2][Gc9:0Gc10:1Gc9:2Gc3:3][Gc4:0Gc0:1Gc0:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]


==> anc/experiments/circuits/S2_4Q_B3_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc18:0Gc4:1Gc12:2Gc9:3][Gc23:0Gc4:1Gc21:2Gc6:3][Gc5:0Gcnot:1:2Gc9:3][Gc4:0Gc19:1Gc8:2Gc13:3][Gc8:0Gc9:1Gc5:2Gc4:3]
[Gc10:0Gc6:1Gc18:2Gc20:3][Gcnot:0:1Gc11:2Gc19:3][Gc13:0Gc2:1Gc3:2Gc20:3][Gc15:0Gcnot:1:2Gc19:3][Gc12:0Gc19:1Gc13:2Gc21:3]
[Gc5:0Gc1:1Gc12:2Gc21:3][Gc15:0Gc1:1Gc6:2Gc8:3][Gc1:0Gcnot:1:2Gc19:3][Gc4:0Gc2:1Gc3:2Gc8:3][Gc21:0Gc6:1Gc3:2Gc18:3]
[Gc6:0Gc7:1Gc13:2Gc3:3][Gc13:0Gc23:1Gc7:2Gc6:3][Gc13:0Gc15:1Gc17:2Gc12:3][Gcnot:0:1Gc12:2Gc1:3][Gc23:0Gc2:1Gc8:2Gc20:3]
[Gc9:0Gcnot:1:2Gc19:3][Gc0:0Gc8:1Gc2:2Gc14:3][Gc5:0Gc20:1Gc20:2Gc7:3][Gc12:0Gc3:1Gc18:2Gc9:3][Gc18:0Gcnot:1:2Gc19:3]
[Gc5:0Gc22:1Gc7:2Gc21:3][Gc22:0Gc12:1Gc7:2Gc23:3][Gc20:0Gc15:1Gc19:2Gc11:3][Gc15:0Gc13:1Gc6:2Gc2:3][Gc7:0Gc8:1Gc3:2Gc2:3]
[Gc18:0Gc5:1Gc18:2Gc0:3][Gc5:0Gc22:1Gc13:2Gc10:3][Gc11:0Gc9:1Gc15:2Gc0:3][Gc9:0Gc19:1Gc22:2Gc5:3][Gc9:0Gc1:1Gc14:2Gc8:3]
[Gc2:0Gc17:1Gc11:2Gc14:3][Gcnot:0:1Gc23:2Gc7:3][Gc5:0Gc19:1Gc19:2Gc9:3][Gc8:0Gc21:1Gc12:2Gc3:3][Gc18:0Gc8:1Gc19:2Gc5:3][Gc23:0Gc13:1Gc11:2Gc6:3][Gc23:0Gc15:1Gc17:2Gc20:3][Gc3:0Gc21:1Gc7:2Gc2:3][Gc14:0Gc10:1Gc9:2Gc22:3][Gc14:0Gc1:1Gc11:2Gc8:3]
[Gc17:0Gc13:1Gc18:2Gc23:3][Gc11:0Gc15:1Gc4:2Gc9:3][Gc18:0Gc9:1Gc9:2Gc13:3][Gc12:0Gc6:1Gcnot:3:2][Gc5:0Gc23:1Gc18:2Gc15:3][Gc2:0Gc20:1Gc23:2Gc18:3][Gc17:0Gcnot:1:2Gc19:3][Gcnot:0:1Gc6:2Gc9:3][Gc19:0Gc19:1Gc2:2Gc1:3][Gc7:0Gc22:1Gc11:2Gc14:3]
[Gc0:0Gc16:1Gc23:2Gc8:3][Gc22:0Gc4:1Gc18:2Gc10:3][Gc10:0Gc4:1Gc2:2Gc19:3][Gc13:0Gc7:1Gc3:2Gc23:3][Gc3:0Gc8:1Gc4:2Gc13:3][Gc8:0Gcnot:1:2Gc15:3][Gc15:0Gc15:1Gc22:2Gc9:3][Gc22:0Gc19:1Gc1:2Gc4:3][Gc9:0Gc21:1Gc8:2Gc1:3][Gc15:0Gcnot:1:2Gc0:3]
[Gc5:0Gc3:1Gc14:2Gc0:3][Gcnot:0:1Gc21:2Gc6:3][Gc13:0Gcnot:1:2Gc9:3][Gc18:0Gc12:1Gc4:2Gc18:3][Gc21:0Gc11:1Gc22:2Gc4:3][Gc18:0Gc0:1Gc20:2Gc12:3][Gc13:0Gc15:1Gc22:2Gc12:3][Gc15:0Gc23:1Gc3:2Gc22:3][Gc11:0Gc11:1Gc17:2Gc10:3][Gc2:0Gc17:1Gc12:2Gc13:3]
[Gc13:0Gc4:1Gc20:2Gc11:3][Gc19:0Gc23:1Gc4:2Gc16:3][Gc23:0Gc21:1Gcnot:3:2][Gc14:0Gc7:1Gc14:2Gc7:3][Gc9:0Gc1:1Gc16:2Gc0:3][Gc10:0Gc18:1Gc3:2Gc7:3][Gc20:0Gc13:1Gc10:2Gc16:3][Gc9:0Gc12:1Gc20:2Gc12:3][Gc6:0Gc22:1Gc19:2Gc18:3][Gc6:0Gc23:1Gc12:2Gc11:3]
[Gcnot:0:3Gc21:1Gc22:2][Gc3:0Gc4:1Gc22:2Gc21:3][Gc11:0Gcnot:1:2Gc15:3][Gc11:0Gc8:1Gc20:2Gc18:3][Gc14:0Gcnot:1:2Gc23:3][Gc6:0Gc11:1Gc17:2Gc12:3][Gc1:0Gc18:1Gc12:2Gc18:3][Gc4:0Gc3:1Gc15:2Gc10:3][Gc20:0Gc20:1Gc7:2Gc2:3][Gc23:0Gc6:1Gc18:2Gc21:3]
[Gc13:0Gc1:1Gc21:2Gc2:3][Gc11:0Gc1:1Gc4:2Gc0:3][Gc5:0Gc5:1Gc11:2Gc19:3][Gc9:0Gc22:1Gc17:2Gc23:3][Gc13:0Gc3:1Gc11:2Gc14:3][Gc21:0Gc17:1Gc13:2Gc16:3][Gc10:0Gc14:1Gc20:2Gc23:3][Gc4:0Gc14:1Gc23:2Gc9:3][Gc0:0Gcnot:1:2Gc13:3][Gc9:0Gc16:1Gc23:2Gc0:3]
[Gc0:0Gc3:1Gc16:2Gc9:3][Gc17:0Gc18:1Gc10:2Gc19:3][Gc17:0Gc17:1Gc5:2Gc11:3][Gc17:0Gc18:1Gc4:2Gc13:3][Gc5:0Gc2:1Gc11:2Gc7:3][Gc8:0Gc5:1Gc8:2Gc2:3][Gc4:0Gc1:1Gc8:2Gc18:3][Gc5:0Gc4:1Gc9:2Gc18:3][Gc5:0Gc6:1Gc19:2Gc5:3][Gc14:0Gc12:1Gc15:2Gc7:3][Gc11:0Gc12:1Gc3:2Gc19:3][Gc2:0Gc16:1Gc8:2Gc11:3][Gcnot:0:3Gc11:1Gc6:2][Gcnot:0:1Gc17:2Gc2:3][Gc13:0Gc8:1Gcnot:3:2]
[Gc3:0Gc10:1Gc10:2Gc4:3][Gc19:0Gc11:1Gc13:2Gc17:3][Gc19:0Gc21:1Gc5:2Gc18:3][Gc11:0Gc15:1Gc14:2Gc9:3][Gc20:0Gc1:1Gc18:2Gc12:3][Gc7:0Gc22:1Gc10:2Gc5:3][Gc1:0Gc14:1Gc18:2Gc12:3][Gc11:0Gc16:1Gc11:2Gc15:3][Gc2:0Gc18:1Gc1:2Gc9:3][Gc3:0Gc8:1Gc19:2Gc18:3][Gc1:0Gc3:1Gc13:2Gc7:3][Gc20:0Gc19:1Gc9:2Gc20:3][Gcnot:0:1Gc22:2Gc10:3][Gc6:0Gc14:1Gc9:2Gc6:3][Gc2:0Gc18:1Gc13:2Gc23:3]
[Gc11:0Gc3:1Gc5:2Gc5:3][Gc16:0Gc1:1Gc0:2Gc17:3][Gc16:0Gc21:1Gc1:2Gc8:3][Gc23:0Gc18:1Gc12:2Gc16:3][Gc2:0Gcnot:1:2Gc4:3][Gc0:0Gc10:1Gc17:2Gc22:3][Gc21:0Gc23:1Gcnot:3:2][Gc7:0Gc6:1Gc16:2Gc9:3][Gc7:0Gc22:1Gc20:2Gc6:3][Gc2:0Gc1:1Gc20:2Gc22:3][Gc19:0Gc20:1Gc8:2Gc18:3][Gc3:0Gc22:1Gc11:2Gc19:3][Gc0:0Gc12:1Gc18:2Gc0:3][Gc20:0Gc9:1Gcnot:3:2][Gc8:0Gc12:1Gc0:2Gc3:3]
[Gc15:0Gc8:1Gcnot:3:2][Gc20:0Gc4:1Gc17:2Gc3:3][Gcnot:0:1Gc2:2Gc7:3][Gc3:0Gc20:1Gc17:2Gc5:3][Gc6:0Gc19:1Gc11:2Gc23:3][Gc19:0Gc23:1Gc15:2Gc21:3][Gc21:0Gc22:1Gc4:2Gc1:3][Gc2:0Gcnot:1:2Gc14:3][Gc6:0Gc12:1Gc13:2Gc19:3][Gc19:0Gc18:1Gc14:2Gc8:3][Gc0:0Gc3:1Gc15:2Gc7:3][Gc4:0Gc3:1Gc16:2Gc11:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc11:1Gcnot:3:2][Gc9:0Gc9:1Gc9:2Gc23:3]
[Gc19:0Gc0:1Gc8:2Gc10:3][Gc16:0Gcnot:1:2Gc11:3][Gc23:0Gc15:1Gc6:2Gc19:3][Gc6:0Gc21:1Gc8:2Gc21:3][Gcnot:0:3Gc9:1Gc23:2][Gc6:0Gc6:1Gc8:2Gc0:3][Gc14:0Gc12:1Gc17:2Gc11:3][Gc7:0Gc14:1Gc17:2Gc19:3][Gc20:0Gc18:1Gc23:2Gc19:3][Gc2:0Gc21:1Gc8:2Gc7:3][Gcnot:0:1Gc12:2Gc13:3][Gc23:0Gc2:1Gc9:2Gc15:3][Gc18:0Gc21:1Gc15:2Gc7:3][Gc5:0Gcnot:1:2Gc14:3][Gc22:0Gc2:1Gc12:2Gc10:3]
[Gc21:0Gc16:1Gc17:2Gc9:3][Gc10:0Gc0:1Gc10:2Gc14:3][Gc20:0Gc16:1Gc18:2Gc13:3][Gc20:0Gc13:1Gc13:2Gc0:3][Gc15:0Gc23:1Gc22:2Gc21:3][Gc21:0Gc6:1Gc16:2Gc1:3][Gc22:0Gc13:1Gc15:2Gc13:3][Gc6:0Gc4:1Gc10:2Gc19:3][Gc9:0Gc9:1Gc3:2Gc10:3][Gc22:0Gc21:1Gc8:2Gc9:3][Gc16:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc9:2Gc20:3][Gc2:0Gc4:1Gc8:2Gc22:3][Gc21:0Gcnot:1:2Gc5:3][Gc9:0Gc18:1Gc21:2Gc6:3]
[Gc0:0Gc7:1Gcnot:3:2][Gc2:0Gc16:1Gc14:2Gc7:3][Gcnot:0:1Gc9:2Gc12:3][Gc5:0Gc8:1Gc10:2Gc0:3][Gc8:0Gc2:1Gc16:2Gc9:3][Gc13:0Gc7:1Gc8:2Gc6:3][Gc7:0Gc18:1Gc11:2Gc10:3][Gc6:0Gc6:1Gc7:2Gc3:3][Gc8:0Gc10:1Gc16:2Gc7:3][Gc18:0Gc21:1Gcnot:3:2][Gc14:0Gc0:1Gc5:2Gc14:3][Gc8:0Gc16:1Gc6:2Gc2:3][Gc3:0Gc6:1Gc20:2Gc10:3][Gc16:0Gc22:1Gc11:2Gc2:3][Gc2:0Gc17:1Gc8:2Gc10:3]
[Gc3:0Gc11:1Gc13:2Gc5:3][Gc9:0Gc3:1Gc16:2Gc4:3][Gc14:0Gc0:1Gcnot:3:2][Gc14:0Gc7:1Gc17:2Gc14:3][Gc9:0Gc9:1Gc0:2Gc12:3][Gc9:0Gc3:1Gc19:2Gc22:3][Gc5:0Gc18:1Gc6:2Gc23:3][Gc3:0Gc21:1Gcnot:3:2][Gc14:0Gc16:1Gc4:2Gc22:3][Gc14:0Gc6:1Gc20:2Gc7:3][Gc5:0Gc4:1Gcnot:3:2][Gc14:0Gc22:1Gc20:2Gc2:3][Gc7:0Gc3:1Gc8:2Gc6:3][Gc10:0Gc15:1Gc19:2Gc7:3][Gc20:0Gcnot:1:2Gc22:3][Gc0:0Gc20:1Gcnot:3:2][Gc23:0Gc11:1Gcnot:3:2][Gc11:0Gc4:1Gc8:2Gc12:3][Gcnot:0:3Gc12:1Gc5:2][Gc15:0Gc22:1Gc17:2Gc15:3]
[Gc20:0Gcnot:1:2Gc10:3][Gc14:0Gc20:1Gc20:2Gc8:3][Gc11:0Gc12:1Gc22:2Gc3:3][Gc10:0Gc20:1Gc6:2Gc5:3][Gc7:0Gc10:1Gc0:2Gc19:3][Gc3:0Gc6:1Gc21:2Gc19:3][Gc16:0Gc11:1Gcnot:3:2][Gc2:0Gc5:1Gc1:2Gc8:3][Gc12:0Gc8:1Gc7:2Gc12:3][Gc9:0Gc1:1Gc18:2Gc8:3][Gc2:0Gc1:1Gc14:2Gc12:3][Gc16:0Gc17:1Gc23:2Gc15:3][Gc23:0Gc14:1Gc20:2Gc20:3][Gc9:0Gcnot:1:2Gc4:3][Gc14:0Gc1:1Gcnot:3:2][Gcnot:0:1Gc4:2Gc3:3][Gc23:0Gc0:1Gc13:2Gc21:3][Gc2:0Gc11:1Gc21:2Gc0:3][Gc19:0Gc6:1Gc10:2Gc21:3][Gc7:0Gc14:1Gc4:2Gc5:3]
[Gcnot:0:3Gc6:1Gc23:2][Gc2:0Gc9:1Gc14:2Gc12:3][Gc22:0Gc19:1Gcnot:3:2][Gc11:0Gc19:1Gc1:2Gc19:3][Gc16:0Gc13:1Gc18:2Gc21:3][Gcnot:0:3Gc6:1Gc21:2][Gc11:0Gc21:1Gc3:2Gc8:3][Gc12:0Gc20:1Gcnot:3:2][Gc3:0Gc8:1Gc22:2Gc12:3][Gc10:0Gc3:1Gc12:2Gc17:3][Gc23:0Gc2:1Gc0:2Gc12:3][Gcnot:0:3Gc12:1Gc7:2][Gc18:0Gc1:1Gc20:2Gc3:3][Gc20:0Gc9:1Gc13:2Gc2:3][Gc20:0Gc14:1Gc19:2Gc17:3][Gc3:0Gc11:1Gc21:2Gc21:3][Gc10:0Gc5:1Gc5:2Gc3:3][Gc23:0Gc15:1Gc22:2Gc11:3][Gc10:0Gcnot:1:2Gc8:3][Gc10:0Gc21:1Gc6:2Gc11:3]
[Gc12:0Gc15:1Gc1:2Gc4:3][Gc0:0Gc1:1Gc10:2Gc17:3][Gc1:0Gc5:1Gc7:2Gc12:3][Gc21:0Gc0:1Gc11:2Gc12:3][Gc22:0Gc10:1Gc22:2Gc3:3][Gc0:0Gc18:1Gc20:2Gc14:3][Gcnot:0:1Gc16:2Gc12:3][Gc13:0Gc2:1Gc0:2Gc2:3][Gc3:0Gc12:1Gc8:2Gc8:3][Gcnot:0:1Gc9:2Gc20:3][Gc21:0Gc21:1Gc18:2Gc20:3][Gcnot:0:1Gc0:2Gc1:3][Gc5:0Gcnot:1:2Gc1:3][Gc17:0Gc18:1Gc20:2Gc8:3][Gc0:0Gc12:1Gc11:2Gc22:3][Gc20:0Gc8:1Gcnot:3:2][Gc12:0Gc17:1Gc16:2Gc2:3][Gc13:0Gc13:1Gc2:2Gc22:3][Gcnot:0:1Gc7:2Gc7:3][Gc12:0Gcnot:1:2Gc10:3]
[Gc13:0Gc15:1Gc15:2Gc21:3][Gcnot:0:3Gc0:1Gc3:2][Gc5:0Gc20:1Gc5:2Gc20:3][Gc1:0Gc6:1Gc14:2Gc7:3][Gc13:0Gcnot:1:2Gc2:3][Gc7:0Gc10:1Gc10:2Gc20:3][Gc21:0Gc14:1Gc5:2Gc19:3][Gc1:0Gcnot:1:2Gc15:3][Gc10:0Gc7:1Gc5:2Gc3:3][Gc16:0Gc22:1Gc11:2Gc0:3][Gc15:0Gc11:1Gc17:2Gc9:3][Gc3:0Gc20:1Gc1:2Gc14:3][Gcnot:0:3Gc5:1Gc11:2][Gc12:0Gc8:1Gc20:2Gc13:3][Gc13:0Gc9:1Gc11:2Gc18:3][Gc12:0Gc9:1Gc21:2Gc5:3][Gc8:0Gc15:1Gc4:2Gc7:3][Gc9:0Gc21:1Gc7:2Gc23:3][Gcnot:0:1Gc8:2Gc16:3][Gc14:0Gc12:1Gc9:2Gc12:3]
[Gc18:0Gc15:1Gc17:2Gc11:3][Gc21:0Gc21:1Gc14:2Gc2:3][Gc23:0Gc3:1Gc5:2Gc14:3][Gc7:0Gc9:1Gc16:2Gc11:3][Gc16:0Gc9:1Gc12:2Gc16:3][Gc22:0Gc9:1Gcnot:3:2][Gc4:0Gc19:1Gc16:2Gc11:3][Gc19:0Gc0:1Gcnot:3:2][Gc20:0Gc18:1Gc6:2Gc3:3][Gc17:0Gc21:1Gcnot:3:2][Gc13:0Gc13:1Gc22:2Gc1:3][Gc19:0Gc9:1Gc5:2Gc14:3][Gc2:0Gc7:1Gc0:2Gc5:3][Gc17:0Gc22:1Gc19:2Gc10:3][Gcnot:0:1Gc8:2Gc18:3][Gc20:0Gc14:1Gc22:2Gc19:3][Gcnot:0:3Gc2:1Gc3:2][Gc16:0Gc5:1Gc10:2Gc2:3][Gc0:0Gc12:1Gc1:2Gc17:3][Gc17:0Gc16:1Gc12:2Gc6:3]
[Gc9:0Gc12:1Gcnot:3:2][Gcnot:0:3Gc20:1Gc19:2][Gc19:0Gc4:1Gc23:2Gc10:3][Gc19:0Gc17:1Gc12:2Gc10:3][Gc13:0Gc0:1Gc15:2Gc6:3][Gc3:0Gc6:1Gcnot:3:2][Gcnot:0:3Gc23:1Gc15:2][Gc4:0Gc10:1Gc20:2Gc4:3][Gc23:0Gc21:1Gc8:2Gc1:3][Gcnot:0:3Gc12:1Gc14:2][Gcnot:0:1Gc23:2Gc19:3][Gc23:0Gc15:1Gc11:2Gc7:3][Gc0:0Gc15:1Gc16:2Gc2:3][Gc17:0Gcnot:1:2Gc11:3][Gc1:0Gc0:1Gc12:2Gc14:3][Gc2:0Gc10:1Gc13:2Gc11:3][Gc3:0Gc6:1Gc13:2Gc5:3][Gc3:0Gc7:1Gc17:2Gc17:3][Gc18:0Gc14:1Gc17:2Gc11:3][Gc13:0Gc2:1Gc0:2Gc2:3]
[Gc2:0Gc21:1Gc12:2Gc3:3][Gc6:0Gc21:1Gcnot:3:2][Gc14:0Gc4:1Gc15:2Gc13:3][Gc1:0Gc7:1Gc23:2Gc7:3][Gc7:0Gc22:1Gc9:2Gc8:3][Gc21:0Gc14:1Gc14:2Gc7:3][Gc13:0Gc10:1Gc19:2Gc0:3][Gc13:0Gc8:1Gc16:2Gc12:3][Gc8:0Gc3:1Gc1:2Gc7:3][Gc5:0Gc7:1Gc23:2Gc0:3][Gc6:0Gc11:1Gc12:2Gc17:3][Gc11:0Gc7:1Gc5:2Gc10:3][Gc11:0Gc23:1Gc2:2Gc0:3][Gc21:0Gc8:1Gc6:2Gc2:3][Gc11:0Gc13:1Gcnot:3:2][Gcnot:0:1Gc16:2Gc10:3][Gc8:0Gcnot:1:2Gc17:3][Gc18:0Gcnot:1:2Gc3:3][Gc19:0Gc20:1Gc19:2Gc10:3][Gc7:0Gc0:1Gc20:2Gc18:3][Gc7:0Gc3:1Gc20:2Gc23:3][Gc3:0Gc21:1Gc2:2Gc23:3][Gc20:0Gc19:1Gc5:2Gc17:3][Gc7:0Gc12:1Gc0:2Gc16:3][Gc9:0Gc20:1Gc23:2Gc0:3]
[Gc14:0Gc11:1Gc14:2Gc2:3][Gc22:0Gcnot:1:2Gc21:3][Gc2:0Gc11:1Gc18:2Gc17:3][Gcnot:0:1Gc10:2Gc11:3][Gc1:0Gc17:1Gc1:2Gc6:3][Gc10:0Gc20:1Gc12:2Gc20:3][Gc11:0Gcnot:1:2Gc17:3][Gc23:0Gc4:1Gc2:2Gc13:3][Gc20:0Gc13:1Gc7:2Gc8:3][Gcnot:0:1Gc6:2Gc2:3][Gcnot:0:3Gc10:1Gc8:2][Gc12:0Gcnot:1:2Gc13:3][Gc20:0Gc17:1Gc1:2Gc12:3][Gc19:0Gc22:1Gc4:2Gc17:3][Gc4:0Gc12:1Gc5:2Gc3:3][Gc17:0Gc14:1Gc13:2Gc19:3][Gc19:0Gc7:1Gc23:2Gc4:3][Gc7:0Gc21:1Gc2:2Gc22:3][Gcnot:0:1Gc12:2Gc11:3][Gc23:0Gc9:1Gc5:2Gc11:3][Gcnot:0:1Gc9:2Gc11:3][Gc2:0Gc15:1Gc23:2Gc5:3][Gc13:0Gc8:1Gc11:2Gc9:3][Gc7:0Gc5:1Gc15:2Gc17:3][Gc9:0Gc13:1Gc10:2Gc2:3]
[Gc21:0Gc8:1Gc4:2Gc15:3][Gcnot:0:3Gc11:1Gc12:2][Gc19:0Gc18:1Gc1:2Gc6:3][Gc18:0Gc16:1Gc8:2Gc7:3][Gcnot:0:1Gc15:2Gc6:3][Gc6:0Gc22:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc7:3][Gc6:0Gc8:1Gc14:2Gc20:3][Gcnot:0:1Gc17:2Gc16:3][Gcnot:0:3Gc4:1Gc11:2][Gcnot:0:3Gc19:1Gc5:2][Gc17:0Gc17:1Gc12:2Gc20:3][Gc4:0Gc13:1Gc11:2Gc19:3][Gc13:0Gcnot:1:2Gc21:3][Gc17:0Gc1:1Gc17:2Gc1:3][Gc9:0Gc1:1Gc15:2Gc0:3][Gc2:0Gc18:1Gc9:2Gc11:3][Gc21:0Gc10:1Gc21:2Gc10:3][Gc5:0Gc21:1Gc23:2Gc3:3][Gc11:0Gc13:1Gc10:2Gc0:3][Gc5:0Gc9:1Gc22:2Gc7:3][Gc19:0Gc8:1Gc2:2Gc11:3][Gc12:0Gc16:1Gc7:2Gc22:3][Gc21:0Gcnot:1:2Gc19:3][Gcnot:0:1Gc16:2Gc13:3]
[Gcnot:0:3Gc8:1Gc10:2][Gc23:0Gc16:1Gc6:2Gc1:3][Gc8:0Gc3:1Gc7:2Gc18:3][Gcnot:0:3Gc2:1Gc15:2][Gc15:0Gc1:1Gc10:2Gc8:3][Gc14:0Gc12:1Gc14:2Gc21:3][Gc23:0Gc4:1Gc0:2Gc1:3][Gcnot:0:3Gc6:1Gc9:2][Gc4:0Gc13:1Gc2:2Gc12:3][Gc14:0Gc17:1Gc2:2Gc9:3][Gc2:0Gc13:1Gc17:2Gc7:3][Gc15:0Gc0:1Gc18:2Gc12:3][Gcnot:0:3Gc12:1Gc1:2][Gc9:0Gcnot:1:2Gc14:3][Gcnot:0:3Gc17:1Gc12:2][Gc3:0Gc13:1Gc15:2Gc11:3][Gc12:0Gc11:1Gc17:2Gc11:3][Gc3:0Gc4:1Gc12:2Gc9:3][Gc9:0Gc2:1Gc2:2Gc1:3][Gc16:0Gc13:1Gc1:2Gc10:3][Gc16:0Gc17:1Gc22:2Gc23:3][Gcnot:0:1Gc4:2Gc13:3][Gc17:0Gc7:1Gc21:2Gc15:3][Gc22:0Gc9:1Gc11:2Gc0:3][Gc22:0Gc2:1Gc3:2Gc7:3]
[Gc6:0Gc5:1Gc4:2Gc7:3][Gc2:0Gc7:1Gc15:2Gc8:3][Gc8:0Gc18:1Gc9:2Gc19:3][Gc11:0Gc8:1Gc0:2Gc23:3][Gcnot:0:1Gc11:2Gc6:3][Gc21:0Gc14:1Gc2:2Gc15:3][Gc3:0Gc7:1Gc23:2Gc22:3][Gc21:0Gc17:1Gc8:2Gc6:3][Gc2:0Gc4:1Gc4:2Gc2:3][Gc9:0Gc2:1Gc22:2Gc21:3][Gc9:0Gc21:1Gc16:2Gc12:3][Gc15:0Gc21:1Gc20:2Gc17:3][Gc14:0Gc16:1Gc1:2Gc6:3][Gcnot:0:3Gc9:1Gc9:2][Gc22:0Gc3:1Gcnot:3:2][Gc19:0Gc23:1Gc20:2Gc0:3][Gc19:0Gc13:1Gc19:2Gc20:3][Gc13:0Gc13:1Gc11:2Gc20:3][Gcnot:0:1Gc6:2Gc22:3][Gc14:0Gc2:1Gc13:2Gc15:3][Gc2:0Gc9:1Gc19:2Gc3:3][Gc19:0Gc0:1Gc15:2Gc7:3][Gc22:0Gc7:1Gc14:2Gc13:3][Gc9:0Gcnot:1:2Gc2:3][Gc17:0Gc0:1Gc5:2Gc15:3]
[Gc8:0Gcnot:1:2Gc2:3][Gc20:0Gc18:1Gc13:2Gc5:3][Gc5:0Gc2:1Gc9:2Gc22:3][Gc23:0Gc3:1Gc11:2Gc5:3][Gc13:0Gc19:1Gc8:2Gc5:3][Gcnot:0:3Gc6:1Gc12:2][Gc13:0Gc8:1Gcnot:3:2][Gc0:0Gc6:1Gc17:2Gc18:3][Gc23:0Gc1:1Gc5:2Gc4:3][Gcnot:0:1Gc8:2Gc18:3][Gc12:0Gc9:1Gc21:2Gc9:3][Gc16:0Gc19:1Gc18:2Gc6:3][Gc5:0Gc6:1Gc7:2Gc4:3][Gc14:0Gc0:1Gc4:2Gc12:3][Gc10:0Gcnot:1:2Gc8:3][Gc4:0Gc15:1Gc0:2Gc2:3][Gc2:0Gc13:1Gc7:2Gc10:3][Gc3:0Gc18:1Gc7:2Gc23:3][Gc2:0Gc10:1Gcnot:3:2][Gc1:0Gc22:1Gc20:2Gc16:3][Gc15:0Gc2:1Gc14:2Gc8:3][Gc19:0Gc9:1Gcnot:3:2][Gc22:0Gcnot:1:2Gc4:3][Gc22:0Gc9:1Gc14:2Gc3:3][Gc23:0Gc23:1Gc3:2Gc15:3]
[Gc5:0Gc22:1Gc15:2Gc14:3][Gcnot:0:1Gc7:2Gc23:3][Gc6:0Gc1:1Gc12:2Gc17:3][Gc7:0Gc0:1Gc13:2Gc16:3][Gc17:0Gc12:1Gc13:2Gc11:3][Gc3:0Gc13:1Gc15:2Gc19:3][Gc20:0Gcnot:1:2Gc10:3][Gc5:0Gc4:1Gcnot:3:2][Gc19:0Gc9:1Gc19:2Gc4:3][Gc0:0Gc15:1Gc0:2Gc12:3][Gc5:0Gc22:1Gc16:2Gc21:3][Gcnot:0:3Gc23:1Gc5:2][Gc21:0Gc21:1Gc16:2Gc6:3][Gc16:0Gc6:1Gc17:2Gc8:3][Gc1:0Gc9:1Gc6:2Gc12:3][Gc13:0Gc4:1Gc5:2Gc19:3][Gc1:0Gc1:1Gc8:2Gc21:3][Gc6:0Gc19:1Gc20:2Gc18:3][Gc19:0Gc9:1Gc8:2Gc19:3][Gc11:0Gc2:1Gc7:2Gc7:3][Gc8:0Gc1:1Gc0:2Gc10:3][Gc8:0Gc11:1Gc5:2Gc20:3][Gc7:0Gc1:1Gc11:2Gc0:3][Gc20:0Gc1:1Gc6:2Gc0:3][Gc7:0Gc7:1Gc7:2Gc9:3]
[Gc4:0Gc1:1Gc10:2Gc17:3][Gc2:0Gc5:1Gc0:2Gc21:3][Gc13:0Gc21:1Gc10:2Gc14:3][Gc19:0Gc17:1Gc17:2Gc3:3][Gc20:0Gc1:1Gc7:2Gc11:3][Gc21:0Gc4:1Gc6:2Gc18:3][Gc18:0Gc8:1Gc18:2Gc15:3][Gc22:0Gc8:1Gc17:2Gc12:3][Gc12:0Gc3:1Gc21:2Gc22:3][Gc22:0Gc21:1Gc5:2Gc12:3][Gcnot:0:3Gc17:1Gc15:2][Gc21:0Gc21:1Gc22:2Gc9:3][Gc23:0Gc16:1Gc13:2Gc19:3][Gc10:0Gc4:1Gc10:2Gc15:3][Gc23:0Gc0:1Gc0:2Gc0:3][Gc16:0Gc4:1Gc10:2Gc14:3][Gc18:0Gc20:1Gc21:2Gc1:3][Gc10:0Gc6:1Gc17:2Gc2:3][Gc21:0Gc21:1Gc7:2Gc13:3][Gc9:0Gc11:1Gc21:2Gc10:3][Gc14:0Gc10:1Gc7:2Gc15:3][Gc21:0Gc6:1Gc21:2Gc13:3][Gc5:0Gc13:1Gc19:2Gc1:3][Gc15:0Gc1:1Gc16:2Gc11:3][Gc16:0Gcnot:1:2Gc17:3][Gc7:0Gc17:1Gc21:2Gc17:3][Gc18:0Gc12:1Gc16:2Gc12:3][Gc5:0Gc22:1Gc14:2Gc14:3][Gc16:0Gc14:1Gc8:2Gc6:3][Gcnot:0:1Gc13:2Gc14:3]
[Gcnot:0:3Gc1:1Gc4:2][Gc8:0Gc7:1Gc1:2Gc9:3][Gc11:0Gc19:1Gc6:2Gc15:3][Gc15:0Gc4:1Gc17:2Gc14:3][Gc17:0Gc14:1Gc12:2Gc17:3][Gc20:0Gc2:1Gc9:2Gc5:3][Gc23:0Gc18:1Gc22:2Gc15:3][Gc8:0Gc6:1Gc11:2Gc1:3][Gc14:0Gc9:1Gc14:2Gc2:3][Gc14:0Gc10:1Gc14:2Gc6:3][Gc20:0Gc16:1Gc20:2Gc1:3][Gcnot:0:3Gc18:1Gc0:2][Gc17:0Gc1:1Gc8:2Gc20:3][Gc0:0Gc4:1Gc1:2Gc20:3][Gcnot:0:3Gc18:1Gc9:2][Gc2:0Gc4:1Gc21:2Gc22:3][Gcnot:0:1Gc10:2Gc3:3][Gc9:0Gc10:1Gc15:2Gc16:3][Gc18:0Gc2:1Gc21:2Gc6:3][Gc4:0Gc0:1Gc0:2Gc7:3][Gc11:0Gc2:1Gc2:2Gc17:3][Gc11:0Gc9:1Gc3:2Gc15:3][Gc0:0Gcnot:1:2Gc17:3][Gc7:0Gcnot:1:2Gc2:3][Gc17:0Gc13:1Gc8:2Gc1:3][Gc0:0Gc1:1Gc10:2Gc5:3][Gc3:0Gc2:1Gcnot:3:2][Gc1:0Gc14:1Gc10:2Gc7:3][Gc18:0Gc9:1Gc22:2Gc6:3][Gc11:0Gc18:1Gc19:2Gc17:3]
[Gc14:0Gc1:1Gc18:2Gc13:3][Gcnot:0:1Gc15:2Gc16:3][Gc21:0Gc4:1Gc7:2Gc2:3][Gc13:0Gcnot:1:2Gc9:3][Gc18:0Gcnot:1:2Gc15:3][Gc6:0Gcnot:1:2Gc0:3][Gc9:0Gc4:1Gc0:2Gc23:3][Gcnot:0:3Gc2:1Gc21:2][Gc22:0Gc16:1Gc19:2Gc17:3][Gc12:0Gc20:1Gc21:2Gc5:3][Gc0:0Gc6:1Gc13:2Gc15:3][Gc17:0Gc19:1Gc8:2Gc18:3][Gc8:0Gc13:1Gc18:2Gc13:3][Gc14:0Gc15:1Gc11:2Gc2:3][Gc2:0Gc20:1Gc5:2Gc0:3][Gc10:0Gc16:1Gc19:2Gc23:3][Gc22:0Gc7:1Gc9:2Gc19:3][Gc23:0Gc17:1Gc1:2Gc4:3][Gc19:0Gc18:1Gc19:2Gc10:3][Gc23:0Gc17:1Gc21:2Gc14:3][Gc18:0Gcnot:1:2Gc13:3][Gc3:0Gc20:1Gcnot:3:2][Gc9:0Gc22:1Gc3:2Gc17:3][Gc19:0Gc16:1Gcnot:3:2][Gcnot:0:1Gc2:2Gc4:3][Gc10:0Gc5:1Gc20:2Gc17:3][Gc9:0Gc8:1Gc19:2Gc9:3][Gc1:0Gc23:1Gc3:2Gc3:3][Gc20:0Gc7:1Gc16:2Gc3:3][Gc22:0Gc14:1Gc18:2Gc15:3]
[Gc1:0Gc8:1Gc5:2Gc8:3][Gc21:0Gc7:1Gc6:2Gc23:3][Gcnot:0:3Gc11:1Gc16:2][Gc18:0Gc22:1Gcnot:3:2][Gc0:0Gc21:1Gc14:2Gc21:3][Gcnot:0:3Gc12:1Gc14:2][Gc23:0Gc18:1Gc16:2Gc1:3][Gc0:0Gc18:1Gc20:2Gc23:3][Gc18:0Gc13:1Gc3:2Gc11:3][Gc19:0Gcnot:1:2Gc5:3][Gc14:0Gc1:1Gc18:2Gc4:3][Gc12:0Gc9:1Gc11:2Gc4:3][Gc20:0Gc3:1Gc19:2Gc4:3][Gc20:0Gc12:1Gc11:2Gc19:3][Gc16:0Gc20:1Gc22:2Gc8:3][Gc22:0Gc3:1Gc22:2Gc20:3][Gc7:0Gc12:1Gc12:2Gc21:3][Gc14:0Gc13:1Gc17:2Gc13:3][Gc1:0Gc3:1Gc8:2Gc1:3][Gcnot:0:3Gc16:1Gc21:2][Gc18:0Gc4:1Gc1:2Gc7:3][Gc11:0Gc12:1Gc15:2Gc12:3][Gc23:0Gc4:1Gc1:2Gc1:3][Gc8:0Gc9:1Gc1:2Gc6:3][Gc14:0Gc7:1Gc12:2Gc12:3][Gc16:0Gc3:1Gc8:2Gc11:3][Gc18:0Gc14:1Gc8:2Gc11:3][Gc17:0Gc15:1Gc2:2Gc15:3][Gc13:0Gc20:1Gc21:2Gc13:3][Gc0:0Gc11:1Gc22:2Gc17:3]
[Gc3:0Gc0:1Gc12:2Gc6:3][Gc19:0Gc14:1Gc17:2Gc3:3][Gc5:0Gc17:1Gc21:2Gc16:3][Gc14:0Gc7:1Gc2:2Gc3:3][Gc1:0Gc19:1Gc4:2Gc23:3][Gc23:0Gc12:1Gc12:2Gc2:3][Gc22:0Gc21:1Gc14:2Gc13:3][Gc22:0Gcnot:1:2Gc12:3][Gc19:0Gc9:1Gc8:2Gc7:3][Gc17:0Gc15:1Gc17:2Gc3:3][Gc13:0Gc13:1Gc21:2Gc4:3][Gc9:0Gc23:1Gc16:2Gc21:3][Gc10:0Gc4:1Gc17:2Gc23:3][Gc5:0Gc8:1Gcnot:3:2][Gc9:0Gcnot:1:2Gc15:3][Gc10:0Gcnot:1:2Gc1:3][Gcnot:0:3Gc5:1Gc13:2][Gc2:0Gc18:1Gc15:2Gc3:3][Gc10:0Gc8:1Gc15:2Gc15:3][Gc6:0Gc4:1Gc9:2Gc14:3][Gc10:0Gc18:1Gc7:2Gc15:3][Gc1:0Gc2:1Gc4:2Gc0:3][Gcnot:0:1Gc1:2Gc19:3][Gc21:0Gc0:1Gcnot:3:2][Gc12:0Gc5:1Gc8:2Gc21:3][Gc2:0Gcnot:1:2Gc20:3][Gc15:0Gc17:1Gc13:2Gc5:3][Gc18:0Gc1:1Gc5:2Gc11:3][Gc16:0Gc10:1Gc13:2Gc0:3][Gc23:0Gc8:1Gc10:2Gc10:3]
[Gcnot:0:3Gc7:1Gc10:2][Gcnot:0:1Gc9:2Gc16:3][Gcnot:0:1Gc5:2Gc1:3][Gc16:0Gc2:1Gc16:2Gc5:3][Gc23:0Gc12:1Gcnot:3:2][Gc11:0Gc9:1Gc2:2Gc16:3][Gcnot:0:1Gc10:2Gc20:3][Gc19:0Gc16:1Gc14:2Gc22:3][Gc2:0Gc13:1Gc5:2Gc1:3][Gc7:0Gc18:1Gcnot:3:2][Gc8:0Gc1:1Gc12:2Gc4:3][Gcnot:0:1Gc14:2Gc2:3][Gc4:0Gc7:1Gc18:2Gc7:3][Gc20:0Gc13:1Gc8:2Gc18:3][Gc11:0Gc15:1Gc23:2Gc17:3][Gcnot:0:3Gc2:1Gc16:2][Gc10:0Gc13:1Gc13:2Gc12:3][Gc12:0Gc14:1Gc9:2Gc9:3][Gc17:0Gc3:1Gc16:2Gc21:3][Gc17:0Gc22:1Gc0:2Gc0:3][Gcnot:0:1Gc6:2Gc9:3][Gc17:0Gc21:1Gc5:2Gc6:3][Gcnot:0:3Gc22:1Gc22:2][Gc20:0Gc12:1Gc0:2Gc19:3][Gc21:0Gc3:1Gc3:2Gc9:3][Gc21:0Gcnot:1:2Gc2:3][Gc13:0Gc4:1Gc2:2Gc23:3][Gc15:0Gc9:1Gc8:2Gc7:3][Gc20:0Gc17:1Gc4:2Gc4:3][Gc18:0Gcnot:1:2Gc12:3]
[Gc15:0Gc9:1Gc8:2Gc22:3][Gc22:0Gc23:1Gc8:2Gc23:3][Gc2:0Gc0:1Gc3:2Gc16:3][Gc15:0Gc5:1Gc6:2Gc4:3][Gc20:0Gc6:1Gcnot:3:2][Gc4:0Gcnot:1:2Gc20:3][Gc8:0Gc15:1Gc17:2Gc5:3][Gc8:0Gc2:1Gc23:2Gc7:3][Gc16:0Gc9:1Gc13:2Gc13:3][Gc4:0Gc13:1Gc10:2Gc8:3][Gcnot:0:3Gc16:1Gc3:2][Gc16:0Gc13:1Gc3:2Gc13:3][Gc6:0Gc3:1Gc22:2Gc16:3][Gc10:0Gc16:1Gc13:2Gc19:3][Gc0:0Gc19:1Gc2:2Gc19:3][Gcnot:0:1Gc23:2Gc17:3][Gc3:0Gc5:1Gc3:2Gc2:3][Gc1:0Gc2:1Gc0:2Gc12:3][Gc16:0Gc5:1Gc20:2Gc12:3][Gc0:0Gc12:1Gc16:2Gc20:3][Gc10:0Gc7:1Gc2:2Gc10:3][Gc2:0Gc13:1Gc12:2Gc15:3][Gc9:0Gc19:1Gc14:2Gc19:3][Gc20:0Gc10:1Gc10:2Gc0:3][Gc15:0Gc13:1Gc9:2Gc19:3][Gc22:0Gc2:1Gc11:2Gc14:3][Gc0:0Gc16:1Gc21:2Gc3:3][Gc5:0Gc1:1Gc17:2Gc19:3][Gcnot:0:3Gc12:1Gc16:2][Gc9:0Gc12:1Gcnot:3:2]


==> anc/experiments/circuits/S2_4Q_B3_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc6:0Gc3:1Gc3:2Gc3:3][Gc14:0Gc10:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc4:2Gc4:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc6:0Gc12:1Gc6:2Gc6:3][Gc10:0Gc0:1Gc12:2Gc13:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc9:0Gc14:1Gc3:2Gc3:3][Gc14:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc3:0Gc3:1Gc0:2Gc0:3][Gc4:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc4:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc5:0Gc6:1Gc12:2Gc3:3][Gc0:0Gc5:1Gc0:2Gc14:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc13:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc6:0Gc10:1Gc6:2Gc6:3][Gc12:0Gc0:1Gc4:2Gc4:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc3:0Gc3:1Gc3:2Gc12:3][Gc13:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc6:0Gc6:1Gc10:2Gc10:3][Gc10:0Gc13:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc13:0Gc9:1Gc10:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc14:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc6:0Gc13:1Gc0:2Gc6:3][Gc4:0Gc0:1Gc0:2Gc0:3]
[Gc3:0Gc12:1Gc6:2Gc3:3][Gc10:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc9:0Gc9:1Gc6:2Gc6:3][Gc10:0Gc12:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc0:0Gc0:1Gc22:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc9:0Gc9:1Gc14:2Gc9:3][Gc10:0Gc10:1Gc0:2Gc14:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc3:0Gc6:1Gc9:2Gc3:3][Gc0:0Gc13:1Gc0:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc6:0Gc6:1Gc6:2Gc6:3][Gc10:0Gc10:1Gc5:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc3:0Gc9:1Gc6:2Gc10:3][Gc13:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc3:0Gc3:1Gc14:2Gc9:3][Gc13:0Gc0:1Gc0:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc6:1Gc10:2Gc9:3][Gc13:0Gc12:1Gc0:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc5:0Gc12:1Gc6:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc14:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc6:0Gc12:1Gc3:2Gc12:3][Gc10:0Gc0:1Gc10:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3]
[Gc6:0Gc6:1Gc3:2Gc6:3][Gc12:0Gc10:1Gc12:2Gc10:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc4:0Gc4:1Gc4:2Gc4:3]
[Gc14:0Gc0:1Gc3:2Gc3:3][Gc0:0Gc0:1Gc10:2Gc10:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gcnot:0:1Gc4:2Gc4:3][Gc4:0Gc4:1Gc0:2Gc0:3]
[Gc10:0Gc3:1Gc9:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc13:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc3:0Gc9:1Gc3:2Gc9:3][Gc13:0Gc10:1Gc10:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc6:1Gc12:2Gc9:3][Gc13:0Gc5:1Gc0:2Gc4:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc6:0Gc9:1Gc3:2Gc12:3][Gc4:0Gc10:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc3:1Gc9:2Gc3:3][Gc4:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc6:0Gc3:1Gc6:2Gc3:3][Gc5:0Gc12:1Gc0:2Gc14:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc4:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc9:0Gc6:1Gc3:2Gc9:3][Gc13:0Gc14:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc5:0Gc3:1Gc6:2Gc13:3][Gc0:0Gc14:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gcnot:3:2][Gc0:0Gcnot:1:2Gc4:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc6:0Gc6:1Gc6:2Gc12:3][Gc13:0Gc12:1Gc14:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc3:0Gc13:1Gc9:2Gc9:3][Gc13:0Gc0:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc10:0Gc3:1Gc9:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc3:0Gc9:1Gc9:2Gc9:3][Gc4:0Gc4:1Gc14:2Gc14:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc3:0Gc3:1Gc3:2Gc3:3][Gc10:0Gc4:1Gc13:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc22:3]
[Gc10:0Gc10:1Gc9:2Gc6:3][Gc0:0Gc0:1Gc0:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc4:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc6:0Gc9:1Gc6:2Gc9:3][Gc12:0Gc12:1Gc4:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc6:0Gc3:1Gc3:2Gc6:3][Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc13:1Gc6:2Gc3:3][Gc13:0Gc0:1Gc0:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc9:0Gc3:1Gc9:2Gc9:3][Gc13:0Gc5:1Gc0:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc22:0Gc22:1Gc4:2Gc4:3]
[Gc12:0Gc3:1Gc9:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc10:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc22:3]
[Gc3:0Gc14:1Gc0:2Gc12:3][Gc12:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc22:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc3:0Gc3:1Gc10:2Gc12:3][Gc13:0Gc4:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc9:0Gc6:1Gc9:2Gc6:3][Gc4:0Gc10:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]
[Gc5:0Gc3:1Gc0:2Gc10:3][Gc0:0Gc5:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc4:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc4:1Gc4:2Gc0:3]
[Gc6:0Gc6:1Gc9:2Gc9:3][Gc10:0Gc10:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc22:2Gc22:3]
[Gc6:0Gc13:1Gc3:2Gc6:3][Gc10:0Gc0:1Gc12:2Gc13:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc22:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc22:1Gc0:2Gc0:3]
[Gc9:0Gc10:1Gc9:2Gc3:3][Gc4:0Gc0:1Gc0:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc12:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc4:3]


==> anc/experiments/circuits/S2_4Q_B3_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc2:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc14:0Gc0:1Gc0:2Gc12:3]
[Gc13:0Gc5:1Gc5:2Gc5:3][Gc0:0Gc9:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3]
[Gc13:0Gc13:1Gc3:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc2:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gc0:0Gc0:1Gc0:2Gc6:3]
[Gc5:0Gc5:1Gc5:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc9:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc9:3]
[Gc5:0Gc5:1Gc12:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc4:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gc0:2Gc14:3][Gc6:0Gc0:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc2:0Gc12:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc2:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc5:2Gc13:3][Gcnot:0:1Gc9:2Gc0:3][Gc12:0Gc14:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc13:0Gc13:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc12:1Gc12:2Gc12:3][Gc0:0Gc9:1Gc0:2Gc9:3]
[Gc13:0Gc13:1Gc12:2Gc13:3][Gcnot:0:1Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc13:0Gc13:1Gc0:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc12:2Gc0:3][Gcnot:0:1Gc9:2Gc0:3][Gc2:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc22:1Gc2:2Gc2:3][Gc6:0Gc6:1Gc0:2Gc9:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc2:0Gc12:1Gc14:2Gc9:3][Gc9:0Gc0:1Gc9:2Gc0:3]
[Gc12:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gcnot:1:2Gc3:3][Gc0:0Gc22:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc3:2Gc0:3]
[Gc12:0Gc13:1Gc5:2Gc5:3][Gc9:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3]
[Gc13:0Gc12:1Gc13:2Gc13:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc9:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc14:0Gc0:1Gc0:2Gc14:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc22:0Gc2:1Gc12:2Gc12:3][Gc6:0Gc9:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gcnot:0:1Gc0:2Gc9:3][Gc14:0Gc14:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gcnot:0:1Gc0:2Gc0:3][Gc9:0Gc4:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc3:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc6:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc2:2Gc0:3][Gc0:0Gc6:1Gc9:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc12:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3]
[Gc5:0Gc5:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc2:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3]
[Gc13:0Gc5:1Gc5:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc14:2Gc0:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc14:3][Gcnot:0:1Gc0:2Gc9:3][Gc2:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc0:0Gc12:1Gc12:2Gc3:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc12:1Gc12:2Gc12:3][Gcnot:0:1Gc0:2Gc3:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc2:1Gc0:2Gc0:3][Gc0:0Gc0:1Gc3:2Gc0:3]
[Gc12:0Gc13:1Gc5:2Gc5:3][Gc9:0Gc3:1Gcnot:3:2][Gc0:0Gc0:1Gc14:2Gc12:3]
[Gc13:0Gc13:1Gc5:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc2:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc5:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc14:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc22:0Gc0:1Gc0:2Gc22:3][Gc9:0Gc0:1Gc0:2Gc9:3]
[Gc5:0Gc5:1Gc13:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc2:3][Gcnot:0:1Gc0:2Gc9:3][Gc14:0Gc12:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc2:2Gc0:3][Gc0:0Gc9:1Gc9:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gcnot:3:2][Gc9:0Gc14:1Gc2:2Gc2:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc13:0Gc13:1Gc13:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc2:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc22:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc12:1Gc12:2Gc12:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc2:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc13:0Gc5:1Gc5:2Gc5:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gcnot:3:2][Gcnot:0:1Gc14:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc14:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc3:3]
[Gc13:0Gc13:1Gc13:2Gc12:3][Gcnot:0:1Gc0:2Gc9:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc9:0Gcnot:1:2Gc0:3][Gc0:0Gc22:1Gc22:2Gc0:3][Gc0:0Gc6:1Gc6:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc22:1Gc2:2Gc22:3][Gc9:0Gc6:1Gc0:2Gc9:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc0:1Gc9:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc0:2Gc5:3][Gcnot:0:1Gc0:2Gc9:3][Gc2:0Gc2:1Gc0:2Gc0:3][Gc9:0Gc9:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc12:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc4:0Gc0:1Gc0:2Gc14:3][Gc9:0Gc0:1Gc0:2Gc9:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc14:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gc0:0Gc9:1Gc3:2Gc0:3]
[Gc13:0Gc13:1Gc12:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:1Gc0:2Gc0:3][Gc14:0Gc9:1Gc0:2Gc0:3]
[Gc0:0Gc0:1Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gcnot:0:3Gcnot:1:2][Gc2:0Gc12:1Gc12:2Gc2:3][Gc9:0Gcnot:1:2Gc9:3][Gc0:0Gc14:1Gc14:2Gc0:3][Gc0:0Gc0:1Gc9:2Gc0:3]
[Gc13:0Gc0:1Gc13:2Gc13:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc12:2Gc12:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc14:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc14:0Gc0:1Gc0:2Gc12:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc5:0Gc5:1Gc3:2Gc13:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:3Gc0:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc0:3][Gcnot:0:1Gc0:2Gc0:3][Gc12:0Gc14:1Gc0:2Gc0:3][Gcnot:0:3Gc9:1Gc0:2][Gc12:0Gc0:1Gc0:2Gc22:3][Gc0:0Gc0:1Gc0:2Gc9:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc2:1Gc14:2Gc0:3][Gcnot:0:3Gc9:1Gc9:2][Gc4:0Gc0:1Gc0:2Gc0:3][Gc9:0Gc0:1Gc0:2Gc0:3]
[Gc13:0Gc13:1Gc5:2Gc5:3][Gcnot:0:1Gcnot:3:2][Gc12:0Gc2:1Gc12:2Gc0:3][Gcnot:0:3Gc9:1Gc3:2][Gc12:0Gc0:1Gc0:2Gc12:3][Gcnot:0:3Gc0:1Gc0:2][Gc2:0Gc0:1Gc0:2Gc22:3][Gc9:0Gc0:1Gc0:2Gc6:3]
[Gc13:0Gc3:1Gc5:2Gc5:3][Gc0:0Gc0:1Gcnot:3:2][Gc0:0Gc0:1Gc4:2Gc12:3][Gcnot:0:3Gc0:1Gc9:2][Gc2:0Gc0:1Gc0:2Gc2:3]


==> anc/experiments/circuits/S2_5Q_B0_circuits_complete.txt <==
# Complete DRB circuits
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc17:0Gcnot:1:4Gc12:2Gc12:3][Gc6:0Gc12:1Gc0:2Gc0:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc12:2Gc9:3Gc3:4][Gc17:0Gc12:1Gc0:2Gc7:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc16:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc11:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc3:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc17:1Gc17:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc3:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc9:2Gc9:3Gc9:4][Gc7:0Gc17:1Gc17:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc1:1Gc1:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc1:3Gc1:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc11:4][Gcnot:1:0Gcnot:2:3Gc6:4][Gc11:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc12:2Gc3:3Gc7:4][Gc7:0Gc0:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc13:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc17:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gc3:0Gc12:1Gc17:2Gc3:3Gc9:4][Gc12:0Gc0:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc1:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc6:2Gc3:3Gc1:4][Gcnot:1:0Gc0:2Gc17:3Gc0:4][Gc1:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc11:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc17:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc6:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc17:3Gc17:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc3:4][Gc9:0Gc3:1Gc3:2Gc6:3Gc3:4][Gc7:0Gc7:1Gc17:2Gc7:3Gc17:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc1:1Gc1:2Gc1:3Gc1:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc17:3][Gc0:0Gcnot:1:2Gc6:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc17:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc6:1Gc6:2Gc17:3Gc9:4][Gc0:0Gc0:1Gc17:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gcnot:1:0Gc1:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc11:2Gc11:3Gc0:4][Gc9:0Gc0:1Gc6:2Gc6:3Gc0:4][Gc2:0Gc2:1Gc18:2Gc21:3Gc16:4][Gc13:0Gc16:1Gc7:2Gc14:3Gc7:4][Gc23:0Gcnot:1:4Gc23:2Gc2:3][Gc0:0Gc21:1Gc4:2Gc12:3Gc8:4][Gc4:0Gc9:1Gc1:2Gc20:3Gc15:4][Gc3:0Gc6:1Gc9:2Gc9:3Gc9:4][Gc7:0Gc7:1Gc17:2Gc0:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc1:3Gc1:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc3:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc22:0Gc7:1Gc13:2Gc16:3Gc10:4][Gc7:0Gc4:1Gc17:2Gc8:3Gc12:4][Gc5:0Gc4:1Gc21:2Gc1:3Gc4:4][Gc20:0Gc0:1Gc8:2Gc13:3Gc11:4][Gc21:0Gc22:1Gc13:2Gc7:3Gc23:4][Gc0:0Gc9:1Gc6:2Gc6:3Gc6:4][Gc0:0Gc2:1Gc9:2Gc0:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc1:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc11:1Gc12:2Gc11:3Gc11:4][Gc0:0Gc3:1Gc0:2Gc6:3Gc3:4][Gc14:0Gc2:1Gc20:2Gc20:3Gc15:4][Gc13:0Gc5:1Gc10:2Gc11:3Gc21:4][Gc7:0Gc22:1Gc3:2Gc1:3Gc6:4][Gc23:0Gc5:1Gc6:2Gc13:3Gc6:4][Gc6:0Gc15:1Gc21:2Gc15:3Gc9:4][Gc0:0Gc9:1Gc9:2Gc9:3Gc6:4][Gc0:0Gc12:1Gc16:2Gc12:3Gc7:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc1:2Gc1:3Gc1:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc4:0Gc20:1Gc10:2Gc13:3Gc1:4][Gc18:0Gc13:1Gc0:2Gc13:3Gc15:4][Gc15:0Gc9:1Gc6:2Gc9:3Gc22:4][Gc8:0Gc3:1Gc23:2Gc22:3Gc5:4][Gc16:0Gc13:1Gc2:2Gc22:3Gc16:4][Gc9:0Gc9:1Gc6:2Gc7:3Gc6:4][Gc7:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc21:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc11:0Gc12:1Gc17:2Gc17:3Gc0:4][Gc3:0Gc0:1Gc3:2Gc3:3Gc0:4][Gc21:0Gc0:1Gc21:2Gc5:3Gc15:4][Gc0:0Gc4:1Gc2:2Gc15:3Gc19:4][Gc21:0Gcnot:1:2Gc3:3Gc22:4][Gc21:0Gc15:1Gc19:2Gc15:3Gc5:4][Gc11:0Gcnot:1:4Gc11:2Gc15:3][Gc6:0Gc3:1Gc3:2Gc17:3Gc6:4][Gc12:0Gc12:1Gc17:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc16:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc17:1Gcnot:2:3Gc0:4][Gc0:0Gc3:1Gc17:2Gc21:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc18:0Gc11:1Gcnot:2:3Gc11:4][Gc7:0Gc14:1Gc17:2Gc18:3Gc11:4][Gc2:0Gc15:1Gc17:2Gc21:3Gc9:4][Gc8:0Gc5:1Gc4:2Gc15:3Gc13:4][Gc23:0Gc23:1Gc18:2Gcnot:4:3][Gc7:0Gc9:1Gc9:2Gc6:3Gc12:4][Gc0:0Gc2:1Gc0:2Gc1:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc17:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc8:2Gcnot:4:3][Gc5:0Gc19:1Gc7:2Gc8:3Gc1:4][Gc9:0Gc6:1Gc0:2Gc1:3Gc20:4][Gc7:0Gc13:1Gc0:2Gc3:3Gc8:4][Gc14:0Gc12:1Gc2:2Gc14:3Gc10:4][Gc9:0Gc3:1Gc9:2Gc9:3Gc1:4][Gc0:0Gc2:1Gc17:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc1:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc1:1Gc0:2Gc17:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc6:3Gc0:4][Gc15:0Gc19:1Gc0:2Gc7:3Gc13:4][Gc1:0Gc12:1Gc0:2Gc1:3Gc23:4][Gc5:0Gc4:1Gc22:2Gc11:3Gc7:4][Gc23:0Gc23:1Gc11:2Gc3:3Gc2:4][Gc0:0Gc21:1Gc8:2Gc5:3Gc3:4][Gc23:0Gc18:1Gc13:2Gc6:3Gc2:4][Gc23:0Gc5:1Gc8:2Gc12:3Gc0:4][Gc11:0Gc1:1Gc9:2Gc2:3Gc20:4][Gc10:0Gc13:1Gc19:2Gc4:3Gc2:4][Gc2:0Gc13:1Gc14:2Gc23:3Gc13:4][Gc9:0Gc3:1Gc3:2Gc0:3Gc6:4][Gc17:0Gc17:1Gc17:2Gc0:3Gc9:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc11:3Gc0:4][Gcnot:1:0Gc0:2Gc6:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc17:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc11:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc2:2Gc2:3Gc0:4][Gc16:0Gc9:1Gc12:2Gc5:3Gc6:4][Gcnot:1:0Gc16:2Gc21:3Gc6:4][Gc22:0Gc2:1Gc8:2Gc23:3Gc14:4][Gc22:0Gc11:1Gc15:2Gc13:3Gc22:4][Gc16:0Gc12:1Gc11:2Gc23:3Gc15:4][Gc14:0Gcnot:1:4Gc13:2Gc6:3][Gc2:0Gc13:1Gc22:2Gc13:3Gc11:4][Gc4:0Gcnot:1:2Gc5:3Gc23:4][Gc2:0Gcnot:1:4Gc23:2Gc9:3][Gc12:0Gc9:1Gc6:2Gc6:3Gc3:4][Gc0:0Gc17:1Gc7:2Gc12:3Gc17:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc11:1Gc12:2Gc11:3Gc13:4][Gc0:0Gc6:1Gc0:2Gc3:3Gc3:4][Gc12:0Gc22:1Gc4:2Gc22:3Gc21:4][Gcnot:1:0Gc15:2Gc19:3Gc23:4][Gc11:0Gc2:1Gc5:2Gc14:3Gc23:4][Gc18:0Gc14:1Gc23:2Gc1:3Gc14:4][Gc3:0Gc7:1Gc8:2Gc2:3Gc16:4][Gc8:0Gc7:1Gc2:2Gc21:3Gc20:4][Gc16:0Gc20:1Gc11:2Gc6:3Gc1:4][Gc0:0Gc11:1Gc17:2Gc23:3Gc21:4][Gc12:0Gc9:1Gc18:2Gc21:3Gc21:4][Gc16:0Gcnot:1:2Gc21:3Gc9:4][Gc16:0Gc6:1Gc9:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc17:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc1:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc11:3Gc12:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc0:4][Gc2:0Gc15:1Gc20:2Gc3:3Gc14:4][Gc5:0Gc22:1Gc0:2Gcnot:4:3][Gc3:0Gc21:1Gc8:2Gc3:3Gc1:4][Gc2:0Gc9:1Gc6:2Gc8:3Gc7:4][Gc16:0Gc12:1Gc20:2Gc8:3Gc13:4][Gc21:0Gc4:1Gc19:2Gc7:3Gc5:4][Gc7:0Gcnot:1:4Gc16:2Gc4:3][Gc2:0Gc10:1Gc2:2Gc1:3Gc13:4][Gc6:0Gc13:1Gc9:2Gc17:3Gc10:4][Gc4:0Gc23:1Gc1:2Gc12:3Gc20:4][Gc3:0Gc3:1Gc3:2Gc9:3Gc9:4][Gc21:0Gc0:1Gc12:2Gc12:3Gc21:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc1:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc11:2Gc11:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc17:4][Gc17:0Gc17:1Gc0:2Gc0:3Gc3:4][Gc6:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc20:0Gc13:1Gc20:2Gc21:3Gc15:4][Gc11:0Gcnot:1:2Gc9:3Gc8:4][Gc8:0Gc14:1Gc12:2Gc10:3Gc16:4][Gc18:0Gc7:1Gc6:2Gc7:3Gc11:4][Gc8:0Gc4:1Gc6:2Gc10:3Gc6:4][Gc5:0Gc23:1Gc1:2Gc7:3Gc6:4][Gc3:0Gc2:1Gc14:2Gc21:3Gc2:4][Gc16:0Gc16:1Gc19:2Gc23:3Gc13:4][Gc9:0Gc2:1Gc6:2Gc8:3Gc3:4][Gc5:0Gc15:1Gc16:2Gc5:3Gc23:4][Gc6:0Gc9:1Gc0:2Gc6:3Gc9:4][Gc2:0Gcnot:1:2Gc17:3Gc17:4][Gcnot:1:0Gc12:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gcnot:1:4Gc0:2Gc0:3][Gc3:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc17:1Gc0:2Gc0:3Gc17:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc6:4][Gc11:0Gc2:1Gc15:2Gc9:3Gc18:4][Gc18:0Gcnot:1:4Gc5:2Gc8:3][Gc4:0Gc23:1Gc12:2Gc13:3Gc6:4][Gc16:0Gc20:1Gc15:2Gc8:3Gc6:4][Gc8:0Gc20:1Gc15:2Gc1:3Gc4:4][Gc2:0Gc11:1Gc1:2Gc3:3Gc10:4][Gc20:0Gc11:1Gc7:2Gc1:3Gc14:4][Gc2:0Gc6:1Gc2:2Gc4:3Gc16:4][Gc11:0Gc18:1Gc10:2Gcnot:4:3][Gc11:0Gc12:1Gc15:2Gc13:3Gc14:4][Gc3:0Gc9:1Gc6:2Gc6:3Gc3:4][Gc2:0Gc2:1Gc12:2Gc17:3Gc17:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc16:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc13:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc17:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc11:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc15:1Gc3:2Gc16:3Gc7:4][Gc6:0Gc2:1Gc9:2Gc10:3Gc20:4][Gc10:0Gc10:1Gc10:2Gc20:3Gc0:4][Gc21:0Gc16:1Gc20:2Gc13:3Gc8:4][Gc15:0Gc8:1Gc23:2Gc3:3Gc21:4][Gc14:0Gc10:1Gc3:2Gc2:3Gc14:4][Gc14:0Gcnot:1:2Gc3:3Gc21:4][Gc21:0Gc18:1Gc0:2Gc17:3Gc14:4][Gc20:0Gc22:1Gc9:2Gc5:3Gc5:4][Gc12:0Gc17:1Gc13:2Gc2:3Gc5:4][Gc9:0Gc12:1Gc0:2Gc9:3Gc6:4][Gc7:0Gc0:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc17:4][Gc0:0Gc11:1Gc0:2Gc0:3Gc3:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc17:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc14:0Gcnot:1:2Gc1:3Gc7:4][Gc23:0Gc0:1Gc4:2Gc10:3Gc4:4][Gc6:0Gc22:1Gc20:2Gc3:3Gc15:4][Gc23:0Gc22:1Gc13:2Gc18:3Gc20:4][Gc3:0Gc16:1Gc10:2Gc10:3Gc8:4][Gc15:0Gc2:1Gc7:2Gcnot:4:3][Gc18:0Gc5:1Gc5:2Gc20:3Gc23:4][Gc23:0Gc22:1Gc5:2Gc13:3Gc0:4][Gc0:0Gc22:1Gcnot:2:3Gc17:4][Gc19:0Gcnot:1:4Gc18:2Gc7:3][Gc10:0Gc0:1Gc12:2Gc0:3Gc1:4][Gc10:0Gcnot:1:4Gc8:2Gc5:3][Gc4:0Gc14:1Gc12:2Gc20:3Gc5:4][Gcnot:1:0Gc14:2Gc11:3Gc3:4][Gc6:0Gcnot:1:4Gc5:2Gc23:3][Gc17:0Gc9:1Gc9:2Gc17:3Gc3:4][Gc0:0Gc12:1Gc17:2Gc0:3Gc9:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc13:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc17:2Gc17:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc3:3Gc0:4][Gc22:0Gcnot:1:2Gc8:3Gc4:4][Gc22:0Gcnot:1:4Gc1:2Gc11:3][Gc11:0Gc22:1Gc7:2Gc23:3Gc7:4][Gc13:0Gc6:1Gc9:2Gc3:3Gc0:4][Gc11:0Gc12:1Gc23:2Gc17:3Gc1:4][Gc17:0Gc6:1Gc2:2Gc15:3Gc2:4][Gcnot:1:0Gc12:2Gc3:3Gc6:4][Gc5:0Gc3:1Gc4:2Gc13:3Gc10:4][Gc20:0Gc18:1Gc11:2Gc8:3Gc14:4][Gc21:0Gc21:1Gc15:2Gc12:3Gc20:4][Gc10:0Gc0:1Gc1:2Gc5:3Gc13:4][Gc9:0Gc6:1Gc11:2Gc4:3Gc22:4][Gc21:0Gc7:1Gc14:2Gc23:3Gc6:4][Gc0:0Gc1:1Gc10:2Gc7:3Gc9:4][Gc16:0Gc20:1Gc17:2Gcnot:4:3][Gc2:0Gc21:1Gc6:2Gc2:3Gc17:4][Gc0:0Gc0:1Gc17:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc1:3Gc12:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc17:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gc7:0Gc16:1Gc8:2Gc22:3Gc2:4][Gc20:0Gc21:1Gc12:2Gc17:3Gc4:4][Gc8:0Gc3:1Gc2:2Gc10:3Gc12:4][Gc12:0Gc20:1Gc9:2Gc5:3Gc22:4][Gc10:0Gc14:1Gc21:2Gc13:3Gc22:4][Gc21:0Gc6:1Gcnot:2:3Gc12:4][Gc5:0Gc3:1Gc12:2Gc1:3Gc3:4][Gc9:0Gc7:1Gc21:2Gc2:3Gc2:4][Gc7:0Gc17:1Gc13:2Gc18:3Gc19:4][Gc10:0Gc1:1Gcnot:2:3Gc16:4][Gc1:0Gc14:1Gc16:2Gcnot:4:3][Gc23:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc10:0Gc23:1Gcnot:2:3Gc10:4][Gc5:0Gcnot:1:2Gc8:3Gc11:4][Gc20:0Gc5:1Gc14:2Gcnot:4:3][Gc9:0Gc17:1Gc9:2Gc6:3Gc0:4][Gc12:0Gcnot:1:2Gc7:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:4Gc12:2Gc11:3][Gc0:0Gc12:1Gc0:2Gc6:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc9:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc11:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc10:0Gc18:1Gc2:2Gc18:3Gc7:4][Gc17:0Gc20:1Gc23:2Gc14:3Gc21:4][Gc13:0Gc22:1Gc1:2Gc19:3Gc20:4][Gcnot:1:0Gc19:2Gc20:3Gc0:4][Gc4:0Gc12:1Gc5:2Gcnot:4:3][Gc8:0Gc23:1Gc13:2Gc12:3Gc14:4][Gc19:0Gc1:1Gc12:2Gc19:3Gc1:4][Gc23:0Gc0:1Gc6:2Gcnot:4:3][Gc0:0Gc14:1Gc23:2Gcnot:4:3][Gc4:0Gc6:1Gc5:2Gc13:3Gc20:4][Gcnot:1:0Gc3:2Gc14:3Gc21:4][Gc23:0Gc11:1Gc13:2Gc13:3Gc11:4][Gc17:0Gcnot:1:2Gc7:3Gc19:4][Gc0:0Gc6:1Gc15:2Gc13:3Gc17:4][Gc2:0Gc8:1Gc10:2Gc22:3Gc18:4][Gc9:0Gc7:1Gc9:2Gc12:3Gc9:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc21:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc11:2Gc11:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc3:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4][Gc22:0Gcnot:1:4Gc16:2Gc12:3][Gc9:0Gc14:1Gc19:2Gc5:3Gc3:4][Gc12:0Gc19:1Gc14:2Gc2:3Gc7:4][Gc23:0Gc14:1Gc22:2Gc14:3Gc22:4][Gc18:0Gc21:1Gcnot:2:3Gc7:4][Gc17:0Gc11:1Gc3:2Gc10:3Gc15:4][Gc14:0Gc10:1Gc13:2Gc5:3Gc17:4][Gc11:0Gc2:1Gcnot:2:3Gc0:4][Gc8:0Gc7:1Gc11:2Gc21:3Gc4:4][Gc3:0Gc9:1Gc10:2Gc17:3Gc20:4][Gc6:0Gc1:1Gc7:2Gc19:3Gc8:4][Gc3:0Gc1:1Gc23:2Gcnot:4:3][Gc4:0Gc13:1Gc20:2Gc18:3Gc14:4][Gcnot:1:0Gc21:2Gc20:3Gc3:4][Gc22:0Gcnot:1:2Gc20:3Gc22:4][Gc17:0Gc3:1Gc7:2Gc3:3Gc9:4][Gc0:0Gc17:1Gc0:2Gc7:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gcnot:2:3Gc1:4][Gc0:0Gc0:1Gc12:2Gc1:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc17:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3Gc17:4][Gc0:0Gc17:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc14:0Gc14:1Gc1:2Gc14:3Gc13:4][Gc8:0Gc6:1Gc1:2Gc4:3Gc10:4][Gc1:0Gc11:1Gc8:2Gc15:3Gc14:4][Gc23:0Gcnot:1:2Gc13:3Gc12:4][Gc17:0Gc7:1Gc22:2Gc16:3Gc8:4][Gcnot:1:0Gc22:2Gc2:3Gc18:4][Gc11:0Gc8:1Gc7:2Gc5:3Gc3:4][Gc22:0Gc14:1Gc10:2Gc21:3Gc18:4][Gc3:0Gc12:1Gc18:2Gc12:3Gc15:4][Gc12:0Gc23:1Gc22:2Gc19:3Gc0:4][Gc13:0Gcnot:1:4Gc6:2Gc2:3][Gc17:0Gc11:1Gc9:2Gc9:3Gc23:4][Gc9:0Gc2:1Gc12:2Gc13:3Gc14:4][Gc21:0Gcnot:1:2Gc20:3Gc15:4][Gc22:0Gc10:1Gc12:2Gc2:3Gc1:4][Gc6:0Gc6:1Gc3:2Gc3:3Gc3:4][Gc7:0Gc7:1Gc12:2Gc12:3Gc17:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc1:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc1:3Gc1:4]
[Gc16:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc17:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc1:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc17:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4][Gc14:0Gc21:1Gc4:2Gc8:3Gc21:4][Gc16:0Gc3:1Gc12:2Gc11:3Gc7:4][Gc3:0Gc21:1Gcnot:2:3Gc23:4][Gc20:0Gcnot:1:2Gc8:3Gc19:4][Gc21:0Gc6:1Gc12:2Gc11:3Gc4:4][Gc14:0Gc1:1Gc18:2Gc16:3Gc1:4][Gc10:0Gc20:1Gc20:2Gc22:3Gc23:4][Gc14:0Gc10:1Gc10:2Gc15:3Gc4:4][Gc6:0Gc2:1Gc2:2Gc18:3Gc4:4][Gc16:0Gc16:1Gcnot:2:3Gc16:4][Gc1:0Gc18:1Gc16:2Gc16:3Gc5:4][Gc18:0Gc0:1Gc17:2Gc5:3Gc14:4][Gc11:0Gc19:1Gc20:2Gc8:3Gc22:4][Gc17:0Gc15:1Gc8:2Gc17:3Gc15:4][Gc2:0Gcnot:1:4Gc7:2Gc9:3][Gc6:0Gc6:1Gc6:2Gc6:3Gc7:4][Gc12:0Gc7:1Gc0:2Gc17:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc0:3Gc1:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc1:2Gc1:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc13:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc9:3Gc9:4][Gc0:0Gc3:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc14:0Gc17:1Gc9:2Gc6:3Gc22:4][Gc21:0Gcnot:1:4Gc1:2Gc16:3][Gc14:0Gc12:1Gc19:2Gcnot:4:3][Gc6:0Gc12:1Gc11:2Gc13:3Gc14:4][Gc5:0Gc21:1Gc19:2Gc6:3Gc23:4][Gc15:0Gc22:1Gc2:2Gc4:3Gc12:4][Gc13:0Gcnot:1:2Gc9:3Gc21:4][Gc7:0Gc1:1Gc6:2Gc6:3Gc23:4][Gc17:0Gcnot:1:4Gc14:2Gc9:3][Gc2:0Gc6:1Gc17:2Gc14:3Gc13:4][Gc6:0Gc16:1Gc8:2Gc20:3Gc4:4][Gc16:0Gc17:1Gc7:2Gc9:3Gc21:4][Gc18:0Gc13:1Gc11:2Gc12:3Gc12:4][Gc0:0Gc5:1Gc0:2Gc11:3Gc10:4][Gc22:0Gc17:1Gc15:2Gc22:3Gc3:4][Gc22:0Gcnot:1:4Gc0:2Gc0:3][Gc4:0Gc9:1Gc8:2Gc5:3Gc20:4][Gc1:0Gc3:1Gc21:2Gc0:3Gc8:4][Gc17:0Gc22:1Gc20:2Gc20:3Gc6:4][Gc9:0Gcnot:1:4Gc3:2Gc11:3][Gc6:0Gc9:1Gc6:2Gc9:3Gc6:4][Gc2:0Gc7:1Gc7:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc1:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc1:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc21:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc11:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc6:2Gc0:3Gc0:4][Gc14:0Gc13:1Gc15:2Gc4:3Gc5:4][Gc9:0Gc10:1Gc4:2Gcnot:4:3][Gc1:0Gc21:1Gc1:2Gc14:3Gc19:4][Gc6:0Gcnot:1:4Gc9:2Gc20:3][Gc23:0Gc3:1Gc12:2Gc21:3Gc10:4][Gcnot:1:0Gc4:2Gc23:3Gc1:4][Gc8:0Gc15:1Gc5:2Gc12:3Gc2:4][Gc4:0Gcnot:1:4Gc10:2Gc20:3][Gc4:0Gc4:1Gc6:2Gc16:3Gc18:4][Gc11:0Gc1:1Gc14:2Gc23:3Gc0:4][Gc22:0Gc9:1Gc12:2Gc18:3Gc1:4][Gc1:0Gc23:1Gc17:2Gc6:3Gc9:4][Gc21:0Gcnot:1:4Gc16:2Gc20:3][Gc6:0Gcnot:1:2Gc4:3Gc0:4][Gcnot:1:0Gc3:2Gc22:3Gc10:4][Gc21:0Gc8:1Gc4:2Gc22:3Gc3:4][Gc4:0Gc2:1Gc14:2Gc6:3Gc4:4][Gc19:0Gc17:1Gcnot:2:3Gc4:4][Gc6:0Gc13:1Gc20:2Gc16:3Gc9:4][Gc7:0Gc12:1Gc9:2Gc12:3Gc8:4][Gc3:0Gc9:1Gc9:2Gc7:3Gc3:4][Gc7:0Gc0:1Gc17:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc13:2Gc13:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc11:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc17:0Gc5:1Gc14:2Gc7:3Gc23:4][Gc3:0Gc12:1Gcnot:2:3Gc21:4][Gc5:0Gc13:1Gc13:2Gc22:3Gc18:4][Gc15:0Gc22:1Gc3:2Gc3:3Gc19:4][Gc10:0Gc17:1Gc13:2Gc7:3Gc6:4][Gc23:0Gc7:1Gc16:2Gc14:3Gc11:4][Gc23:0Gc9:1Gc10:2Gcnot:4:3][Gc22:0Gc5:1Gc19:2Gc6:3Gc3:4][Gc1:0Gc3:1Gc8:2Gc10:3Gc9:4][Gc19:0Gc4:1Gc0:2Gc12:3Gc5:4][Gc11:0Gc17:1Gc9:2Gc15:3Gc6:4][Gc14:0Gc20:1Gcnot:2:3Gc19:4][Gc6:0Gc11:1Gc22:2Gc1:3Gc23:4][Gc22:0Gc21:1Gc20:2Gc15:3Gc19:4][Gc1:0Gc2:1Gc19:2Gc16:3Gc17:4][Gc3:0Gc23:1Gc15:2Gc6:3Gc13:4][Gc6:0Gc11:1Gc16:2Gc16:3Gc11:4][Gc5:0Gc22:1Gc9:2Gc0:3Gc17:4][Gc23:0Gc15:1Gc20:2Gc3:3Gc4:4][Gc10:0Gc17:1Gc5:2Gc17:3Gc1:4][Gc17:0Gc9:1Gc3:2Gc6:3Gc7:4][Gc0:0Gc7:1Gc7:2Gc7:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc13:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc1:1Gc0:2Gc1:3Gc1:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc17:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc6:4][Gc19:0Gc18:1Gc6:2Gc10:3Gc15:4][Gc21:0Gc17:1Gcnot:2:3Gc20:4][Gc4:0Gc15:1Gc12:2Gc9:3Gc0:4][Gc7:0Gc11:1Gc7:2Gc21:3Gc9:4][Gc12:0Gcnot:1:4Gc15:2Gc17:3][Gcnot:1:0Gc19:2Gc9:3Gc5:4][Gcnot:1:0Gc14:2Gc1:3Gc2:4][Gc0:0Gc13:1Gc17:2Gc16:3Gc23:4][Gc9:0Gc17:1Gc1:2Gc16:3Gc6:4][Gc6:0Gcnot:1:4Gc6:2Gc4:3][Gc0:0Gcnot:1:4Gc9:2Gc21:3][Gc12:0Gc21:1Gc3:2Gc1:3Gc9:4][Gc21:0Gc1:1Gc17:2Gc1:3Gc17:4][Gc4:0Gc1:1Gc12:2Gcnot:4:3][Gc0:0Gc6:1Gc23:2Gc11:3Gc0:4][Gcnot:1:0Gc7:2Gc16:3Gc7:4][Gc3:0Gc8:1Gc22:2Gc15:3Gc17:4][Gc4:0Gcnot:1:4Gc2:2Gc0:3][Gc8:0Gcnot:1:2Gc11:3Gc22:4][Gc7:0Gc9:1Gc5:2Gc14:3Gc19:4][Gc12:0Gc6:1Gc17:2Gc6:3Gc3:4][Gc0:0Gc17:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc1:2Gc1:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc17:0Gc12:1Gc12:2Gc1:3Gc0:4][Gc6:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc17:4][Gc0:0Gc1:1Gc21:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc12:0Gc10:1Gc14:2Gc2:3Gc19:4][Gc1:0Gc21:1Gc15:2Gc0:3Gc14:4][Gc20:0Gcnot:1:4Gc0:2Gc10:3][Gc21:0Gcnot:1:4Gc19:2Gc14:3][Gc6:0Gc1:1Gc19:2Gc17:3Gc5:4][Gc22:0Gc15:1Gcnot:2:3Gc10:4][Gc6:0Gc20:1Gc22:2Gc17:3Gc7:4][Gc8:0Gc5:1Gc22:2Gc5:3Gc12:4][Gc1:0Gc11:1Gc11:2Gc1:3Gc0:4][Gc3:0Gc23:1Gc5:2Gc5:3Gc19:4][Gc2:0Gc1:1Gc2:2Gc22:3Gc23:4][Gc9:0Gcnot:1:2Gc18:3Gc18:4][Gc15:0Gc1:1Gc22:2Gc5:3Gc14:4][Gc8:0Gc6:1Gc19:2Gc0:3Gc17:4][Gc10:0Gcnot:1:2Gc17:3Gc17:4][Gc4:0Gc18:1Gc13:2Gc6:3Gc19:4][Gc7:0Gc3:1Gc8:2Gc15:3Gc17:4][Gc10:0Gc13:1Gc8:2Gc16:3Gc0:4][Gc13:0Gc2:1Gc11:2Gc16:3Gc1:4][Gc2:0Gc20:1Gc20:2Gc0:3Gc15:4][Gc6:0Gc6:1Gc12:2Gc6:3Gc6:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc9:3Gc9:4][Gc0:0Gc0:1Gc11:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc11:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc18:1Gc0:2Gc13:3Gc21:4][Gc20:0Gcnot:1:4Gc1:2Gc10:3][Gc21:0Gcnot:1:4Gc3:2Gc20:3][Gc9:0Gc22:1Gc1:2Gc21:3Gc19:4][Gc13:0Gc19:1Gcnot:2:3Gc11:4][Gc5:0Gc11:1Gc1:2Gc12:3Gc15:4][Gc9:0Gcnot:1:2Gc21:3Gc23:4][Gc4:0Gc1:1Gc0:2Gc22:3Gc3:4][Gc4:0Gc22:1Gc11:2Gc7:3Gc11:4][Gc10:0Gc10:1Gc11:2Gc3:3Gc11:4][Gc7:0Gc17:1Gc22:2Gc8:3Gc17:4][Gc6:0Gcnot:1:2Gc5:3Gc2:4][Gc18:0Gc3:1Gc18:2Gc9:3Gc17:4][Gc12:0Gc23:1Gc19:2Gc20:3Gc2:4][Gc10:0Gc13:1Gc2:2Gc2:3Gc2:4][Gc4:0Gcnot:1:2Gc4:3Gc11:4][Gc15:0Gc9:1Gc4:2Gc16:3Gc8:4][Gc11:0Gc7:1Gc11:2Gc17:3Gc23:4][Gc19:0Gc4:1Gc1:2Gc17:3Gc13:4][Gc13:0Gc15:1Gc18:2Gc3:3Gc8:4][Gc9:0Gc6:1Gc6:2Gc17:3Gc3:4][Gc16:0Gc0:1Gc17:2Gc0:3Gc17:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc3:0Gc16:1Gc2:2Gc2:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc21:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc11:0Gc22:1Gc11:2Gc19:3Gc5:4][Gc22:0Gc4:1Gc3:2Gc18:3Gc21:4][Gc0:0Gc7:1Gc15:2Gc10:3Gc1:4][Gc14:0Gcnot:1:2Gc12:3Gc0:4][Gc11:0Gc4:1Gc4:2Gc12:3Gc20:4][Gc16:0Gc0:1Gc8:2Gc1:3Gc23:4][Gc2:0Gc12:1Gc19:2Gc11:3Gc11:4][Gc20:0Gc3:1Gc14:2Gc13:3Gc3:4][Gc1:0Gc21:1Gcnot:2:3Gc5:4][Gc11:0Gc18:1Gc5:2Gc7:3Gc20:4][Gc11:0Gc9:1Gc1:2Gc7:3Gc0:4][Gc23:0Gc20:1Gc18:2Gc22:3Gc8:4][Gc20:0Gc20:1Gc5:2Gcnot:4:3][Gc22:0Gc19:1Gc17:2Gc22:3Gc22:4][Gc12:0Gc23:1Gc14:2Gc13:3Gc22:4][Gc16:0Gc19:1Gc14:2Gc4:3Gc6:4][Gcnot:1:0Gc2:2Gc13:3Gc2:4][Gc20:0Gc8:1Gc12:2Gc17:3Gc14:4][Gc19:0Gcnot:1:4Gc19:2Gc12:3][Gc9:0Gc16:1Gc18:2Gc22:3Gc23:4][Gc3:0Gc3:1Gc6:2Gc9:3Gc3:4][Gc17:0Gc2:1Gc12:2Gc12:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gcnot:2:3Gc12:4][Gc1:0Gc12:1Gc1:2Gc1:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gcnot:1:4Gc9:2Gc1:3][Gc14:0Gc8:1Gc12:2Gc16:3Gc0:4][Gc1:0Gc11:1Gc19:2Gc6:3Gc8:4][Gc15:0Gcnot:1:2Gc19:3Gc18:4][Gc1:0Gc22:1Gc17:2Gc18:3Gc6:4][Gc16:0Gc12:1Gc19:2Gc5:3Gc2:4][Gc15:0Gc11:1Gc17:2Gc14:3Gc22:4][Gc18:0Gc23:1Gc4:2Gc14:3Gc4:4][Gc23:0Gc15:1Gc1:2Gc10:3Gc16:4][Gc20:0Gc10:1Gc14:2Gc14:3Gc3:4][Gc0:0Gc0:1Gc9:2Gc14:3Gc18:4][Gc19:0Gc15:1Gc23:2Gc15:3Gc12:4][Gc13:0Gc16:1Gc18:2Gc1:3Gc14:4][Gc17:0Gc3:1Gc12:2Gc5:3Gc17:4][Gc21:0Gc1:1Gc10:2Gc4:3Gc20:4][Gc21:0Gc8:1Gc8:2Gc2:3Gc18:4][Gc21:0Gc23:1Gc21:2Gc11:3Gc2:4][Gc6:0Gcnot:1:4Gc11:2Gc16:3][Gc15:0Gcnot:1:4Gc23:2Gc19:3][Gc5:0Gc10:1Gc2:2Gc13:3Gc11:4][Gc1:0Gc6:1Gc8:2Gc0:3Gc13:4][Gc4:0Gc14:1Gc22:2Gc10:3Gc1:4][Gc23:0Gc19:1Gc20:2Gc1:3Gc19:4][Gc15:0Gc9:1Gc2:2Gc9:3Gc21:4][Gc15:0Gc17:1Gc5:2Gc15:3Gc18:4][Gc3:0Gc3:1Gc3:2Gc9:3Gc9:4][Gc9:0Gc0:1Gc9:2Gc16:3Gc17:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc13:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc21:4][Gcnot:1:0Gcnot:2:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc11:1Gc11:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc6:2Gc0:3Gc0:4][Gc11:0Gc5:1Gc9:2Gc18:3Gc13:4][Gc19:0Gc20:1Gc15:2Gc22:3Gc6:4][Gc11:0Gc9:1Gc4:2Gc3:3Gc19:4][Gc23:0Gc21:1Gc5:2Gc13:3Gc22:4][Gc11:0Gc19:1Gc2:2Gc18:3Gc21:4][Gc1:0Gc18:1Gc7:2Gc20:3Gc22:4][Gc14:0Gc1:1Gc22:2Gc19:3Gc20:4][Gc12:0Gc4:1Gc13:2Gc21:3Gc23:4][Gc5:0Gcnot:1:4Gc6:2Gc15:3][Gcnot:1:0Gc17:2Gc17:3Gc8:4][Gc23:0Gcnot:1:4Gc19:2Gc15:3][Gc17:0Gc8:1Gc18:2Gc11:3Gc8:4][Gc5:0Gc21:1Gc21:2Gc20:3Gc10:4][Gc5:0Gc1:1Gc12:2Gc17:3Gc7:4][Gc17:0Gc15:1Gc19:2Gc10:3Gc23:4][Gc21:0Gc11:1Gc9:2Gc8:3Gc17:4][Gc0:0Gc2:1Gc14:2Gc20:3Gc23:4][Gc7:0Gc21:1Gc16:2Gc23:3Gc1:4][Gc9:0Gc16:1Gcnot:2:3Gc9:4][Gc11:0Gc0:1Gc23:2Gc5:3Gc13:4][Gc19:0Gc23:1Gc17:2Gc4:3Gc20:4][Gc0:0Gc23:1Gc19:2Gc23:3Gc13:4][Gc2:0Gcnot:1:4Gc11:2Gc7:3][Gc0:0Gc4:1Gc0:2Gc5:3Gc13:4][Gc14:0Gc6:1Gc5:2Gc2:3Gc17:4][Gc3:0Gc7:1Gc0:2Gc6:3Gc9:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc17:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc17:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc6:2Gc0:3Gc0:4][Gc3:0Gc14:1Gc9:2Gcnot:4:3][Gc17:0Gc23:1Gc21:2Gc13:3Gc7:4][Gc21:0Gc21:1Gc3:2Gc9:3Gc0:4][Gc9:0Gc3:1Gc23:2Gc7:3Gc5:4][Gc11:0Gc19:1Gc10:2Gc16:3Gc13:4][Gc18:0Gc1:1Gc21:2Gc3:3Gc9:4][Gc14:0Gc6:1Gc13:2Gc18:3Gc18:4][Gcnot:1:0Gc9:2Gc16:3Gc14:4][Gc15:0Gc0:1Gcnot:2:3Gc9:4][Gc22:0Gc9:1Gc10:2Gc5:3Gc20:4][Gc20:0Gc14:1Gc11:2Gc11:3Gc3:4][Gc18:0Gc14:1Gc18:2Gc13:3Gc13:4][Gc12:0Gc1:1Gc19:2Gc2:3Gc5:4][Gc0:0Gc19:1Gc19:2Gc10:3Gc0:4][Gc11:0Gc8:1Gc15:2Gc14:3Gc15:4][Gc1:0Gc1:1Gcnot:2:3Gc20:4][Gc11:0Gc16:1Gc16:2Gc2:3Gc17:4][Gc22:0Gc17:1Gcnot:2:3Gc22:4][Gc7:0Gc5:1Gcnot:2:3Gc11:4][Gcnot:1:0Gc12:2Gc5:3Gc19:4][Gcnot:1:0Gc10:2Gc17:3Gc8:4][Gc23:0Gc17:1Gcnot:2:3Gc7:4][Gc6:0Gc23:1Gcnot:2:3Gc12:4][Gc15:0Gc18:1Gc6:2Gc3:3Gc23:4][Gc7:0Gc21:1Gc6:2Gc19:3Gc8:4][Gc9:0Gc3:1Gc3:2Gc12:3Gc9:4][Gc17:0Gc0:1Gc7:2Gc0:3Gc1:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc17:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc11:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc17:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc4:0Gc1:1Gc1:2Gc20:3Gc8:4][Gc18:0Gc13:1Gc14:2Gc9:3Gc16:4][Gc6:0Gc10:1Gc2:2Gcnot:4:3][Gc13:0Gc17:1Gc18:2Gcnot:4:3][Gc16:0Gc5:1Gc6:2Gc11:3Gc20:4][Gc5:0Gc15:1Gc12:2Gc13:3Gc5:4][Gc20:0Gc1:1Gc2:2Gc18:3Gc21:4][Gc8:0Gc2:1Gc15:2Gcnot:4:3][Gc19:0Gc9:1Gc6:2Gc7:3Gc16:4][Gc23:0Gcnot:1:4Gc10:2Gc2:3][Gc15:0Gc7:1Gc9:2Gc17:3Gc0:4][Gc21:0Gc10:1Gc11:2Gc9:3Gc22:4][Gc21:0Gc13:1Gc17:2Gc3:3Gc7:4][Gc0:0Gcnot:1:4Gc17:2Gc22:3][Gc6:0Gc0:1Gc16:2Gc5:3Gc13:4][Gc11:0Gc20:1Gc22:2Gc23:3Gc18:4][Gc9:0Gc23:1Gc23:2Gc5:3Gc18:4][Gcnot:1:0Gc21:2Gc8:3Gc0:4][Gc21:0Gcnot:1:4Gc20:2Gc21:3][Gc17:0Gc9:1Gc0:2Gc20:3Gc11:4][Gc12:0Gc6:1Gc22:2Gc6:3Gc1:4][Gc13:0Gc17:1Gc4:2Gc8:3Gc22:4][Gc17:0Gc23:1Gc20:2Gc22:3Gc3:4][Gc22:0Gc16:1Gc17:2Gc6:3Gc14:4][Gc22:0Gc3:1Gc12:2Gc15:3Gc4:4][Gc3:0Gc6:1Gc9:2Gc9:3Gc9:4][Gc0:0Gc12:1Gc7:2Gc12:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc1:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc15:0Gc1:1Gc4:2Gc3:3Gc15:4][Gc22:0Gc15:1Gc22:2Gc0:3Gc13:4][Gc22:0Gc7:1Gc0:2Gc13:3Gc8:4][Gc15:0Gc19:1Gc13:2Gc15:3Gc5:4][Gc21:0Gc20:1Gc17:2Gc13:3Gc9:4][Gc6:0Gc9:1Gc11:2Gc14:3Gc9:4][Gc22:0Gc23:1Gcnot:2:3Gc15:4][Gc19:0Gc20:1Gc21:2Gc2:3Gc17:4][Gc16:0Gc13:1Gc15:2Gc1:3Gc11:4][Gc12:0Gc16:1Gc23:2Gc17:3Gc20:4][Gc17:0Gcnot:1:4Gc15:2Gc18:3][Gc16:0Gcnot:1:4Gc17:2Gc11:3][Gc21:0Gc13:1Gc18:2Gc11:3Gc12:4][Gc4:0Gc17:1Gc3:2Gc22:3Gc12:4][Gc9:0Gc15:1Gc7:2Gc15:3Gc14:4][Gc0:0Gc13:1Gc10:2Gc23:3Gc19:4][Gc20:0Gc6:1Gc11:2Gc21:3Gc8:4][Gc13:0Gc0:1Gc15:2Gc1:3Gc2:4][Gc2:0Gc21:1Gc20:2Gc12:3Gc4:4][Gc14:0Gc3:1Gc8:2Gc11:3Gc22:4][Gc12:0Gc3:1Gc5:2Gc13:3Gc8:4][Gc15:0Gc22:1Gc14:2Gc13:3Gc23:4][Gc1:0Gc7:1Gc1:2Gc3:3Gc2:4][Gc10:0Gc12:1Gc20:2Gcnot:4:3][Gc8:0Gc17:1Gc23:2Gc12:3Gc15:4][Gc6:0Gc6:1Gc6:2Gc3:3Gc6:4][Gc12:0Gc17:1Gc0:2Gc7:3Gc21:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc21:0Gc12:1Gc0:2Gc12:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc11:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc3:3Gc0:4][Gc4:0Gc3:1Gcnot:2:3Gc16:4][Gc17:0Gcnot:1:2Gc8:3Gc21:4][Gc7:0Gc5:1Gc2:2Gc9:3Gc19:4][Gc5:0Gc5:1Gc22:2Gc13:3Gc10:4][Gc13:0Gcnot:1:4Gc23:2Gc11:3][Gc5:0Gc4:1Gc14:2Gc19:3Gc13:4][Gc10:0Gc22:1Gc22:2Gc10:3Gc18:4][Gc5:0Gc13:1Gc23:2Gcnot:4:3][Gc20:0Gc14:1Gc16:2Gc3:3Gc9:4][Gc14:0Gc1:1Gc17:2Gc13:3Gc3:4][Gc0:0Gc6:1Gc4:2Gc2:3Gc7:4][Gc11:0Gc10:1Gc3:2Gc15:3Gc20:4][Gcnot:1:0Gc23:2Gc10:3Gc9:4][Gc6:0Gc10:1Gc1:2Gc20:3Gc23:4][Gc12:0Gc3:1Gc1:2Gc13:3Gc1:4][Gc21:0Gc18:1Gc5:2Gc8:3Gc18:4][Gc15:0Gc10:1Gc8:2Gc7:3Gc1:4][Gc18:0Gc6:1Gc14:2Gc8:3Gc13:4][Gc22:0Gc3:1Gc8:2Gc7:3Gc20:4][Gc14:0Gc14:1Gc14:2Gc18:3Gc17:4][Gc23:0Gc12:1Gc7:2Gc21:3Gc10:4][Gc23:0Gc2:1Gc7:2Gc8:3Gc7:4][Gc1:0Gc2:1Gc8:2Gc15:3Gc3:4][Gc8:0Gc19:1Gc2:2Gc15:3Gc9:4][Gc21:0Gc12:1Gc16:2Gc20:3Gc2:4][Gc3:0Gc3:1Gc9:2Gc3:3Gc9:4][Gcnot:1:0Gc7:2Gc7:3Gc16:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc0:3Gc11:4][Gc12:0Gc12:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc12:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gcnot:1:0Gc17:2Gc0:3Gc0:4][Gc21:0Gc1:1Gc3:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc2:0Gc8:1Gc13:2Gc1:3Gc20:4][Gc0:0Gc11:1Gc17:2Gc21:3Gc10:4][Gc10:0Gc11:1Gcnot:2:3Gc12:4][Gc8:0Gc20:1Gc9:2Gc5:3Gc12:4][Gc12:0Gc14:1Gc12:2Gc4:3Gc9:4][Gc2:0Gc9:1Gcnot:2:3Gc21:4][Gc11:0Gc20:1Gc5:2Gcnot:4:3][Gc15:0Gc13:1Gc0:2Gc21:3Gc13:4][Gc22:0Gc14:1Gc5:2Gc15:3Gc15:4][Gc17:0Gc2:1Gcnot:2:3Gc9:4][Gc4:0Gc13:1Gc16:2Gc23:3Gc1:4][Gc3:0Gc8:1Gc20:2Gc13:3Gc17:4][Gc11:0Gc13:1Gc2:2Gc10:3Gc23:4][Gc9:0Gc4:1Gcnot:2:3Gc12:4][Gc23:0Gc22:1Gc10:2Gc9:3Gc12:4][Gc10:0Gc6:1Gc16:2Gc14:3Gc21:4][Gc18:0Gc6:1Gc6:2Gc20:3Gc21:4][Gc22:0Gc10:1Gc22:2Gc20:3Gc8:4][Gcnot:1:0Gc4:2Gc10:3Gc22:4][Gc12:0Gc18:1Gc6:2Gc5:3Gc4:4][Gc18:0Gc19:1Gc12:2Gc4:3Gc14:4][Gc5:0Gc15:1Gcnot:2:3Gc5:4][Gc1:0Gc2:1Gc17:2Gc10:3Gc4:4][Gc6:0Gc4:1Gc23:2Gc21:3Gc1:4][Gcnot:1:0Gc19:2Gc13:3Gc11:4][Gc3:0Gc9:1Gc6:2Gc9:3Gc9:4][Gc2:0Gc12:1Gc12:2Gc17:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc11:2Gc12:3Gc0:4][Gc0:0Gc9:1Gc6:2Gc0:3Gc0:4][Gc3:0Gc18:1Gc14:2Gc22:3Gc3:4][Gc7:0Gc9:1Gc2:2Gc20:3Gc16:4][Gc15:0Gc7:1Gc17:2Gc2:3Gc17:4][Gc13:0Gc10:1Gc17:2Gc5:3Gc5:4][Gc8:0Gc23:1Gc0:2Gcnot:4:3][Gc20:0Gc15:1Gc7:2Gc10:3Gc6:4][Gc19:0Gc6:1Gc7:2Gc7:3Gc8:4][Gc12:0Gc20:1Gc1:2Gc0:3Gc13:4][Gc20:0Gc2:1Gc23:2Gc15:3Gc9:4][Gc12:0Gcnot:1:2Gc23:3Gc5:4][Gc15:0Gc8:1Gc6:2Gc7:3Gc4:4][Gc15:0Gcnot:1:2Gc22:3Gc14:4][Gc19:0Gc17:1Gc9:2Gc13:3Gc5:4][Gc11:0Gcnot:1:2Gc14:3Gc22:4][Gc15:0Gc21:1Gc19:2Gc2:3Gc16:4][Gc1:0Gcnot:1:4Gc0:2Gc19:3][Gc0:0Gc1:1Gcnot:2:3Gc13:4][Gc3:0Gc8:1Gc16:2Gc13:3Gc21:4][Gc19:0Gc3:1Gc7:2Gc18:3Gc8:4][Gc14:0Gc0:1Gc18:2Gc2:3Gc2:4][Gc13:0Gc22:1Gc16:2Gc7:3Gc0:4][Gc23:0Gcnot:1:2Gc16:3Gc13:4][Gc4:0Gc9:1Gc12:2Gcnot:4:3][Gc6:0Gc8:1Gc23:2Gc18:3Gc0:4][Gc15:0Gc6:1Gc4:2Gc20:3Gc8:4][Gc14:0Gc18:1Gc14:2Gcnot:4:3][Gc9:0Gc20:1Gc7:2Gc0:3Gc5:4][Gc15:0Gc19:1Gc22:2Gc0:3Gc11:4][Gc7:0Gc14:1Gc0:2Gc19:3Gc23:4][Gc7:0Gc15:1Gc23:2Gc20:3Gc18:4][Gc9:0Gc9:1Gc3:2Gc3:3Gc6:4][Gc17:0Gc17:1Gc2:2Gc12:3Gc17:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc13:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc1:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc1:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc11:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc17:1Gc9:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc12:0Gc1:1Gc1:2Gc16:3Gc11:4][Gc7:0Gc6:1Gc21:2Gc9:3Gc7:4][Gc23:0Gc19:1Gc19:2Gc0:3Gc13:4][Gc22:0Gc21:1Gc2:2Gc21:3Gc10:4][Gcnot:1:0Gc21:2Gc0:3Gc4:4][Gc10:0Gc2:1Gc8:2Gc13:3Gc11:4][Gc20:0Gc11:1Gc20:2Gc7:3Gc2:4][Gc7:0Gc10:1Gc6:2Gc14:3Gc16:4][Gc21:0Gc2:1Gc10:2Gc1:3Gc14:4][Gc0:0Gc20:1Gc22:2Gc15:3Gc8:4][Gc15:0Gc19:1Gc19:2Gc20:3Gc12:4][Gc15:0Gcnot:1:4Gc6:2Gc12:3][Gc21:0Gc8:1Gc20:2Gc22:3Gc23:4][Gc18:0Gc0:1Gc14:2Gc9:3Gc0:4][Gc16:0Gc15:1Gc11:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc14:3Gc7:4][Gc1:0Gc18:1Gc4:2Gc12:3Gc16:4][Gc18:0Gc19:1Gc20:2Gc23:3Gc0:4][Gc6:0Gc22:1Gc9:2Gc12:3Gc13:4][Gc1:0Gc19:1Gc8:2Gc14:3Gc19:4][Gcnot:1:0Gc3:2Gc13:3Gc8:4][Gc10:0Gc7:1Gc23:2Gc4:3Gc15:4][Gc13:0Gc1:1Gcnot:2:3Gc6:4][Gc3:0Gc3:1Gc1:2Gc5:3Gc1:4][Gc20:0Gc21:1Gcnot:2:3Gc3:4][Gc21:0Gc0:1Gc16:2Gc17:3Gc5:4][Gc1:0Gc5:1Gc18:2Gc13:3Gc15:4][Gc10:0Gc4:1Gc1:2Gc14:3Gc1:4][Gc6:0Gc15:1Gc8:2Gc15:3Gc15:4][Gc11:0Gc5:1Gc5:2Gc23:3Gc2:4][Gc3:0Gc6:1Gc9:2Gc6:3Gc3:4][Gc17:0Gc0:1Gc7:2Gc1:3Gc21:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gcnot:1:2Gc0:3Gc0:4][Gc6:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4][Gc16:0Gc17:1Gc5:2Gc23:3Gc19:4][Gc11:0Gc10:1Gc10:2Gcnot:4:3][Gc17:0Gc12:1Gc19:2Gc22:3Gc23:4][Gc19:0Gc4:1Gc19:2Gc15:3Gc0:4][Gc7:0Gc13:1Gc4:2Gc1:3Gc12:4][Gc9:0Gc1:1Gc1:2Gc8:3Gc6:4][Gc6:0Gc20:1Gc5:2Gc22:3Gc0:4][Gc8:0Gc8:1Gc2:2Gc20:3Gc16:4][Gc19:0Gc19:1Gc14:2Gc17:3Gc8:4][Gc20:0Gc8:1Gc6:2Gcnot:4:3][Gc5:0Gc14:1Gc4:2Gc0:3Gc3:4][Gc10:0Gc21:1Gcnot:2:3Gc22:4][Gc11:0Gc19:1Gc13:2Gc21:3Gc0:4][Gc7:0Gcnot:1:4Gc3:2Gc13:3][Gc18:0Gc1:1Gc20:2Gc7:3Gc1:4][Gc18:0Gc9:1Gc8:2Gcnot:4:3][Gc11:0Gc17:1Gc16:2Gc15:3Gc3:4][Gcnot:1:0Gc21:2Gc18:3Gc18:4][Gcnot:1:0Gc20:2Gc15:3Gc12:4][Gc0:0Gc21:1Gc12:2Gc5:3Gc10:4][Gc0:0Gc7:1Gcnot:2:3Gc9:4][Gc4:0Gcnot:1:2Gc6:3Gc22:4][Gc10:0Gc15:1Gc21:2Gc13:3Gc8:4][Gc5:0Gc8:1Gc14:2Gc8:3Gc23:4][Gc9:0Gc21:1Gc14:2Gc11:3Gc9:4][Gc1:0Gc23:1Gc17:2Gc12:3Gc11:4][Gc3:0Gc16:1Gc5:2Gc17:3Gc15:4][Gc14:0Gc13:1Gc5:2Gc16:3Gc15:4][Gc13:0Gc20:1Gc13:2Gc16:3Gc19:4][Gc20:0Gc22:1Gc9:2Gc6:3Gc13:4][Gc6:0Gc7:1Gc3:2Gc7:3Gc9:4][Gc0:0Gc0:1Gc7:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc21:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc3:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc11:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4][Gc20:0Gc1:1Gc5:2Gc20:3Gc13:4][Gc16:0Gc4:1Gc9:2Gc13:3Gc17:4][Gc20:0Gc5:1Gc0:2Gc14:3Gc22:4][Gc13:0Gcnot:1:2Gc16:3Gc22:4][Gc19:0Gc12:1Gc1:2Gc21:3Gc19:4][Gc19:0Gc6:1Gc9:2Gc14:3Gc21:4][Gc23:0Gc2:1Gc22:2Gc15:3Gc5:4][Gc5:0Gc18:1Gc23:2Gc23:3Gc8:4][Gc6:0Gc19:1Gc6:2Gc10:3Gc12:4][Gc4:0Gc12:1Gc22:2Gc21:3Gc23:4][Gc6:0Gc2:1Gc9:2Gc3:3Gc14:4][Gc22:0Gc20:1Gc23:2Gc10:3Gc7:4][Gc9:0Gc16:1Gc23:2Gc2:3Gc9:4][Gc22:0Gc6:1Gc1:2Gc19:3Gc20:4][Gc17:0Gc23:1Gc6:2Gc4:3Gc18:4][Gc20:0Gc20:1Gc2:2Gc0:3Gc17:4][Gc22:0Gc9:1Gc2:2Gc5:3Gc8:4][Gc5:0Gcnot:1:4Gc22:2Gc3:3][Gc16:0Gc2:1Gc22:2Gc7:3Gc9:4][Gc21:0Gc1:1Gc23:2Gc9:3Gc0:4][Gc9:0Gc19:1Gc22:2Gc18:3Gc2:4][Gc14:0Gc18:1Gc21:2Gc17:3Gc7:4][Gc2:0Gc0:1Gc3:2Gc20:3Gc18:4][Gc23:0Gc16:1Gc15:2Gc19:3Gc23:4][Gc15:0Gc17:1Gc20:2Gc9:3Gc5:4][Gc19:0Gc16:1Gc20:2Gc19:3Gc17:4][Gc21:0Gc6:1Gcnot:2:3Gc13:4][Gc9:0Gc18:1Gc6:2Gc8:3Gc16:4][Gc15:0Gc6:1Gc5:2Gcnot:4:3][Gc11:0Gc6:1Gc23:2Gc4:3Gc11:4][Gc0:0Gc9:1Gc3:2Gc3:3Gc2:4][Gc0:0Gc2:1Gc12:2Gc17:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc1:1Gc1:2Gc13:3Gc13:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc9:0Gc20:1Gc2:2Gc3:3Gc0:4][Gc13:0Gc21:1Gc19:2Gc5:3Gc10:4][Gc6:0Gc19:1Gc16:2Gc8:3Gc4:4][Gc10:0Gc6:1Gc13:2Gc16:3Gc21:4][Gc9:0Gc22:1Gc7:2Gc21:3Gc7:4][Gc13:0Gc9:1Gc3:2Gc18:3Gc4:4][Gc4:0Gc11:1Gc23:2Gc22:3Gc2:4][Gc21:0Gc6:1Gcnot:2:3Gc13:4][Gc21:0Gc0:1Gc3:2Gc0:3Gc13:4][Gc22:0Gc9:1Gc15:2Gc2:3Gc13:4][Gc6:0Gc9:1Gc22:2Gc0:3Gc15:4][Gc2:0Gc23:1Gcnot:2:3Gc19:4][Gc0:0Gc0:1Gc1:2Gc14:3Gc9:4][Gc17:0Gc5:1Gc23:2Gc22:3Gc12:4][Gc12:0Gcnot:1:4Gc0:2Gc3:3][Gc23:0Gc2:1Gc0:2Gc15:3Gc3:4][Gc17:0Gc0:1Gc23:2Gc3:3Gc3:4][Gc9:0Gc0:1Gc7:2Gc13:3Gc17:4][Gc14:0Gc4:1Gc5:2Gc11:3Gc17:4][Gc16:0Gc8:1Gc11:2Gcnot:4:3][Gc19:0Gc19:1Gc12:2Gc20:3Gc20:4][Gc10:0Gc5:1Gc16:2Gcnot:4:3][Gc7:0Gc13:1Gc15:2Gc7:3Gc13:4][Gc7:0Gc7:1Gcnot:2:3Gc4:4][Gc22:0Gc0:1Gc9:2Gc18:3Gc10:4][Gc4:0Gcnot:1:4Gc11:2Gc18:3][Gc10:0Gc9:1Gc10:2Gc21:3Gc16:4][Gc7:0Gc21:1Gc7:2Gcnot:4:3][Gc12:0Gc20:1Gc3:2Gc22:3Gc14:4][Gc13:0Gc22:1Gc22:2Gc4:3Gc9:4][Gc7:0Gc12:1Gc3:2Gc3:3Gc9:4][Gcnot:1:0Gcnot:2:3Gc17:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc1:1Gc0:2Gc1:3Gc1:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gc12:1Gc0:2Gc21:3Gc12:4][Gc3:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc8:0Gc15:1Gc1:2Gc6:3Gc23:4][Gc2:0Gc21:1Gc15:2Gc2:3Gc8:4][Gcnot:1:0Gc10:2Gc5:3Gc9:4][Gc14:0Gc21:1Gc3:2Gc2:3Gc17:4][Gc21:0Gc10:1Gc15:2Gc18:3Gc21:4][Gc2:0Gc22:1Gc12:2Gc4:3Gc23:4][Gc14:0Gc16:1Gc21:2Gc4:3Gc7:4][Gc20:0Gc4:1Gcnot:2:3Gc1:4][Gc15:0Gc18:1Gc18:2Gc20:3Gc18:4][Gc0:0Gc8:1Gcnot:2:3Gc10:4][Gc14:0Gc6:1Gc13:2Gc20:3Gc19:4][Gc19:0Gcnot:1:4Gc23:2Gc10:3][Gc1:0Gc9:1Gc6:2Gc4:3Gc6:4][Gc5:0Gc4:1Gc3:2Gc17:3Gc6:4][Gc3:0Gc3:1Gc3:2Gc18:3Gc16:4][Gc3:0Gc5:1Gc1:2Gc9:3Gc1:4][Gc13:0Gc9:1Gc2:2Gc4:3Gc15:4][Gc1:0Gc18:1Gc2:2Gc4:3Gc9:4][Gc14:0Gcnot:1:2Gc8:3Gc6:4][Gc16:0Gc1:1Gc5:2Gc5:3Gc16:4][Gc14:0Gc22:1Gc21:2Gc7:3Gc9:4][Gc18:0Gc16:1Gc23:2Gc12:3Gc1:4][Gc10:0Gc23:1Gc23:2Gc18:3Gc9:4][Gc6:0Gc21:1Gc11:2Gc20:3Gc18:4][Gcnot:1:0Gc2:2Gc0:3Gc14:4][Gc0:0Gc1:1Gc9:2Gc14:3Gc17:4][Gc22:0Gc10:1Gc10:2Gc22:3Gc23:4][Gc13:0Gc5:1Gc1:2Gc9:3Gc19:4][Gc21:0Gc10:1Gc0:2Gc12:3Gc17:4][Gc15:0Gc11:1Gc9:2Gc13:3Gc3:4][Gc3:0Gc12:1Gc9:2Gc1:3Gc6:4][Gc12:0Gc0:1Gc12:2Gc0:3Gc17:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc12:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc9:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4][Gc21:0Gc8:1Gc12:2Gc16:3Gc16:4][Gc21:0Gc20:1Gc20:2Gc15:3Gc9:4][Gc1:0Gc13:1Gc18:2Gc5:3Gc2:4][Gc7:0Gc11:1Gc18:2Gc1:3Gc19:4][Gc21:0Gcnot:1:2Gc16:3Gc17:4][Gc2:0Gc5:1Gc18:2Gc15:3Gc16:4][Gc12:0Gc20:1Gc10:2Gc4:3Gc2:4][Gc3:0Gc9:1Gc16:2Gc7:3Gc11:4][Gc9:0Gc21:1Gc5:2Gc5:3Gc21:4][Gc2:0Gc18:1Gc10:2Gc7:3Gc3:4][Gc19:0Gc18:1Gc8:2Gc12:3Gc0:4][Gcnot:1:0Gc20:2Gc10:3Gc23:4][Gc12:0Gc18:1Gc15:2Gc22:3Gc0:4][Gc6:0Gc9:1Gc21:2Gc9:3Gc21:4][Gc2:0Gc7:1Gc8:2Gcnot:4:3][Gc16:0Gc13:1Gc9:2Gc17:3Gc4:4][Gc1:0Gc10:1Gc14:2Gc11:3Gc16:4][Gc22:0Gc1:1Gc9:2Gc1:3Gc8:4][Gc11:0Gcnot:1:2Gc20:3Gc0:4][Gc6:0Gc23:1Gc3:2Gc23:3Gc3:4][Gc19:0Gc11:1Gc9:2Gc12:3Gc13:4][Gc16:0Gc7:1Gc11:2Gc4:3Gc11:4][Gc19:0Gc18:1Gc6:2Gc19:3Gc13:4][Gc17:0Gc8:1Gc4:2Gc15:3Gc2:4][Gc9:0Gcnot:1:2Gc12:3Gc17:4][Gc8:0Gc8:1Gc8:2Gc12:3Gc5:4][Gc12:0Gc4:1Gc15:2Gc18:3Gc13:4][Gc7:0Gc23:1Gc20:2Gc2:3Gc18:4][Gc7:0Gc7:1Gc7:2Gc18:3Gc6:4][Gc3:0Gc14:1Gc0:2Gc21:3Gc3:4][Gc3:0Gc12:1Gc6:2Gc9:3Gc3:4][Gc21:0Gc0:1Gc17:2Gc0:3Gc9:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc13:1Gc12:2Gc12:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc1:2Gc1:3Gc0:4]


==> anc/experiments/circuits/S2_5Q_B0_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc2:0Gc2:1Gc18:2Gc21:3Gc16:4][Gc13:0Gc16:1Gc7:2Gc14:3Gc7:4][Gc23:0Gcnot:1:4Gc23:2Gc2:3][Gc0:0Gc21:1Gc4:2Gc12:3Gc8:4][Gc4:0Gc9:1Gc1:2Gc20:3Gc15:4]
[Gc22:0Gc7:1Gc13:2Gc16:3Gc10:4][Gc7:0Gc4:1Gc17:2Gc8:3Gc12:4][Gc5:0Gc4:1Gc21:2Gc1:3Gc4:4][Gc20:0Gc0:1Gc8:2Gc13:3Gc11:4][Gc21:0Gc22:1Gc13:2Gc7:3Gc23:4]
[Gc14:0Gc2:1Gc20:2Gc20:3Gc15:4][Gc13:0Gc5:1Gc10:2Gc11:3Gc21:4][Gc7:0Gc22:1Gc3:2Gc1:3Gc6:4][Gc23:0Gc5:1Gc6:2Gc13:3Gc6:4][Gc6:0Gc15:1Gc21:2Gc15:3Gc9:4]
[Gc4:0Gc20:1Gc10:2Gc13:3Gc1:4][Gc18:0Gc13:1Gc0:2Gc13:3Gc15:4][Gc15:0Gc9:1Gc6:2Gc9:3Gc22:4][Gc8:0Gc3:1Gc23:2Gc22:3Gc5:4][Gc16:0Gc13:1Gc2:2Gc22:3Gc16:4]
[Gc21:0Gc0:1Gc21:2Gc5:3Gc15:4][Gc0:0Gc4:1Gc2:2Gc15:3Gc19:4][Gc21:0Gcnot:1:2Gc3:3Gc22:4][Gc21:0Gc15:1Gc19:2Gc15:3Gc5:4][Gc11:0Gcnot:1:4Gc11:2Gc15:3]
[Gc18:0Gc11:1Gcnot:2:3Gc11:4][Gc7:0Gc14:1Gc17:2Gc18:3Gc11:4][Gc2:0Gc15:1Gc17:2Gc21:3Gc9:4][Gc8:0Gc5:1Gc4:2Gc15:3Gc13:4][Gc23:0Gc23:1Gc18:2Gcnot:4:3]
[Gc1:0Gc1:1Gc8:2Gcnot:4:3][Gc5:0Gc19:1Gc7:2Gc8:3Gc1:4][Gc9:0Gc6:1Gc0:2Gc1:3Gc20:4][Gc7:0Gc13:1Gc0:2Gc3:3Gc8:4][Gc14:0Gc12:1Gc2:2Gc14:3Gc10:4]
[Gc15:0Gc19:1Gc0:2Gc7:3Gc13:4][Gc1:0Gc12:1Gc0:2Gc1:3Gc23:4][Gc5:0Gc4:1Gc22:2Gc11:3Gc7:4][Gc23:0Gc23:1Gc11:2Gc3:3Gc2:4][Gc0:0Gc21:1Gc8:2Gc5:3Gc3:4][Gc23:0Gc18:1Gc13:2Gc6:3Gc2:4][Gc23:0Gc5:1Gc8:2Gc12:3Gc0:4][Gc11:0Gc1:1Gc9:2Gc2:3Gc20:4][Gc10:0Gc13:1Gc19:2Gc4:3Gc2:4][Gc2:0Gc13:1Gc14:2Gc23:3Gc13:4]
[Gc12:0Gc12:1Gc2:2Gc2:3Gc0:4][Gc16:0Gc9:1Gc12:2Gc5:3Gc6:4][Gcnot:1:0Gc16:2Gc21:3Gc6:4][Gc22:0Gc2:1Gc8:2Gc23:3Gc14:4][Gc22:0Gc11:1Gc15:2Gc13:3Gc22:4][Gc16:0Gc12:1Gc11:2Gc23:3Gc15:4][Gc14:0Gcnot:1:4Gc13:2Gc6:3][Gc2:0Gc13:1Gc22:2Gc13:3Gc11:4][Gc4:0Gcnot:1:2Gc5:3Gc23:4][Gc2:0Gcnot:1:4Gc23:2Gc9:3]
[Gc12:0Gc22:1Gc4:2Gc22:3Gc21:4][Gcnot:1:0Gc15:2Gc19:3Gc23:4][Gc11:0Gc2:1Gc5:2Gc14:3Gc23:4][Gc18:0Gc14:1Gc23:2Gc1:3Gc14:4][Gc3:0Gc7:1Gc8:2Gc2:3Gc16:4][Gc8:0Gc7:1Gc2:2Gc21:3Gc20:4][Gc16:0Gc20:1Gc11:2Gc6:3Gc1:4][Gc0:0Gc11:1Gc17:2Gc23:3Gc21:4][Gc12:0Gc9:1Gc18:2Gc21:3Gc21:4][Gc16:0Gcnot:1:2Gc21:3Gc9:4]
[Gc2:0Gc15:1Gc20:2Gc3:3Gc14:4][Gc5:0Gc22:1Gc0:2Gcnot:4:3][Gc3:0Gc21:1Gc8:2Gc3:3Gc1:4][Gc2:0Gc9:1Gc6:2Gc8:3Gc7:4][Gc16:0Gc12:1Gc20:2Gc8:3Gc13:4][Gc21:0Gc4:1Gc19:2Gc7:3Gc5:4][Gc7:0Gcnot:1:4Gc16:2Gc4:3][Gc2:0Gc10:1Gc2:2Gc1:3Gc13:4][Gc6:0Gc13:1Gc9:2Gc17:3Gc10:4][Gc4:0Gc23:1Gc1:2Gc12:3Gc20:4]
[Gc20:0Gc13:1Gc20:2Gc21:3Gc15:4][Gc11:0Gcnot:1:2Gc9:3Gc8:4][Gc8:0Gc14:1Gc12:2Gc10:3Gc16:4][Gc18:0Gc7:1Gc6:2Gc7:3Gc11:4][Gc8:0Gc4:1Gc6:2Gc10:3Gc6:4][Gc5:0Gc23:1Gc1:2Gc7:3Gc6:4][Gc3:0Gc2:1Gc14:2Gc21:3Gc2:4][Gc16:0Gc16:1Gc19:2Gc23:3Gc13:4][Gc9:0Gc2:1Gc6:2Gc8:3Gc3:4][Gc5:0Gc15:1Gc16:2Gc5:3Gc23:4]
[Gc11:0Gc2:1Gc15:2Gc9:3Gc18:4][Gc18:0Gcnot:1:4Gc5:2Gc8:3][Gc4:0Gc23:1Gc12:2Gc13:3Gc6:4][Gc16:0Gc20:1Gc15:2Gc8:3Gc6:4][Gc8:0Gc20:1Gc15:2Gc1:3Gc4:4][Gc2:0Gc11:1Gc1:2Gc3:3Gc10:4][Gc20:0Gc11:1Gc7:2Gc1:3Gc14:4][Gc2:0Gc6:1Gc2:2Gc4:3Gc16:4][Gc11:0Gc18:1Gc10:2Gcnot:4:3][Gc11:0Gc12:1Gc15:2Gc13:3Gc14:4]
[Gc9:0Gc15:1Gc3:2Gc16:3Gc7:4][Gc6:0Gc2:1Gc9:2Gc10:3Gc20:4][Gc10:0Gc10:1Gc10:2Gc20:3Gc0:4][Gc21:0Gc16:1Gc20:2Gc13:3Gc8:4][Gc15:0Gc8:1Gc23:2Gc3:3Gc21:4][Gc14:0Gc10:1Gc3:2Gc2:3Gc14:4][Gc14:0Gcnot:1:2Gc3:3Gc21:4][Gc21:0Gc18:1Gc0:2Gc17:3Gc14:4][Gc20:0Gc22:1Gc9:2Gc5:3Gc5:4][Gc12:0Gc17:1Gc13:2Gc2:3Gc5:4]
[Gc14:0Gcnot:1:2Gc1:3Gc7:4][Gc23:0Gc0:1Gc4:2Gc10:3Gc4:4][Gc6:0Gc22:1Gc20:2Gc3:3Gc15:4][Gc23:0Gc22:1Gc13:2Gc18:3Gc20:4][Gc3:0Gc16:1Gc10:2Gc10:3Gc8:4][Gc15:0Gc2:1Gc7:2Gcnot:4:3][Gc18:0Gc5:1Gc5:2Gc20:3Gc23:4][Gc23:0Gc22:1Gc5:2Gc13:3Gc0:4][Gc0:0Gc22:1Gcnot:2:3Gc17:4][Gc19:0Gcnot:1:4Gc18:2Gc7:3][Gc10:0Gc0:1Gc12:2Gc0:3Gc1:4][Gc10:0Gcnot:1:4Gc8:2Gc5:3][Gc4:0Gc14:1Gc12:2Gc20:3Gc5:4][Gcnot:1:0Gc14:2Gc11:3Gc3:4][Gc6:0Gcnot:1:4Gc5:2Gc23:3]
[Gc22:0Gcnot:1:2Gc8:3Gc4:4][Gc22:0Gcnot:1:4Gc1:2Gc11:3][Gc11:0Gc22:1Gc7:2Gc23:3Gc7:4][Gc13:0Gc6:1Gc9:2Gc3:3Gc0:4][Gc11:0Gc12:1Gc23:2Gc17:3Gc1:4][Gc17:0Gc6:1Gc2:2Gc15:3Gc2:4][Gcnot:1:0Gc12:2Gc3:3Gc6:4][Gc5:0Gc3:1Gc4:2Gc13:3Gc10:4][Gc20:0Gc18:1Gc11:2Gc8:3Gc14:4][Gc21:0Gc21:1Gc15:2Gc12:3Gc20:4][Gc10:0Gc0:1Gc1:2Gc5:3Gc13:4][Gc9:0Gc6:1Gc11:2Gc4:3Gc22:4][Gc21:0Gc7:1Gc14:2Gc23:3Gc6:4][Gc0:0Gc1:1Gc10:2Gc7:3Gc9:4][Gc16:0Gc20:1Gc17:2Gcnot:4:3]
[Gc7:0Gc16:1Gc8:2Gc22:3Gc2:4][Gc20:0Gc21:1Gc12:2Gc17:3Gc4:4][Gc8:0Gc3:1Gc2:2Gc10:3Gc12:4][Gc12:0Gc20:1Gc9:2Gc5:3Gc22:4][Gc10:0Gc14:1Gc21:2Gc13:3Gc22:4][Gc21:0Gc6:1Gcnot:2:3Gc12:4][Gc5:0Gc3:1Gc12:2Gc1:3Gc3:4][Gc9:0Gc7:1Gc21:2Gc2:3Gc2:4][Gc7:0Gc17:1Gc13:2Gc18:3Gc19:4][Gc10:0Gc1:1Gcnot:2:3Gc16:4][Gc1:0Gc14:1Gc16:2Gcnot:4:3][Gc23:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc10:0Gc23:1Gcnot:2:3Gc10:4][Gc5:0Gcnot:1:2Gc8:3Gc11:4][Gc20:0Gc5:1Gc14:2Gcnot:4:3]
[Gc10:0Gc18:1Gc2:2Gc18:3Gc7:4][Gc17:0Gc20:1Gc23:2Gc14:3Gc21:4][Gc13:0Gc22:1Gc1:2Gc19:3Gc20:4][Gcnot:1:0Gc19:2Gc20:3Gc0:4][Gc4:0Gc12:1Gc5:2Gcnot:4:3][Gc8:0Gc23:1Gc13:2Gc12:3Gc14:4][Gc19:0Gc1:1Gc12:2Gc19:3Gc1:4][Gc23:0Gc0:1Gc6:2Gcnot:4:3][Gc0:0Gc14:1Gc23:2Gcnot:4:3][Gc4:0Gc6:1Gc5:2Gc13:3Gc20:4][Gcnot:1:0Gc3:2Gc14:3Gc21:4][Gc23:0Gc11:1Gc13:2Gc13:3Gc11:4][Gc17:0Gcnot:1:2Gc7:3Gc19:4][Gc0:0Gc6:1Gc15:2Gc13:3Gc17:4][Gc2:0Gc8:1Gc10:2Gc22:3Gc18:4]
[Gc22:0Gcnot:1:4Gc16:2Gc12:3][Gc9:0Gc14:1Gc19:2Gc5:3Gc3:4][Gc12:0Gc19:1Gc14:2Gc2:3Gc7:4][Gc23:0Gc14:1Gc22:2Gc14:3Gc22:4][Gc18:0Gc21:1Gcnot:2:3Gc7:4][Gc17:0Gc11:1Gc3:2Gc10:3Gc15:4][Gc14:0Gc10:1Gc13:2Gc5:3Gc17:4][Gc11:0Gc2:1Gcnot:2:3Gc0:4][Gc8:0Gc7:1Gc11:2Gc21:3Gc4:4][Gc3:0Gc9:1Gc10:2Gc17:3Gc20:4][Gc6:0Gc1:1Gc7:2Gc19:3Gc8:4][Gc3:0Gc1:1Gc23:2Gcnot:4:3][Gc4:0Gc13:1Gc20:2Gc18:3Gc14:4][Gcnot:1:0Gc21:2Gc20:3Gc3:4][Gc22:0Gcnot:1:2Gc20:3Gc22:4]
[Gc14:0Gc14:1Gc1:2Gc14:3Gc13:4][Gc8:0Gc6:1Gc1:2Gc4:3Gc10:4][Gc1:0Gc11:1Gc8:2Gc15:3Gc14:4][Gc23:0Gcnot:1:2Gc13:3Gc12:4][Gc17:0Gc7:1Gc22:2Gc16:3Gc8:4][Gcnot:1:0Gc22:2Gc2:3Gc18:4][Gc11:0Gc8:1Gc7:2Gc5:3Gc3:4][Gc22:0Gc14:1Gc10:2Gc21:3Gc18:4][Gc3:0Gc12:1Gc18:2Gc12:3Gc15:4][Gc12:0Gc23:1Gc22:2Gc19:3Gc0:4][Gc13:0Gcnot:1:4Gc6:2Gc2:3][Gc17:0Gc11:1Gc9:2Gc9:3Gc23:4][Gc9:0Gc2:1Gc12:2Gc13:3Gc14:4][Gc21:0Gcnot:1:2Gc20:3Gc15:4][Gc22:0Gc10:1Gc12:2Gc2:3Gc1:4]
[Gc14:0Gc21:1Gc4:2Gc8:3Gc21:4][Gc16:0Gc3:1Gc12:2Gc11:3Gc7:4][Gc3:0Gc21:1Gcnot:2:3Gc23:4][Gc20:0Gcnot:1:2Gc8:3Gc19:4][Gc21:0Gc6:1Gc12:2Gc11:3Gc4:4][Gc14:0Gc1:1Gc18:2Gc16:3Gc1:4][Gc10:0Gc20:1Gc20:2Gc22:3Gc23:4][Gc14:0Gc10:1Gc10:2Gc15:3Gc4:4][Gc6:0Gc2:1Gc2:2Gc18:3Gc4:4][Gc16:0Gc16:1Gcnot:2:3Gc16:4][Gc1:0Gc18:1Gc16:2Gc16:3Gc5:4][Gc18:0Gc0:1Gc17:2Gc5:3Gc14:4][Gc11:0Gc19:1Gc20:2Gc8:3Gc22:4][Gc17:0Gc15:1Gc8:2Gc17:3Gc15:4][Gc2:0Gcnot:1:4Gc7:2Gc9:3]
[Gc14:0Gc17:1Gc9:2Gc6:3Gc22:4][Gc21:0Gcnot:1:4Gc1:2Gc16:3][Gc14:0Gc12:1Gc19:2Gcnot:4:3][Gc6:0Gc12:1Gc11:2Gc13:3Gc14:4][Gc5:0Gc21:1Gc19:2Gc6:3Gc23:4][Gc15:0Gc22:1Gc2:2Gc4:3Gc12:4][Gc13:0Gcnot:1:2Gc9:3Gc21:4][Gc7:0Gc1:1Gc6:2Gc6:3Gc23:4][Gc17:0Gcnot:1:4Gc14:2Gc9:3][Gc2:0Gc6:1Gc17:2Gc14:3Gc13:4][Gc6:0Gc16:1Gc8:2Gc20:3Gc4:4][Gc16:0Gc17:1Gc7:2Gc9:3Gc21:4][Gc18:0Gc13:1Gc11:2Gc12:3Gc12:4][Gc0:0Gc5:1Gc0:2Gc11:3Gc10:4][Gc22:0Gc17:1Gc15:2Gc22:3Gc3:4][Gc22:0Gcnot:1:4Gc0:2Gc0:3][Gc4:0Gc9:1Gc8:2Gc5:3Gc20:4][Gc1:0Gc3:1Gc21:2Gc0:3Gc8:4][Gc17:0Gc22:1Gc20:2Gc20:3Gc6:4][Gc9:0Gcnot:1:4Gc3:2Gc11:3]
[Gc14:0Gc13:1Gc15:2Gc4:3Gc5:4][Gc9:0Gc10:1Gc4:2Gcnot:4:3][Gc1:0Gc21:1Gc1:2Gc14:3Gc19:4][Gc6:0Gcnot:1:4Gc9:2Gc20:3][Gc23:0Gc3:1Gc12:2Gc21:3Gc10:4][Gcnot:1:0Gc4:2Gc23:3Gc1:4][Gc8:0Gc15:1Gc5:2Gc12:3Gc2:4][Gc4:0Gcnot:1:4Gc10:2Gc20:3][Gc4:0Gc4:1Gc6:2Gc16:3Gc18:4][Gc11:0Gc1:1Gc14:2Gc23:3Gc0:4][Gc22:0Gc9:1Gc12:2Gc18:3Gc1:4][Gc1:0Gc23:1Gc17:2Gc6:3Gc9:4][Gc21:0Gcnot:1:4Gc16:2Gc20:3][Gc6:0Gcnot:1:2Gc4:3Gc0:4][Gcnot:1:0Gc3:2Gc22:3Gc10:4][Gc21:0Gc8:1Gc4:2Gc22:3Gc3:4][Gc4:0Gc2:1Gc14:2Gc6:3Gc4:4][Gc19:0Gc17:1Gcnot:2:3Gc4:4][Gc6:0Gc13:1Gc20:2Gc16:3Gc9:4][Gc7:0Gc12:1Gc9:2Gc12:3Gc8:4]
[Gc17:0Gc5:1Gc14:2Gc7:3Gc23:4][Gc3:0Gc12:1Gcnot:2:3Gc21:4][Gc5:0Gc13:1Gc13:2Gc22:3Gc18:4][Gc15:0Gc22:1Gc3:2Gc3:3Gc19:4][Gc10:0Gc17:1Gc13:2Gc7:3Gc6:4][Gc23:0Gc7:1Gc16:2Gc14:3Gc11:4][Gc23:0Gc9:1Gc10:2Gcnot:4:3][Gc22:0Gc5:1Gc19:2Gc6:3Gc3:4][Gc1:0Gc3:1Gc8:2Gc10:3Gc9:4][Gc19:0Gc4:1Gc0:2Gc12:3Gc5:4][Gc11:0Gc17:1Gc9:2Gc15:3Gc6:4][Gc14:0Gc20:1Gcnot:2:3Gc19:4][Gc6:0Gc11:1Gc22:2Gc1:3Gc23:4][Gc22:0Gc21:1Gc20:2Gc15:3Gc19:4][Gc1:0Gc2:1Gc19:2Gc16:3Gc17:4][Gc3:0Gc23:1Gc15:2Gc6:3Gc13:4][Gc6:0Gc11:1Gc16:2Gc16:3Gc11:4][Gc5:0Gc22:1Gc9:2Gc0:3Gc17:4][Gc23:0Gc15:1Gc20:2Gc3:3Gc4:4][Gc10:0Gc17:1Gc5:2Gc17:3Gc1:4]
[Gc19:0Gc18:1Gc6:2Gc10:3Gc15:4][Gc21:0Gc17:1Gcnot:2:3Gc20:4][Gc4:0Gc15:1Gc12:2Gc9:3Gc0:4][Gc7:0Gc11:1Gc7:2Gc21:3Gc9:4][Gc12:0Gcnot:1:4Gc15:2Gc17:3][Gcnot:1:0Gc19:2Gc9:3Gc5:4][Gcnot:1:0Gc14:2Gc1:3Gc2:4][Gc0:0Gc13:1Gc17:2Gc16:3Gc23:4][Gc9:0Gc17:1Gc1:2Gc16:3Gc6:4][Gc6:0Gcnot:1:4Gc6:2Gc4:3][Gc0:0Gcnot:1:4Gc9:2Gc21:3][Gc12:0Gc21:1Gc3:2Gc1:3Gc9:4][Gc21:0Gc1:1Gc17:2Gc1:3Gc17:4][Gc4:0Gc1:1Gc12:2Gcnot:4:3][Gc0:0Gc6:1Gc23:2Gc11:3Gc0:4][Gcnot:1:0Gc7:2Gc16:3Gc7:4][Gc3:0Gc8:1Gc22:2Gc15:3Gc17:4][Gc4:0Gcnot:1:4Gc2:2Gc0:3][Gc8:0Gcnot:1:2Gc11:3Gc22:4][Gc7:0Gc9:1Gc5:2Gc14:3Gc19:4]
[Gc12:0Gc10:1Gc14:2Gc2:3Gc19:4][Gc1:0Gc21:1Gc15:2Gc0:3Gc14:4][Gc20:0Gcnot:1:4Gc0:2Gc10:3][Gc21:0Gcnot:1:4Gc19:2Gc14:3][Gc6:0Gc1:1Gc19:2Gc17:3Gc5:4][Gc22:0Gc15:1Gcnot:2:3Gc10:4][Gc6:0Gc20:1Gc22:2Gc17:3Gc7:4][Gc8:0Gc5:1Gc22:2Gc5:3Gc12:4][Gc1:0Gc11:1Gc11:2Gc1:3Gc0:4][Gc3:0Gc23:1Gc5:2Gc5:3Gc19:4][Gc2:0Gc1:1Gc2:2Gc22:3Gc23:4][Gc9:0Gcnot:1:2Gc18:3Gc18:4][Gc15:0Gc1:1Gc22:2Gc5:3Gc14:4][Gc8:0Gc6:1Gc19:2Gc0:3Gc17:4][Gc10:0Gcnot:1:2Gc17:3Gc17:4][Gc4:0Gc18:1Gc13:2Gc6:3Gc19:4][Gc7:0Gc3:1Gc8:2Gc15:3Gc17:4][Gc10:0Gc13:1Gc8:2Gc16:3Gc0:4][Gc13:0Gc2:1Gc11:2Gc16:3Gc1:4][Gc2:0Gc20:1Gc20:2Gc0:3Gc15:4]
[Gc6:0Gc18:1Gc0:2Gc13:3Gc21:4][Gc20:0Gcnot:1:4Gc1:2Gc10:3][Gc21:0Gcnot:1:4Gc3:2Gc20:3][Gc9:0Gc22:1Gc1:2Gc21:3Gc19:4][Gc13:0Gc19:1Gcnot:2:3Gc11:4][Gc5:0Gc11:1Gc1:2Gc12:3Gc15:4][Gc9:0Gcnot:1:2Gc21:3Gc23:4][Gc4:0Gc1:1Gc0:2Gc22:3Gc3:4][Gc4:0Gc22:1Gc11:2Gc7:3Gc11:4][Gc10:0Gc10:1Gc11:2Gc3:3Gc11:4][Gc7:0Gc17:1Gc22:2Gc8:3Gc17:4][Gc6:0Gcnot:1:2Gc5:3Gc2:4][Gc18:0Gc3:1Gc18:2Gc9:3Gc17:4][Gc12:0Gc23:1Gc19:2Gc20:3Gc2:4][Gc10:0Gc13:1Gc2:2Gc2:3Gc2:4][Gc4:0Gcnot:1:2Gc4:3Gc11:4][Gc15:0Gc9:1Gc4:2Gc16:3Gc8:4][Gc11:0Gc7:1Gc11:2Gc17:3Gc23:4][Gc19:0Gc4:1Gc1:2Gc17:3Gc13:4][Gc13:0Gc15:1Gc18:2Gc3:3Gc8:4]
[Gc11:0Gc22:1Gc11:2Gc19:3Gc5:4][Gc22:0Gc4:1Gc3:2Gc18:3Gc21:4][Gc0:0Gc7:1Gc15:2Gc10:3Gc1:4][Gc14:0Gcnot:1:2Gc12:3Gc0:4][Gc11:0Gc4:1Gc4:2Gc12:3Gc20:4][Gc16:0Gc0:1Gc8:2Gc1:3Gc23:4][Gc2:0Gc12:1Gc19:2Gc11:3Gc11:4][Gc20:0Gc3:1Gc14:2Gc13:3Gc3:4][Gc1:0Gc21:1Gcnot:2:3Gc5:4][Gc11:0Gc18:1Gc5:2Gc7:3Gc20:4][Gc11:0Gc9:1Gc1:2Gc7:3Gc0:4][Gc23:0Gc20:1Gc18:2Gc22:3Gc8:4][Gc20:0Gc20:1Gc5:2Gcnot:4:3][Gc22:0Gc19:1Gc17:2Gc22:3Gc22:4][Gc12:0Gc23:1Gc14:2Gc13:3Gc22:4][Gc16:0Gc19:1Gc14:2Gc4:3Gc6:4][Gcnot:1:0Gc2:2Gc13:3Gc2:4][Gc20:0Gc8:1Gc12:2Gc17:3Gc14:4][Gc19:0Gcnot:1:4Gc19:2Gc12:3][Gc9:0Gc16:1Gc18:2Gc22:3Gc23:4]
[Gc5:0Gcnot:1:4Gc9:2Gc1:3][Gc14:0Gc8:1Gc12:2Gc16:3Gc0:4][Gc1:0Gc11:1Gc19:2Gc6:3Gc8:4][Gc15:0Gcnot:1:2Gc19:3Gc18:4][Gc1:0Gc22:1Gc17:2Gc18:3Gc6:4][Gc16:0Gc12:1Gc19:2Gc5:3Gc2:4][Gc15:0Gc11:1Gc17:2Gc14:3Gc22:4][Gc18:0Gc23:1Gc4:2Gc14:3Gc4:4][Gc23:0Gc15:1Gc1:2Gc10:3Gc16:4][Gc20:0Gc10:1Gc14:2Gc14:3Gc3:4][Gc0:0Gc0:1Gc9:2Gc14:3Gc18:4][Gc19:0Gc15:1Gc23:2Gc15:3Gc12:4][Gc13:0Gc16:1Gc18:2Gc1:3Gc14:4][Gc17:0Gc3:1Gc12:2Gc5:3Gc17:4][Gc21:0Gc1:1Gc10:2Gc4:3Gc20:4][Gc21:0Gc8:1Gc8:2Gc2:3Gc18:4][Gc21:0Gc23:1Gc21:2Gc11:3Gc2:4][Gc6:0Gcnot:1:4Gc11:2Gc16:3][Gc15:0Gcnot:1:4Gc23:2Gc19:3][Gc5:0Gc10:1Gc2:2Gc13:3Gc11:4][Gc1:0Gc6:1Gc8:2Gc0:3Gc13:4][Gc4:0Gc14:1Gc22:2Gc10:3Gc1:4][Gc23:0Gc19:1Gc20:2Gc1:3Gc19:4][Gc15:0Gc9:1Gc2:2Gc9:3Gc21:4][Gc15:0Gc17:1Gc5:2Gc15:3Gc18:4]
[Gc11:0Gc5:1Gc9:2Gc18:3Gc13:4][Gc19:0Gc20:1Gc15:2Gc22:3Gc6:4][Gc11:0Gc9:1Gc4:2Gc3:3Gc19:4][Gc23:0Gc21:1Gc5:2Gc13:3Gc22:4][Gc11:0Gc19:1Gc2:2Gc18:3Gc21:4][Gc1:0Gc18:1Gc7:2Gc20:3Gc22:4][Gc14:0Gc1:1Gc22:2Gc19:3Gc20:4][Gc12:0Gc4:1Gc13:2Gc21:3Gc23:4][Gc5:0Gcnot:1:4Gc6:2Gc15:3][Gcnot:1:0Gc17:2Gc17:3Gc8:4][Gc23:0Gcnot:1:4Gc19:2Gc15:3][Gc17:0Gc8:1Gc18:2Gc11:3Gc8:4][Gc5:0Gc21:1Gc21:2Gc20:3Gc10:4][Gc5:0Gc1:1Gc12:2Gc17:3Gc7:4][Gc17:0Gc15:1Gc19:2Gc10:3Gc23:4][Gc21:0Gc11:1Gc9:2Gc8:3Gc17:4][Gc0:0Gc2:1Gc14:2Gc20:3Gc23:4][Gc7:0Gc21:1Gc16:2Gc23:3Gc1:4][Gc9:0Gc16:1Gcnot:2:3Gc9:4][Gc11:0Gc0:1Gc23:2Gc5:3Gc13:4][Gc19:0Gc23:1Gc17:2Gc4:3Gc20:4][Gc0:0Gc23:1Gc19:2Gc23:3Gc13:4][Gc2:0Gcnot:1:4Gc11:2Gc7:3][Gc0:0Gc4:1Gc0:2Gc5:3Gc13:4][Gc14:0Gc6:1Gc5:2Gc2:3Gc17:4]
[Gc3:0Gc14:1Gc9:2Gcnot:4:3][Gc17:0Gc23:1Gc21:2Gc13:3Gc7:4][Gc21:0Gc21:1Gc3:2Gc9:3Gc0:4][Gc9:0Gc3:1Gc23:2Gc7:3Gc5:4][Gc11:0Gc19:1Gc10:2Gc16:3Gc13:4][Gc18:0Gc1:1Gc21:2Gc3:3Gc9:4][Gc14:0Gc6:1Gc13:2Gc18:3Gc18:4][Gcnot:1:0Gc9:2Gc16:3Gc14:4][Gc15:0Gc0:1Gcnot:2:3Gc9:4][Gc22:0Gc9:1Gc10:2Gc5:3Gc20:4][Gc20:0Gc14:1Gc11:2Gc11:3Gc3:4][Gc18:0Gc14:1Gc18:2Gc13:3Gc13:4][Gc12:0Gc1:1Gc19:2Gc2:3Gc5:4][Gc0:0Gc19:1Gc19:2Gc10:3Gc0:4][Gc11:0Gc8:1Gc15:2Gc14:3Gc15:4][Gc1:0Gc1:1Gcnot:2:3Gc20:4][Gc11:0Gc16:1Gc16:2Gc2:3Gc17:4][Gc22:0Gc17:1Gcnot:2:3Gc22:4][Gc7:0Gc5:1Gcnot:2:3Gc11:4][Gcnot:1:0Gc12:2Gc5:3Gc19:4][Gcnot:1:0Gc10:2Gc17:3Gc8:4][Gc23:0Gc17:1Gcnot:2:3Gc7:4][Gc6:0Gc23:1Gcnot:2:3Gc12:4][Gc15:0Gc18:1Gc6:2Gc3:3Gc23:4][Gc7:0Gc21:1Gc6:2Gc19:3Gc8:4]
[Gc4:0Gc1:1Gc1:2Gc20:3Gc8:4][Gc18:0Gc13:1Gc14:2Gc9:3Gc16:4][Gc6:0Gc10:1Gc2:2Gcnot:4:3][Gc13:0Gc17:1Gc18:2Gcnot:4:3][Gc16:0Gc5:1Gc6:2Gc11:3Gc20:4][Gc5:0Gc15:1Gc12:2Gc13:3Gc5:4][Gc20:0Gc1:1Gc2:2Gc18:3Gc21:4][Gc8:0Gc2:1Gc15:2Gcnot:4:3][Gc19:0Gc9:1Gc6:2Gc7:3Gc16:4][Gc23:0Gcnot:1:4Gc10:2Gc2:3][Gc15:0Gc7:1Gc9:2Gc17:3Gc0:4][Gc21:0Gc10:1Gc11:2Gc9:3Gc22:4][Gc21:0Gc13:1Gc17:2Gc3:3Gc7:4][Gc0:0Gcnot:1:4Gc17:2Gc22:3][Gc6:0Gc0:1Gc16:2Gc5:3Gc13:4][Gc11:0Gc20:1Gc22:2Gc23:3Gc18:4][Gc9:0Gc23:1Gc23:2Gc5:3Gc18:4][Gcnot:1:0Gc21:2Gc8:3Gc0:4][Gc21:0Gcnot:1:4Gc20:2Gc21:3][Gc17:0Gc9:1Gc0:2Gc20:3Gc11:4][Gc12:0Gc6:1Gc22:2Gc6:3Gc1:4][Gc13:0Gc17:1Gc4:2Gc8:3Gc22:4][Gc17:0Gc23:1Gc20:2Gc22:3Gc3:4][Gc22:0Gc16:1Gc17:2Gc6:3Gc14:4][Gc22:0Gc3:1Gc12:2Gc15:3Gc4:4]
[Gc15:0Gc1:1Gc4:2Gc3:3Gc15:4][Gc22:0Gc15:1Gc22:2Gc0:3Gc13:4][Gc22:0Gc7:1Gc0:2Gc13:3Gc8:4][Gc15:0Gc19:1Gc13:2Gc15:3Gc5:4][Gc21:0Gc20:1Gc17:2Gc13:3Gc9:4][Gc6:0Gc9:1Gc11:2Gc14:3Gc9:4][Gc22:0Gc23:1Gcnot:2:3Gc15:4][Gc19:0Gc20:1Gc21:2Gc2:3Gc17:4][Gc16:0Gc13:1Gc15:2Gc1:3Gc11:4][Gc12:0Gc16:1Gc23:2Gc17:3Gc20:4][Gc17:0Gcnot:1:4Gc15:2Gc18:3][Gc16:0Gcnot:1:4Gc17:2Gc11:3][Gc21:0Gc13:1Gc18:2Gc11:3Gc12:4][Gc4:0Gc17:1Gc3:2Gc22:3Gc12:4][Gc9:0Gc15:1Gc7:2Gc15:3Gc14:4][Gc0:0Gc13:1Gc10:2Gc23:3Gc19:4][Gc20:0Gc6:1Gc11:2Gc21:3Gc8:4][Gc13:0Gc0:1Gc15:2Gc1:3Gc2:4][Gc2:0Gc21:1Gc20:2Gc12:3Gc4:4][Gc14:0Gc3:1Gc8:2Gc11:3Gc22:4][Gc12:0Gc3:1Gc5:2Gc13:3Gc8:4][Gc15:0Gc22:1Gc14:2Gc13:3Gc23:4][Gc1:0Gc7:1Gc1:2Gc3:3Gc2:4][Gc10:0Gc12:1Gc20:2Gcnot:4:3][Gc8:0Gc17:1Gc23:2Gc12:3Gc15:4]
[Gc4:0Gc3:1Gcnot:2:3Gc16:4][Gc17:0Gcnot:1:2Gc8:3Gc21:4][Gc7:0Gc5:1Gc2:2Gc9:3Gc19:4][Gc5:0Gc5:1Gc22:2Gc13:3Gc10:4][Gc13:0Gcnot:1:4Gc23:2Gc11:3][Gc5:0Gc4:1Gc14:2Gc19:3Gc13:4][Gc10:0Gc22:1Gc22:2Gc10:3Gc18:4][Gc5:0Gc13:1Gc23:2Gcnot:4:3][Gc20:0Gc14:1Gc16:2Gc3:3Gc9:4][Gc14:0Gc1:1Gc17:2Gc13:3Gc3:4][Gc0:0Gc6:1Gc4:2Gc2:3Gc7:4][Gc11:0Gc10:1Gc3:2Gc15:3Gc20:4][Gcnot:1:0Gc23:2Gc10:3Gc9:4][Gc6:0Gc10:1Gc1:2Gc20:3Gc23:4][Gc12:0Gc3:1Gc1:2Gc13:3Gc1:4][Gc21:0Gc18:1Gc5:2Gc8:3Gc18:4][Gc15:0Gc10:1Gc8:2Gc7:3Gc1:4][Gc18:0Gc6:1Gc14:2Gc8:3Gc13:4][Gc22:0Gc3:1Gc8:2Gc7:3Gc20:4][Gc14:0Gc14:1Gc14:2Gc18:3Gc17:4][Gc23:0Gc12:1Gc7:2Gc21:3Gc10:4][Gc23:0Gc2:1Gc7:2Gc8:3Gc7:4][Gc1:0Gc2:1Gc8:2Gc15:3Gc3:4][Gc8:0Gc19:1Gc2:2Gc15:3Gc9:4][Gc21:0Gc12:1Gc16:2Gc20:3Gc2:4]
[Gc2:0Gc8:1Gc13:2Gc1:3Gc20:4][Gc0:0Gc11:1Gc17:2Gc21:3Gc10:4][Gc10:0Gc11:1Gcnot:2:3Gc12:4][Gc8:0Gc20:1Gc9:2Gc5:3Gc12:4][Gc12:0Gc14:1Gc12:2Gc4:3Gc9:4][Gc2:0Gc9:1Gcnot:2:3Gc21:4][Gc11:0Gc20:1Gc5:2Gcnot:4:3][Gc15:0Gc13:1Gc0:2Gc21:3Gc13:4][Gc22:0Gc14:1Gc5:2Gc15:3Gc15:4][Gc17:0Gc2:1Gcnot:2:3Gc9:4][Gc4:0Gc13:1Gc16:2Gc23:3Gc1:4][Gc3:0Gc8:1Gc20:2Gc13:3Gc17:4][Gc11:0Gc13:1Gc2:2Gc10:3Gc23:4][Gc9:0Gc4:1Gcnot:2:3Gc12:4][Gc23:0Gc22:1Gc10:2Gc9:3Gc12:4][Gc10:0Gc6:1Gc16:2Gc14:3Gc21:4][Gc18:0Gc6:1Gc6:2Gc20:3Gc21:4][Gc22:0Gc10:1Gc22:2Gc20:3Gc8:4][Gcnot:1:0Gc4:2Gc10:3Gc22:4][Gc12:0Gc18:1Gc6:2Gc5:3Gc4:4][Gc18:0Gc19:1Gc12:2Gc4:3Gc14:4][Gc5:0Gc15:1Gcnot:2:3Gc5:4][Gc1:0Gc2:1Gc17:2Gc10:3Gc4:4][Gc6:0Gc4:1Gc23:2Gc21:3Gc1:4][Gcnot:1:0Gc19:2Gc13:3Gc11:4]
[Gc3:0Gc18:1Gc14:2Gc22:3Gc3:4][Gc7:0Gc9:1Gc2:2Gc20:3Gc16:4][Gc15:0Gc7:1Gc17:2Gc2:3Gc17:4][Gc13:0Gc10:1Gc17:2Gc5:3Gc5:4][Gc8:0Gc23:1Gc0:2Gcnot:4:3][Gc20:0Gc15:1Gc7:2Gc10:3Gc6:4][Gc19:0Gc6:1Gc7:2Gc7:3Gc8:4][Gc12:0Gc20:1Gc1:2Gc0:3Gc13:4][Gc20:0Gc2:1Gc23:2Gc15:3Gc9:4][Gc12:0Gcnot:1:2Gc23:3Gc5:4][Gc15:0Gc8:1Gc6:2Gc7:3Gc4:4][Gc15:0Gcnot:1:2Gc22:3Gc14:4][Gc19:0Gc17:1Gc9:2Gc13:3Gc5:4][Gc11:0Gcnot:1:2Gc14:3Gc22:4][Gc15:0Gc21:1Gc19:2Gc2:3Gc16:4][Gc1:0Gcnot:1:4Gc0:2Gc19:3][Gc0:0Gc1:1Gcnot:2:3Gc13:4][Gc3:0Gc8:1Gc16:2Gc13:3Gc21:4][Gc19:0Gc3:1Gc7:2Gc18:3Gc8:4][Gc14:0Gc0:1Gc18:2Gc2:3Gc2:4][Gc13:0Gc22:1Gc16:2Gc7:3Gc0:4][Gc23:0Gcnot:1:2Gc16:3Gc13:4][Gc4:0Gc9:1Gc12:2Gcnot:4:3][Gc6:0Gc8:1Gc23:2Gc18:3Gc0:4][Gc15:0Gc6:1Gc4:2Gc20:3Gc8:4][Gc14:0Gc18:1Gc14:2Gcnot:4:3][Gc9:0Gc20:1Gc7:2Gc0:3Gc5:4][Gc15:0Gc19:1Gc22:2Gc0:3Gc11:4][Gc7:0Gc14:1Gc0:2Gc19:3Gc23:4][Gc7:0Gc15:1Gc23:2Gc20:3Gc18:4]
[Gc12:0Gc1:1Gc1:2Gc16:3Gc11:4][Gc7:0Gc6:1Gc21:2Gc9:3Gc7:4][Gc23:0Gc19:1Gc19:2Gc0:3Gc13:4][Gc22:0Gc21:1Gc2:2Gc21:3Gc10:4][Gcnot:1:0Gc21:2Gc0:3Gc4:4][Gc10:0Gc2:1Gc8:2Gc13:3Gc11:4][Gc20:0Gc11:1Gc20:2Gc7:3Gc2:4][Gc7:0Gc10:1Gc6:2Gc14:3Gc16:4][Gc21:0Gc2:1Gc10:2Gc1:3Gc14:4][Gc0:0Gc20:1Gc22:2Gc15:3Gc8:4][Gc15:0Gc19:1Gc19:2Gc20:3Gc12:4][Gc15:0Gcnot:1:4Gc6:2Gc12:3][Gc21:0Gc8:1Gc20:2Gc22:3Gc23:4][Gc18:0Gc0:1Gc14:2Gc9:3Gc0:4][Gc16:0Gc15:1Gc11:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc14:3Gc7:4][Gc1:0Gc18:1Gc4:2Gc12:3Gc16:4][Gc18:0Gc19:1Gc20:2Gc23:3Gc0:4][Gc6:0Gc22:1Gc9:2Gc12:3Gc13:4][Gc1:0Gc19:1Gc8:2Gc14:3Gc19:4][Gcnot:1:0Gc3:2Gc13:3Gc8:4][Gc10:0Gc7:1Gc23:2Gc4:3Gc15:4][Gc13:0Gc1:1Gcnot:2:3Gc6:4][Gc3:0Gc3:1Gc1:2Gc5:3Gc1:4][Gc20:0Gc21:1Gcnot:2:3Gc3:4][Gc21:0Gc0:1Gc16:2Gc17:3Gc5:4][Gc1:0Gc5:1Gc18:2Gc13:3Gc15:4][Gc10:0Gc4:1Gc1:2Gc14:3Gc1:4][Gc6:0Gc15:1Gc8:2Gc15:3Gc15:4][Gc11:0Gc5:1Gc5:2Gc23:3Gc2:4]
[Gc16:0Gc17:1Gc5:2Gc23:3Gc19:4][Gc11:0Gc10:1Gc10:2Gcnot:4:3][Gc17:0Gc12:1Gc19:2Gc22:3Gc23:4][Gc19:0Gc4:1Gc19:2Gc15:3Gc0:4][Gc7:0Gc13:1Gc4:2Gc1:3Gc12:4][Gc9:0Gc1:1Gc1:2Gc8:3Gc6:4][Gc6:0Gc20:1Gc5:2Gc22:3Gc0:4][Gc8:0Gc8:1Gc2:2Gc20:3Gc16:4][Gc19:0Gc19:1Gc14:2Gc17:3Gc8:4][Gc20:0Gc8:1Gc6:2Gcnot:4:3][Gc5:0Gc14:1Gc4:2Gc0:3Gc3:4][Gc10:0Gc21:1Gcnot:2:3Gc22:4][Gc11:0Gc19:1Gc13:2Gc21:3Gc0:4][Gc7:0Gcnot:1:4Gc3:2Gc13:3][Gc18:0Gc1:1Gc20:2Gc7:3Gc1:4][Gc18:0Gc9:1Gc8:2Gcnot:4:3][Gc11:0Gc17:1Gc16:2Gc15:3Gc3:4][Gcnot:1:0Gc21:2Gc18:3Gc18:4][Gcnot:1:0Gc20:2Gc15:3Gc12:4][Gc0:0Gc21:1Gc12:2Gc5:3Gc10:4][Gc0:0Gc7:1Gcnot:2:3Gc9:4][Gc4:0Gcnot:1:2Gc6:3Gc22:4][Gc10:0Gc15:1Gc21:2Gc13:3Gc8:4][Gc5:0Gc8:1Gc14:2Gc8:3Gc23:4][Gc9:0Gc21:1Gc14:2Gc11:3Gc9:4][Gc1:0Gc23:1Gc17:2Gc12:3Gc11:4][Gc3:0Gc16:1Gc5:2Gc17:3Gc15:4][Gc14:0Gc13:1Gc5:2Gc16:3Gc15:4][Gc13:0Gc20:1Gc13:2Gc16:3Gc19:4][Gc20:0Gc22:1Gc9:2Gc6:3Gc13:4]
[Gc20:0Gc1:1Gc5:2Gc20:3Gc13:4][Gc16:0Gc4:1Gc9:2Gc13:3Gc17:4][Gc20:0Gc5:1Gc0:2Gc14:3Gc22:4][Gc13:0Gcnot:1:2Gc16:3Gc22:4][Gc19:0Gc12:1Gc1:2Gc21:3Gc19:4][Gc19:0Gc6:1Gc9:2Gc14:3Gc21:4][Gc23:0Gc2:1Gc22:2Gc15:3Gc5:4][Gc5:0Gc18:1Gc23:2Gc23:3Gc8:4][Gc6:0Gc19:1Gc6:2Gc10:3Gc12:4][Gc4:0Gc12:1Gc22:2Gc21:3Gc23:4][Gc6:0Gc2:1Gc9:2Gc3:3Gc14:4][Gc22:0Gc20:1Gc23:2Gc10:3Gc7:4][Gc9:0Gc16:1Gc23:2Gc2:3Gc9:4][Gc22:0Gc6:1Gc1:2Gc19:3Gc20:4][Gc17:0Gc23:1Gc6:2Gc4:3Gc18:4][Gc20:0Gc20:1Gc2:2Gc0:3Gc17:4][Gc22:0Gc9:1Gc2:2Gc5:3Gc8:4][Gc5:0Gcnot:1:4Gc22:2Gc3:3][Gc16:0Gc2:1Gc22:2Gc7:3Gc9:4][Gc21:0Gc1:1Gc23:2Gc9:3Gc0:4][Gc9:0Gc19:1Gc22:2Gc18:3Gc2:4][Gc14:0Gc18:1Gc21:2Gc17:3Gc7:4][Gc2:0Gc0:1Gc3:2Gc20:3Gc18:4][Gc23:0Gc16:1Gc15:2Gc19:3Gc23:4][Gc15:0Gc17:1Gc20:2Gc9:3Gc5:4][Gc19:0Gc16:1Gc20:2Gc19:3Gc17:4][Gc21:0Gc6:1Gcnot:2:3Gc13:4][Gc9:0Gc18:1Gc6:2Gc8:3Gc16:4][Gc15:0Gc6:1Gc5:2Gcnot:4:3][Gc11:0Gc6:1Gc23:2Gc4:3Gc11:4]
[Gc9:0Gc20:1Gc2:2Gc3:3Gc0:4][Gc13:0Gc21:1Gc19:2Gc5:3Gc10:4][Gc6:0Gc19:1Gc16:2Gc8:3Gc4:4][Gc10:0Gc6:1Gc13:2Gc16:3Gc21:4][Gc9:0Gc22:1Gc7:2Gc21:3Gc7:4][Gc13:0Gc9:1Gc3:2Gc18:3Gc4:4][Gc4:0Gc11:1Gc23:2Gc22:3Gc2:4][Gc21:0Gc6:1Gcnot:2:3Gc13:4][Gc21:0Gc0:1Gc3:2Gc0:3Gc13:4][Gc22:0Gc9:1Gc15:2Gc2:3Gc13:4][Gc6:0Gc9:1Gc22:2Gc0:3Gc15:4][Gc2:0Gc23:1Gcnot:2:3Gc19:4][Gc0:0Gc0:1Gc1:2Gc14:3Gc9:4][Gc17:0Gc5:1Gc23:2Gc22:3Gc12:4][Gc12:0Gcnot:1:4Gc0:2Gc3:3][Gc23:0Gc2:1Gc0:2Gc15:3Gc3:4][Gc17:0Gc0:1Gc23:2Gc3:3Gc3:4][Gc9:0Gc0:1Gc7:2Gc13:3Gc17:4][Gc14:0Gc4:1Gc5:2Gc11:3Gc17:4][Gc16:0Gc8:1Gc11:2Gcnot:4:3][Gc19:0Gc19:1Gc12:2Gc20:3Gc20:4][Gc10:0Gc5:1Gc16:2Gcnot:4:3][Gc7:0Gc13:1Gc15:2Gc7:3Gc13:4][Gc7:0Gc7:1Gcnot:2:3Gc4:4][Gc22:0Gc0:1Gc9:2Gc18:3Gc10:4][Gc4:0Gcnot:1:4Gc11:2Gc18:3][Gc10:0Gc9:1Gc10:2Gc21:3Gc16:4][Gc7:0Gc21:1Gc7:2Gcnot:4:3][Gc12:0Gc20:1Gc3:2Gc22:3Gc14:4][Gc13:0Gc22:1Gc22:2Gc4:3Gc9:4]
[Gc8:0Gc15:1Gc1:2Gc6:3Gc23:4][Gc2:0Gc21:1Gc15:2Gc2:3Gc8:4][Gcnot:1:0Gc10:2Gc5:3Gc9:4][Gc14:0Gc21:1Gc3:2Gc2:3Gc17:4][Gc21:0Gc10:1Gc15:2Gc18:3Gc21:4][Gc2:0Gc22:1Gc12:2Gc4:3Gc23:4][Gc14:0Gc16:1Gc21:2Gc4:3Gc7:4][Gc20:0Gc4:1Gcnot:2:3Gc1:4][Gc15:0Gc18:1Gc18:2Gc20:3Gc18:4][Gc0:0Gc8:1Gcnot:2:3Gc10:4][Gc14:0Gc6:1Gc13:2Gc20:3Gc19:4][Gc19:0Gcnot:1:4Gc23:2Gc10:3][Gc1:0Gc9:1Gc6:2Gc4:3Gc6:4][Gc5:0Gc4:1Gc3:2Gc17:3Gc6:4][Gc3:0Gc3:1Gc3:2Gc18:3Gc16:4][Gc3:0Gc5:1Gc1:2Gc9:3Gc1:4][Gc13:0Gc9:1Gc2:2Gc4:3Gc15:4][Gc1:0Gc18:1Gc2:2Gc4:3Gc9:4][Gc14:0Gcnot:1:2Gc8:3Gc6:4][Gc16:0Gc1:1Gc5:2Gc5:3Gc16:4][Gc14:0Gc22:1Gc21:2Gc7:3Gc9:4][Gc18:0Gc16:1Gc23:2Gc12:3Gc1:4][Gc10:0Gc23:1Gc23:2Gc18:3Gc9:4][Gc6:0Gc21:1Gc11:2Gc20:3Gc18:4][Gcnot:1:0Gc2:2Gc0:3Gc14:4][Gc0:0Gc1:1Gc9:2Gc14:3Gc17:4][Gc22:0Gc10:1Gc10:2Gc22:3Gc23:4][Gc13:0Gc5:1Gc1:2Gc9:3Gc19:4][Gc21:0Gc10:1Gc0:2Gc12:3Gc17:4][Gc15:0Gc11:1Gc9:2Gc13:3Gc3:4]
[Gc21:0Gc8:1Gc12:2Gc16:3Gc16:4][Gc21:0Gc20:1Gc20:2Gc15:3Gc9:4][Gc1:0Gc13:1Gc18:2Gc5:3Gc2:4][Gc7:0Gc11:1Gc18:2Gc1:3Gc19:4][Gc21:0Gcnot:1:2Gc16:3Gc17:4][Gc2:0Gc5:1Gc18:2Gc15:3Gc16:4][Gc12:0Gc20:1Gc10:2Gc4:3Gc2:4][Gc3:0Gc9:1Gc16:2Gc7:3Gc11:4][Gc9:0Gc21:1Gc5:2Gc5:3Gc21:4][Gc2:0Gc18:1Gc10:2Gc7:3Gc3:4][Gc19:0Gc18:1Gc8:2Gc12:3Gc0:4][Gcnot:1:0Gc20:2Gc10:3Gc23:4][Gc12:0Gc18:1Gc15:2Gc22:3Gc0:4][Gc6:0Gc9:1Gc21:2Gc9:3Gc21:4][Gc2:0Gc7:1Gc8:2Gcnot:4:3][Gc16:0Gc13:1Gc9:2Gc17:3Gc4:4][Gc1:0Gc10:1Gc14:2Gc11:3Gc16:4][Gc22:0Gc1:1Gc9:2Gc1:3Gc8:4][Gc11:0Gcnot:1:2Gc20:3Gc0:4][Gc6:0Gc23:1Gc3:2Gc23:3Gc3:4][Gc19:0Gc11:1Gc9:2Gc12:3Gc13:4][Gc16:0Gc7:1Gc11:2Gc4:3Gc11:4][Gc19:0Gc18:1Gc6:2Gc19:3Gc13:4][Gc17:0Gc8:1Gc4:2Gc15:3Gc2:4][Gc9:0Gcnot:1:2Gc12:3Gc17:4][Gc8:0Gc8:1Gc8:2Gc12:3Gc5:4][Gc12:0Gc4:1Gc15:2Gc18:3Gc13:4][Gc7:0Gc23:1Gc20:2Gc2:3Gc18:4][Gc7:0Gc7:1Gc7:2Gc18:3Gc6:4][Gc3:0Gc14:1Gc0:2Gc21:3Gc3:4]


==> anc/experiments/circuits/S2_5Q_B0_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc3:0Gc6:1Gc12:2Gc9:3Gc3:4][Gc17:0Gc12:1Gc0:2Gc7:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc9:2Gc9:3Gc9:4][Gc7:0Gc17:1Gc17:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc1:1Gc1:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc1:3Gc1:4]
[Gc9:0Gc9:1Gc12:2Gc3:3Gc7:4][Gc7:0Gc0:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc13:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc12:1Gc17:2Gc3:3Gc9:4][Gc12:0Gc0:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc1:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc3:0Gc0:1Gc6:2Gc3:3Gc1:4][Gcnot:1:0Gc0:2Gc17:3Gc0:4][Gc1:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc9:0Gc3:1Gc3:2Gc6:3Gc3:4][Gc7:0Gc7:1Gc17:2Gc7:3Gc17:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc1:1Gc1:2Gc1:3Gc1:4]
[Gc6:0Gc6:1Gc6:2Gc17:3Gc9:4][Gc0:0Gc0:1Gc17:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gcnot:1:0Gc1:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc9:2Gc9:3Gc9:4][Gc7:0Gc7:1Gc17:2Gc0:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc1:3Gc1:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc0:0Gc9:1Gc6:2Gc6:3Gc6:4][Gc0:0Gc2:1Gc9:2Gc0:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc1:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc0:0Gc9:1Gc9:2Gc9:3Gc6:4][Gc0:0Gc12:1Gc16:2Gc12:3Gc7:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc1:2Gc1:3Gc1:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc9:1Gc6:2Gc7:3Gc6:4][Gc7:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc3:1Gc3:2Gc17:3Gc6:4][Gc12:0Gc12:1Gc17:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc7:0Gc9:1Gc9:2Gc6:3Gc12:4][Gc0:0Gc2:1Gc0:2Gc1:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc9:0Gc3:1Gc9:2Gc9:3Gc1:4][Gc0:0Gc2:1Gc17:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc1:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc9:0Gc3:1Gc3:2Gc0:3Gc6:4][Gc17:0Gc17:1Gc17:2Gc0:3Gc9:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc12:0Gc9:1Gc6:2Gc6:3Gc3:4][Gc0:0Gc17:1Gc7:2Gc12:3Gc17:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc16:0Gc6:1Gc9:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc17:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc1:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc3:2Gc9:3Gc9:4][Gc21:0Gc0:1Gc12:2Gc12:3Gc21:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc1:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc9:1Gc0:2Gc6:3Gc9:4][Gc2:0Gcnot:1:2Gc17:3Gc17:4][Gcnot:1:0Gc12:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc3:0Gc9:1Gc6:2Gc6:3Gc3:4][Gc2:0Gc2:1Gc12:2Gc17:3Gc17:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc9:0Gc12:1Gc0:2Gc9:3Gc6:4][Gc7:0Gc0:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc17:0Gc9:1Gc9:2Gc17:3Gc3:4][Gc0:0Gc12:1Gc17:2Gc0:3Gc9:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc13:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc21:1Gc6:2Gc2:3Gc17:4][Gc0:0Gc0:1Gc17:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc1:3Gc12:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc9:0Gc17:1Gc9:2Gc6:3Gc0:4][Gc12:0Gcnot:1:2Gc7:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc9:0Gc7:1Gc9:2Gc12:3Gc9:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc21:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc17:0Gc3:1Gc7:2Gc3:3Gc9:4][Gc0:0Gc17:1Gc0:2Gc7:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gcnot:2:3Gc1:4][Gc0:0Gc0:1Gc12:2Gc1:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc6:0Gc6:1Gc3:2Gc3:3Gc3:4][Gc7:0Gc7:1Gc12:2Gc12:3Gc17:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc1:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc1:3Gc1:4]
[Gc6:0Gc6:1Gc6:2Gc6:3Gc7:4][Gc12:0Gc7:1Gc0:2Gc17:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc0:3Gc1:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc1:2Gc1:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc13:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc9:1Gc6:2Gc9:3Gc6:4][Gc2:0Gc7:1Gc7:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc1:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc1:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc9:2Gc7:3Gc3:4][Gc7:0Gc0:1Gc17:2Gc0:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc13:2Gc13:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc17:0Gc9:1Gc3:2Gc6:3Gc7:4][Gc0:0Gc7:1Gc7:2Gc7:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc13:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc1:1Gc0:2Gc1:3Gc1:4]
[Gc12:0Gc6:1Gc17:2Gc6:3Gc3:4][Gc0:0Gc17:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc1:2Gc1:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc6:0Gc6:1Gc12:2Gc6:3Gc6:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc9:0Gc6:1Gc6:2Gc17:3Gc3:4][Gc16:0Gc0:1Gc17:2Gc0:3Gc17:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc3:0Gc3:1Gc6:2Gc9:3Gc3:4][Gc17:0Gc2:1Gc12:2Gc12:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gcnot:2:3Gc12:4][Gc1:0Gc12:1Gc1:2Gc1:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc3:0Gc3:1Gc3:2Gc9:3Gc9:4][Gc9:0Gc0:1Gc9:2Gc16:3Gc17:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc13:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc3:0Gc7:1Gc0:2Gc6:3Gc9:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc9:0Gc3:1Gc3:2Gc12:3Gc9:4][Gc17:0Gc0:1Gc7:2Gc0:3Gc1:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc3:0Gc6:1Gc9:2Gc9:3Gc9:4][Gc0:0Gc12:1Gc7:2Gc12:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc6:0Gc6:1Gc6:2Gc3:3Gc6:4][Gc12:0Gc17:1Gc0:2Gc7:3Gc21:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc3:0Gc3:1Gc9:2Gc3:3Gc9:4][Gcnot:1:0Gc7:2Gc7:3Gc16:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc6:2Gc9:3Gc9:4][Gc2:0Gc12:1Gc12:2Gc17:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc9:0Gc9:1Gc3:2Gc3:3Gc6:4][Gc17:0Gc17:1Gc2:2Gc12:3Gc17:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc13:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc1:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc1:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc9:2Gc6:3Gc3:4][Gc17:0Gc0:1Gc7:2Gc1:3Gc21:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc7:1Gc3:2Gc7:3Gc9:4][Gc0:0Gc0:1Gc7:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc0:0Gc9:1Gc3:2Gc3:3Gc2:4][Gc0:0Gc2:1Gc12:2Gc17:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc1:1Gc1:2Gc13:3Gc13:4]
[Gc7:0Gc12:1Gc3:2Gc3:3Gc9:4][Gcnot:1:0Gcnot:2:3Gc17:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc1:1Gc0:2Gc1:3Gc1:4]
[Gc3:0Gc12:1Gc9:2Gc1:3Gc6:4][Gc12:0Gc0:1Gc12:2Gc0:3Gc17:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc12:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc3:0Gc12:1Gc6:2Gc9:3Gc3:4][Gc21:0Gc0:1Gc17:2Gc0:3Gc9:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc13:1Gc12:2Gc12:3Gc13:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc1:2Gc1:3Gc0:4]


==> anc/experiments/circuits/S2_5Q_B0_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc17:0Gcnot:1:4Gc12:2Gc12:3][Gc6:0Gc12:1Gc0:2Gc0:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc0:4]
[Gc16:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc11:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc3:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc17:1Gc17:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc11:4][Gcnot:1:0Gcnot:2:3Gc6:4][Gc11:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc17:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc11:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc17:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc6:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc17:3Gc17:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc3:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc17:3][Gc0:0Gcnot:1:2Gc6:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc17:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc11:2Gc11:3Gc0:4][Gc9:0Gc0:1Gc6:2Gc6:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc3:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc11:1Gc12:2Gc11:3Gc11:4][Gc0:0Gc3:1Gc0:2Gc6:3Gc3:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc17:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc21:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc11:0Gc12:1Gc17:2Gc17:3Gc0:4][Gc3:0Gc0:1Gc3:2Gc3:3Gc0:4]
[Gc16:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc17:1Gcnot:2:3Gc0:4][Gc0:0Gc3:1Gc17:2Gc21:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc17:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc1:1Gc0:2Gc17:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc6:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc11:3Gc0:4][Gcnot:1:0Gc0:2Gc6:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc17:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc11:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc11:1Gc12:2Gc11:3Gc13:4][Gc0:0Gc6:1Gc0:2Gc3:3Gc3:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc11:3Gc12:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc11:2Gc11:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc17:4][Gc17:0Gc17:1Gc0:2Gc0:3Gc3:4][Gc6:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gcnot:1:4Gc0:2Gc0:3][Gc3:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc17:1Gc0:2Gc0:3Gc17:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc6:4]
[Gc16:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc13:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc17:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc11:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc17:4][Gc0:0Gc11:1Gc0:2Gc0:3Gc3:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc17:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc17:2Gc17:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc3:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc17:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:4Gc12:2Gc11:3][Gc0:0Gc12:1Gc0:2Gc6:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc9:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc11:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc11:2Gc11:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc3:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc17:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3Gc17:4][Gc0:0Gc17:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc16:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc17:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc1:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc17:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc9:3Gc9:4][Gc0:0Gc3:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc21:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc11:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc11:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc17:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc11:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc6:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc17:0Gc12:1Gc12:2Gc1:3Gc0:4][Gc6:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc17:4][Gc0:0Gc1:1Gc21:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc9:3Gc9:4][Gc0:0Gc0:1Gc11:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc11:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc16:1Gc2:2Gc2:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc21:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc21:4][Gcnot:1:0Gcnot:2:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc11:1Gc11:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc6:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc17:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc17:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc17:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc11:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc17:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc1:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc21:0Gc12:1Gc0:2Gc12:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc11:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc3:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc0:3Gc11:4][Gc12:0Gc12:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc12:2Gc11:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gcnot:1:0Gc17:2Gc0:3Gc0:4][Gc21:0Gc1:1Gc3:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc11:2Gc12:3Gc0:4][Gc0:0Gc9:1Gc6:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc11:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc17:1Gc9:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc17:0Gcnot:1:2Gc0:3Gc0:4][Gc6:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4]
[Gc21:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc3:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc11:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc11:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc17:0Gc12:1Gc0:2Gc21:3Gc12:4][Gc3:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc9:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc11:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4]


==> anc/experiments/circuits/S2_5Q_B1_circuits_complete.txt <==
# Complete DRB circuits
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc9:1Gc7:2Gc9:3Gc9:4][Gc12:0Gc4:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc12:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc7:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc19:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:2Gc15:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc6:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc15:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc9:1Gc9:2Gc3:3Gc0:4][Gc0:0Gc15:1Gc20:2Gc15:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc2:0Gc16:1Gc3:2Gc15:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc3:4][Gc9:0Gc3:1Gc6:2Gc20:3Gc9:4][Gc0:0Gc3:1Gc2:2Gc0:3Gc4:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc19:1Gc7:2Gc7:3Gc19:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc19:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc6:3Gc0:4][Gc9:0Gc20:1Gc3:2Gc6:3Gc3:4][Gc2:0Gc0:1Gc4:2Gc2:3Gc20:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gcnot:1:2Gc12:3Gc12:4][Gc3:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc9:1Gc12:2Gc0:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc12:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc0:4][Gc3:0Gc3:1Gc12:2Gc6:3Gc6:4][Gc20:0Gc0:1Gc0:2Gc4:3Gc20:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc3:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc15:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc8:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc6:2Gc0:3Gc0:4][Gc20:0Gc4:1Gc9:2Gc2:3Gc9:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc7:3Gc7:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc12:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc8:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc3:3Gc0:4][Gc9:0Gc0:1Gc20:2Gc6:3Gc9:4][Gc4:0Gcnot:1:2Gc4:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc3:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc8:3Gc12:4][Gc0:0Gc8:1Gc12:2Gc6:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc1:1Gc14:2Gc10:3Gc8:4][Gc22:0Gc15:1Gc15:2Gc11:3Gc13:4][Gc17:0Gc4:1Gc20:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc10:3Gc2:4][Gc13:0Gc6:1Gc12:2Gc8:3Gc22:4][Gc9:0Gc6:1Gc6:2Gc6:3Gc9:4][Gc0:0Gc16:1Gc15:2Gc16:3Gc3:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc7:3Gc7:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc7:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc15:0Gc14:1Gc1:2Gc0:3Gc1:4][Gc14:0Gc1:1Gc13:2Gc9:3Gc19:4][Gc9:0Gc15:1Gc9:2Gc12:3Gc11:4][Gc18:0Gc8:1Gc5:2Gc8:3Gc14:4][Gc22:0Gc14:1Gc14:2Gc1:3Gc1:4][Gc9:0Gc6:1Gc6:2Gc9:3Gc6:4][Gc20:0Gc20:1Gc20:2Gc0:3Gc20:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc7:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc20:3Gc12:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc5:1Gc7:2Gcnot:4:3][Gc19:0Gc23:1Gc20:2Gc21:3Gc20:4][Gc22:0Gcnot:1:4Gc20:2Gc19:3][Gc4:0Gc4:1Gc3:2Gc2:3Gc19:4][Gc6:0Gc4:1Gc16:2Gc12:3Gc11:4][Gc0:0Gc6:1Gc3:2Gc9:3Gc9:4][Gc0:0Gc3:1Gc12:2Gc12:3Gc4:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc5:2Gc22:3Gc20:4][Gcnot:1:0Gc21:2Gc5:3Gc22:4][Gc9:0Gc11:1Gcnot:2:3Gc4:4][Gc20:0Gc12:1Gc4:2Gc21:3Gc2:4][Gc20:0Gc13:1Gc5:2Gc21:3Gc8:4][Gc3:0Gc12:1Gc4:2Gc6:3Gc6:4][Gc20:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc15:0Gc5:1Gc6:2Gc10:3Gc10:4][Gc15:0Gc7:1Gc1:2Gcnot:4:3][Gc9:0Gc9:1Gc21:2Gc13:3Gc6:4][Gc7:0Gc23:1Gc22:2Gc3:3Gc19:4][Gc6:0Gc10:1Gc15:2Gc20:3Gc20:4][Gc12:0Gc9:1Gc3:2Gc9:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc4:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc16:0Gc16:1Gc2:2Gc2:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc8:0Gc12:1Gc0:2Gc8:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc3:3][Gc7:0Gc21:1Gc18:2Gc23:3Gc12:4][Gc10:0Gc17:1Gc2:2Gc7:3Gc17:4][Gc11:0Gc3:1Gc15:2Gc18:3Gc9:4][Gc9:0Gc12:1Gc18:2Gc17:3Gc18:4][Gc20:0Gc9:1Gc22:2Gc10:3Gc6:4][Gc6:0Gc9:1Gc20:2Gc0:3Gc3:4][Gc4:0Gc4:1Gcnot:2:3Gc16:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc7:2Gc19:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc7:1Gc0:2Gc0:3Gc7:4]
[Gc16:0Gc2:1Gc2:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc8:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3Gc20:4][Gc0:0Gc20:1Gc9:2Gc0:3Gc6:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc20:0Gcnot:1:4Gc12:2Gc21:3][Gc18:0Gc17:1Gc6:2Gc10:3Gc23:4][Gc0:0Gc6:1Gc7:2Gc8:3Gc10:4][Gc0:0Gc9:1Gc12:2Gc0:3Gc15:4][Gc7:0Gc15:1Gc0:2Gc8:3Gc21:4][Gc3:0Gc9:1Gc4:2Gc4:3Gc6:4][Gc2:0Gc20:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gcnot:1:2Gc0:3Gc0:4][Gc6:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc20:2Gc9:3Gc20:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc3:4][Gc9:0Gc8:1Gc12:2Gc16:3Gc9:4][Gc23:0Gc19:1Gc1:2Gc12:3Gc16:4][Gc6:0Gc8:1Gc3:2Gc15:3Gc6:4][Gc20:0Gc13:1Gc23:2Gc11:3Gc11:4][Gc19:0Gc1:1Gc23:2Gc19:3Gc0:4][Gc17:0Gc21:1Gc5:2Gc15:3Gc15:4][Gc5:0Gc10:1Gc5:2Gc12:3Gc18:4][Gc20:0Gc2:1Gc17:2Gc16:3Gc7:4][Gc11:0Gc21:1Gc18:2Gc21:3Gc23:4][Gc12:0Gc22:1Gc23:2Gc15:3Gc23:4][Gc3:0Gc9:1Gc3:2Gc12:3Gc9:4][Gc20:0Gc4:1Gc4:2Gc0:3Gc4:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc20:3Gc12:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc20:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc0:3Gc0:4][Gc19:0Gc4:1Gcnot:2:3Gc15:4][Gc15:0Gc14:1Gcnot:2:3Gc2:4][Gc23:0Gc2:1Gc9:2Gc13:3Gc3:4][Gc2:0Gc5:1Gc19:2Gc13:3Gc2:4][Gc8:0Gc22:1Gcnot:2:3Gc19:4][Gc13:0Gc14:1Gc3:2Gc13:3Gc23:4][Gc10:0Gc19:1Gcnot:2:3Gc16:4][Gc3:0Gc16:1Gc4:2Gc8:3Gc14:4][Gc11:0Gc9:1Gc16:2Gc5:3Gc3:4][Gc22:0Gc11:1Gc14:2Gc5:3Gc13:4][Gc6:0Gc6:1Gc4:2Gc3:3Gc3:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc8:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc6:3Gc0:4][Gc7:0Gc15:1Gc16:2Gc0:3Gc14:4][Gc15:0Gc14:1Gc0:2Gc10:3Gc4:4][Gc23:0Gcnot:1:4Gc4:2Gc21:3][Gc10:0Gcnot:1:4Gc3:2Gc21:3][Gcnot:1:0Gc4:2Gc17:3Gc10:4][Gc15:0Gc10:1Gc16:2Gc16:3Gc7:4][Gc10:0Gc3:1Gc8:2Gc4:3Gc4:4][Gc22:0Gc7:1Gc1:2Gc10:3Gc17:4][Gc3:0Gc1:1Gc9:2Gc4:3Gc12:4][Gc1:0Gcnot:1:4Gc0:2Gc16:3][Gc3:0Gc3:1Gc3:2Gc3:3Gc6:4][Gc16:0Gc0:1Gc4:2Gc16:3Gc4:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc9:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc20:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc10:1Gc17:2Gc23:3Gc0:4][Gc2:0Gc18:1Gc6:2Gc23:3Gc22:4][Gcnot:1:0Gc9:2Gc15:3Gc10:4][Gc20:0Gcnot:1:2Gc20:3Gc7:4][Gc8:0Gc5:1Gc18:2Gcnot:4:3][Gc8:0Gc12:1Gc9:2Gc17:3Gc2:4][Gc9:0Gc21:1Gc23:2Gc15:3Gc10:4][Gc9:0Gc11:1Gc9:2Gc19:3Gc9:4][Gc16:0Gc19:1Gc22:2Gcnot:4:3][Gc3:0Gc22:1Gc11:2Gc3:3Gc4:4][Gc12:0Gc9:1Gc3:2Gc2:3Gc3:4][Gc0:0Gc20:1Gc20:2Gc0:3Gc15:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc7:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gc12:1Gc0:2Gc12:3Gc9:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc0:4][Gc17:0Gc7:1Gc9:2Gc1:3Gc7:4][Gc21:0Gc23:1Gc13:2Gc8:3Gc11:4][Gc6:0Gc5:1Gc5:2Gc13:3Gc3:4][Gc18:0Gc10:1Gc14:2Gc13:3Gc0:4][Gc23:0Gc18:1Gc15:2Gc23:3Gc9:4][Gc3:0Gc9:1Gc10:2Gc4:3Gc13:4][Gc2:0Gc18:1Gc23:2Gc9:3Gc12:4][Gc2:0Gc10:1Gc18:2Gc14:3Gc9:4][Gc0:0Gc2:1Gc20:2Gc17:3Gc8:4][Gcnot:1:0Gc17:2Gc20:3Gc2:4][Gc15:0Gc9:1Gc3:2Gc9:3Gc9:4][Gc0:0Gcnot:1:4Gc12:2Gc2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc12:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc16:0Gc10:1Gcnot:2:3Gc11:4][Gc0:0Gc11:1Gc7:2Gc17:3Gc21:4][Gc4:0Gc10:1Gc4:2Gc22:3Gc6:4][Gc11:0Gc18:1Gc22:2Gc1:3Gc11:4][Gc10:0Gc5:1Gc17:2Gc12:3Gc20:4][Gc7:0Gc22:1Gc6:2Gc0:3Gc1:4][Gc17:0Gcnot:1:4Gc13:2Gc0:3][Gc19:0Gc5:1Gcnot:2:3Gc2:4][Gc16:0Gc3:1Gc4:2Gc18:3Gc14:4][Gc1:0Gc10:1Gc0:2Gc2:3Gc1:4][Gc4:0Gc9:1Gc9:2Gc3:3Gc20:4][Gc0:0Gc12:1Gc20:2Gc15:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc12:3Gc7:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc9:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc9:3Gc0:4][Gc8:0Gc15:1Gc1:2Gc21:3Gc0:4][Gc10:0Gc10:1Gc1:2Gc19:3Gc11:4][Gc18:0Gc7:1Gc14:2Gc14:3Gc22:4][Gc9:0Gc22:1Gc22:2Gc14:3Gc14:4][Gc21:0Gc3:1Gc19:2Gc8:3Gc19:4][Gc15:0Gc17:1Gc14:2Gc18:3Gc16:4][Gc2:0Gcnot:1:4Gc13:2Gc12:3][Gc2:0Gc18:1Gc16:2Gc8:3Gc6:4][Gc8:0Gc18:1Gc20:2Gcnot:4:3][Gc9:0Gc12:1Gc3:2Gc16:3Gc12:4][Gc6:0Gc6:1Gc6:2Gc9:3Gc3:4][Gcnot:1:0Gc4:2Gc20:3Gc4:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc7:2Gc12:3][Gc0:0Gc12:1Gc14:2Gc12:3Gc1:4][Gc21:0Gc18:1Gc2:2Gcnot:4:3][Gc2:0Gc18:1Gc14:2Gc13:3Gc12:4][Gc22:0Gc16:1Gc6:2Gc11:3Gc19:4][Gc10:0Gc13:1Gc9:2Gc8:3Gc22:4][Gc11:0Gc13:1Gc11:2Gc15:3Gc5:4][Gc20:0Gc18:1Gc14:2Gc12:3Gc1:4][Gcnot:1:0Gc10:2Gc23:3Gc10:4][Gc7:0Gc22:1Gc1:2Gcnot:4:3][Gc23:0Gc8:1Gc2:2Gc22:3Gc15:4][Gc14:0Gc6:1Gc21:2Gc17:3Gc8:4][Gc5:0Gc21:1Gc1:2Gc15:3Gc0:4][Gc18:0Gc4:1Gc21:2Gc1:3Gc21:4][Gc5:0Gc0:1Gc21:2Gc17:3Gc5:4][Gc0:0Gc3:1Gc6:2Gc6:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc4:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc19:2Gc19:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc9:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc22:0Gc23:1Gc15:2Gc4:3Gc12:4][Gc20:0Gcnot:1:4Gc9:2Gc20:3][Gc14:0Gc17:1Gcnot:2:3Gc6:4][Gc22:0Gc23:1Gc12:2Gc5:3Gc8:4][Gc5:0Gc20:1Gc15:2Gc10:3Gc0:4][Gc3:0Gc15:1Gc18:2Gc9:3Gc5:4][Gc15:0Gc12:1Gc19:2Gc21:3Gc9:4][Gc22:0Gc21:1Gc1:2Gc21:3Gc16:4][Gc19:0Gc18:1Gc11:2Gc0:3Gc10:4][Gc15:0Gc14:1Gc3:2Gc10:3Gc3:4][Gc3:0Gc9:1Gc7:2Gc9:3Gc13:4][Gc2:0Gc15:1Gc0:2Gc7:3Gc3:4][Gc1:0Gcnot:1:2Gc11:3Gc0:4][Gc9:0Gc23:1Gcnot:2:3Gc17:4][Gc19:0Gc0:1Gc22:2Gc22:3Gc13:4][Gc20:0Gc4:1Gc9:2Gc3:3Gc9:4][Gc0:0Gc0:1Gc4:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc7:3Gc7:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc9:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc20:2Gc20:3Gc0:4][Gc19:0Gc8:1Gc3:2Gc6:3Gc0:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc19:1Gc17:2Gc11:3Gc14:4][Gc13:0Gc3:1Gc8:2Gc3:3Gc11:4][Gc19:0Gc14:1Gc23:2Gc8:3Gc5:4][Gc9:0Gc10:1Gc22:2Gc9:3Gc23:4][Gc21:0Gc15:1Gc8:2Gc11:3Gc20:4][Gc15:0Gc19:1Gc3:2Gc2:3Gc8:4][Gc14:0Gc15:1Gcnot:2:3Gc20:4][Gc11:0Gc11:1Gc9:2Gc19:3Gc0:4][Gc20:0Gcnot:1:2Gc6:3Gc5:4][Gc17:0Gc14:1Gc7:2Gc13:3Gc3:4][Gc21:0Gc11:1Gc22:2Gc22:3Gc0:4][Gc8:0Gc20:1Gc22:2Gc10:3Gc0:4][Gc19:0Gcnot:1:2Gc0:3Gc15:4][Gc5:0Gc7:1Gc10:2Gc20:3Gc2:4][Gc2:0Gc8:1Gc4:2Gc0:3Gc23:4][Gc3:0Gc4:1Gc0:2Gc20:3Gc9:4][Gc2:0Gc0:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc7:1Gc0:2Gc7:3Gc7:4]
[Gc16:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc19:2Gc8:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc3:3][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc20:0Gc15:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc21:0Gc7:1Gc7:2Gc3:3Gc5:4][Gc5:0Gc12:1Gc16:2Gc3:3Gc5:4][Gc7:0Gc23:1Gc8:2Gc1:3Gc23:4][Gcnot:1:0Gc4:2Gc15:3Gc22:4][Gc16:0Gc10:1Gc8:2Gc7:3Gc2:4][Gc22:0Gc2:1Gc16:2Gc22:3Gc7:4][Gc18:0Gc12:1Gc21:2Gc10:3Gc1:4][Gc15:0Gc5:1Gc1:2Gc16:3Gc19:4][Gcnot:1:0Gc5:2Gc7:3Gc15:4][Gc22:0Gc21:1Gc12:2Gc6:3Gc1:4][Gc6:0Gc0:1Gc11:2Gc17:3Gc7:4][Gc16:0Gc0:1Gc8:2Gc20:3Gc20:4][Gc15:0Gc23:1Gc7:2Gc17:3Gc18:4][Gc5:0Gc20:1Gc13:2Gc0:3Gc13:4][Gc15:0Gcnot:1:4Gc18:2Gc4:3][Gc6:0Gc6:1Gc6:2Gc15:3Gc6:4][Gc16:0Gc16:1Gc0:2Gc0:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gcnot:2:3Gc12:4][Gc0:0Gcnot:1:4Gc12:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc9:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc0:3Gc0:4][Gc5:0Gc10:1Gc8:2Gc18:3Gc10:4][Gc6:0Gc17:1Gcnot:2:3Gc10:4][Gc4:0Gcnot:1:2Gc0:3Gc5:4][Gc19:0Gcnot:1:4Gc12:2Gc19:3][Gc14:0Gc2:1Gc10:2Gc3:3Gc14:4][Gc10:0Gc11:1Gc9:2Gc9:3Gc8:4][Gcnot:1:0Gc7:2Gc9:3Gc13:4][Gc11:0Gc17:1Gc1:2Gc14:3Gc21:4][Gc6:0Gc3:1Gc6:2Gc13:3Gc11:4][Gc16:0Gc1:1Gc17:2Gc20:3Gc17:4][Gc13:0Gc15:1Gc18:2Gc8:3Gc16:4][Gc17:0Gc19:1Gc1:2Gc18:3Gc10:4][Gcnot:1:0Gc18:2Gc5:3Gc4:4][Gc13:0Gc7:1Gc12:2Gc5:3Gc12:4][Gc16:0Gc10:1Gc17:2Gc19:3Gc15:4][Gc9:0Gc9:1Gc3:2Gc3:3Gc6:4][Gc0:0Gc20:1Gc12:2Gc20:3Gc15:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc9:2Gc20:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc6:3Gc0:4][Gc7:0Gc5:1Gc9:2Gc7:3Gc1:4][Gc15:0Gc14:1Gc22:2Gc5:3Gc5:4][Gc1:0Gc10:1Gc5:2Gcnot:4:3][Gc11:0Gc12:1Gc15:2Gc4:3Gc21:4][Gc19:0Gc22:1Gc20:2Gc16:3Gc22:4][Gc17:0Gc21:1Gc23:2Gc12:3Gc4:4][Gcnot:1:0Gc1:2Gc2:3Gc2:4][Gc11:0Gc5:1Gc19:2Gc3:3Gc21:4][Gc13:0Gc3:1Gc0:2Gc15:3Gc1:4][Gc11:0Gc6:1Gc12:2Gcnot:4:3][Gc13:0Gc21:1Gc19:2Gc9:3Gc6:4][Gc0:0Gc16:1Gc10:2Gc12:3Gc14:4][Gc0:0Gc16:1Gc22:2Gcnot:4:3][Gc19:0Gcnot:1:4Gc8:2Gc13:3][Gcnot:1:0Gc21:2Gc13:3Gc18:4][Gc6:0Gc6:1Gc9:2Gc6:3Gc9:4][Gc0:0Gc2:1Gc12:2Gc12:3Gc15:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc0:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc9:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc12:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc0:4][Gc6:0Gc18:1Gc6:2Gc10:3Gc11:4][Gc21:0Gc16:1Gc15:2Gc2:3Gc0:4][Gc8:0Gc4:1Gc9:2Gc15:3Gc4:4][Gc15:0Gc19:1Gc1:2Gc4:3Gc13:4][Gc16:0Gc19:1Gc1:2Gc11:3Gc8:4][Gc4:0Gc9:1Gc15:2Gc12:3Gc16:4][Gc23:0Gc18:1Gc14:2Gc19:3Gc16:4][Gc8:0Gc9:1Gc6:2Gc3:3Gc1:4][Gc3:0Gc19:1Gc17:2Gc20:3Gc13:4][Gc3:0Gc1:1Gc16:2Gc9:3Gc10:4][Gc22:0Gc7:1Gc2:2Gc10:3Gc0:4][Gc21:0Gc7:1Gc9:2Gc20:3Gc22:4][Gc2:0Gc3:1Gc22:2Gcnot:4:3][Gc18:0Gc17:1Gc7:2Gc0:3Gc7:4][Gcnot:1:0Gc18:2Gc7:3Gc22:4][Gc6:0Gc15:1Gc9:2Gc3:3Gc6:4][Gc0:0Gc0:1Gc15:2Gc20:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gc0:1Gc12:2Gcnot:4:3][Gc3:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc0:3Gc0:4][Gc11:0Gc23:1Gc1:2Gc23:3Gc23:4][Gc3:0Gc14:1Gc22:2Gcnot:4:3][Gc10:0Gc20:1Gc1:2Gc0:3Gc9:4][Gc15:0Gc10:1Gc2:2Gc18:3Gc8:4][Gc9:0Gc1:1Gc2:2Gc5:3Gc2:4][Gc4:0Gc2:1Gc1:2Gc18:3Gc19:4][Gc17:0Gc14:1Gc14:2Gc17:3Gc9:4][Gc9:0Gcnot:1:4Gc21:2Gc21:3][Gc14:0Gc3:1Gc17:2Gc19:3Gc21:4][Gc0:0Gc1:1Gc21:2Gcnot:4:3][Gc21:0Gc15:1Gc0:2Gc16:3Gc18:4][Gc11:0Gc16:1Gc18:2Gc21:3Gc12:4][Gc8:0Gc20:1Gc9:2Gc2:3Gc13:4][Gc16:0Gc1:1Gc20:2Gc22:3Gc18:4][Gc9:0Gc15:1Gc13:2Gc8:3Gc20:4][Gc8:0Gc13:1Gc10:2Gc21:3Gc1:4][Gc17:0Gc22:1Gc15:2Gc20:3Gc4:4][Gc22:0Gcnot:1:4Gc23:2Gc6:3][Gc10:0Gc9:1Gc2:2Gc13:3Gc22:4][Gc19:0Gcnot:1:2Gc14:3Gc4:4][Gc9:0Gc3:1Gc6:2Gc3:3Gc3:4][Gc20:0Gc12:1Gc0:2Gc4:3Gc4:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc8:0Gc12:1Gc0:2Gc12:3Gc8:4][Gc6:0Gc9:1Gc0:2Gc9:3Gc3:4][Gc18:0Gc6:1Gc5:2Gc3:3Gc2:4][Gc8:0Gcnot:1:2Gc23:3Gc22:4][Gc13:0Gc3:1Gc11:2Gc11:3Gc15:4][Gc15:0Gc5:1Gc1:2Gc0:3Gc1:4][Gc15:0Gc2:1Gc11:2Gc9:3Gc23:4][Gc21:0Gc5:1Gc4:2Gc22:3Gc13:4][Gc9:0Gc17:1Gc7:2Gc4:3Gc8:4][Gc9:0Gc22:1Gc19:2Gcnot:4:3][Gcnot:1:0Gc23:2Gc16:3Gc14:4][Gc8:0Gcnot:1:4Gc18:2Gc6:3][Gc15:0Gc19:1Gc20:2Gc1:3Gc19:4][Gc3:0Gc1:1Gc21:2Gc1:3Gc1:4][Gc8:0Gc7:1Gc21:2Gc8:3Gc12:4][Gc23:0Gc17:1Gc13:2Gc14:3Gc8:4][Gc15:0Gcnot:1:4Gc16:2Gc3:3][Gc5:0Gc13:1Gc2:2Gc15:3Gc4:4][Gc22:0Gc5:1Gc2:2Gc14:3Gc18:4][Gc13:0Gc3:1Gc10:2Gc8:3Gc12:4][Gc13:0Gc1:1Gc0:2Gc9:3Gc21:4][Gc22:0Gc20:1Gc23:2Gc21:3Gc18:4][Gc6:0Gc3:1Gc6:2Gc3:3Gc6:4][Gc0:0Gc12:1Gc16:2Gc4:3Gc4:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc19:2Gc7:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gcnot:1:4Gc0:2Gc0:3][Gc9:0Gc12:1Gc0:2Gc0:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc9:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc6:2Gc0:3Gc0:4][Gc16:0Gc21:1Gc3:2Gc7:3Gc1:4][Gc2:0Gc17:1Gc1:2Gc12:3Gc1:4][Gc7:0Gc16:1Gc3:2Gc20:3Gc16:4][Gc23:0Gc15:1Gc5:2Gc19:3Gc17:4][Gc17:0Gc13:1Gc2:2Gc5:3Gc6:4][Gc20:0Gc4:1Gc21:2Gc9:3Gc18:4][Gc3:0Gc10:1Gc2:2Gcnot:4:3][Gc0:0Gc9:1Gc20:2Gc8:3Gc10:4][Gc5:0Gc23:1Gc2:2Gc7:3Gc14:4][Gc3:0Gc18:1Gc3:2Gc16:3Gc23:4][Gc6:0Gc13:1Gc17:2Gc7:3Gc13:4][Gc23:0Gc10:1Gc21:2Gc16:3Gc17:4][Gcnot:1:0Gc19:2Gc7:3Gc5:4][Gc12:0Gc3:1Gc22:2Gc18:3Gc19:4][Gc15:0Gc23:1Gc2:2Gc13:3Gc16:4][Gc7:0Gcnot:1:2Gc12:3Gc3:4][Gc8:0Gc3:1Gc7:2Gc0:3Gc10:4][Gc23:0Gc13:1Gc12:2Gc22:3Gc19:4][Gc9:0Gc20:1Gc14:2Gcnot:4:3][Gc7:0Gc22:1Gcnot:2:3Gc7:4][Gc6:0Gc3:1Gc6:2Gc6:3Gc6:4][Gc2:0Gc15:1Gc2:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc3:3Gc0:4][Gc0:0Gcnot:1:2Gc5:3Gc19:4][Gc21:0Gc15:1Gc13:2Gc22:3Gc14:4][Gc15:0Gc12:1Gc6:2Gc1:3Gc2:4][Gcnot:1:0Gc18:2Gc17:3Gc1:4][Gc3:0Gc3:1Gc22:2Gc15:3Gc5:4][Gc7:0Gc9:1Gc15:2Gc6:3Gc4:4][Gc19:0Gc8:1Gc16:2Gc23:3Gc8:4][Gc20:0Gc8:1Gcnot:2:3Gc9:4][Gc16:0Gc12:1Gc21:2Gc21:3Gc21:4][Gc19:0Gc22:1Gcnot:2:3Gc13:4][Gc22:0Gc12:1Gc5:2Gc22:3Gc23:4][Gc7:0Gc9:1Gc2:2Gc23:3Gc0:4][Gc3:0Gc13:1Gc16:2Gcnot:4:3][Gc10:0Gc8:1Gc21:2Gc2:3Gc1:4][Gcnot:1:0Gc2:2Gc18:3Gc18:4][Gc14:0Gc15:1Gc7:2Gc11:3Gc12:4][Gc17:0Gcnot:1:2Gc13:3Gc18:4][Gc3:0Gc4:1Gc0:2Gc11:3Gc7:4][Gc0:0Gcnot:1:2Gc6:3Gc22:4][Gc6:0Gc7:1Gcnot:2:3Gc10:4][Gc9:0Gc9:1Gc12:2Gc12:3Gc3:4][Gc0:0Gc4:1Gc0:2Gc0:3Gc3:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc7:1Gcnot:2:3Gc0:4][Gc0:0Gc9:1Gc20:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc3:3Gc0:4][Gc21:0Gcnot:1:4Gc19:2Gc4:3][Gc7:0Gc4:1Gc2:2Gc3:3Gc6:4][Gc4:0Gc5:1Gc9:2Gc0:3Gc16:4][Gc3:0Gc19:1Gcnot:2:3Gc1:4][Gc8:0Gc0:1Gc16:2Gc23:3Gc3:4][Gc4:0Gc2:1Gc15:2Gc21:3Gc20:4][Gc3:0Gc9:1Gc4:2Gc14:3Gc1:4][Gc22:0Gc14:1Gc21:2Gc20:3Gc5:4][Gc21:0Gcnot:1:4Gc5:2Gc20:3][Gc13:0Gc3:1Gcnot:2:3Gc5:4][Gc18:0Gc20:1Gc2:2Gc19:3Gc15:4][Gc8:0Gc20:1Gc21:2Gc8:3Gc19:4][Gc15:0Gc0:1Gc1:2Gc14:3Gc8:4][Gc9:0Gc7:1Gc19:2Gc5:3Gc19:4][Gc6:0Gc22:1Gc13:2Gc21:3Gc7:4][Gc5:0Gc11:1Gc6:2Gc17:3Gc8:4][Gc2:0Gc1:1Gc22:2Gc9:3Gc6:4][Gc5:0Gc15:1Gc21:2Gc21:3Gc8:4][Gc3:0Gc12:1Gc1:2Gc12:3Gc16:4][Gc8:0Gc9:1Gc9:2Gc16:3Gc14:4][Gc9:0Gc9:1Gc3:2Gc6:3Gc3:4][Gc2:0Gc12:1Gc12:2Gc4:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc7:1Gc0:2Gc12:3Gc7:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc16:3Gc2:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc9:3][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc19:0Gc12:1Gc9:2Gc13:3Gc2:4][Gc5:0Gc0:1Gc15:2Gc4:3Gc21:4][Gc18:0Gc1:1Gc7:2Gc2:3Gc15:4][Gc9:0Gcnot:1:2Gc17:3Gc2:4][Gc19:0Gc7:1Gc7:2Gc8:3Gc5:4][Gc2:0Gc12:1Gc3:2Gc16:3Gc5:4][Gc21:0Gc0:1Gc23:2Gc4:3Gc1:4][Gc15:0Gcnot:1:2Gc13:3Gc15:4][Gcnot:1:0Gc21:2Gc2:3Gc15:4][Gc1:0Gc14:1Gc7:2Gc20:3Gc5:4][Gc2:0Gcnot:1:2Gc7:3Gc15:4][Gc13:0Gc5:1Gc11:2Gc19:3Gc1:4][Gc1:0Gcnot:1:4Gc17:2Gc21:3][Gc16:0Gc7:1Gc19:2Gc20:3Gc4:4][Gc8:0Gc13:1Gc10:2Gc0:3Gc0:4][Gcnot:1:0Gc2:2Gc3:3Gc10:4][Gc10:0Gc4:1Gc20:2Gc19:3Gc4:4][Gc9:0Gc6:1Gc16:2Gc11:3Gc8:4][Gc7:0Gc0:1Gc4:2Gc9:3Gc7:4][Gc2:0Gc12:1Gc16:2Gc23:3Gc9:4][Gc6:0Gc0:1Gc6:2Gc6:3Gc6:4][Gc2:0Gc0:1Gc20:2Gc20:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc7:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc16:0Gc2:1Gc16:2Gc15:3Gc2:4][Gc0:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc8:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:4Gc19:2Gc21:3][Gc0:0Gc3:1Gc14:2Gc1:3Gc22:4][Gc1:0Gc16:1Gc2:2Gc19:3Gc2:4][Gc15:0Gc12:1Gc16:2Gc20:3Gc17:4][Gc15:0Gcnot:1:2Gc4:3Gc22:4][Gc15:0Gc5:1Gc21:2Gc11:3Gc12:4][Gc17:0Gc17:1Gc2:2Gc0:3Gc12:4][Gc21:0Gcnot:1:4Gc16:2Gc20:3][Gc18:0Gc8:1Gc8:2Gc7:3Gc10:4][Gc13:0Gc5:1Gc0:2Gc3:3Gc10:4][Gc1:0Gc10:1Gc11:2Gc2:3Gc4:4][Gc22:0Gc16:1Gc1:2Gc2:3Gc3:4][Gc8:0Gc23:1Gc20:2Gc14:3Gc12:4][Gc7:0Gc6:1Gc4:2Gc10:3Gc3:4][Gc7:0Gc4:1Gc17:2Gc17:3Gc19:4][Gc11:0Gc16:1Gc9:2Gc8:3Gc11:4][Gc2:0Gc20:1Gc13:2Gc5:3Gc20:4][Gc13:0Gc5:1Gc9:2Gc22:3Gc17:4][Gc0:0Gc22:1Gc21:2Gc9:3Gc3:4][Gc22:0Gc21:1Gc3:2Gc22:3Gc6:4][Gc16:0Gc15:1Gc13:2Gc9:3Gc20:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc8:0Gc12:1Gc19:2Gc9:3Gc0:4][Gc6:0Gc0:1Gc9:2Gc6:3Gc0:4][Gc9:0Gc16:1Gc3:2Gc11:3Gc9:4][Gc19:0Gc19:1Gc2:2Gc1:3Gc15:4][Gc11:0Gc23:1Gcnot:2:3Gc17:4][Gc14:0Gc5:1Gc0:2Gc15:3Gc22:4][Gc15:0Gcnot:1:2Gc1:3Gc1:4][Gc21:0Gc6:1Gc21:2Gc21:3Gc16:4][Gcnot:1:0Gc2:2Gc12:3Gc17:4][Gc20:0Gcnot:1:2Gc4:3Gc3:4][Gc9:0Gcnot:1:2Gc3:3Gc17:4][Gc20:0Gc21:1Gc21:2Gc10:3Gc2:4][Gc9:0Gc21:1Gc20:2Gc12:3Gc3:4][Gc2:0Gc17:1Gc5:2Gc2:3Gc13:4][Gc18:0Gc10:1Gc2:2Gc19:3Gc6:4][Gc9:0Gc7:1Gc1:2Gc2:3Gc19:4][Gc1:0Gc2:1Gc22:2Gc13:3Gc19:4][Gc0:0Gc22:1Gc10:2Gc17:3Gc20:4][Gc6:0Gc15:1Gcnot:2:3Gc19:4][Gc14:0Gcnot:1:4Gc0:2Gc2:3][Gc11:0Gc22:1Gc15:2Gc2:3Gc12:4][Gc12:0Gc9:1Gc22:2Gc13:3Gc20:4][Gc5:0Gc0:1Gc5:2Gc14:3Gc23:4][Gc18:0Gc7:1Gc6:2Gc8:3Gc12:4][Gc10:0Gc18:1Gc18:2Gc20:3Gc8:4][Gc15:0Gc11:1Gc16:2Gc0:3Gc12:4][Gc12:0Gc17:1Gc22:2Gc3:3Gc10:4][Gc3:0Gc3:1Gc6:2Gc4:3Gc6:4][Gc4:0Gc20:1Gc0:2Gc0:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc7:1Gc7:2Gc19:3Gc19:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc7:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc3:0Gc18:1Gcnot:2:3Gc17:4][Gc11:0Gc15:1Gc15:2Gc0:3Gc20:4][Gc13:0Gc16:1Gc21:2Gc13:3Gc23:4][Gcnot:1:0Gc23:2Gc23:3Gc11:4][Gc2:0Gc10:1Gc18:2Gc3:3Gc2:4][Gc17:0Gc18:1Gc8:2Gc19:3Gc23:4][Gc10:0Gc19:1Gc0:2Gc17:3Gc22:4][Gc19:0Gc2:1Gc10:2Gc4:3Gc16:4][Gc12:0Gc16:1Gc1:2Gc23:3Gc15:4][Gc19:0Gc8:1Gc0:2Gc9:3Gc14:4][Gc17:0Gc11:1Gc21:2Gc4:3Gc22:4][Gc12:0Gc0:1Gc2:2Gcnot:4:3][Gc5:0Gc8:1Gc4:2Gc10:3Gc9:4][Gc18:0Gc14:1Gc15:2Gc8:3Gc18:4][Gc23:0Gc21:1Gc4:2Gc4:3Gc2:4][Gc18:0Gcnot:1:4Gc8:2Gc2:3][Gc0:0Gc18:1Gc5:2Gc13:3Gc11:4][Gc5:0Gcnot:1:2Gc22:3Gc2:4][Gc0:0Gc6:1Gc4:2Gc16:3Gc20:4][Gc1:0Gcnot:1:2Gc2:3Gc17:4][Gc6:0Gc11:1Gc9:2Gc23:3Gc0:4][Gc7:0Gc20:1Gc2:2Gc1:3Gc13:4][Gc18:0Gc5:1Gc10:2Gc13:3Gc21:4][Gc7:0Gc23:1Gc10:2Gc20:3Gc8:4][Gc7:0Gc10:1Gc10:2Gc14:3Gc19:4][Gc9:0Gc6:1Gc2:2Gc6:3Gc6:4][Gc0:0Gc16:1Gc0:2Gc15:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc12:3Gc12:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc7:2Gc7:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc9:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc8:0Gc6:1Gc1:2Gc10:3Gc18:4][Gc12:0Gc15:1Gc0:2Gc12:3Gc16:4][Gc17:0Gc20:1Gc22:2Gc17:3Gc0:4][Gc0:0Gc1:1Gc15:2Gc6:3Gc5:4][Gc8:0Gc19:1Gc19:2Gc4:3Gc14:4][Gc17:0Gcnot:1:4Gc9:2Gc2:3][Gc1:0Gc15:1Gc17:2Gc22:3Gc5:4][Gc7:0Gc13:1Gc3:2Gc2:3Gc23:4][Gc17:0Gcnot:1:4Gc6:2Gc21:3][Gc14:0Gc12:1Gc16:2Gc2:3Gc3:4][Gc8:0Gc10:1Gc16:2Gc5:3Gc18:4][Gc18:0Gcnot:1:4Gc13:2Gc13:3][Gc1:0Gc7:1Gc20:2Gc3:3Gc14:4][Gc17:0Gc15:1Gc5:2Gc16:3Gc8:4][Gc23:0Gc8:1Gc7:2Gc21:3Gc2:4][Gc12:0Gc19:1Gc19:2Gc11:3Gc21:4][Gc21:0Gc12:1Gc14:2Gc19:3Gc18:4][Gc8:0Gc18:1Gc17:2Gc4:3Gc19:4][Gc1:0Gc22:1Gc18:2Gc5:3Gc10:4][Gc18:0Gc23:1Gc7:2Gc11:3Gc3:4][Gc22:0Gc0:1Gc9:2Gc11:3Gc9:4][Gc12:0Gc11:1Gc1:2Gc0:3Gc18:4][Gc4:0Gc3:1Gc1:2Gc4:3Gc7:4][Gc2:0Gc16:1Gc2:2Gc9:3Gc16:4][Gc16:0Gc15:1Gc16:2Gc21:3Gc3:4][Gc12:0Gc9:1Gc9:2Gc9:3Gc9:4][Gc0:0Gcnot:1:2Gc4:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc7:1Gcnot:2:3Gc7:4][Gc0:0Gc0:1Gc7:2Gc7:3Gc0:4]
[Gc2:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gc9:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc8:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc14:0Gc13:1Gc22:2Gc7:3Gc14:4][Gc14:0Gc4:1Gc23:2Gc22:3Gc4:4][Gc13:0Gc12:1Gc16:2Gc3:3Gc9:4][Gc5:0Gc5:1Gc12:2Gc15:3Gc12:4][Gc10:0Gc7:1Gc1:2Gc11:3Gc8:4][Gc2:0Gc6:1Gcnot:2:3Gc13:4][Gc13:0Gcnot:1:4Gc15:2Gc0:3][Gc3:0Gc20:1Gc9:2Gc17:3Gc2:4][Gc0:0Gc9:1Gc3:2Gc22:3Gc5:4][Gc2:0Gc7:1Gcnot:2:3Gc17:4][Gc23:0Gc1:1Gc15:2Gc21:3Gc6:4][Gc10:0Gcnot:1:4Gc2:2Gc22:3][Gc9:0Gc5:1Gc11:2Gc23:3Gc11:4][Gc13:0Gcnot:1:2Gc13:3Gc1:4][Gc12:0Gcnot:1:2Gc1:3Gc15:4][Gc10:0Gc6:1Gc23:2Gc17:3Gc7:4][Gc1:0Gc17:1Gc19:2Gc1:3Gc22:4][Gc23:0Gc17:1Gcnot:2:3Gc23:4][Gc12:0Gc1:1Gc9:2Gc20:3Gc5:4][Gc14:0Gc15:1Gc20:2Gc15:3Gc6:4][Gc22:0Gcnot:1:2Gc15:3Gc21:4][Gc2:0Gcnot:1:2Gc3:3Gc23:4][Gc12:0Gc19:1Gc20:2Gc1:3Gc10:4][Gc20:0Gc23:1Gc14:2Gc21:3Gc19:4][Gc0:0Gc21:1Gc22:2Gc1:3Gc7:4][Gc6:0Gc6:1Gc9:2Gc3:3Gc9:4][Gc2:0Gc3:1Gc15:2Gc0:3Gc4:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc9:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc8:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc6:2Gc0:3Gc0:4][Gc19:0Gc8:1Gc15:2Gc15:3Gc6:4][Gc3:0Gc18:1Gc9:2Gc0:3Gc13:4][Gc17:0Gc1:1Gc10:2Gc16:3Gc16:4][Gc1:0Gc21:1Gc9:2Gc8:3Gc0:4][Gc8:0Gc17:1Gc14:2Gcnot:4:3][Gc16:0Gc12:1Gc5:2Gc0:3Gc10:4][Gc19:0Gc22:1Gcnot:2:3Gc12:4][Gc12:0Gc23:1Gc14:2Gc5:3Gc3:4][Gc12:0Gc14:1Gc11:2Gc10:3Gc17:4][Gc23:0Gc10:1Gc16:2Gc23:3Gc23:4][Gc19:0Gc23:1Gc12:2Gcnot:4:3][Gc13:0Gc20:1Gc11:2Gc7:3Gc16:4][Gc5:0Gc14:1Gc21:2Gc4:3Gc13:4][Gc10:0Gc8:1Gc6:2Gc4:3Gc4:4][Gc13:0Gc2:1Gc11:2Gc13:3Gc3:4][Gc12:0Gc22:1Gc19:2Gc13:3Gc23:4][Gcnot:1:0Gc13:2Gc8:3Gc3:4][Gc7:0Gc21:1Gc10:2Gc15:3Gc15:4][Gc4:0Gc1:1Gc6:2Gc11:3Gc2:4][Gc11:0Gcnot:1:2Gc6:3Gc3:4][Gc9:0Gc18:1Gc12:2Gc3:3Gc14:4][Gc22:0Gc4:1Gc5:2Gc20:3Gc15:4][Gc10:0Gc18:1Gc10:2Gc2:3Gc2:4][Gc9:0Gc21:1Gc14:2Gcnot:4:3][Gc22:0Gc1:1Gc4:2Gc15:3Gc23:4][Gc9:0Gc9:1Gc4:2Gc3:3Gc3:4][Gc12:0Gc4:1Gc0:2Gc4:3Gc7:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc19:2Gc19:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc20:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc0:4][Gc7:0Gc6:1Gcnot:2:3Gc1:4][Gc22:0Gc6:1Gc20:2Gc22:3Gc8:4][Gc13:0Gc8:1Gc10:2Gc11:3Gc3:4][Gc12:0Gc0:1Gc0:2Gc8:3Gc20:4][Gc23:0Gc5:1Gcnot:2:3Gc17:4][Gc20:0Gc15:1Gc2:2Gc21:3Gc9:4][Gc17:0Gc1:1Gc16:2Gc14:3Gc8:4][Gc18:0Gcnot:1:2Gc5:3Gc15:4][Gc23:0Gc17:1Gc23:2Gc8:3Gc18:4][Gcnot:1:0Gc0:2Gc3:3Gc14:4][Gc11:0Gc7:1Gc5:2Gc6:3Gc20:4][Gc5:0Gc14:1Gc1:2Gc8:3Gc5:4][Gc23:0Gc21:1Gc23:2Gc5:3Gc13:4][Gc0:0Gc1:1Gc21:2Gc18:3Gc12:4][Gc8:0Gc2:1Gc19:2Gc5:3Gc11:4][Gc8:0Gc3:1Gc2:2Gc4:3Gc3:4][Gc18:0Gc0:1Gc15:2Gc4:3Gc12:4][Gcnot:1:0Gc3:2Gc7:3Gc19:4][Gc2:0Gc4:1Gcnot:2:3Gc19:4][Gc23:0Gc19:1Gc5:2Gc13:3Gc18:4][Gc19:0Gcnot:1:4Gc17:2Gc22:3][Gc19:0Gc22:1Gc2:2Gc4:3Gc21:4][Gc18:0Gc12:1Gcnot:2:3Gc12:4][Gc20:0Gc23:1Gc23:2Gc7:3Gc10:4][Gc21:0Gc15:1Gc21:2Gc13:3Gc13:4][Gc0:0Gc3:1Gc12:2Gc9:3Gc6:4][Gc0:0Gc4:1Gc0:2Gc4:3Gc20:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gc0:0Gc20:1Gc20:2Gc6:3Gc0:4][Gc0:0Gc3:1Gc6:2Gc0:3Gc0:4][Gc19:0Gc6:1Gc22:2Gc22:3Gc14:4][Gc3:0Gc13:1Gc20:2Gc13:3Gc6:4][Gc8:0Gc1:1Gc0:2Gc12:3Gc14:4][Gc0:0Gc19:1Gc12:2Gc11:3Gc18:4][Gc8:0Gc23:1Gcnot:2:3Gc4:4][Gc9:0Gc14:1Gc4:2Gc10:3Gc17:4][Gc10:0Gc16:1Gc4:2Gc19:3Gc5:4][Gc16:0Gc21:1Gc12:2Gcnot:4:3][Gc7:0Gc18:1Gc7:2Gc22:3Gc15:4][Gc4:0Gcnot:1:4Gc10:2Gc18:3][Gc6:0Gc7:1Gc18:2Gc0:3Gc17:4][Gc22:0Gc11:1Gc10:2Gc11:3Gc3:4][Gc20:0Gc15:1Gc7:2Gc18:3Gc19:4][Gc19:0Gc6:1Gc5:2Gc0:3Gc22:4][Gc12:0Gc6:1Gc5:2Gc0:3Gc16:4][Gc6:0Gc15:1Gc7:2Gc17:3Gc4:4][Gc18:0Gc23:1Gc16:2Gc4:3Gc23:4][Gc21:0Gc0:1Gc5:2Gc7:3Gc7:4][Gc21:0Gc14:1Gc15:2Gc7:3Gc6:4][Gc12:0Gcnot:1:2Gc0:3Gc18:4][Gc7:0Gc6:1Gc5:2Gcnot:4:3][Gc3:0Gc7:1Gc21:2Gc17:3Gc0:4][Gc5:0Gc5:1Gc19:2Gc8:3Gc5:4][Gc22:0Gc18:1Gc20:2Gc1:3Gc13:4][Gc23:0Gcnot:1:4Gc16:2Gc22:3][Gc6:0Gc3:1Gc6:2Gc6:3Gc3:4][Gc0:0Gc20:1Gc2:2Gc0:3Gc20:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc7:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc15:2Gc6:3Gc6:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc7:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc22:0Gc7:1Gc23:2Gc8:3Gc21:4][Gc16:0Gc23:1Gc11:2Gc6:3Gc12:4][Gc21:0Gc2:1Gc5:2Gc1:3Gc10:4][Gc6:0Gc0:1Gc14:2Gc14:3Gc11:4][Gc2:0Gcnot:1:2Gc12:3Gc20:4][Gc3:0Gc1:1Gc10:2Gc23:3Gc20:4][Gc23:0Gc22:1Gc1:2Gc4:3Gc5:4][Gc3:0Gc18:1Gc0:2Gc8:3Gc4:4][Gc4:0Gc8:1Gc20:2Gc1:3Gc20:4][Gc4:0Gc17:1Gcnot:2:3Gc15:4][Gc1:0Gc15:1Gc2:2Gc9:3Gc13:4][Gc13:0Gc18:1Gc22:2Gc10:3Gc13:4][Gc6:0Gc2:1Gcnot:2:3Gc18:4][Gc18:0Gc2:1Gc5:2Gc7:3Gc6:4][Gc8:0Gcnot:1:2Gc5:3Gc0:4][Gc2:0Gc23:1Gc15:2Gc1:3Gc11:4][Gc22:0Gc16:1Gc20:2Gc4:3Gc19:4][Gc0:0Gc16:1Gc9:2Gc2:3Gc17:4][Gc19:0Gc15:1Gc12:2Gc7:3Gc11:4][Gc7:0Gc11:1Gc18:2Gc8:3Gc9:4][Gc8:0Gc0:1Gc15:2Gc6:3Gc23:4][Gc14:0Gc1:1Gc3:2Gc18:3Gc4:4][Gc3:0Gc23:1Gc0:2Gcnot:4:3][Gc0:0Gc10:1Gc0:2Gc15:3Gc5:4][Gc12:0Gcnot:1:2Gc3:3Gc0:4][Gc1:0Gc11:1Gc6:2Gcnot:4:3][Gc13:0Gcnot:1:2Gc22:3Gc20:4][Gc5:0Gc22:1Gc15:2Gc14:3Gc1:4][Gc11:0Gc2:1Gc5:2Gc4:3Gc3:4][Gc18:0Gc5:1Gc10:2Gc8:3Gc6:4][Gc3:0Gc0:1Gc9:2Gc9:3Gc2:4][Gc3:0Gcnot:1:4Gc0:2Gc20:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc7:1Gc7:2Gc7:3Gc7:4]
[Gc2:0Gc16:1Gc16:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc18:0Gc9:1Gc18:2Gc16:3Gc4:4][Gc2:0Gc1:1Gc23:2Gc21:3Gc7:4][Gc15:0Gcnot:1:2Gc0:3Gc21:4][Gc18:0Gc12:1Gc4:2Gc9:3Gc16:4][Gc7:0Gc1:1Gc11:2Gc17:3Gc23:4][Gcnot:1:0Gc3:2Gc10:3Gc18:4][Gc11:0Gcnot:1:4Gc21:2Gc17:3][Gc18:0Gc2:1Gc13:2Gc13:3Gc8:4][Gc1:0Gc15:1Gc13:2Gc14:3Gc19:4][Gc4:0Gc3:1Gc10:2Gc3:3Gc13:4][Gc16:0Gc17:1Gc8:2Gc13:3Gc16:4][Gc2:0Gc19:1Gc16:2Gc2:3Gc17:4][Gc12:0Gc6:1Gc8:2Gc4:3Gc2:4][Gc11:0Gc17:1Gc3:2Gc1:3Gc18:4][Gc8:0Gc19:1Gc15:2Gcnot:4:3][Gc18:0Gcnot:1:4Gc4:2Gc14:3][Gc13:0Gc3:1Gc11:2Gc6:3Gc8:4][Gc11:0Gc22:1Gc22:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc14:4][Gc20:0Gc17:1Gcnot:2:3Gc18:4][Gc13:0Gc17:1Gc11:2Gc6:3Gc12:4][Gc13:0Gc9:1Gc23:2Gc0:3Gc4:4][Gc5:0Gc19:1Gc7:2Gc11:3Gc19:4][Gc4:0Gc1:1Gc15:2Gc0:3Gc20:4][Gc11:0Gc20:1Gc18:2Gc6:3Gc19:4][Gc0:0Gcnot:1:2Gc3:3Gc21:4][Gc22:0Gc16:1Gc3:2Gc20:3Gc1:4][Gc10:0Gc19:1Gc5:2Gc5:3Gc14:4][Gc5:0Gc2:1Gc9:2Gc0:3Gc5:4][Gc14:0Gc8:1Gc21:2Gc10:3Gc19:4][Gc9:0Gc6:1Gc9:2Gc6:3Gc6:4][Gc20:0Gc16:1Gc4:2Gc2:3Gc4:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc7:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc0:3Gc9:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4][Gc2:0Gc8:1Gc17:2Gc20:3Gc23:4][Gc0:0Gcnot:1:4Gc0:2Gc1:3][Gc11:0Gc10:1Gc3:2Gc7:3Gc11:4][Gc5:0Gc22:1Gc21:2Gc8:3Gc4:4][Gc18:0Gc3:1Gc0:2Gc13:3Gc20:4][Gc22:0Gc16:1Gc13:2Gc11:3Gc8:4][Gc10:0Gc5:1Gc0:2Gc12:3Gc4:4][Gc19:0Gc16:1Gc17:2Gcnot:4:3][Gc8:0Gc4:1Gc10:2Gc5:3Gc12:4][Gc9:0Gc8:1Gc9:2Gc2:3Gc2:4][Gc21:0Gc20:1Gc18:2Gc0:3Gc11:4][Gc23:0Gc6:1Gc12:2Gc23:3Gc14:4][Gc20:0Gc6:1Gcnot:2:3Gc4:4][Gc17:0Gc14:1Gc12:2Gc22:3Gc15:4][Gc7:0Gc12:1Gc5:2Gc22:3Gc14:4][Gcnot:1:0Gc16:2Gc6:3Gc19:4][Gc7:0Gcnot:1:4Gc5:2Gc11:3][Gc23:0Gcnot:1:2Gc19:3Gc1:4][Gc18:0Gc5:1Gc3:2Gc12:3Gc6:4][Gc0:0Gc0:1Gc14:2Gc14:3Gc15:4][Gc3:0Gcnot:1:4Gc9:2Gc19:3][Gc0:0Gc6:1Gc20:2Gc14:3Gc12:4][Gc19:0Gc23:1Gc15:2Gc6:3Gc16:4][Gc11:0Gcnot:1:4Gc19:2Gc17:3][Gcnot:1:0Gc15:2Gc14:3Gc8:4][Gc4:0Gc1:1Gc1:2Gc12:3Gc23:4][Gc11:0Gcnot:1:4Gc10:2Gc22:3][Gc2:0Gc22:1Gc1:2Gc0:3Gc11:4][Gc11:0Gc14:1Gc3:2Gc15:3Gc13:4][Gc13:0Gc14:1Gc12:2Gc3:3Gc1:4][Gc9:0Gc9:1Gc9:2Gc6:3Gc3:4][Gc7:0Gc4:1Gc3:2Gc16:3Gc4:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gcnot:1:2Gc0:3Gc0:4][Gc3:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc0:4][Gc10:0Gcnot:1:2Gc18:3Gc18:4][Gcnot:1:0Gc1:2Gc3:3Gc10:4][Gc21:0Gc21:1Gc11:2Gc23:3Gc3:4][Gc11:0Gc13:1Gc17:2Gc16:3Gc20:4][Gc15:0Gcnot:1:2Gc1:3Gc17:4][Gc10:0Gc0:1Gc20:2Gc20:3Gc22:4][Gc22:0Gc13:1Gc23:2Gc8:3Gc23:4][Gc14:0Gc16:1Gc14:2Gc0:3Gc6:4][Gc11:0Gc13:1Gc2:2Gc15:3Gc2:4][Gc6:0Gc3:1Gc21:2Gc12:3Gc6:4][Gc5:0Gc4:1Gc10:2Gc16:3Gc6:4][Gc21:0Gc3:1Gc14:2Gc18:3Gc14:4][Gc23:0Gcnot:1:2Gc11:3Gc18:4][Gc10:0Gc2:1Gc6:2Gc19:3Gc1:4][Gc5:0Gc22:1Gc5:2Gc8:3Gc3:4][Gc17:0Gc22:1Gc13:2Gc11:3Gc9:4][Gc9:0Gc17:1Gc23:2Gc20:3Gc3:4][Gc7:0Gc3:1Gc16:2Gc18:3Gc16:4][Gc19:0Gc11:1Gc20:2Gc4:3Gc8:4][Gc12:0Gc14:1Gc9:2Gc10:3Gc2:4][Gc8:0Gcnot:1:4Gc5:2Gc4:3][Gc20:0Gc4:1Gc2:2Gc22:3Gc6:4][Gc19:0Gcnot:1:4Gc22:2Gc18:3][Gc3:0Gc4:1Gc10:2Gc2:3Gc7:4][Gc6:0Gc20:1Gc3:2Gc14:3Gc20:4][Gc7:0Gc22:1Gc21:2Gc0:3Gc20:4][Gc12:0Gc21:1Gc20:2Gc17:3Gc0:4][Gc3:0Gc5:1Gc20:2Gc2:3Gc10:4][Gc14:0Gc17:1Gc20:2Gcnot:4:3][Gc4:0Gc11:1Gc18:2Gc9:3Gc6:4][Gc20:0Gc6:1Gc0:2Gc9:3Gc3:4][Gcnot:1:0Gcnot:2:3Gc4:4][Gc12:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc19:3Gc12:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc7:1Gc0:2Gc0:3Gc7:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc15:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc9:4][Gc0:0Gc8:1Gc21:2Gc7:3Gc8:4][Gc0:0Gcnot:1:2Gc22:3Gc19:4][Gc10:0Gc18:1Gc2:2Gc0:3Gc13:4][Gc17:0Gc20:1Gc12:2Gc15:3Gc14:4][Gc12:0Gcnot:1:4Gc9:2Gc2:3][Gc13:0Gcnot:1:4Gc10:2Gc8:3][Gc7:0Gc11:1Gc13:2Gc12:3Gc4:4][Gc21:0Gc4:1Gc7:2Gc2:3Gc14:4][Gc19:0Gc13:1Gc15:2Gc0:3Gc0:4][Gc14:0Gc10:1Gc19:2Gc12:3Gc16:4][Gc13:0Gc17:1Gc22:2Gc12:3Gc19:4][Gc8:0Gc13:1Gc12:2Gc3:3Gc19:4][Gc16:0Gc19:1Gc10:2Gc23:3Gc12:4][Gc14:0Gc20:1Gc8:2Gc18:3Gc1:4][Gc6:0Gc1:1Gc16:2Gc16:3Gc5:4][Gc14:0Gc4:1Gc19:2Gc8:3Gc12:4][Gc16:0Gc4:1Gc2:2Gc13:3Gc21:4][Gc22:0Gc4:1Gc22:2Gc8:3Gc14:4][Gc16:0Gc20:1Gc20:2Gc16:3Gc13:4][Gc5:0Gcnot:1:2Gc0:3Gc0:4][Gc17:0Gc15:1Gc8:2Gc2:3Gc0:4][Gc9:0Gc3:1Gc16:2Gc7:3Gc0:4][Gc10:0Gcnot:1:4Gc0:2Gc8:3][Gc3:0Gc4:1Gc15:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc18:3Gc3:4][Gc12:0Gc2:1Gc1:2Gc19:3Gc2:4][Gc21:0Gc18:1Gc10:2Gc2:3Gc10:4][Gc18:0Gc23:1Gc20:2Gc20:3Gc21:4][Gc1:0Gc10:1Gc21:2Gc19:3Gc9:4][Gc21:0Gc3:1Gc15:2Gc9:3Gc3:4][Gc3:0Gc9:1Gc12:2Gc6:3Gc9:4][Gc20:0Gc4:1Gc0:2Gc12:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc15:0Gc16:1Gc2:2Gc2:3Gc2:4][Gc9:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc7:1Gc12:2Gcnot:4:3][Gc0:0Gc6:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc8:2Gc2:3Gc6:4][Gc8:0Gc15:1Gc5:2Gc12:3Gc18:4][Gc23:0Gc4:1Gc19:2Gc5:3Gc20:4][Gc16:0Gc3:1Gc2:2Gc22:3Gc2:4][Gc13:0Gc0:1Gc2:2Gc18:3Gc22:4][Gc17:0Gc5:1Gc2:2Gc13:3Gc10:4][Gc15:0Gcnot:1:2Gc23:3Gc14:4][Gc19:0Gc9:1Gc16:2Gc11:3Gc12:4][Gc8:0Gc9:1Gc19:2Gc0:3Gc15:4][Gc11:0Gc6:1Gc8:2Gc6:3Gc3:4][Gc7:0Gc9:1Gc2:2Gc23:3Gc14:4][Gc7:0Gc9:1Gc0:2Gc2:3Gc8:4][Gc12:0Gc4:1Gc8:2Gc21:3Gc6:4][Gc9:0Gc2:1Gc21:2Gc6:3Gc10:4][Gc16:0Gc0:1Gc16:2Gc6:3Gc8:4][Gc11:0Gc14:1Gc18:2Gc18:3Gc9:4][Gc1:0Gc9:1Gc6:2Gc15:3Gc0:4][Gc4:0Gc9:1Gc18:2Gc21:3Gc17:4][Gc21:0Gc8:1Gc11:2Gc9:3Gc8:4][Gc20:0Gc12:1Gc10:2Gc23:3Gc11:4][Gc17:0Gc23:1Gc21:2Gc6:3Gc7:4][Gc5:0Gc9:1Gc18:2Gc4:3Gc19:4][Gc17:0Gc14:1Gc2:2Gc22:3Gc15:4][Gc13:0Gc2:1Gc20:2Gc22:3Gc13:4][Gc6:0Gc3:1Gc12:2Gc13:3Gc2:4][Gc21:0Gc0:1Gc3:2Gc2:3Gc16:4][Gc22:0Gc21:1Gc5:2Gc3:3Gc9:4][Gc5:0Gc5:1Gc0:2Gc8:3Gc19:4][Gc8:0Gc0:1Gc21:2Gc14:3Gc3:4][Gc0:0Gc17:1Gc9:2Gc1:3Gc11:4][Gc3:0Gc6:1Gc6:2Gc9:3Gc9:4][Gc15:0Gc12:1Gc4:2Gc4:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc20:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc6:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc10:0Gc6:1Gc8:2Gc0:3Gc14:4][Gc16:0Gc22:1Gc4:2Gc10:3Gc20:4][Gc21:0Gc16:1Gc21:2Gc3:3Gc19:4][Gc16:0Gc11:1Gc21:2Gc3:3Gc10:4][Gc6:0Gc12:1Gcnot:2:3Gc6:4][Gc14:0Gc2:1Gcnot:2:3Gc4:4][Gc10:0Gc8:1Gcnot:2:3Gc1:4][Gc8:0Gc21:1Gc16:2Gc13:3Gc8:4][Gc8:0Gc6:1Gc5:2Gc21:3Gc10:4][Gc6:0Gcnot:1:4Gc4:2Gc15:3][Gcnot:1:0Gc11:2Gc15:3Gc3:4][Gc15:0Gc22:1Gc9:2Gc2:3Gc1:4][Gc7:0Gc22:1Gc0:2Gc13:3Gc16:4][Gc4:0Gc2:1Gc2:2Gc15:3Gc19:4][Gc4:0Gc12:1Gc20:2Gcnot:4:3][Gc18:0Gc15:1Gc23:2Gc4:3Gc16:4][Gc23:0Gc13:1Gc2:2Gc8:3Gc12:4][Gc9:0Gc20:1Gc1:2Gc14:3Gc0:4][Gc7:0Gc11:1Gcnot:2:3Gc14:4][Gc9:0Gc21:1Gc1:2Gc18:3Gc0:4][Gc4:0Gc14:1Gc11:2Gc11:3Gc12:4][Gc12:0Gc8:1Gc10:2Gc11:3Gc0:4][Gc14:0Gc23:1Gc1:2Gc8:3Gc13:4][Gc12:0Gc0:1Gc9:2Gc15:3Gc1:4][Gc19:0Gc2:1Gc8:2Gc5:3Gc23:4][Gc15:0Gc12:1Gc0:2Gc0:3Gc20:4][Gc9:0Gc13:1Gc12:2Gc23:3Gc22:4][Gc8:0Gc14:1Gc8:2Gc9:3Gc23:4][Gc19:0Gc12:1Gc11:2Gc23:3Gc5:4][Gc7:0Gc22:1Gc9:2Gc13:3Gc1:4][Gc6:0Gc20:1Gc9:2Gc6:3Gc6:4][Gc20:0Gc0:1Gc4:2Gc4:3Gc4:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S2_5Q_B1_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc0:0Gc1:1Gc14:2Gc10:3Gc8:4][Gc22:0Gc15:1Gc15:2Gc11:3Gc13:4][Gc17:0Gc4:1Gc20:2Gcnot:4:3][Gc17:0Gcnot:1:2Gc10:3Gc2:4][Gc13:0Gc6:1Gc12:2Gc8:3Gc22:4]
[Gc15:0Gc14:1Gc1:2Gc0:3Gc1:4][Gc14:0Gc1:1Gc13:2Gc9:3Gc19:4][Gc9:0Gc15:1Gc9:2Gc12:3Gc11:4][Gc18:0Gc8:1Gc5:2Gc8:3Gc14:4][Gc22:0Gc14:1Gc14:2Gc1:3Gc1:4]
[Gc9:0Gc5:1Gc7:2Gcnot:4:3][Gc19:0Gc23:1Gc20:2Gc21:3Gc20:4][Gc22:0Gcnot:1:4Gc20:2Gc19:3][Gc4:0Gc4:1Gc3:2Gc2:3Gc19:4][Gc6:0Gc4:1Gc16:2Gc12:3Gc11:4]
[Gcnot:1:0Gc5:2Gc22:3Gc20:4][Gcnot:1:0Gc21:2Gc5:3Gc22:4][Gc9:0Gc11:1Gcnot:2:3Gc4:4][Gc20:0Gc12:1Gc4:2Gc21:3Gc2:4][Gc20:0Gc13:1Gc5:2Gc21:3Gc8:4]
[Gc15:0Gc5:1Gc6:2Gc10:3Gc10:4][Gc15:0Gc7:1Gc1:2Gcnot:4:3][Gc9:0Gc9:1Gc21:2Gc13:3Gc6:4][Gc7:0Gc23:1Gc22:2Gc3:3Gc19:4][Gc6:0Gc10:1Gc15:2Gc20:3Gc20:4]
[Gc7:0Gc21:1Gc18:2Gc23:3Gc12:4][Gc10:0Gc17:1Gc2:2Gc7:3Gc17:4][Gc11:0Gc3:1Gc15:2Gc18:3Gc9:4][Gc9:0Gc12:1Gc18:2Gc17:3Gc18:4][Gc20:0Gc9:1Gc22:2Gc10:3Gc6:4]
[Gc20:0Gcnot:1:4Gc12:2Gc21:3][Gc18:0Gc17:1Gc6:2Gc10:3Gc23:4][Gc0:0Gc6:1Gc7:2Gc8:3Gc10:4][Gc0:0Gc9:1Gc12:2Gc0:3Gc15:4][Gc7:0Gc15:1Gc0:2Gc8:3Gc21:4]
[Gc9:0Gc8:1Gc12:2Gc16:3Gc9:4][Gc23:0Gc19:1Gc1:2Gc12:3Gc16:4][Gc6:0Gc8:1Gc3:2Gc15:3Gc6:4][Gc20:0Gc13:1Gc23:2Gc11:3Gc11:4][Gc19:0Gc1:1Gc23:2Gc19:3Gc0:4][Gc17:0Gc21:1Gc5:2Gc15:3Gc15:4][Gc5:0Gc10:1Gc5:2Gc12:3Gc18:4][Gc20:0Gc2:1Gc17:2Gc16:3Gc7:4][Gc11:0Gc21:1Gc18:2Gc21:3Gc23:4][Gc12:0Gc22:1Gc23:2Gc15:3Gc23:4]
[Gc19:0Gc4:1Gcnot:2:3Gc15:4][Gc15:0Gc14:1Gcnot:2:3Gc2:4][Gc23:0Gc2:1Gc9:2Gc13:3Gc3:4][Gc2:0Gc5:1Gc19:2Gc13:3Gc2:4][Gc8:0Gc22:1Gcnot:2:3Gc19:4][Gc13:0Gc14:1Gc3:2Gc13:3Gc23:4][Gc10:0Gc19:1Gcnot:2:3Gc16:4][Gc3:0Gc16:1Gc4:2Gc8:3Gc14:4][Gc11:0Gc9:1Gc16:2Gc5:3Gc3:4][Gc22:0Gc11:1Gc14:2Gc5:3Gc13:4]
[Gc7:0Gc15:1Gc16:2Gc0:3Gc14:4][Gc15:0Gc14:1Gc0:2Gc10:3Gc4:4][Gc23:0Gcnot:1:4Gc4:2Gc21:3][Gc10:0Gcnot:1:4Gc3:2Gc21:3][Gcnot:1:0Gc4:2Gc17:3Gc10:4][Gc15:0Gc10:1Gc16:2Gc16:3Gc7:4][Gc10:0Gc3:1Gc8:2Gc4:3Gc4:4][Gc22:0Gc7:1Gc1:2Gc10:3Gc17:4][Gc3:0Gc1:1Gc9:2Gc4:3Gc12:4][Gc1:0Gcnot:1:4Gc0:2Gc16:3]
[Gc0:0Gc10:1Gc17:2Gc23:3Gc0:4][Gc2:0Gc18:1Gc6:2Gc23:3Gc22:4][Gcnot:1:0Gc9:2Gc15:3Gc10:4][Gc20:0Gcnot:1:2Gc20:3Gc7:4][Gc8:0Gc5:1Gc18:2Gcnot:4:3][Gc8:0Gc12:1Gc9:2Gc17:3Gc2:4][Gc9:0Gc21:1Gc23:2Gc15:3Gc10:4][Gc9:0Gc11:1Gc9:2Gc19:3Gc9:4][Gc16:0Gc19:1Gc22:2Gcnot:4:3][Gc3:0Gc22:1Gc11:2Gc3:3Gc4:4]
[Gc17:0Gc7:1Gc9:2Gc1:3Gc7:4][Gc21:0Gc23:1Gc13:2Gc8:3Gc11:4][Gc6:0Gc5:1Gc5:2Gc13:3Gc3:4][Gc18:0Gc10:1Gc14:2Gc13:3Gc0:4][Gc23:0Gc18:1Gc15:2Gc23:3Gc9:4][Gc3:0Gc9:1Gc10:2Gc4:3Gc13:4][Gc2:0Gc18:1Gc23:2Gc9:3Gc12:4][Gc2:0Gc10:1Gc18:2Gc14:3Gc9:4][Gc0:0Gc2:1Gc20:2Gc17:3Gc8:4][Gcnot:1:0Gc17:2Gc20:3Gc2:4]
[Gc16:0Gc10:1Gcnot:2:3Gc11:4][Gc0:0Gc11:1Gc7:2Gc17:3Gc21:4][Gc4:0Gc10:1Gc4:2Gc22:3Gc6:4][Gc11:0Gc18:1Gc22:2Gc1:3Gc11:4][Gc10:0Gc5:1Gc17:2Gc12:3Gc20:4][Gc7:0Gc22:1Gc6:2Gc0:3Gc1:4][Gc17:0Gcnot:1:4Gc13:2Gc0:3][Gc19:0Gc5:1Gcnot:2:3Gc2:4][Gc16:0Gc3:1Gc4:2Gc18:3Gc14:4][Gc1:0Gc10:1Gc0:2Gc2:3Gc1:4]
[Gc8:0Gc15:1Gc1:2Gc21:3Gc0:4][Gc10:0Gc10:1Gc1:2Gc19:3Gc11:4][Gc18:0Gc7:1Gc14:2Gc14:3Gc22:4][Gc9:0Gc22:1Gc22:2Gc14:3Gc14:4][Gc21:0Gc3:1Gc19:2Gc8:3Gc19:4][Gc15:0Gc17:1Gc14:2Gc18:3Gc16:4][Gc2:0Gcnot:1:4Gc13:2Gc12:3][Gc2:0Gc18:1Gc16:2Gc8:3Gc6:4][Gc8:0Gc18:1Gc20:2Gcnot:4:3][Gc9:0Gc12:1Gc3:2Gc16:3Gc12:4]
[Gc0:0Gcnot:1:4Gc7:2Gc12:3][Gc0:0Gc12:1Gc14:2Gc12:3Gc1:4][Gc21:0Gc18:1Gc2:2Gcnot:4:3][Gc2:0Gc18:1Gc14:2Gc13:3Gc12:4][Gc22:0Gc16:1Gc6:2Gc11:3Gc19:4][Gc10:0Gc13:1Gc9:2Gc8:3Gc22:4][Gc11:0Gc13:1Gc11:2Gc15:3Gc5:4][Gc20:0Gc18:1Gc14:2Gc12:3Gc1:4][Gcnot:1:0Gc10:2Gc23:3Gc10:4][Gc7:0Gc22:1Gc1:2Gcnot:4:3][Gc23:0Gc8:1Gc2:2Gc22:3Gc15:4][Gc14:0Gc6:1Gc21:2Gc17:3Gc8:4][Gc5:0Gc21:1Gc1:2Gc15:3Gc0:4][Gc18:0Gc4:1Gc21:2Gc1:3Gc21:4][Gc5:0Gc0:1Gc21:2Gc17:3Gc5:4]
[Gc22:0Gc23:1Gc15:2Gc4:3Gc12:4][Gc20:0Gcnot:1:4Gc9:2Gc20:3][Gc14:0Gc17:1Gcnot:2:3Gc6:4][Gc22:0Gc23:1Gc12:2Gc5:3Gc8:4][Gc5:0Gc20:1Gc15:2Gc10:3Gc0:4][Gc3:0Gc15:1Gc18:2Gc9:3Gc5:4][Gc15:0Gc12:1Gc19:2Gc21:3Gc9:4][Gc22:0Gc21:1Gc1:2Gc21:3Gc16:4][Gc19:0Gc18:1Gc11:2Gc0:3Gc10:4][Gc15:0Gc14:1Gc3:2Gc10:3Gc3:4][Gc3:0Gc9:1Gc7:2Gc9:3Gc13:4][Gc2:0Gc15:1Gc0:2Gc7:3Gc3:4][Gc1:0Gcnot:1:2Gc11:3Gc0:4][Gc9:0Gc23:1Gcnot:2:3Gc17:4][Gc19:0Gc0:1Gc22:2Gc22:3Gc13:4]
[Gc3:0Gc19:1Gc17:2Gc11:3Gc14:4][Gc13:0Gc3:1Gc8:2Gc3:3Gc11:4][Gc19:0Gc14:1Gc23:2Gc8:3Gc5:4][Gc9:0Gc10:1Gc22:2Gc9:3Gc23:4][Gc21:0Gc15:1Gc8:2Gc11:3Gc20:4][Gc15:0Gc19:1Gc3:2Gc2:3Gc8:4][Gc14:0Gc15:1Gcnot:2:3Gc20:4][Gc11:0Gc11:1Gc9:2Gc19:3Gc0:4][Gc20:0Gcnot:1:2Gc6:3Gc5:4][Gc17:0Gc14:1Gc7:2Gc13:3Gc3:4][Gc21:0Gc11:1Gc22:2Gc22:3Gc0:4][Gc8:0Gc20:1Gc22:2Gc10:3Gc0:4][Gc19:0Gcnot:1:2Gc0:3Gc15:4][Gc5:0Gc7:1Gc10:2Gc20:3Gc2:4][Gc2:0Gc8:1Gc4:2Gc0:3Gc23:4]
[Gc21:0Gc7:1Gc7:2Gc3:3Gc5:4][Gc5:0Gc12:1Gc16:2Gc3:3Gc5:4][Gc7:0Gc23:1Gc8:2Gc1:3Gc23:4][Gcnot:1:0Gc4:2Gc15:3Gc22:4][Gc16:0Gc10:1Gc8:2Gc7:3Gc2:4][Gc22:0Gc2:1Gc16:2Gc22:3Gc7:4][Gc18:0Gc12:1Gc21:2Gc10:3Gc1:4][Gc15:0Gc5:1Gc1:2Gc16:3Gc19:4][Gcnot:1:0Gc5:2Gc7:3Gc15:4][Gc22:0Gc21:1Gc12:2Gc6:3Gc1:4][Gc6:0Gc0:1Gc11:2Gc17:3Gc7:4][Gc16:0Gc0:1Gc8:2Gc20:3Gc20:4][Gc15:0Gc23:1Gc7:2Gc17:3Gc18:4][Gc5:0Gc20:1Gc13:2Gc0:3Gc13:4][Gc15:0Gcnot:1:4Gc18:2Gc4:3]
[Gc5:0Gc10:1Gc8:2Gc18:3Gc10:4][Gc6:0Gc17:1Gcnot:2:3Gc10:4][Gc4:0Gcnot:1:2Gc0:3Gc5:4][Gc19:0Gcnot:1:4Gc12:2Gc19:3][Gc14:0Gc2:1Gc10:2Gc3:3Gc14:4][Gc10:0Gc11:1Gc9:2Gc9:3Gc8:4][Gcnot:1:0Gc7:2Gc9:3Gc13:4][Gc11:0Gc17:1Gc1:2Gc14:3Gc21:4][Gc6:0Gc3:1Gc6:2Gc13:3Gc11:4][Gc16:0Gc1:1Gc17:2Gc20:3Gc17:4][Gc13:0Gc15:1Gc18:2Gc8:3Gc16:4][Gc17:0Gc19:1Gc1:2Gc18:3Gc10:4][Gcnot:1:0Gc18:2Gc5:3Gc4:4][Gc13:0Gc7:1Gc12:2Gc5:3Gc12:4][Gc16:0Gc10:1Gc17:2Gc19:3Gc15:4]
[Gc7:0Gc5:1Gc9:2Gc7:3Gc1:4][Gc15:0Gc14:1Gc22:2Gc5:3Gc5:4][Gc1:0Gc10:1Gc5:2Gcnot:4:3][Gc11:0Gc12:1Gc15:2Gc4:3Gc21:4][Gc19:0Gc22:1Gc20:2Gc16:3Gc22:4][Gc17:0Gc21:1Gc23:2Gc12:3Gc4:4][Gcnot:1:0Gc1:2Gc2:3Gc2:4][Gc11:0Gc5:1Gc19:2Gc3:3Gc21:4][Gc13:0Gc3:1Gc0:2Gc15:3Gc1:4][Gc11:0Gc6:1Gc12:2Gcnot:4:3][Gc13:0Gc21:1Gc19:2Gc9:3Gc6:4][Gc0:0Gc16:1Gc10:2Gc12:3Gc14:4][Gc0:0Gc16:1Gc22:2Gcnot:4:3][Gc19:0Gcnot:1:4Gc8:2Gc13:3][Gcnot:1:0Gc21:2Gc13:3Gc18:4]
[Gc6:0Gc18:1Gc6:2Gc10:3Gc11:4][Gc21:0Gc16:1Gc15:2Gc2:3Gc0:4][Gc8:0Gc4:1Gc9:2Gc15:3Gc4:4][Gc15:0Gc19:1Gc1:2Gc4:3Gc13:4][Gc16:0Gc19:1Gc1:2Gc11:3Gc8:4][Gc4:0Gc9:1Gc15:2Gc12:3Gc16:4][Gc23:0Gc18:1Gc14:2Gc19:3Gc16:4][Gc8:0Gc9:1Gc6:2Gc3:3Gc1:4][Gc3:0Gc19:1Gc17:2Gc20:3Gc13:4][Gc3:0Gc1:1Gc16:2Gc9:3Gc10:4][Gc22:0Gc7:1Gc2:2Gc10:3Gc0:4][Gc21:0Gc7:1Gc9:2Gc20:3Gc22:4][Gc2:0Gc3:1Gc22:2Gcnot:4:3][Gc18:0Gc17:1Gc7:2Gc0:3Gc7:4][Gcnot:1:0Gc18:2Gc7:3Gc22:4]
[Gc11:0Gc23:1Gc1:2Gc23:3Gc23:4][Gc3:0Gc14:1Gc22:2Gcnot:4:3][Gc10:0Gc20:1Gc1:2Gc0:3Gc9:4][Gc15:0Gc10:1Gc2:2Gc18:3Gc8:4][Gc9:0Gc1:1Gc2:2Gc5:3Gc2:4][Gc4:0Gc2:1Gc1:2Gc18:3Gc19:4][Gc17:0Gc14:1Gc14:2Gc17:3Gc9:4][Gc9:0Gcnot:1:4Gc21:2Gc21:3][Gc14:0Gc3:1Gc17:2Gc19:3Gc21:4][Gc0:0Gc1:1Gc21:2Gcnot:4:3][Gc21:0Gc15:1Gc0:2Gc16:3Gc18:4][Gc11:0Gc16:1Gc18:2Gc21:3Gc12:4][Gc8:0Gc20:1Gc9:2Gc2:3Gc13:4][Gc16:0Gc1:1Gc20:2Gc22:3Gc18:4][Gc9:0Gc15:1Gc13:2Gc8:3Gc20:4][Gc8:0Gc13:1Gc10:2Gc21:3Gc1:4][Gc17:0Gc22:1Gc15:2Gc20:3Gc4:4][Gc22:0Gcnot:1:4Gc23:2Gc6:3][Gc10:0Gc9:1Gc2:2Gc13:3Gc22:4][Gc19:0Gcnot:1:2Gc14:3Gc4:4]
[Gc18:0Gc6:1Gc5:2Gc3:3Gc2:4][Gc8:0Gcnot:1:2Gc23:3Gc22:4][Gc13:0Gc3:1Gc11:2Gc11:3Gc15:4][Gc15:0Gc5:1Gc1:2Gc0:3Gc1:4][Gc15:0Gc2:1Gc11:2Gc9:3Gc23:4][Gc21:0Gc5:1Gc4:2Gc22:3Gc13:4][Gc9:0Gc17:1Gc7:2Gc4:3Gc8:4][Gc9:0Gc22:1Gc19:2Gcnot:4:3][Gcnot:1:0Gc23:2Gc16:3Gc14:4][Gc8:0Gcnot:1:4Gc18:2Gc6:3][Gc15:0Gc19:1Gc20:2Gc1:3Gc19:4][Gc3:0Gc1:1Gc21:2Gc1:3Gc1:4][Gc8:0Gc7:1Gc21:2Gc8:3Gc12:4][Gc23:0Gc17:1Gc13:2Gc14:3Gc8:4][Gc15:0Gcnot:1:4Gc16:2Gc3:3][Gc5:0Gc13:1Gc2:2Gc15:3Gc4:4][Gc22:0Gc5:1Gc2:2Gc14:3Gc18:4][Gc13:0Gc3:1Gc10:2Gc8:3Gc12:4][Gc13:0Gc1:1Gc0:2Gc9:3Gc21:4][Gc22:0Gc20:1Gc23:2Gc21:3Gc18:4]
[Gc16:0Gc21:1Gc3:2Gc7:3Gc1:4][Gc2:0Gc17:1Gc1:2Gc12:3Gc1:4][Gc7:0Gc16:1Gc3:2Gc20:3Gc16:4][Gc23:0Gc15:1Gc5:2Gc19:3Gc17:4][Gc17:0Gc13:1Gc2:2Gc5:3Gc6:4][Gc20:0Gc4:1Gc21:2Gc9:3Gc18:4][Gc3:0Gc10:1Gc2:2Gcnot:4:3][Gc0:0Gc9:1Gc20:2Gc8:3Gc10:4][Gc5:0Gc23:1Gc2:2Gc7:3Gc14:4][Gc3:0Gc18:1Gc3:2Gc16:3Gc23:4][Gc6:0Gc13:1Gc17:2Gc7:3Gc13:4][Gc23:0Gc10:1Gc21:2Gc16:3Gc17:4][Gcnot:1:0Gc19:2Gc7:3Gc5:4][Gc12:0Gc3:1Gc22:2Gc18:3Gc19:4][Gc15:0Gc23:1Gc2:2Gc13:3Gc16:4][Gc7:0Gcnot:1:2Gc12:3Gc3:4][Gc8:0Gc3:1Gc7:2Gc0:3Gc10:4][Gc23:0Gc13:1Gc12:2Gc22:3Gc19:4][Gc9:0Gc20:1Gc14:2Gcnot:4:3][Gc7:0Gc22:1Gcnot:2:3Gc7:4]
[Gc0:0Gcnot:1:2Gc5:3Gc19:4][Gc21:0Gc15:1Gc13:2Gc22:3Gc14:4][Gc15:0Gc12:1Gc6:2Gc1:3Gc2:4][Gcnot:1:0Gc18:2Gc17:3Gc1:4][Gc3:0Gc3:1Gc22:2Gc15:3Gc5:4][Gc7:0Gc9:1Gc15:2Gc6:3Gc4:4][Gc19:0Gc8:1Gc16:2Gc23:3Gc8:4][Gc20:0Gc8:1Gcnot:2:3Gc9:4][Gc16:0Gc12:1Gc21:2Gc21:3Gc21:4][Gc19:0Gc22:1Gcnot:2:3Gc13:4][Gc22:0Gc12:1Gc5:2Gc22:3Gc23:4][Gc7:0Gc9:1Gc2:2Gc23:3Gc0:4][Gc3:0Gc13:1Gc16:2Gcnot:4:3][Gc10:0Gc8:1Gc21:2Gc2:3Gc1:4][Gcnot:1:0Gc2:2Gc18:3Gc18:4][Gc14:0Gc15:1Gc7:2Gc11:3Gc12:4][Gc17:0Gcnot:1:2Gc13:3Gc18:4][Gc3:0Gc4:1Gc0:2Gc11:3Gc7:4][Gc0:0Gcnot:1:2Gc6:3Gc22:4][Gc6:0Gc7:1Gcnot:2:3Gc10:4]
[Gc21:0Gcnot:1:4Gc19:2Gc4:3][Gc7:0Gc4:1Gc2:2Gc3:3Gc6:4][Gc4:0Gc5:1Gc9:2Gc0:3Gc16:4][Gc3:0Gc19:1Gcnot:2:3Gc1:4][Gc8:0Gc0:1Gc16:2Gc23:3Gc3:4][Gc4:0Gc2:1Gc15:2Gc21:3Gc20:4][Gc3:0Gc9:1Gc4:2Gc14:3Gc1:4][Gc22:0Gc14:1Gc21:2Gc20:3Gc5:4][Gc21:0Gcnot:1:4Gc5:2Gc20:3][Gc13:0Gc3:1Gcnot:2:3Gc5:4][Gc18:0Gc20:1Gc2:2Gc19:3Gc15:4][Gc8:0Gc20:1Gc21:2Gc8:3Gc19:4][Gc15:0Gc0:1Gc1:2Gc14:3Gc8:4][Gc9:0Gc7:1Gc19:2Gc5:3Gc19:4][Gc6:0Gc22:1Gc13:2Gc21:3Gc7:4][Gc5:0Gc11:1Gc6:2Gc17:3Gc8:4][Gc2:0Gc1:1Gc22:2Gc9:3Gc6:4][Gc5:0Gc15:1Gc21:2Gc21:3Gc8:4][Gc3:0Gc12:1Gc1:2Gc12:3Gc16:4][Gc8:0Gc9:1Gc9:2Gc16:3Gc14:4]
[Gc19:0Gc12:1Gc9:2Gc13:3Gc2:4][Gc5:0Gc0:1Gc15:2Gc4:3Gc21:4][Gc18:0Gc1:1Gc7:2Gc2:3Gc15:4][Gc9:0Gcnot:1:2Gc17:3Gc2:4][Gc19:0Gc7:1Gc7:2Gc8:3Gc5:4][Gc2:0Gc12:1Gc3:2Gc16:3Gc5:4][Gc21:0Gc0:1Gc23:2Gc4:3Gc1:4][Gc15:0Gcnot:1:2Gc13:3Gc15:4][Gcnot:1:0Gc21:2Gc2:3Gc15:4][Gc1:0Gc14:1Gc7:2Gc20:3Gc5:4][Gc2:0Gcnot:1:2Gc7:3Gc15:4][Gc13:0Gc5:1Gc11:2Gc19:3Gc1:4][Gc1:0Gcnot:1:4Gc17:2Gc21:3][Gc16:0Gc7:1Gc19:2Gc20:3Gc4:4][Gc8:0Gc13:1Gc10:2Gc0:3Gc0:4][Gcnot:1:0Gc2:2Gc3:3Gc10:4][Gc10:0Gc4:1Gc20:2Gc19:3Gc4:4][Gc9:0Gc6:1Gc16:2Gc11:3Gc8:4][Gc7:0Gc0:1Gc4:2Gc9:3Gc7:4][Gc2:0Gc12:1Gc16:2Gc23:3Gc9:4]
[Gc6:0Gcnot:1:4Gc19:2Gc21:3][Gc0:0Gc3:1Gc14:2Gc1:3Gc22:4][Gc1:0Gc16:1Gc2:2Gc19:3Gc2:4][Gc15:0Gc12:1Gc16:2Gc20:3Gc17:4][Gc15:0Gcnot:1:2Gc4:3Gc22:4][Gc15:0Gc5:1Gc21:2Gc11:3Gc12:4][Gc17:0Gc17:1Gc2:2Gc0:3Gc12:4][Gc21:0Gcnot:1:4Gc16:2Gc20:3][Gc18:0Gc8:1Gc8:2Gc7:3Gc10:4][Gc13:0Gc5:1Gc0:2Gc3:3Gc10:4][Gc1:0Gc10:1Gc11:2Gc2:3Gc4:4][Gc22:0Gc16:1Gc1:2Gc2:3Gc3:4][Gc8:0Gc23:1Gc20:2Gc14:3Gc12:4][Gc7:0Gc6:1Gc4:2Gc10:3Gc3:4][Gc7:0Gc4:1Gc17:2Gc17:3Gc19:4][Gc11:0Gc16:1Gc9:2Gc8:3Gc11:4][Gc2:0Gc20:1Gc13:2Gc5:3Gc20:4][Gc13:0Gc5:1Gc9:2Gc22:3Gc17:4][Gc0:0Gc22:1Gc21:2Gc9:3Gc3:4][Gc22:0Gc21:1Gc3:2Gc22:3Gc6:4]
[Gc9:0Gc16:1Gc3:2Gc11:3Gc9:4][Gc19:0Gc19:1Gc2:2Gc1:3Gc15:4][Gc11:0Gc23:1Gcnot:2:3Gc17:4][Gc14:0Gc5:1Gc0:2Gc15:3Gc22:4][Gc15:0Gcnot:1:2Gc1:3Gc1:4][Gc21:0Gc6:1Gc21:2Gc21:3Gc16:4][Gcnot:1:0Gc2:2Gc12:3Gc17:4][Gc20:0Gcnot:1:2Gc4:3Gc3:4][Gc9:0Gcnot:1:2Gc3:3Gc17:4][Gc20:0Gc21:1Gc21:2Gc10:3Gc2:4][Gc9:0Gc21:1Gc20:2Gc12:3Gc3:4][Gc2:0Gc17:1Gc5:2Gc2:3Gc13:4][Gc18:0Gc10:1Gc2:2Gc19:3Gc6:4][Gc9:0Gc7:1Gc1:2Gc2:3Gc19:4][Gc1:0Gc2:1Gc22:2Gc13:3Gc19:4][Gc0:0Gc22:1Gc10:2Gc17:3Gc20:4][Gc6:0Gc15:1Gcnot:2:3Gc19:4][Gc14:0Gcnot:1:4Gc0:2Gc2:3][Gc11:0Gc22:1Gc15:2Gc2:3Gc12:4][Gc12:0Gc9:1Gc22:2Gc13:3Gc20:4][Gc5:0Gc0:1Gc5:2Gc14:3Gc23:4][Gc18:0Gc7:1Gc6:2Gc8:3Gc12:4][Gc10:0Gc18:1Gc18:2Gc20:3Gc8:4][Gc15:0Gc11:1Gc16:2Gc0:3Gc12:4][Gc12:0Gc17:1Gc22:2Gc3:3Gc10:4]
[Gc3:0Gc18:1Gcnot:2:3Gc17:4][Gc11:0Gc15:1Gc15:2Gc0:3Gc20:4][Gc13:0Gc16:1Gc21:2Gc13:3Gc23:4][Gcnot:1:0Gc23:2Gc23:3Gc11:4][Gc2:0Gc10:1Gc18:2Gc3:3Gc2:4][Gc17:0Gc18:1Gc8:2Gc19:3Gc23:4][Gc10:0Gc19:1Gc0:2Gc17:3Gc22:4][Gc19:0Gc2:1Gc10:2Gc4:3Gc16:4][Gc12:0Gc16:1Gc1:2Gc23:3Gc15:4][Gc19:0Gc8:1Gc0:2Gc9:3Gc14:4][Gc17:0Gc11:1Gc21:2Gc4:3Gc22:4][Gc12:0Gc0:1Gc2:2Gcnot:4:3][Gc5:0Gc8:1Gc4:2Gc10:3Gc9:4][Gc18:0Gc14:1Gc15:2Gc8:3Gc18:4][Gc23:0Gc21:1Gc4:2Gc4:3Gc2:4][Gc18:0Gcnot:1:4Gc8:2Gc2:3][Gc0:0Gc18:1Gc5:2Gc13:3Gc11:4][Gc5:0Gcnot:1:2Gc22:3Gc2:4][Gc0:0Gc6:1Gc4:2Gc16:3Gc20:4][Gc1:0Gcnot:1:2Gc2:3Gc17:4][Gc6:0Gc11:1Gc9:2Gc23:3Gc0:4][Gc7:0Gc20:1Gc2:2Gc1:3Gc13:4][Gc18:0Gc5:1Gc10:2Gc13:3Gc21:4][Gc7:0Gc23:1Gc10:2Gc20:3Gc8:4][Gc7:0Gc10:1Gc10:2Gc14:3Gc19:4]
[Gc8:0Gc6:1Gc1:2Gc10:3Gc18:4][Gc12:0Gc15:1Gc0:2Gc12:3Gc16:4][Gc17:0Gc20:1Gc22:2Gc17:3Gc0:4][Gc0:0Gc1:1Gc15:2Gc6:3Gc5:4][Gc8:0Gc19:1Gc19:2Gc4:3Gc14:4][Gc17:0Gcnot:1:4Gc9:2Gc2:3][Gc1:0Gc15:1Gc17:2Gc22:3Gc5:4][Gc7:0Gc13:1Gc3:2Gc2:3Gc23:4][Gc17:0Gcnot:1:4Gc6:2Gc21:3][Gc14:0Gc12:1Gc16:2Gc2:3Gc3:4][Gc8:0Gc10:1Gc16:2Gc5:3Gc18:4][Gc18:0Gcnot:1:4Gc13:2Gc13:3][Gc1:0Gc7:1Gc20:2Gc3:3Gc14:4][Gc17:0Gc15:1Gc5:2Gc16:3Gc8:4][Gc23:0Gc8:1Gc7:2Gc21:3Gc2:4][Gc12:0Gc19:1Gc19:2Gc11:3Gc21:4][Gc21:0Gc12:1Gc14:2Gc19:3Gc18:4][Gc8:0Gc18:1Gc17:2Gc4:3Gc19:4][Gc1:0Gc22:1Gc18:2Gc5:3Gc10:4][Gc18:0Gc23:1Gc7:2Gc11:3Gc3:4][Gc22:0Gc0:1Gc9:2Gc11:3Gc9:4][Gc12:0Gc11:1Gc1:2Gc0:3Gc18:4][Gc4:0Gc3:1Gc1:2Gc4:3Gc7:4][Gc2:0Gc16:1Gc2:2Gc9:3Gc16:4][Gc16:0Gc15:1Gc16:2Gc21:3Gc3:4]
[Gc14:0Gc13:1Gc22:2Gc7:3Gc14:4][Gc14:0Gc4:1Gc23:2Gc22:3Gc4:4][Gc13:0Gc12:1Gc16:2Gc3:3Gc9:4][Gc5:0Gc5:1Gc12:2Gc15:3Gc12:4][Gc10:0Gc7:1Gc1:2Gc11:3Gc8:4][Gc2:0Gc6:1Gcnot:2:3Gc13:4][Gc13:0Gcnot:1:4Gc15:2Gc0:3][Gc3:0Gc20:1Gc9:2Gc17:3Gc2:4][Gc0:0Gc9:1Gc3:2Gc22:3Gc5:4][Gc2:0Gc7:1Gcnot:2:3Gc17:4][Gc23:0Gc1:1Gc15:2Gc21:3Gc6:4][Gc10:0Gcnot:1:4Gc2:2Gc22:3][Gc9:0Gc5:1Gc11:2Gc23:3Gc11:4][Gc13:0Gcnot:1:2Gc13:3Gc1:4][Gc12:0Gcnot:1:2Gc1:3Gc15:4][Gc10:0Gc6:1Gc23:2Gc17:3Gc7:4][Gc1:0Gc17:1Gc19:2Gc1:3Gc22:4][Gc23:0Gc17:1Gcnot:2:3Gc23:4][Gc12:0Gc1:1Gc9:2Gc20:3Gc5:4][Gc14:0Gc15:1Gc20:2Gc15:3Gc6:4][Gc22:0Gcnot:1:2Gc15:3Gc21:4][Gc2:0Gcnot:1:2Gc3:3Gc23:4][Gc12:0Gc19:1Gc20:2Gc1:3Gc10:4][Gc20:0Gc23:1Gc14:2Gc21:3Gc19:4][Gc0:0Gc21:1Gc22:2Gc1:3Gc7:4]
[Gc19:0Gc8:1Gc15:2Gc15:3Gc6:4][Gc3:0Gc18:1Gc9:2Gc0:3Gc13:4][Gc17:0Gc1:1Gc10:2Gc16:3Gc16:4][Gc1:0Gc21:1Gc9:2Gc8:3Gc0:4][Gc8:0Gc17:1Gc14:2Gcnot:4:3][Gc16:0Gc12:1Gc5:2Gc0:3Gc10:4][Gc19:0Gc22:1Gcnot:2:3Gc12:4][Gc12:0Gc23:1Gc14:2Gc5:3Gc3:4][Gc12:0Gc14:1Gc11:2Gc10:3Gc17:4][Gc23:0Gc10:1Gc16:2Gc23:3Gc23:4][Gc19:0Gc23:1Gc12:2Gcnot:4:3][Gc13:0Gc20:1Gc11:2Gc7:3Gc16:4][Gc5:0Gc14:1Gc21:2Gc4:3Gc13:4][Gc10:0Gc8:1Gc6:2Gc4:3Gc4:4][Gc13:0Gc2:1Gc11:2Gc13:3Gc3:4][Gc12:0Gc22:1Gc19:2Gc13:3Gc23:4][Gcnot:1:0Gc13:2Gc8:3Gc3:4][Gc7:0Gc21:1Gc10:2Gc15:3Gc15:4][Gc4:0Gc1:1Gc6:2Gc11:3Gc2:4][Gc11:0Gcnot:1:2Gc6:3Gc3:4][Gc9:0Gc18:1Gc12:2Gc3:3Gc14:4][Gc22:0Gc4:1Gc5:2Gc20:3Gc15:4][Gc10:0Gc18:1Gc10:2Gc2:3Gc2:4][Gc9:0Gc21:1Gc14:2Gcnot:4:3][Gc22:0Gc1:1Gc4:2Gc15:3Gc23:4]
[Gc7:0Gc6:1Gcnot:2:3Gc1:4][Gc22:0Gc6:1Gc20:2Gc22:3Gc8:4][Gc13:0Gc8:1Gc10:2Gc11:3Gc3:4][Gc12:0Gc0:1Gc0:2Gc8:3Gc20:4][Gc23:0Gc5:1Gcnot:2:3Gc17:4][Gc20:0Gc15:1Gc2:2Gc21:3Gc9:4][Gc17:0Gc1:1Gc16:2Gc14:3Gc8:4][Gc18:0Gcnot:1:2Gc5:3Gc15:4][Gc23:0Gc17:1Gc23:2Gc8:3Gc18:4][Gcnot:1:0Gc0:2Gc3:3Gc14:4][Gc11:0Gc7:1Gc5:2Gc6:3Gc20:4][Gc5:0Gc14:1Gc1:2Gc8:3Gc5:4][Gc23:0Gc21:1Gc23:2Gc5:3Gc13:4][Gc0:0Gc1:1Gc21:2Gc18:3Gc12:4][Gc8:0Gc2:1Gc19:2Gc5:3Gc11:4][Gc8:0Gc3:1Gc2:2Gc4:3Gc3:4][Gc18:0Gc0:1Gc15:2Gc4:3Gc12:4][Gcnot:1:0Gc3:2Gc7:3Gc19:4][Gc2:0Gc4:1Gcnot:2:3Gc19:4][Gc23:0Gc19:1Gc5:2Gc13:3Gc18:4][Gc19:0Gcnot:1:4Gc17:2Gc22:3][Gc19:0Gc22:1Gc2:2Gc4:3Gc21:4][Gc18:0Gc12:1Gcnot:2:3Gc12:4][Gc20:0Gc23:1Gc23:2Gc7:3Gc10:4][Gc21:0Gc15:1Gc21:2Gc13:3Gc13:4]
[Gc19:0Gc6:1Gc22:2Gc22:3Gc14:4][Gc3:0Gc13:1Gc20:2Gc13:3Gc6:4][Gc8:0Gc1:1Gc0:2Gc12:3Gc14:4][Gc0:0Gc19:1Gc12:2Gc11:3Gc18:4][Gc8:0Gc23:1Gcnot:2:3Gc4:4][Gc9:0Gc14:1Gc4:2Gc10:3Gc17:4][Gc10:0Gc16:1Gc4:2Gc19:3Gc5:4][Gc16:0Gc21:1Gc12:2Gcnot:4:3][Gc7:0Gc18:1Gc7:2Gc22:3Gc15:4][Gc4:0Gcnot:1:4Gc10:2Gc18:3][Gc6:0Gc7:1Gc18:2Gc0:3Gc17:4][Gc22:0Gc11:1Gc10:2Gc11:3Gc3:4][Gc20:0Gc15:1Gc7:2Gc18:3Gc19:4][Gc19:0Gc6:1Gc5:2Gc0:3Gc22:4][Gc12:0Gc6:1Gc5:2Gc0:3Gc16:4][Gc6:0Gc15:1Gc7:2Gc17:3Gc4:4][Gc18:0Gc23:1Gc16:2Gc4:3Gc23:4][Gc21:0Gc0:1Gc5:2Gc7:3Gc7:4][Gc21:0Gc14:1Gc15:2Gc7:3Gc6:4][Gc12:0Gcnot:1:2Gc0:3Gc18:4][Gc7:0Gc6:1Gc5:2Gcnot:4:3][Gc3:0Gc7:1Gc21:2Gc17:3Gc0:4][Gc5:0Gc5:1Gc19:2Gc8:3Gc5:4][Gc22:0Gc18:1Gc20:2Gc1:3Gc13:4][Gc23:0Gcnot:1:4Gc16:2Gc22:3]
[Gc22:0Gc7:1Gc23:2Gc8:3Gc21:4][Gc16:0Gc23:1Gc11:2Gc6:3Gc12:4][Gc21:0Gc2:1Gc5:2Gc1:3Gc10:4][Gc6:0Gc0:1Gc14:2Gc14:3Gc11:4][Gc2:0Gcnot:1:2Gc12:3Gc20:4][Gc3:0Gc1:1Gc10:2Gc23:3Gc20:4][Gc23:0Gc22:1Gc1:2Gc4:3Gc5:4][Gc3:0Gc18:1Gc0:2Gc8:3Gc4:4][Gc4:0Gc8:1Gc20:2Gc1:3Gc20:4][Gc4:0Gc17:1Gcnot:2:3Gc15:4][Gc1:0Gc15:1Gc2:2Gc9:3Gc13:4][Gc13:0Gc18:1Gc22:2Gc10:3Gc13:4][Gc6:0Gc2:1Gcnot:2:3Gc18:4][Gc18:0Gc2:1Gc5:2Gc7:3Gc6:4][Gc8:0Gcnot:1:2Gc5:3Gc0:4][Gc2:0Gc23:1Gc15:2Gc1:3Gc11:4][Gc22:0Gc16:1Gc20:2Gc4:3Gc19:4][Gc0:0Gc16:1Gc9:2Gc2:3Gc17:4][Gc19:0Gc15:1Gc12:2Gc7:3Gc11:4][Gc7:0Gc11:1Gc18:2Gc8:3Gc9:4][Gc8:0Gc0:1Gc15:2Gc6:3Gc23:4][Gc14:0Gc1:1Gc3:2Gc18:3Gc4:4][Gc3:0Gc23:1Gc0:2Gcnot:4:3][Gc0:0Gc10:1Gc0:2Gc15:3Gc5:4][Gc12:0Gcnot:1:2Gc3:3Gc0:4][Gc1:0Gc11:1Gc6:2Gcnot:4:3][Gc13:0Gcnot:1:2Gc22:3Gc20:4][Gc5:0Gc22:1Gc15:2Gc14:3Gc1:4][Gc11:0Gc2:1Gc5:2Gc4:3Gc3:4][Gc18:0Gc5:1Gc10:2Gc8:3Gc6:4]
[Gc18:0Gc9:1Gc18:2Gc16:3Gc4:4][Gc2:0Gc1:1Gc23:2Gc21:3Gc7:4][Gc15:0Gcnot:1:2Gc0:3Gc21:4][Gc18:0Gc12:1Gc4:2Gc9:3Gc16:4][Gc7:0Gc1:1Gc11:2Gc17:3Gc23:4][Gcnot:1:0Gc3:2Gc10:3Gc18:4][Gc11:0Gcnot:1:4Gc21:2Gc17:3][Gc18:0Gc2:1Gc13:2Gc13:3Gc8:4][Gc1:0Gc15:1Gc13:2Gc14:3Gc19:4][Gc4:0Gc3:1Gc10:2Gc3:3Gc13:4][Gc16:0Gc17:1Gc8:2Gc13:3Gc16:4][Gc2:0Gc19:1Gc16:2Gc2:3Gc17:4][Gc12:0Gc6:1Gc8:2Gc4:3Gc2:4][Gc11:0Gc17:1Gc3:2Gc1:3Gc18:4][Gc8:0Gc19:1Gc15:2Gcnot:4:3][Gc18:0Gcnot:1:4Gc4:2Gc14:3][Gc13:0Gc3:1Gc11:2Gc6:3Gc8:4][Gc11:0Gc22:1Gc22:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc14:4][Gc20:0Gc17:1Gcnot:2:3Gc18:4][Gc13:0Gc17:1Gc11:2Gc6:3Gc12:4][Gc13:0Gc9:1Gc23:2Gc0:3Gc4:4][Gc5:0Gc19:1Gc7:2Gc11:3Gc19:4][Gc4:0Gc1:1Gc15:2Gc0:3Gc20:4][Gc11:0Gc20:1Gc18:2Gc6:3Gc19:4][Gc0:0Gcnot:1:2Gc3:3Gc21:4][Gc22:0Gc16:1Gc3:2Gc20:3Gc1:4][Gc10:0Gc19:1Gc5:2Gc5:3Gc14:4][Gc5:0Gc2:1Gc9:2Gc0:3Gc5:4][Gc14:0Gc8:1Gc21:2Gc10:3Gc19:4]
[Gc2:0Gc8:1Gc17:2Gc20:3Gc23:4][Gc0:0Gcnot:1:4Gc0:2Gc1:3][Gc11:0Gc10:1Gc3:2Gc7:3Gc11:4][Gc5:0Gc22:1Gc21:2Gc8:3Gc4:4][Gc18:0Gc3:1Gc0:2Gc13:3Gc20:4][Gc22:0Gc16:1Gc13:2Gc11:3Gc8:4][Gc10:0Gc5:1Gc0:2Gc12:3Gc4:4][Gc19:0Gc16:1Gc17:2Gcnot:4:3][Gc8:0Gc4:1Gc10:2Gc5:3Gc12:4][Gc9:0Gc8:1Gc9:2Gc2:3Gc2:4][Gc21:0Gc20:1Gc18:2Gc0:3Gc11:4][Gc23:0Gc6:1Gc12:2Gc23:3Gc14:4][Gc20:0Gc6:1Gcnot:2:3Gc4:4][Gc17:0Gc14:1Gc12:2Gc22:3Gc15:4][Gc7:0Gc12:1Gc5:2Gc22:3Gc14:4][Gcnot:1:0Gc16:2Gc6:3Gc19:4][Gc7:0Gcnot:1:4Gc5:2Gc11:3][Gc23:0Gcnot:1:2Gc19:3Gc1:4][Gc18:0Gc5:1Gc3:2Gc12:3Gc6:4][Gc0:0Gc0:1Gc14:2Gc14:3Gc15:4][Gc3:0Gcnot:1:4Gc9:2Gc19:3][Gc0:0Gc6:1Gc20:2Gc14:3Gc12:4][Gc19:0Gc23:1Gc15:2Gc6:3Gc16:4][Gc11:0Gcnot:1:4Gc19:2Gc17:3][Gcnot:1:0Gc15:2Gc14:3Gc8:4][Gc4:0Gc1:1Gc1:2Gc12:3Gc23:4][Gc11:0Gcnot:1:4Gc10:2Gc22:3][Gc2:0Gc22:1Gc1:2Gc0:3Gc11:4][Gc11:0Gc14:1Gc3:2Gc15:3Gc13:4][Gc13:0Gc14:1Gc12:2Gc3:3Gc1:4]
[Gc10:0Gcnot:1:2Gc18:3Gc18:4][Gcnot:1:0Gc1:2Gc3:3Gc10:4][Gc21:0Gc21:1Gc11:2Gc23:3Gc3:4][Gc11:0Gc13:1Gc17:2Gc16:3Gc20:4][Gc15:0Gcnot:1:2Gc1:3Gc17:4][Gc10:0Gc0:1Gc20:2Gc20:3Gc22:4][Gc22:0Gc13:1Gc23:2Gc8:3Gc23:4][Gc14:0Gc16:1Gc14:2Gc0:3Gc6:4][Gc11:0Gc13:1Gc2:2Gc15:3Gc2:4][Gc6:0Gc3:1Gc21:2Gc12:3Gc6:4][Gc5:0Gc4:1Gc10:2Gc16:3Gc6:4][Gc21:0Gc3:1Gc14:2Gc18:3Gc14:4][Gc23:0Gcnot:1:2Gc11:3Gc18:4][Gc10:0Gc2:1Gc6:2Gc19:3Gc1:4][Gc5:0Gc22:1Gc5:2Gc8:3Gc3:4][Gc17:0Gc22:1Gc13:2Gc11:3Gc9:4][Gc9:0Gc17:1Gc23:2Gc20:3Gc3:4][Gc7:0Gc3:1Gc16:2Gc18:3Gc16:4][Gc19:0Gc11:1Gc20:2Gc4:3Gc8:4][Gc12:0Gc14:1Gc9:2Gc10:3Gc2:4][Gc8:0Gcnot:1:4Gc5:2Gc4:3][Gc20:0Gc4:1Gc2:2Gc22:3Gc6:4][Gc19:0Gcnot:1:4Gc22:2Gc18:3][Gc3:0Gc4:1Gc10:2Gc2:3Gc7:4][Gc6:0Gc20:1Gc3:2Gc14:3Gc20:4][Gc7:0Gc22:1Gc21:2Gc0:3Gc20:4][Gc12:0Gc21:1Gc20:2Gc17:3Gc0:4][Gc3:0Gc5:1Gc20:2Gc2:3Gc10:4][Gc14:0Gc17:1Gc20:2Gcnot:4:3][Gc4:0Gc11:1Gc18:2Gc9:3Gc6:4]
[Gc0:0Gc8:1Gc21:2Gc7:3Gc8:4][Gc0:0Gcnot:1:2Gc22:3Gc19:4][Gc10:0Gc18:1Gc2:2Gc0:3Gc13:4][Gc17:0Gc20:1Gc12:2Gc15:3Gc14:4][Gc12:0Gcnot:1:4Gc9:2Gc2:3][Gc13:0Gcnot:1:4Gc10:2Gc8:3][Gc7:0Gc11:1Gc13:2Gc12:3Gc4:4][Gc21:0Gc4:1Gc7:2Gc2:3Gc14:4][Gc19:0Gc13:1Gc15:2Gc0:3Gc0:4][Gc14:0Gc10:1Gc19:2Gc12:3Gc16:4][Gc13:0Gc17:1Gc22:2Gc12:3Gc19:4][Gc8:0Gc13:1Gc12:2Gc3:3Gc19:4][Gc16:0Gc19:1Gc10:2Gc23:3Gc12:4][Gc14:0Gc20:1Gc8:2Gc18:3Gc1:4][Gc6:0Gc1:1Gc16:2Gc16:3Gc5:4][Gc14:0Gc4:1Gc19:2Gc8:3Gc12:4][Gc16:0Gc4:1Gc2:2Gc13:3Gc21:4][Gc22:0Gc4:1Gc22:2Gc8:3Gc14:4][Gc16:0Gc20:1Gc20:2Gc16:3Gc13:4][Gc5:0Gcnot:1:2Gc0:3Gc0:4][Gc17:0Gc15:1Gc8:2Gc2:3Gc0:4][Gc9:0Gc3:1Gc16:2Gc7:3Gc0:4][Gc10:0Gcnot:1:4Gc0:2Gc8:3][Gc3:0Gc4:1Gc15:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc18:3Gc3:4][Gc12:0Gc2:1Gc1:2Gc19:3Gc2:4][Gc21:0Gc18:1Gc10:2Gc2:3Gc10:4][Gc18:0Gc23:1Gc20:2Gc20:3Gc21:4][Gc1:0Gc10:1Gc21:2Gc19:3Gc9:4][Gc21:0Gc3:1Gc15:2Gc9:3Gc3:4]
[Gc3:0Gc6:1Gc8:2Gc2:3Gc6:4][Gc8:0Gc15:1Gc5:2Gc12:3Gc18:4][Gc23:0Gc4:1Gc19:2Gc5:3Gc20:4][Gc16:0Gc3:1Gc2:2Gc22:3Gc2:4][Gc13:0Gc0:1Gc2:2Gc18:3Gc22:4][Gc17:0Gc5:1Gc2:2Gc13:3Gc10:4][Gc15:0Gcnot:1:2Gc23:3Gc14:4][Gc19:0Gc9:1Gc16:2Gc11:3Gc12:4][Gc8:0Gc9:1Gc19:2Gc0:3Gc15:4][Gc11:0Gc6:1Gc8:2Gc6:3Gc3:4][Gc7:0Gc9:1Gc2:2Gc23:3Gc14:4][Gc7:0Gc9:1Gc0:2Gc2:3Gc8:4][Gc12:0Gc4:1Gc8:2Gc21:3Gc6:4][Gc9:0Gc2:1Gc21:2Gc6:3Gc10:4][Gc16:0Gc0:1Gc16:2Gc6:3Gc8:4][Gc11:0Gc14:1Gc18:2Gc18:3Gc9:4][Gc1:0Gc9:1Gc6:2Gc15:3Gc0:4][Gc4:0Gc9:1Gc18:2Gc21:3Gc17:4][Gc21:0Gc8:1Gc11:2Gc9:3Gc8:4][Gc20:0Gc12:1Gc10:2Gc23:3Gc11:4][Gc17:0Gc23:1Gc21:2Gc6:3Gc7:4][Gc5:0Gc9:1Gc18:2Gc4:3Gc19:4][Gc17:0Gc14:1Gc2:2Gc22:3Gc15:4][Gc13:0Gc2:1Gc20:2Gc22:3Gc13:4][Gc6:0Gc3:1Gc12:2Gc13:3Gc2:4][Gc21:0Gc0:1Gc3:2Gc2:3Gc16:4][Gc22:0Gc21:1Gc5:2Gc3:3Gc9:4][Gc5:0Gc5:1Gc0:2Gc8:3Gc19:4][Gc8:0Gc0:1Gc21:2Gc14:3Gc3:4][Gc0:0Gc17:1Gc9:2Gc1:3Gc11:4]
[Gc10:0Gc6:1Gc8:2Gc0:3Gc14:4][Gc16:0Gc22:1Gc4:2Gc10:3Gc20:4][Gc21:0Gc16:1Gc21:2Gc3:3Gc19:4][Gc16:0Gc11:1Gc21:2Gc3:3Gc10:4][Gc6:0Gc12:1Gcnot:2:3Gc6:4][Gc14:0Gc2:1Gcnot:2:3Gc4:4][Gc10:0Gc8:1Gcnot:2:3Gc1:4][Gc8:0Gc21:1Gc16:2Gc13:3Gc8:4][Gc8:0Gc6:1Gc5:2Gc21:3Gc10:4][Gc6:0Gcnot:1:4Gc4:2Gc15:3][Gcnot:1:0Gc11:2Gc15:3Gc3:4][Gc15:0Gc22:1Gc9:2Gc2:3Gc1:4][Gc7:0Gc22:1Gc0:2Gc13:3Gc16:4][Gc4:0Gc2:1Gc2:2Gc15:3Gc19:4][Gc4:0Gc12:1Gc20:2Gcnot:4:3][Gc18:0Gc15:1Gc23:2Gc4:3Gc16:4][Gc23:0Gc13:1Gc2:2Gc8:3Gc12:4][Gc9:0Gc20:1Gc1:2Gc14:3Gc0:4][Gc7:0Gc11:1Gcnot:2:3Gc14:4][Gc9:0Gc21:1Gc1:2Gc18:3Gc0:4][Gc4:0Gc14:1Gc11:2Gc11:3Gc12:4][Gc12:0Gc8:1Gc10:2Gc11:3Gc0:4][Gc14:0Gc23:1Gc1:2Gc8:3Gc13:4][Gc12:0Gc0:1Gc9:2Gc15:3Gc1:4][Gc19:0Gc2:1Gc8:2Gc5:3Gc23:4][Gc15:0Gc12:1Gc0:2Gc0:3Gc20:4][Gc9:0Gc13:1Gc12:2Gc23:3Gc22:4][Gc8:0Gc14:1Gc8:2Gc9:3Gc23:4][Gc19:0Gc12:1Gc11:2Gc23:3Gc5:4][Gc7:0Gc22:1Gc9:2Gc13:3Gc1:4]


==> anc/experiments/circuits/S2_5Q_B1_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc6:0Gc9:1Gc7:2Gc9:3Gc9:4][Gc12:0Gc4:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc12:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc7:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc19:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc9:1Gc9:2Gc3:3Gc0:4][Gc0:0Gc15:1Gc20:2Gc15:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc9:0Gc3:1Gc6:2Gc20:3Gc9:4][Gc0:0Gc3:1Gc2:2Gc0:3Gc4:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc19:1Gc7:2Gc7:3Gc19:4]
[Gc9:0Gc20:1Gc3:2Gc6:3Gc3:4][Gc2:0Gc0:1Gc4:2Gc2:3Gc20:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc12:2Gc6:3Gc6:4][Gc20:0Gc0:1Gc0:2Gc4:3Gc20:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc20:0Gc4:1Gc9:2Gc2:3Gc9:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc7:3Gc7:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc9:0Gc0:1Gc20:2Gc6:3Gc9:4][Gc4:0Gcnot:1:2Gc4:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc9:0Gc6:1Gc6:2Gc6:3Gc9:4][Gc0:0Gc16:1Gc15:2Gc16:3Gc3:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc7:3Gc7:4]
[Gc9:0Gc6:1Gc6:2Gc9:3Gc6:4][Gc20:0Gc20:1Gc20:2Gc0:3Gc20:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc7:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc0:0Gc6:1Gc3:2Gc9:3Gc9:4][Gc0:0Gc3:1Gc12:2Gc12:3Gc4:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc3:0Gc12:1Gc4:2Gc6:3Gc6:4][Gc20:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc12:0Gc9:1Gc3:2Gc9:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc4:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc6:0Gc9:1Gc20:2Gc0:3Gc3:4][Gc4:0Gc4:1Gcnot:2:3Gc16:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc7:2Gc19:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc7:1Gc0:2Gc0:3Gc7:4]
[Gc3:0Gc9:1Gc4:2Gc4:3Gc6:4][Gc2:0Gc20:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc3:0Gc9:1Gc3:2Gc12:3Gc9:4][Gc20:0Gc4:1Gc4:2Gc0:3Gc4:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc6:0Gc6:1Gc4:2Gc3:3Gc3:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc3:2Gc3:3Gc6:4][Gc16:0Gc0:1Gc4:2Gc16:3Gc4:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc12:0Gc9:1Gc3:2Gc2:3Gc3:4][Gc0:0Gc20:1Gc20:2Gc0:3Gc15:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc7:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc15:0Gc9:1Gc3:2Gc9:3Gc9:4][Gc0:0Gcnot:1:4Gc12:2Gc2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc12:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc4:0Gc9:1Gc9:2Gc3:3Gc20:4][Gc0:0Gc12:1Gc20:2Gc15:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc12:3Gc7:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc6:0Gc6:1Gc6:2Gc9:3Gc3:4][Gcnot:1:0Gc4:2Gc20:3Gc4:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc0:0Gc3:1Gc6:2Gc6:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc4:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc19:2Gc19:3Gc0:4]
[Gc20:0Gc4:1Gc9:2Gc3:3Gc9:4][Gc0:0Gc0:1Gc4:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc7:3Gc7:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc3:0Gc4:1Gc0:2Gc20:3Gc9:4][Gc2:0Gc0:1Gcnot:2:3Gc4:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc7:1Gc0:2Gc7:3Gc7:4]
[Gc6:0Gc6:1Gc6:2Gc15:3Gc6:4][Gc16:0Gc16:1Gc0:2Gc0:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gcnot:2:3Gc12:4][Gc0:0Gcnot:1:4Gc12:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc9:0Gc9:1Gc3:2Gc3:3Gc6:4][Gc0:0Gc20:1Gc12:2Gc20:3Gc15:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc6:1Gc9:2Gc6:3Gc9:4][Gc0:0Gc2:1Gc12:2Gc12:3Gc15:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc6:0Gc15:1Gc9:2Gc3:3Gc6:4][Gc0:0Gc0:1Gc15:2Gc20:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc3:1Gc6:2Gc3:3Gc3:4][Gc20:0Gc12:1Gc0:2Gc4:3Gc4:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc3:1Gc6:2Gc3:3Gc6:4][Gc0:0Gc12:1Gc16:2Gc4:3Gc4:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc19:2Gc7:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc6:0Gc3:1Gc6:2Gc6:3Gc6:4][Gc2:0Gc15:1Gc2:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc9:1Gc12:2Gc12:3Gc3:4][Gc0:0Gc4:1Gc0:2Gc0:3Gc3:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc9:0Gc9:1Gc3:2Gc6:3Gc3:4][Gc2:0Gc12:1Gc12:2Gc4:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc7:1Gc0:2Gc12:3Gc7:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc6:0Gc0:1Gc6:2Gc6:3Gc6:4][Gc2:0Gc0:1Gc20:2Gc20:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc7:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc16:0Gc15:1Gc13:2Gc9:3Gc20:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc3:0Gc3:1Gc6:2Gc4:3Gc6:4][Gc4:0Gc20:1Gc0:2Gc0:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc7:1Gc7:2Gc19:3Gc19:4]
[Gc9:0Gc6:1Gc2:2Gc6:3Gc6:4][Gc0:0Gc16:1Gc0:2Gc15:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc12:3Gc12:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc7:2Gc7:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc12:0Gc9:1Gc9:2Gc9:3Gc9:4][Gc0:0Gcnot:1:2Gc4:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc12:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc7:1Gcnot:2:3Gc7:4][Gc0:0Gc0:1Gc7:2Gc7:3Gc0:4]
[Gc6:0Gc6:1Gc9:2Gc3:3Gc9:4][Gc2:0Gc3:1Gc15:2Gc0:3Gc4:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc9:0Gc9:1Gc4:2Gc3:3Gc3:4][Gc12:0Gc4:1Gc0:2Gc4:3Gc7:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc19:2Gc19:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc0:0Gc3:1Gc12:2Gc9:3Gc6:4][Gc0:0Gc4:1Gc0:2Gc4:3Gc20:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc3:1Gc6:2Gc6:3Gc3:4][Gc0:0Gc20:1Gc2:2Gc0:3Gc20:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc7:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc0:1Gc9:2Gc9:3Gc2:4][Gc3:0Gcnot:1:4Gc0:2Gc20:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc7:1Gc7:2Gc7:3Gc7:4]
[Gc9:0Gc6:1Gc9:2Gc6:3Gc6:4][Gc20:0Gc16:1Gc4:2Gc2:3Gc4:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc7:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc9:0Gc9:1Gc9:2Gc6:3Gc3:4][Gc7:0Gc4:1Gc3:2Gc16:3Gc4:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc20:0Gc6:1Gc0:2Gc9:3Gc3:4][Gcnot:1:0Gcnot:2:3Gc4:4][Gc12:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc19:3Gc12:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc7:1Gc0:2Gc0:3Gc7:4]
[Gc3:0Gc9:1Gc12:2Gc6:3Gc9:4][Gc20:0Gc4:1Gc0:2Gc12:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc6:2Gc9:3Gc9:4][Gc15:0Gc12:1Gc4:2Gc4:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc6:0Gc20:1Gc9:2Gc6:3Gc6:4][Gc20:0Gc0:1Gc4:2Gc4:3Gc4:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S2_5Q_B1_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:2Gc15:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc6:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc15:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc3:2Gc15:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc3:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc19:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc6:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gcnot:1:2Gc12:3Gc12:4][Gc3:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc9:1Gc12:2Gc0:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc12:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc3:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc15:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc8:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc12:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc8:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc3:3Gc0:4]
[Gc3:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc8:3Gc12:4][Gc0:0Gc8:1Gc12:2Gc6:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc7:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc20:3Gc12:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc16:0Gc16:1Gc2:2Gc2:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc8:0Gc12:1Gc0:2Gc8:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc3:3]
[Gc16:0Gc2:1Gc2:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc8:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gcnot:1:2Gc0:3Gc20:4][Gc0:0Gc20:1Gc9:2Gc0:3Gc6:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gcnot:1:2Gc0:3Gc0:4][Gc6:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc20:2Gc9:3Gc20:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc3:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc20:3Gc12:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc20:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc8:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc6:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc9:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc20:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gc12:1Gc0:2Gc12:3Gc9:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc9:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc9:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc9:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc9:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc20:2Gc20:3Gc0:4][Gc19:0Gc8:1Gc3:2Gc6:3Gc0:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc16:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc19:2Gc8:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc3:3][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc20:0Gc15:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc9:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc9:2Gc20:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc6:3Gc0:4]
[Gc0:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc9:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc12:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gc0:1Gc12:2Gcnot:4:3][Gc3:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc8:0Gc12:1Gc0:2Gc12:3Gc8:4][Gc6:0Gc9:1Gc0:2Gc9:3Gc3:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gcnot:1:4Gc0:2Gc0:3][Gc9:0Gc12:1Gc0:2Gc0:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc9:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc3:3Gc0:4]
[Gc2:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc7:1Gcnot:2:3Gc0:4][Gc0:0Gc9:1Gc20:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc3:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc16:3Gc2:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc9:3][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc16:2Gc15:3Gc2:4][Gc0:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc8:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc8:0Gc12:1Gc19:2Gc9:3Gc0:4][Gc6:0Gc0:1Gc9:2Gc6:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc7:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc9:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gc9:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc8:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc9:4][Gc0:0Gc0:1Gcnot:2:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc8:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc20:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gc0:0Gc20:1Gc20:2Gc6:3Gc0:4][Gc0:0Gc3:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc15:2Gc6:3Gc6:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc7:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc0:3Gc9:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gcnot:1:2Gc0:3Gc0:4][Gc3:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc16:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc15:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc9:4]
[Gc15:0Gc16:1Gc2:2Gc2:3Gc2:4][Gc9:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc7:1Gc12:2Gcnot:4:3][Gc0:0Gc6:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc20:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc6:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S2_5Q_B2_circuits_complete.txt <==
# Complete DRB circuits
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gc3:0Gc3:1Gc6:2Gc12:3Gc3:4][Gc23:0Gc12:1Gc1:2Gc0:3Gc1:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc15:3Gc6:4][Gc0:0Gc12:1Gc7:2Gc9:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc23:0Gc6:1Gc6:2Gc6:3Gc9:4][Gc0:0Gc0:1Gc23:2Gc23:3Gc11:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc12:1Gc0:2Gcnot:4:3][Gc3:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc23:1Gc12:2Gc12:3Gc23:4][Gc0:0Gc3:1Gc6:2Gc3:3Gc3:4][Gc3:0Gc1:1Gc9:2Gc12:3Gc1:4][Gc12:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc6:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc6:2Gc0:3Gc0:4][Gc6:0Gc0:1Gc3:2Gc3:3Gc3:4][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc11:2Gc11:3Gc11:4][Gcnot:1:0Gc6:2Gcnot:4:3][Gc12:0Gcnot:1:4Gc0:2Gc15:3][Gc0:0Gc12:1Gc0:2Gc6:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc6:1Gc12:2Gc6:3Gc6:4][Gc11:0Gc0:1Gc0:2Gc1:3Gc3:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc19:0Gc19:1Gc11:2Gc11:3Gc19:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc5:0Gc5:1Gc0:2Gc5:3Gc12:4][Gc9:0Gc3:1Gc0:2Gc0:3Gc3:4][Gc6:0Gc9:1Gc9:2Gc1:3Gc3:4][Gc23:0Gc1:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc12:3Gc7:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc3:3Gc19:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc6:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc6:4][Gc9:0Gc6:1Gc6:2Gc6:3Gc3:4][Gc7:0Gc23:1Gc15:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gcnot:1:2Gc0:3Gc0:4][Gc3:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc6:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc0:4][Gc16:0Gc3:1Gc7:2Gc17:3Gc3:4][Gc23:0Gc2:1Gc3:2Gc7:3Gc19:4][Gc20:0Gc15:1Gc21:2Gc19:3Gc9:4][Gc3:0Gc10:1Gc19:2Gc11:3Gc1:4][Gc5:0Gc11:1Gcnot:2:3Gc3:4][Gc0:0Gc9:1Gc12:2Gc6:3Gc6:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc1:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gcnot:1:0Gc7:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc19:0Gc11:1Gc11:2Gc19:3Gc11:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc3:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc23:3][Gc0:0Gc23:1Gc0:2Gc9:3Gc23:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4][Gc12:0Gc11:1Gc22:2Gc19:3Gc12:4][Gc9:0Gc18:1Gc2:2Gc9:3Gc3:4][Gc4:0Gc19:1Gc17:2Gc1:3Gc20:4][Gc13:0Gc18:1Gc0:2Gc14:3Gc11:4][Gc0:0Gc23:1Gc20:2Gc10:3Gc12:4][Gc3:0Gc9:1Gc6:2Gc6:3Gc9:4][Gc3:0Gc23:1Gc15:2Gc15:3Gc11:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc7:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc11:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc23:3][Gc0:0Gcnot:1:2Gc9:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc7:2Gc0:3Gc0:4][Gc23:0Gc9:1Gc3:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc15:1Gc16:2Gc17:3Gc2:4][Gc16:0Gc0:1Gc6:2Gc11:3Gc11:4][Gc19:0Gcnot:1:2Gc5:3Gc12:4][Gc1:0Gc18:1Gc6:2Gc2:3Gc20:4][Gc21:0Gc19:1Gc1:2Gcnot:4:3][Gc1:0Gc12:1Gc11:2Gc0:3Gc3:4][Gcnot:1:0Gcnot:2:3Gc1:4][Gc12:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc7:2Gc7:3Gc12:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc19:0Gc19:1Gc19:2Gc19:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc19:0Gc11:1Gc14:2Gc17:3Gc7:4][Gc23:0Gc16:1Gc20:2Gc19:3Gc0:4][Gc10:0Gc1:1Gc4:2Gc9:3Gc13:4][Gc13:0Gc11:1Gc10:2Gc0:3Gc16:4][Gc18:0Gc0:1Gcnot:2:3Gc21:4][Gc9:0Gc9:1Gc6:2Gc9:3Gc0:4][Gc23:0Gc15:1Gc23:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc11:0Gc11:1Gc11:2Gc11:3Gc11:4][Gcnot:1:0Gc6:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc23:3Gc7:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc3:4][Gc7:0Gc6:1Gc16:2Gc16:3Gc8:4][Gc0:0Gc21:1Gc12:2Gc17:3Gc1:4][Gc1:0Gc3:1Gc23:2Gc14:3Gc21:4][Gc11:0Gc9:1Gc15:2Gc1:3Gc21:4][Gc1:0Gc12:1Gc20:2Gc23:3Gc6:4][Gc9:0Gc3:1Gc6:2Gc9:3Gc9:4][Gc15:0Gc23:1Gc23:2Gc11:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc11:0Gc11:1Gc11:2Gc11:3Gc11:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc12:2Gc9:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc23:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc5:1Gc5:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4][Gc19:0Gc6:1Gc14:2Gc19:3Gc11:4][Gcnot:1:0Gc20:2Gc3:3Gc13:4][Gc23:0Gc5:1Gc10:2Gc22:3Gc8:4][Gc1:0Gc13:1Gc9:2Gc14:3Gc5:4][Gc4:0Gc11:1Gc13:2Gc5:3Gc12:4][Gc6:0Gc1:1Gc1:2Gc9:3Gc6:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc19:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc7:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc7:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc23:0Gcnot:1:2Gcnot:4:3][Gc9:0Gc3:1Gc12:2Gc12:3Gc6:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4][Gcnot:1:0Gc2:2Gc18:3Gc8:4][Gc11:0Gcnot:1:2Gc1:3Gc20:4][Gc1:0Gc12:1Gc23:2Gc12:3Gc20:4][Gc19:0Gc10:1Gc7:2Gcnot:4:3][Gc23:0Gc10:1Gcnot:2:3Gc9:4][Gc0:0Gc6:1Gc3:2Gc3:3Gc6:4][Gc0:0Gc23:1Gc11:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc11:0Gc11:1Gc11:2Gc11:3Gc11:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc15:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc8:0Gc15:1Gc8:2Gc12:3Gc22:4][Gc4:0Gc6:1Gc23:2Gc21:3Gc20:4][Gc13:0Gc22:1Gc4:2Gc7:3Gc19:4][Gc4:0Gc11:1Gc11:2Gc17:3Gc12:4][Gc4:0Gc22:1Gc1:2Gc22:3Gc20:4][Gc22:0Gc18:1Gc7:2Gc6:3Gc21:4][Gc18:0Gc18:1Gc12:2Gc9:3Gc7:4][Gc23:0Gc2:1Gc14:2Gc3:3Gc7:4][Gc8:0Gc22:1Gc15:2Gc9:3Gc14:4][Gc17:0Gc20:1Gc19:2Gc9:3Gc10:4][Gc3:0Gc6:1Gc6:2Gc6:3Gc3:4][Gc23:0Gc0:1Gc23:2Gc0:3Gc23:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc11:3Gc11:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc7:3Gc0:4][Gcnot:1:0Gc0:2Gc9:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc15:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc10:0Gc8:1Gc2:2Gc5:3Gc0:4][Gc23:0Gc19:1Gc0:2Gc20:3Gc10:4][Gc16:0Gc20:1Gc12:2Gc8:3Gc3:4][Gc22:0Gc8:1Gc0:2Gc22:3Gc6:4][Gc22:0Gc11:1Gc1:2Gc5:3Gc19:4][Gc20:0Gc11:1Gc10:2Gc7:3Gc5:4][Gc12:0Gc20:1Gc0:2Gc3:3Gc0:4][Gc23:0Gc20:1Gc7:2Gc17:3Gc21:4][Gc8:0Gc13:1Gc23:2Gc7:3Gc5:4][Gc21:0Gc6:1Gc10:2Gc13:3Gc17:4][Gc9:0Gc9:1Gc6:2Gc3:3Gc6:4][Gc12:0Gc1:1Gc12:2Gc23:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc19:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc7:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc15:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc5:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc8:0Gc13:1Gc15:2Gc2:3Gc14:4][Gc3:0Gc3:1Gc19:2Gcnot:4:3][Gcnot:1:0Gc3:2Gc23:3Gc14:4][Gc16:0Gc2:1Gc1:2Gc21:3Gc15:4][Gc22:0Gc9:1Gc6:2Gc11:3Gc15:4][Gc10:0Gc15:1Gc13:2Gc13:3Gc20:4][Gc18:0Gc10:1Gc14:2Gc10:3Gc0:4][Gc11:0Gc16:1Gc6:2Gc11:3Gc17:4][Gc14:0Gc4:1Gc1:2Gc8:3Gc10:4][Gc21:0Gc20:1Gc10:2Gc14:3Gc2:4][Gc6:0Gc3:1Gc3:2Gc6:3Gc6:4][Gc12:0Gc12:1Gc23:2Gc7:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc15:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc6:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc19:0Gc22:1Gc2:2Gc23:3Gc14:4][Gc16:0Gc6:1Gc19:2Gc18:3Gc4:4][Gc8:0Gc6:1Gc0:2Gc2:3Gc6:4][Gc1:0Gc4:1Gc21:2Gc7:3Gc16:4][Gc4:0Gc6:1Gc18:2Gc10:3Gc13:4][Gc3:0Gc11:1Gc1:2Gc7:3Gc20:4][Gc23:0Gcnot:1:2Gc3:3Gc5:4][Gc4:0Gc23:1Gc22:2Gc4:3Gc16:4][Gc10:0Gc7:1Gc10:2Gc18:3Gc10:4][Gc15:0Gc4:1Gcnot:2:3Gc19:4][Gc3:0Gc9:1Gc6:2Gc9:3Gc6:4][Gc0:0Gc0:1Gc23:2Gc23:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc19:1Gc19:2Gc19:3Gc19:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc23:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4][Gc15:0Gc8:1Gc14:2Gc10:3Gc1:4][Gc0:0Gc20:1Gc7:2Gc4:3Gc7:4][Gc4:0Gc3:1Gc18:2Gc15:3Gc11:4][Gc13:0Gc18:1Gc23:2Gc0:3Gc19:4][Gcnot:1:0Gc16:2Gc9:3Gc3:4][Gc18:0Gc20:1Gc17:2Gc23:3Gc21:4][Gc15:0Gc14:1Gc22:2Gc20:3Gc15:4][Gc22:0Gc18:1Gc1:2Gc0:3Gc15:4][Gc11:0Gc22:1Gc5:2Gc11:3Gc16:4][Gc18:0Gc14:1Gc3:2Gc19:3Gc18:4][Gc6:0Gc9:1Gc0:2Gc3:3Gc9:4][Gc1:0Gc3:1Gc0:2Gc1:3Gc23:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc7:1Gc0:2Gc0:3Gc7:4]
[Gc19:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc5:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc23:1Gc6:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc16:0Gc23:1Gc13:2Gc2:3Gc2:4][Gc16:0Gcnot:1:4Gc3:2Gc7:3][Gc7:0Gc11:1Gc17:2Gc19:3Gc2:4][Gc13:0Gc7:1Gc12:2Gc16:3Gc23:4][Gc3:0Gc9:1Gc23:2Gc4:3Gc8:4][Gc8:0Gc13:1Gc6:2Gc15:3Gc17:4][Gc19:0Gcnot:1:4Gc11:2Gc3:3][Gc22:0Gc16:1Gc22:2Gc0:3Gc11:4][Gc16:0Gc10:1Gc13:2Gc5:3Gc3:4][Gc6:0Gc3:1Gc16:2Gc5:3Gc6:4][Gc6:0Gc12:1Gc6:2Gc3:3Gc6:4][Gc0:0Gc0:1Gc1:2Gc12:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc3:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3Gc7:4][Gc7:0Gcnot:1:4Gc18:2Gc21:3][Gc18:0Gc0:1Gc6:2Gc13:3Gc1:4][Gc3:0Gc3:1Gc0:2Gc23:3Gc3:4][Gc5:0Gc4:1Gc10:2Gc12:3Gc21:4][Gc16:0Gc8:1Gc14:2Gc16:3Gc3:4][Gc4:0Gc14:1Gc17:2Gc23:3Gc6:4][Gc16:0Gc23:1Gcnot:2:3Gc22:4][Gc9:0Gc9:1Gc20:2Gc9:3Gc13:4][Gc7:0Gc11:1Gcnot:2:3Gc13:4][Gc9:0Gc8:1Gc16:2Gc10:3Gc20:4][Gc3:0Gc6:1Gc3:2Gc9:3Gc12:4][Gc12:0Gc19:1Gc23:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc6:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc6:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc5:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gc7:0Gc1:1Gc16:2Gc18:3Gc0:4][Gc20:0Gc2:1Gc14:2Gc20:3Gc23:4][Gc9:0Gc18:1Gc11:2Gc15:3Gc22:4][Gc16:0Gc19:1Gc5:2Gc1:3Gc19:4][Gc10:0Gc22:1Gc22:2Gc20:3Gc14:4][Gc4:0Gc3:1Gc14:2Gc0:3Gc3:4][Gc23:0Gc18:1Gcnot:2:3Gc3:4][Gc0:0Gcnot:1:2Gc1:3Gc9:4][Gcnot:1:0Gc2:2Gc19:3Gc17:4][Gc8:0Gc16:1Gc6:2Gc21:3Gc10:4][Gc22:0Gc3:1Gc10:2Gc21:3Gc6:4][Gc20:0Gc21:1Gc12:2Gcnot:4:3][Gc6:0Gc21:1Gc0:2Gc2:3Gc11:4][Gc12:0Gc15:1Gc22:2Gc10:3Gc5:4][Gc15:0Gc21:1Gc17:2Gc5:3Gc16:4][Gc6:0Gc6:1Gc6:2Gc3:3Gc12:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc19:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc19:3Gc23:4][Gcnot:1:0Gc0:2Gc3:3Gc6:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc9:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc19:1Gc1:2Gc4:3Gc6:4][Gc12:0Gc2:1Gc19:2Gc5:3Gc15:4][Gc20:0Gc14:1Gc15:2Gc11:3Gc1:4][Gc19:0Gc17:1Gc22:2Gc1:3Gc4:4][Gc7:0Gc11:1Gc3:2Gc15:3Gc16:4][Gc10:0Gc20:1Gc2:2Gc16:3Gc17:4][Gc3:0Gc4:1Gc9:2Gc15:3Gc0:4][Gc23:0Gc12:1Gc6:2Gc12:3Gc21:4][Gc6:0Gc23:1Gcnot:2:3Gc0:4][Gc5:0Gc5:1Gcnot:2:3Gc9:4][Gc4:0Gc19:1Gc22:2Gc5:3Gc6:4][Gc9:0Gc8:1Gc17:2Gc21:3Gc0:4][Gcnot:1:0Gc6:2Gc8:3Gc1:4][Gc21:0Gc18:1Gc15:2Gcnot:4:3][Gc9:0Gc18:1Gc14:2Gcnot:4:3][Gc23:0Gc23:1Gc0:2Gc23:3Gc9:4][Gc0:0Gc0:1Gcnot:2:3Gc1:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc19:0Gc11:1Gc11:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc23:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc11:0Gc20:1Gc12:2Gc8:3Gc8:4][Gc2:0Gc11:1Gc3:2Gcnot:4:3][Gc3:0Gc21:1Gc17:2Gc7:3Gc14:4][Gc18:0Gc15:1Gc12:2Gc13:3Gc10:4][Gc1:0Gc17:1Gc18:2Gc3:3Gc18:4][Gc21:0Gcnot:1:4Gc10:2Gc7:3][Gc19:0Gc13:1Gc3:2Gc21:3Gc23:4][Gc8:0Gc6:1Gc14:2Gc14:3Gc3:4][Gc20:0Gc4:1Gc5:2Gc21:3Gc1:4][Gc0:0Gc1:1Gc9:2Gc1:3Gc18:4][Gc22:0Gc18:1Gc2:2Gc6:3Gc18:4][Gc12:0Gc10:1Gc20:2Gc13:3Gc1:4][Gc19:0Gc14:1Gc3:2Gc5:3Gc12:4][Gc2:0Gc20:1Gc11:2Gc21:3Gc22:4][Gc3:0Gc16:1Gc8:2Gc19:3Gc0:4][Gc23:0Gc19:1Gc23:2Gc9:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc3:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc19:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc15:2Gc7:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc0:4][Gc17:0Gc9:1Gc18:2Gc15:3Gc14:4][Gc16:0Gcnot:1:2Gc18:3Gc3:4][Gc13:0Gc18:1Gc11:2Gc22:3Gc20:4][Gc3:0Gcnot:1:2Gc13:3Gc3:4][Gc4:0Gc20:1Gc11:2Gc5:3Gc15:4][Gc20:0Gcnot:1:2Gc10:3Gc13:4][Gc0:0Gc7:1Gc19:2Gc16:3Gc14:4][Gc4:0Gc6:1Gc23:2Gc8:3Gc5:4][Gc18:0Gc13:1Gc19:2Gc17:3Gc4:4][Gc5:0Gc4:1Gc22:2Gc9:3Gc19:4][Gc22:0Gc15:1Gc12:2Gc9:3Gc1:4][Gcnot:1:0Gc21:2Gc7:3Gc9:4][Gc6:0Gc21:1Gc4:2Gc15:3Gc13:4][Gc19:0Gc2:1Gc22:2Gc5:3Gc1:4][Gc21:0Gc12:1Gc22:2Gc2:3Gc16:4][Gc6:0Gc3:1Gc9:2Gc9:3Gc3:4][Gc0:0Gc23:1Gc3:2Gc12:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc19:0Gc11:1Gc11:2Gc11:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc23:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc3:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc23:2Gc0:3Gc0:4][Gc23:0Gc3:1Gc9:2Gc0:3Gc0:4][Gc21:0Gc0:1Gc4:2Gc16:3Gc3:4][Gc3:0Gc16:1Gc15:2Gc14:3Gc23:4][Gc12:0Gc19:1Gc12:2Gc13:3Gc8:4][Gc16:0Gc2:1Gc0:2Gc19:3Gc23:4][Gc6:0Gc10:1Gc23:2Gc19:3Gc16:4][Gc22:0Gcnot:1:4Gc2:2Gc19:3][Gc23:0Gc14:1Gc21:2Gc18:3Gc6:4][Gc18:0Gcnot:1:4Gc8:2Gc14:3][Gc9:0Gcnot:1:4Gc1:2Gc6:3][Gc6:0Gc23:1Gcnot:2:3Gc16:4][Gc16:0Gc23:1Gc20:2Gc19:3Gc9:4][Gc20:0Gc0:1Gc2:2Gc20:3Gc22:4][Gcnot:1:0Gc12:2Gc2:3Gc4:4][Gc14:0Gc2:1Gc14:2Gc4:3Gc15:4][Gc2:0Gc14:1Gc22:2Gc12:3Gc7:4][Gc3:0Gc23:1Gc3:2Gc12:3Gc6:4][Gcnot:1:0Gc12:2Gc0:3Gc23:4][Gc12:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc15:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc15:3Gc7:4][Gc0:0Gc12:1Gc12:2Gc6:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc23:1Gc7:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc8:0Gc16:1Gc16:2Gc23:3Gc12:4][Gc5:0Gc9:1Gc11:2Gc20:3Gc4:4][Gc5:0Gcnot:1:4Gc19:2Gc4:3][Gc1:0Gcnot:1:4Gc9:2Gc4:3][Gc13:0Gc22:1Gc23:2Gc0:3Gc10:4][Gcnot:1:0Gc1:2Gc1:3Gc21:4][Gcnot:1:0Gc17:2Gc0:3Gc18:4][Gc9:0Gc5:1Gc2:2Gc20:3Gc21:4][Gc16:0Gc3:1Gc0:2Gc3:3Gc2:4][Gc19:0Gc20:1Gcnot:2:3Gc12:4][Gc13:0Gcnot:1:4Gc17:2Gc4:3][Gc6:0Gc22:1Gc13:2Gcnot:4:3][Gc22:0Gc10:1Gc22:2Gc14:3Gc11:4][Gc5:0Gc10:1Gc18:2Gc4:3Gc3:4][Gc13:0Gc19:1Gc12:2Gc4:3Gc22:4][Gc3:0Gc3:1Gc23:2Gc6:3Gc9:4][Gc0:0Gcnot:1:2Gc7:3Gc1:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc5:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4][Gc5:0Gc17:1Gc14:2Gc3:3Gc5:4][Gc15:0Gc0:1Gc11:2Gc4:3Gc22:4][Gc3:0Gcnot:1:4Gc17:2Gc7:3][Gc21:0Gc13:1Gc3:2Gc12:3Gc22:4][Gc12:0Gc2:1Gc18:2Gc20:3Gc3:4][Gc10:0Gc3:1Gcnot:2:3Gc12:4][Gc10:0Gcnot:1:2Gc6:3Gc18:4][Gc8:0Gc16:1Gc11:2Gc1:3Gc12:4][Gc19:0Gc9:1Gc8:2Gc7:3Gc18:4][Gc22:0Gc13:1Gc2:2Gc12:3Gc15:4][Gc12:0Gc15:1Gc17:2Gc6:3Gc16:4][Gc6:0Gc5:1Gc12:2Gc2:3Gc1:4][Gc22:0Gc9:1Gc21:2Gc12:3Gc5:4][Gc3:0Gc21:1Gc18:2Gc6:3Gc13:4][Gc20:0Gc0:1Gc23:2Gc9:3Gc4:4][Gc9:0Gc6:1Gc3:2Gc3:3Gc9:4][Gc19:0Gc12:1Gc12:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc5:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc6:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc10:2Gc13:3Gc12:4][Gc3:0Gc5:1Gc9:2Gc9:3Gc16:4][Gc0:0Gc18:1Gc17:2Gc1:3Gc2:4][Gc19:0Gcnot:1:4Gc20:2Gc7:3][Gc2:0Gc2:1Gc14:2Gc17:3Gc10:4][Gc17:0Gc9:1Gc14:2Gc7:3Gc6:4][Gc5:0Gc4:1Gc6:2Gc17:3Gc10:4][Gc2:0Gc14:1Gc7:2Gc8:3Gc3:4][Gc0:0Gc13:1Gc18:2Gc23:3Gc13:4][Gc11:0Gc5:1Gc6:2Gc8:3Gc14:4][Gc14:0Gc12:1Gc10:2Gcnot:4:3][Gc21:0Gc5:1Gc8:2Gc14:3Gc6:4][Gc2:0Gc19:1Gc2:2Gc8:3Gc10:4][Gc11:0Gc3:1Gc9:2Gc23:3Gc22:4][Gc15:0Gc16:1Gc21:2Gc15:3Gc9:4][Gc22:0Gc12:1Gc0:2Gc1:3Gc5:4][Gc9:0Gc10:1Gc23:2Gc11:3Gc14:4][Gc7:0Gc12:1Gc6:2Gc1:3Gc3:4][Gc16:0Gc18:1Gc5:2Gc23:3Gc6:4][Gc11:0Gc12:1Gc23:2Gc4:3Gc0:4][Gc9:0Gc3:1Gc19:2Gc9:3Gc3:4][Gc0:0Gc3:1Gc0:2Gc19:3Gc19:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc15:0Gc19:1Gc19:2Gc3:3Gc15:4][Gc9:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc14:0Gc3:1Gc4:2Gc21:3Gc5:4][Gc21:0Gc16:1Gc20:2Gc1:3Gc4:4][Gcnot:1:0Gc3:2Gc20:3Gc8:4][Gc23:0Gc4:1Gc19:2Gc4:3Gc21:4][Gc9:0Gc0:1Gc12:2Gc1:3Gc16:4][Gc6:0Gc2:1Gc11:2Gc4:3Gc18:4][Gc23:0Gc5:1Gc10:2Gc8:3Gc5:4][Gc19:0Gc6:1Gc4:2Gc7:3Gc16:4][Gc8:0Gc22:1Gc8:2Gc1:3Gc21:4][Gc21:0Gc11:1Gc17:2Gc5:3Gc8:4][Gc5:0Gc17:1Gc3:2Gcnot:4:3][Gc9:0Gc5:1Gc4:2Gc2:3Gc23:4][Gc23:0Gc12:1Gc10:2Gc15:3Gc12:4][Gc1:0Gc14:1Gc13:2Gc2:3Gc2:4][Gc7:0Gcnot:1:4Gc20:2Gc10:3][Gc10:0Gc18:1Gc17:2Gc19:3Gc4:4][Gc2:0Gc6:1Gc17:2Gc6:3Gc19:4][Gc13:0Gc23:1Gc14:2Gc2:3Gc15:4][Gc0:0Gc10:1Gc7:2Gc8:3Gc15:4][Gc0:0Gc6:1Gc20:2Gc16:3Gc5:4][Gc3:0Gc3:1Gc11:2Gc9:3Gc3:4][Gc23:0Gc1:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc12:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc23:1Gc12:2Gc0:3Gc6:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc5:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4][Gc15:0Gcnot:1:4Gc12:2Gc5:3][Gc22:0Gc6:1Gc6:2Gcnot:4:3][Gc3:0Gc16:1Gc3:2Gc9:3Gc18:4][Gc0:0Gc23:1Gc10:2Gc1:3Gc18:4][Gc14:0Gc19:1Gc23:2Gc7:3Gc17:4][Gc1:0Gc9:1Gc15:2Gc14:3Gc2:4][Gc7:0Gc4:1Gc13:2Gc10:3Gc10:4][Gc17:0Gc23:1Gc11:2Gc4:3Gc5:4][Gc19:0Gc18:1Gc6:2Gc11:3Gc18:4][Gc0:0Gc5:1Gc6:2Gc4:3Gc4:4][Gcnot:1:0Gc4:2Gc13:3Gc4:4][Gc0:0Gc13:1Gc11:2Gc15:3Gc20:4][Gc23:0Gc20:1Gc23:2Gc23:3Gc2:4][Gc16:0Gc11:1Gcnot:2:3Gc11:4][Gc14:0Gc22:1Gcnot:2:3Gc6:4][Gc7:0Gc13:1Gc13:2Gc2:3Gc8:4][Gc2:0Gc10:1Gc13:2Gc6:3Gc13:4][Gc6:0Gc16:1Gc23:2Gc14:3Gc22:4][Gc23:0Gc2:1Gc19:2Gc6:3Gc19:4][Gc17:0Gc6:1Gc23:2Gc11:3Gc12:4][Gc3:0Gc6:1Gc9:2Gc6:3Gc9:4][Gc23:0Gc23:1Gc1:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc19:3Gc19:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gcnot:1:2Gc0:3Gc0:4][Gc3:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc5:1Gc0:2Gc0:3Gc5:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc3:4][Gcnot:1:0Gc10:2Gc2:3Gc22:4][Gc20:0Gc22:1Gc12:2Gc15:3Gc6:4][Gc10:0Gcnot:1:2Gc7:3Gc4:4][Gc8:0Gc23:1Gcnot:2:3Gc0:4][Gc0:0Gc16:1Gc15:2Gc3:3Gc18:4][Gc21:0Gcnot:1:2Gc19:3Gc7:4][Gc13:0Gc7:1Gc18:2Gc14:3Gc3:4][Gc22:0Gc5:1Gc20:2Gc17:3Gc4:4][Gc18:0Gc15:1Gc4:2Gcnot:4:3][Gc15:0Gc0:1Gc23:2Gc15:3Gc22:4][Gc7:0Gc3:1Gc15:2Gcnot:4:3][Gc16:0Gc7:1Gcnot:2:3Gc6:4][Gc16:0Gc6:1Gc17:2Gc19:3Gc4:4][Gc16:0Gc16:1Gc7:2Gcnot:4:3][Gc14:0Gc12:1Gc19:2Gc5:3Gc8:4][Gc14:0Gc15:1Gc7:2Gc18:3Gc9:4][Gc4:0Gc3:1Gc10:2Gc11:3Gc18:4][Gc12:0Gc16:1Gc10:2Gc21:3Gc17:4][Gc19:0Gc0:1Gc20:2Gc10:3Gc12:4][Gc5:0Gcnot:1:4Gc13:2Gc12:3][Gc23:0Gc6:1Gc6:2Gc3:3Gc9:4][Gc0:0Gc1:1Gcnot:2:3Gc7:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc19:2Gc19:3Gc0:4]
[Gc19:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc5:3Gc0:4][Gc3:0Gcnot:1:4Gc6:2Gc6:3][Gc0:0Gc23:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc18:1Gc16:2Gc17:3Gc6:4][Gc1:0Gc2:1Gc17:2Gc16:3Gc16:4][Gc20:0Gcnot:1:2Gc23:3Gc1:4][Gc14:0Gc20:1Gc1:2Gc1:3Gc8:4][Gc2:0Gc12:1Gc7:2Gc18:3Gc14:4][Gc4:0Gc6:1Gc6:2Gc7:3Gc3:4][Gcnot:1:0Gc1:2Gc1:3Gc12:4][Gc15:0Gc13:1Gc18:2Gc23:3Gc5:4][Gc4:0Gc19:1Gc18:2Gc13:3Gc11:4][Gc7:0Gc21:1Gc10:2Gc23:3Gc9:4][Gc19:0Gcnot:1:2Gc14:3Gc3:4][Gc14:0Gc20:1Gc0:2Gc20:3Gc12:4][Gc15:0Gc13:1Gc1:2Gc0:3Gc3:4][Gc4:0Gc8:1Gc9:2Gc11:3Gc0:4][Gc16:0Gcnot:1:2Gc11:3Gc13:4][Gc10:0Gc3:1Gc8:2Gc5:3Gc4:4][Gc9:0Gc6:1Gc2:2Gc20:3Gc10:4][Gc7:0Gcnot:1:4Gc1:2Gc15:3][Gc18:0Gc5:1Gcnot:2:3Gc9:4][Gc9:0Gc8:1Gc9:2Gc3:3Gc6:4][Gc6:0Gc3:1Gc23:2Gc6:3Gc1:4][Gc0:0Gc23:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc7:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc7:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc11:0Gc11:1Gc11:2Gc11:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc5:0Gc12:1Gc5:2Gc12:3Gc0:4][Gc9:0Gc0:1Gc9:2Gc6:3Gc0:4][Gc15:0Gc7:1Gc14:2Gc10:3Gc5:4][Gcnot:1:0Gc21:2Gc13:3Gc6:4][Gc1:0Gc23:1Gc8:2Gc17:3Gc10:4][Gc7:0Gc12:1Gc21:2Gc16:3Gc11:4][Gc13:0Gc16:1Gc19:2Gc16:3Gc0:4][Gc19:0Gc6:1Gc12:2Gc22:3Gc2:4][Gc12:0Gcnot:1:2Gc8:3Gc13:4][Gc12:0Gc16:1Gc6:2Gc1:3Gc10:4][Gc9:0Gc12:1Gc8:2Gc6:3Gc2:4][Gc22:0Gc23:1Gc10:2Gc9:3Gc4:4][Gc20:0Gc8:1Gc3:2Gc3:3Gc14:4][Gc14:0Gc7:1Gc8:2Gc2:3Gc2:4][Gc1:0Gc1:1Gc23:2Gcnot:4:3][Gc6:0Gc18:1Gc17:2Gc21:3Gc12:4][Gc5:0Gc0:1Gc8:2Gc19:3Gc9:4][Gc21:0Gc21:1Gc13:2Gc18:3Gc4:4][Gc17:0Gc4:1Gc15:2Gc16:3Gc15:4][Gcnot:1:0Gc6:2Gc2:3Gc13:4][Gc16:0Gc16:1Gc6:2Gc19:3Gc11:4][Gc19:0Gc20:1Gc10:2Gc8:3Gc4:4][Gc3:0Gc9:1Gc9:2Gc0:3Gc3:4][Gc12:0Gc3:1Gc23:2Gc0:3Gc23:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc0:3Gc7:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc9:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc14:0Gcnot:1:4Gc17:2Gc12:3][Gc5:0Gc3:1Gc18:2Gc10:3Gc17:4][Gc16:0Gcnot:1:2Gc11:3Gc23:4][Gc14:0Gc15:1Gc1:2Gc1:3Gc23:4][Gc11:0Gc20:1Gc15:2Gc3:3Gc15:4][Gc23:0Gc21:1Gc10:2Gc7:3Gc10:4][Gc16:0Gcnot:1:2Gc20:3Gc6:4][Gcnot:1:0Gc10:2Gc2:3Gc20:4][Gc17:0Gc4:1Gc8:2Gc18:3Gc14:4][Gc5:0Gc3:1Gc8:2Gc16:3Gc16:4][Gc14:0Gc7:1Gc3:2Gc11:3Gc7:4][Gc13:0Gc22:1Gc7:2Gc23:3Gc3:4][Gc3:0Gcnot:1:2Gc13:3Gc12:4][Gc2:0Gc0:1Gc18:2Gc7:3Gc14:4][Gc20:0Gc12:1Gc9:2Gc21:3Gc8:4][Gc8:0Gcnot:1:2Gc2:3Gc16:4][Gc3:0Gc4:1Gc11:2Gc5:3Gc11:4][Gc1:0Gc13:1Gc18:2Gc1:3Gc19:4][Gc11:0Gc6:1Gc10:2Gc15:3Gc4:4][Gc14:0Gc10:1Gc21:2Gc3:3Gc23:4][Gc3:0Gc12:1Gc3:2Gc6:3Gc9:4][Gc19:0Gc0:1Gc12:2Gc0:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc7:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc7:3Gc7:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc19:2Gc12:3Gc9:4][Gcnot:1:0Gc6:2Gc6:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc15:0Gc7:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc15:0Gc5:1Gc12:2Gc16:3Gc3:4][Gc1:0Gc17:1Gc9:2Gc18:3Gc1:4][Gc8:0Gc19:1Gcnot:2:3Gc16:4][Gc9:0Gc14:1Gc20:2Gc19:3Gc12:4][Gc12:0Gc8:1Gc15:2Gc23:3Gc1:4][Gc4:0Gc0:1Gc10:2Gc12:3Gc16:4][Gc1:0Gcnot:1:4Gc5:2Gc18:3][Gc2:0Gc4:1Gc7:2Gcnot:4:3][Gc3:0Gc4:1Gc12:2Gc11:3Gc0:4][Gc7:0Gc0:1Gc19:2Gc19:3Gc18:4][Gc14:0Gc2:1Gc5:2Gc7:3Gc21:4][Gc2:0Gc3:1Gc21:2Gc17:3Gc21:4][Gc23:0Gc5:1Gc0:2Gcnot:4:3][Gc8:0Gc1:1Gc6:2Gc15:3Gc10:4][Gc0:0Gcnot:1:2Gc9:3Gc13:4][Gc18:0Gc7:1Gc9:2Gc19:3Gc23:4][Gc23:0Gc18:1Gc14:2Gc21:3Gc17:4][Gc3:0Gc21:1Gc16:2Gc0:3Gc8:4][Gc1:0Gc11:1Gc15:2Gc14:3Gc15:4][Gc9:0Gc21:1Gc7:2Gc14:3Gc8:4][Gc19:0Gcnot:1:2Gc8:3Gc12:4][Gc0:0Gc5:1Gc9:2Gc13:3Gc9:4][Gc20:0Gc4:1Gc23:2Gc19:3Gc1:4][Gc2:0Gc2:1Gc12:2Gc18:3Gc1:4][Gc5:0Gc4:1Gc3:2Gc16:3Gc1:4][Gc9:0Gc9:1Gc6:2Gc3:3Gc6:4][Gc23:0Gc3:1Gc1:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc19:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc11:2Gc11:3Gc19:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc5:4][Gc0:0Gc12:1Gc0:2Gc9:3Gc3:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc19:0Gc23:1Gc3:2Gc14:3Gc2:4][Gc0:0Gc18:1Gc19:2Gc8:3Gc5:4][Gc13:0Gc19:1Gc16:2Gc3:3Gc3:4][Gc2:0Gc1:1Gc10:2Gc16:3Gc22:4][Gc20:0Gcnot:1:2Gc23:3Gc4:4][Gc23:0Gc15:1Gcnot:2:3Gc1:4][Gc5:0Gcnot:1:4Gc23:2Gc19:3][Gcnot:1:0Gc3:2Gc1:3Gc9:4][Gc12:0Gc17:1Gc11:2Gc19:3Gc20:4][Gc18:0Gc14:1Gc15:2Gc10:3Gc5:4][Gcnot:1:0Gc6:2Gc11:3Gc22:4][Gcnot:1:0Gc6:2Gc10:3Gc1:4][Gc21:0Gc13:1Gc1:2Gc23:3Gc12:4][Gc3:0Gc9:1Gc3:2Gc20:3Gc19:4][Gc2:0Gc5:1Gc20:2Gc9:3Gc17:4][Gc18:0Gcnot:1:2Gc5:3Gc19:4][Gc13:0Gc19:1Gcnot:2:3Gc2:4][Gc9:0Gc5:1Gc9:2Gc13:3Gc0:4][Gcnot:1:0Gc5:2Gc19:3Gc0:4][Gc12:0Gc10:1Gc18:2Gc8:3Gc12:4][Gc3:0Gc15:1Gc15:2Gc19:3Gc11:4][Gc6:0Gc4:1Gc6:2Gc7:3Gc22:4][Gc11:0Gc19:1Gc1:2Gc21:3Gc17:4][Gc17:0Gc3:1Gc4:2Gc17:3Gc10:4][Gc3:0Gc20:1Gc23:2Gc21:3Gc16:4][Gc3:0Gc6:1Gc6:2Gc3:3Gc6:4][Gc12:0Gc1:1Gc1:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc7:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc11:3Gc11:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc23:0Gcnot:1:4Gc0:2Gc0:3][Gc6:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc5:3Gc5:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4][Gc2:0Gc5:1Gcnot:2:3Gc18:4][Gc23:0Gc16:1Gc17:2Gc3:3Gc3:4][Gc2:0Gc14:1Gc11:2Gcnot:4:3][Gc4:0Gc15:1Gc17:2Gc0:3Gc21:4][Gc16:0Gc16:1Gc14:2Gc22:3Gc2:4][Gc7:0Gc1:1Gc8:2Gc13:3Gc5:4][Gcnot:1:0Gc6:2Gc17:3Gc6:4][Gc19:0Gc15:1Gc23:2Gc4:3Gc17:4][Gc9:0Gc13:1Gc0:2Gc6:3Gc7:4][Gc18:0Gc1:1Gcnot:2:3Gc4:4][Gc23:0Gcnot:1:2Gc20:3Gc15:4][Gc17:0Gc8:1Gc11:2Gc8:3Gc14:4][Gc18:0Gc5:1Gc23:2Gc21:3Gc15:4][Gc2:0Gc8:1Gc7:2Gc6:3Gc10:4][Gc7:0Gc3:1Gc12:2Gc16:3Gc17:4][Gc18:0Gc7:1Gc11:2Gc13:3Gc21:4][Gc4:0Gc14:1Gc18:2Gc14:3Gc23:4][Gc17:0Gc10:1Gc11:2Gc13:3Gc12:4][Gc23:0Gc11:1Gc6:2Gc8:3Gc5:4][Gc23:0Gc11:1Gcnot:2:3Gc15:4][Gc21:0Gc6:1Gc7:2Gc1:3Gc6:4][Gc22:0Gc6:1Gc22:2Gc17:3Gc12:4][Gc21:0Gc16:1Gc12:2Gc23:3Gc4:4][Gc19:0Gc14:1Gc3:2Gc18:3Gc9:4][Gc10:0Gc4:1Gc6:2Gc6:3Gc19:4][Gc6:0Gc9:1Gc23:2Gc6:3Gc6:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc12:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc12:1Gc5:2Gc5:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc6:3Gc0:4][Gc19:0Gcnot:1:4Gc0:2Gc1:3][Gc21:0Gc22:1Gc13:2Gc20:3Gc4:4][Gc23:0Gc11:1Gc7:2Gc18:3Gc3:4][Gc0:0Gc12:1Gc11:2Gc0:3Gc13:4][Gc15:0Gc1:1Gc4:2Gc3:3Gc13:4][Gc18:0Gcnot:1:4Gc12:2Gc11:3][Gc15:0Gc8:1Gc5:2Gc4:3Gc21:4][Gc14:0Gc16:1Gc21:2Gc18:3Gc11:4][Gc5:0Gc2:1Gc8:2Gc13:3Gc18:4][Gc10:0Gc3:1Gc2:2Gc20:3Gc16:4][Gc0:0Gc5:1Gc19:2Gc15:3Gc13:4][Gc2:0Gc17:1Gc2:2Gc15:3Gc22:4][Gc10:0Gc1:1Gc22:2Gc17:3Gc13:4][Gc23:0Gc13:1Gc12:2Gc0:3Gc14:4][Gc8:0Gc6:1Gc11:2Gc3:3Gc23:4][Gc11:0Gc15:1Gc11:2Gc20:3Gc12:4][Gc14:0Gc20:1Gc11:2Gc1:3Gc13:4][Gc22:0Gc11:1Gc18:2Gc7:3Gc1:4][Gc21:0Gc1:1Gc1:2Gcnot:4:3][Gc15:0Gc23:1Gc15:2Gc22:3Gc13:4][Gc0:0Gc5:1Gc18:2Gc12:3Gc17:4][Gc19:0Gc1:1Gc19:2Gc17:3Gc7:4][Gc13:0Gc16:1Gcnot:2:3Gc17:4][Gc1:0Gc2:1Gc11:2Gc22:3Gc16:4][Gc21:0Gc2:1Gc19:2Gc11:3Gc12:4][Gc6:0Gc0:1Gc1:2Gc6:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc1:3Gc23:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc19:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc7:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc19:3Gc19:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc15:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc15:2Gc7:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4][Gcnot:1:0Gc8:2Gc8:3Gc18:4][Gc13:0Gc21:1Gc0:2Gc14:3Gc15:4][Gc4:0Gcnot:1:2Gc19:3Gc5:4][Gc17:0Gc4:1Gc9:2Gc4:3Gc8:4][Gc2:0Gc7:1Gcnot:2:3Gc21:4][Gc10:0Gc22:1Gc17:2Gc22:3Gc8:4][Gc3:0Gc21:1Gcnot:2:3Gc4:4][Gc22:0Gc0:1Gc9:2Gc5:3Gc20:4][Gc22:0Gc20:1Gc8:2Gc22:3Gc17:4][Gc8:0Gcnot:1:4Gc2:2Gc14:3][Gc20:0Gc3:1Gc12:2Gc11:3Gc0:4][Gc21:0Gc14:1Gc2:2Gc21:3Gc4:4][Gc20:0Gc13:1Gc6:2Gc19:3Gc4:4][Gc21:0Gc14:1Gc22:2Gc13:3Gc9:4][Gcnot:1:0Gc0:2Gc5:3Gc3:4][Gc20:0Gcnot:1:2Gc20:3Gc7:4][Gc21:0Gc1:1Gc17:2Gc10:3Gc15:4][Gc20:0Gc11:1Gcnot:2:3Gc19:4][Gc13:0Gcnot:1:2Gc22:3Gc5:4][Gc21:0Gc2:1Gc15:2Gc16:3Gc12:4][Gc13:0Gc7:1Gc3:2Gc11:3Gc9:4][Gc16:0Gc18:1Gc13:2Gc16:3Gc15:4][Gc19:0Gc4:1Gc7:2Gc15:3Gc12:4][Gc17:0Gc13:1Gc23:2Gcnot:4:3][Gc13:0Gc2:1Gc16:2Gc15:3Gc14:4][Gc1:0Gc9:1Gc9:2Gc9:3Gc6:4][Gc0:0Gc1:1Gc23:2Gc12:3Gc1:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc7:1Gcnot:2:3Gc7:4][Gc0:0Gc0:1Gc7:2Gc7:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc19:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc15:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc15:2Gc21:3Gc12:4][Gc21:0Gc16:1Gc14:2Gc6:3Gc15:4][Gc8:0Gc16:1Gcnot:2:3Gc13:4][Gc23:0Gc9:1Gc1:2Gcnot:4:3][Gc11:0Gc1:1Gc2:2Gc20:3Gc0:4][Gc7:0Gc20:1Gc5:2Gc8:3Gc4:4][Gc10:0Gc14:1Gc3:2Gc5:3Gc16:4][Gc6:0Gc19:1Gc18:2Gc13:3Gc22:4][Gc20:0Gc18:1Gcnot:2:3Gc10:4][Gc0:0Gc10:1Gc7:2Gc23:3Gc2:4][Gc1:0Gc15:1Gc13:2Gc5:3Gc4:4][Gc3:0Gc19:1Gc6:2Gc9:3Gc7:4][Gc5:0Gc10:1Gc4:2Gc12:3Gc9:4][Gc6:0Gc19:1Gc5:2Gc15:3Gc12:4][Gc9:0Gc9:1Gc21:2Gc3:3Gc15:4][Gc8:0Gc16:1Gc11:2Gc16:3Gc10:4][Gc9:0Gc1:1Gc20:2Gc20:3Gc4:4][Gc16:0Gc18:1Gc14:2Gc5:3Gc12:4][Gcnot:1:0Gc1:2Gc13:3Gc8:4][Gc9:0Gc0:1Gc12:2Gc19:3Gc18:4][Gc4:0Gcnot:1:2Gc21:3Gc12:4][Gc9:0Gc17:1Gc12:2Gcnot:4:3][Gc17:0Gc14:1Gc14:2Gc15:3Gc20:4][Gc2:0Gc16:1Gc21:2Gc10:3Gc18:4][Gc21:0Gc4:1Gc5:2Gc18:3Gc23:4][Gc3:0Gc23:1Gc6:2Gc9:3Gc11:4][Gc12:0Gcnot:1:4Gc19:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc7:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc7:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc19:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc19:3Gc19:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc6:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc23:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc20:1Gc14:2Gc5:3Gc20:4][Gc1:0Gc2:1Gc7:2Gc9:3Gc15:4][Gc6:0Gc9:1Gc21:2Gc1:3Gc21:4][Gc2:0Gc15:1Gc9:2Gc4:3Gc14:4][Gc10:0Gc13:1Gc21:2Gc22:3Gc1:4][Gc4:0Gc19:1Gc23:2Gcnot:4:3][Gc14:0Gc23:1Gc12:2Gc12:3Gc18:4][Gc15:0Gc0:1Gc5:2Gc4:3Gc2:4][Gc14:0Gc2:1Gc15:2Gc5:3Gc17:4][Gc16:0Gcnot:1:4Gc0:2Gc10:3][Gc22:0Gc0:1Gc18:2Gc10:3Gc9:4][Gc2:0Gc13:1Gc22:2Gc22:3Gc23:4][Gcnot:1:0Gc5:2Gc10:3Gc17:4][Gc18:0Gc9:1Gc14:2Gc12:3Gc23:4][Gc22:0Gc4:1Gc0:2Gc13:3Gc18:4][Gc20:0Gc14:1Gc20:2Gc19:3Gc9:4][Gc1:0Gc20:1Gc16:2Gc13:3Gc21:4][Gc13:0Gc23:1Gc0:2Gc17:3Gc14:4][Gc0:0Gc5:1Gc11:2Gc4:3Gc20:4][Gc5:0Gc7:1Gc12:2Gc11:3Gc9:4][Gc4:0Gc22:1Gc1:2Gc8:3Gc16:4][Gc5:0Gc6:1Gc14:2Gc20:3Gc18:4][Gc6:0Gc1:1Gcnot:2:3Gc6:4][Gc8:0Gc12:1Gc7:2Gcnot:4:3][Gc5:0Gc4:1Gc0:2Gc8:3Gc14:4][Gc0:0Gc3:1Gc9:2Gc9:3Gc6:4][Gc0:0Gc3:1Gc1:2Gc23:3Gc19:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc7:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc19:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc5:2Gc12:3Gc19:4][Gcnot:1:0Gc0:2Gc6:3Gc0:4][Gc12:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc23:0Gc0:1Gc7:2Gc14:3Gc20:4][Gc19:0Gcnot:1:2Gc7:3Gc4:4][Gc0:0Gc12:1Gc7:2Gc2:3Gc16:4][Gc7:0Gc15:1Gcnot:2:3Gc16:4][Gc2:0Gc22:1Gc10:2Gc8:3Gc13:4][Gc16:0Gc0:1Gc1:2Gc5:3Gc8:4][Gc6:0Gc19:1Gc22:2Gc17:3Gc1:4][Gcnot:1:0Gc19:2Gc4:3Gc21:4][Gc19:0Gc14:1Gc13:2Gc11:3Gc2:4][Gc15:0Gc14:1Gc7:2Gc13:3Gc12:4][Gc12:0Gc12:1Gc6:2Gc5:3Gc15:4][Gc19:0Gc20:1Gc3:2Gc9:3Gc16:4][Gc7:0Gc19:1Gc22:2Gc5:3Gc13:4][Gc10:0Gc11:1Gc20:2Gc0:3Gc10:4][Gc0:0Gc5:1Gc23:2Gc4:3Gc3:4][Gc19:0Gc7:1Gc3:2Gc10:3Gc2:4][Gc18:0Gc0:1Gc19:2Gc17:3Gc4:4][Gc23:0Gc17:1Gc16:2Gc11:3Gc2:4][Gc11:0Gc23:1Gc8:2Gc21:3Gc1:4][Gc22:0Gc6:1Gc18:2Gc17:3Gc4:4][Gc7:0Gc9:1Gc23:2Gc5:3Gc6:4][Gc1:0Gc2:1Gc4:2Gc20:3Gc0:4][Gc15:0Gc10:1Gc18:2Gc15:3Gc7:4][Gc8:0Gc8:1Gcnot:2:3Gc11:4][Gc19:0Gc3:1Gc19:2Gcnot:4:3][Gc15:0Gc20:1Gc6:2Gc16:3Gc21:4][Gc22:0Gc16:1Gc23:2Gc11:3Gc11:4][Gc18:0Gc14:1Gc23:2Gc21:3Gc10:4][Gc12:0Gc19:1Gc10:2Gc14:3Gc2:4][Gc4:0Gc17:1Gc1:2Gc2:3Gc4:4][Gc12:0Gc3:1Gc6:2Gc3:3Gc23:4][Gc0:0Gc23:1Gc1:2Gc1:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc19:1Gc19:2Gc19:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc11:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc5:0Gc5:1Gc0:2Gc19:3Gc12:4][Gc9:0Gc6:1Gc0:2Gc6:3Gc3:4][Gc8:0Gc22:1Gc8:2Gc9:3Gc14:4][Gc15:0Gc4:1Gc5:2Gc13:3Gc5:4][Gc9:0Gcnot:1:4Gc17:2Gc17:3][Gc17:0Gc19:1Gc8:2Gc1:3Gc3:4][Gc3:0Gc15:1Gc2:2Gc19:3Gc11:4][Gc4:0Gc10:1Gc13:2Gc1:3Gc0:4][Gc7:0Gc15:1Gc17:2Gc15:3Gc10:4][Gc19:0Gc6:1Gc3:2Gc9:3Gc12:4][Gc22:0Gc5:1Gc17:2Gc0:3Gc9:4][Gc4:0Gc23:1Gc10:2Gc16:3Gc5:4][Gcnot:1:0Gc5:2Gc15:3Gc4:4][Gc21:0Gc22:1Gc20:2Gc3:3Gc18:4][Gc21:0Gc15:1Gc1:2Gc7:3Gc2:4][Gc21:0Gc8:1Gc8:2Gc17:3Gc6:4][Gc20:0Gc18:1Gc20:2Gc6:3Gc10:4][Gc10:0Gcnot:1:2Gc12:3Gc14:4][Gc10:0Gc15:1Gc18:2Gc18:3Gc9:4][Gc12:0Gc14:1Gc15:2Gc16:3Gc9:4][Gc22:0Gc12:1Gc13:2Gc20:3Gc6:4][Gc14:0Gc1:1Gc13:2Gc9:3Gc16:4][Gcnot:1:0Gc3:2Gc11:3Gc23:4][Gc13:0Gc21:1Gc15:2Gc18:3Gc23:4][Gc21:0Gc21:1Gcnot:2:3Gc21:4][Gc7:0Gc13:1Gc20:2Gc8:3Gc10:4][Gc3:0Gcnot:1:4Gc8:2Gc11:3][Gc13:0Gc5:1Gc15:2Gc11:3Gc15:4][Gc18:0Gc1:1Gc17:2Gc3:3Gc19:4][Gc3:0Gc23:1Gc22:2Gc11:3Gc11:4][Gc7:0Gc21:1Gc1:2Gc11:3Gc14:4][Gc13:0Gc11:1Gc6:2Gc1:3Gc23:4][Gc6:0Gc9:1Gc3:2Gc3:3Gc3:4][Gc23:0Gc19:1Gc12:2Gc1:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc11:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc23:0Gc3:1Gc0:2Gc12:3Gc23:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc23:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc0:4][Gcnot:1:0Gc17:2Gc19:3Gc19:4][Gc8:0Gc10:1Gc17:2Gc21:3Gc9:4][Gc14:0Gc1:1Gc2:2Gc16:3Gc15:4][Gc18:0Gc23:1Gc17:2Gc4:3Gc18:4][Gc22:0Gc9:1Gc1:2Gc0:3Gc13:4][Gc8:0Gcnot:1:2Gc16:3Gc13:4][Gc11:0Gc10:1Gc21:2Gc21:3Gc4:4][Gc9:0Gc1:1Gcnot:2:3Gc19:4][Gc21:0Gc7:1Gc3:2Gc23:3Gc9:4][Gc17:0Gc10:1Gc16:2Gc23:3Gc20:4][Gc9:0Gc8:1Gc6:2Gc7:3Gc14:4][Gc3:0Gc21:1Gc22:2Gc19:3Gc2:4][Gc9:0Gc5:1Gc11:2Gc17:3Gc21:4][Gcnot:1:0Gc17:2Gc13:3Gc23:4][Gc1:0Gcnot:1:4Gc3:2Gc9:3][Gc9:0Gc14:1Gc22:2Gc11:3Gc10:4][Gc10:0Gc7:1Gcnot:2:3Gc10:4][Gc9:0Gc13:1Gc0:2Gc4:3Gc9:4][Gc0:0Gc8:1Gcnot:2:3Gc10:4][Gc12:0Gc11:1Gc5:2Gc16:3Gc21:4][Gc16:0Gc11:1Gc0:2Gc18:3Gc11:4][Gc16:0Gc3:1Gcnot:2:3Gc10:4][Gc19:0Gcnot:1:2Gc7:3Gc7:4][Gc20:0Gc0:1Gcnot:2:3Gc13:4][Gc6:0Gc23:1Gc8:2Gc16:3Gc23:4][Gc6:0Gc1:1Gc6:2Gc6:3Gc17:4][Gc4:0Gc18:1Gc1:2Gc16:3Gc4:4][Gc19:0Gc6:1Gc6:2Gc4:3Gc1:4][Gc23:0Gcnot:1:4Gc13:2Gc8:3][Gc3:0Gc6:1Gc22:2Gc10:3Gc10:4][Gc0:0Gc3:1Gc6:2Gc23:3Gc0:4][Gc0:0Gc19:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc11:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc12:1Gc12:2Gc5:3Gc0:4][Gc9:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc23:1Gc23:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc18:0Gcnot:1:4Gc16:2Gc17:3][Gc18:0Gcnot:1:2Gc16:3Gc22:4][Gc9:0Gc8:1Gc23:2Gc12:3Gc20:4][Gc7:0Gc2:1Gc16:2Gc22:3Gc14:4][Gcnot:1:0Gc9:2Gc18:3Gc2:4][Gc5:0Gc7:1Gc21:2Gc2:3Gc8:4][Gc20:0Gc18:1Gc13:2Gc18:3Gc22:4][Gc10:0Gc1:1Gc12:2Gc15:3Gc17:4][Gc15:0Gc23:1Gc7:2Gc20:3Gc17:4][Gc1:0Gc23:1Gc20:2Gc20:3Gc4:4][Gc20:0Gc14:1Gc13:2Gc20:3Gc4:4][Gc13:0Gc9:1Gc20:2Gc22:3Gc3:4][Gc18:0Gc17:1Gc6:2Gc12:3Gc17:4][Gc10:0Gc17:1Gc19:2Gc5:3Gc16:4][Gc8:0Gc6:1Gc14:2Gc19:3Gc12:4][Gc22:0Gc14:1Gc12:2Gc9:3Gc8:4][Gc23:0Gc16:1Gc20:2Gc20:3Gc12:4][Gc2:0Gc23:1Gc22:2Gc9:3Gc20:4][Gc10:0Gc18:1Gc2:2Gc11:3Gc5:4][Gc17:0Gc5:1Gc12:2Gc22:3Gc13:4][Gc21:0Gc17:1Gcnot:2:3Gc13:4][Gc14:0Gc10:1Gc3:2Gcnot:4:3][Gc18:0Gc2:1Gc6:2Gc2:3Gc18:4][Gc21:0Gc22:1Gc15:2Gcnot:4:3][Gc10:0Gc17:1Gc18:2Gc3:3Gc10:4][Gc8:0Gc3:1Gc16:2Gc9:3Gc4:4][Gc10:0Gc20:1Gc8:2Gc4:3Gc11:4][Gcnot:1:0Gc4:2Gc22:3Gc14:4][Gc7:0Gc7:1Gc3:2Gc10:3Gc3:4][Gc3:0Gc7:1Gc4:2Gc21:3Gc4:4][Gc9:0Gc6:1Gc6:2Gc9:3Gc15:4][Gc19:0Gc12:1Gc23:2Gc15:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc23:0Gc12:1Gc0:2Gc12:3Gc7:4][Gc6:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc9:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc0:3Gc0:4][Gc18:0Gc15:1Gc7:2Gc9:3Gc10:4][Gc0:0Gc7:1Gc13:2Gc13:3Gc9:4][Gc11:0Gc19:1Gc16:2Gc14:3Gc15:4][Gc6:0Gc3:1Gc0:2Gc7:3Gc4:4][Gc14:0Gc10:1Gcnot:2:3Gc16:4][Gc0:0Gc2:1Gc13:2Gc21:3Gc0:4][Gc1:0Gc13:1Gc23:2Gc0:3Gc9:4][Gc2:0Gc9:1Gc15:2Gc5:3Gc23:4][Gc17:0Gc15:1Gc11:2Gc3:3Gc17:4][Gc8:0Gc2:1Gc18:2Gc8:3Gc5:4][Gc3:0Gc14:1Gc23:2Gc11:3Gc11:4][Gc5:0Gc1:1Gc3:2Gc8:3Gc10:4][Gc13:0Gc22:1Gc8:2Gc13:3Gc10:4][Gc2:0Gc11:1Gc5:2Gc23:3Gc6:4][Gc22:0Gc10:1Gc1:2Gc21:3Gc7:4][Gc17:0Gc10:1Gc6:2Gc3:3Gc19:4][Gc4:0Gc17:1Gc20:2Gc1:3Gc6:4][Gc0:0Gc17:1Gc0:2Gc6:3Gc4:4][Gc0:0Gc10:1Gc3:2Gc15:3Gc21:4][Gc3:0Gc2:1Gc23:2Gc12:3Gc18:4][Gc18:0Gcnot:1:2Gc17:3Gc16:4][Gc3:0Gc9:1Gc12:2Gc23:3Gc22:4][Gc13:0Gcnot:1:2Gc1:3Gc7:4][Gc9:0Gc14:1Gc22:2Gc20:3Gc14:4][Gc3:0Gc22:1Gc18:2Gc1:3Gc0:4][Gc20:0Gc22:1Gc19:2Gc10:3Gc4:4][Gc18:0Gc21:1Gcnot:2:3Gc18:4][Gc2:0Gc2:1Gc20:2Gc23:3Gc6:4][Gc14:0Gc20:1Gc21:2Gcnot:4:3][Gc4:0Gc19:1Gc3:2Gc0:3Gc11:4][Gc3:0Gc9:1Gc6:2Gc9:3Gc3:4][Gc1:0Gc3:1Gc19:2Gc1:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc19:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc0:0Gc19:1Gc19:2Gc11:3Gc11:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc5:0Gc3:1Gc6:2Gc3:3Gc14:4][Gc16:0Gc1:1Gc20:2Gc11:3Gc22:4][Gcnot:1:0Gc3:2Gc5:3Gc3:4][Gc13:0Gcnot:1:2Gc2:3Gc5:4][Gc9:0Gc19:1Gc7:2Gc7:3Gc16:4][Gcnot:1:0Gc3:2Gc10:3Gc17:4][Gc0:0Gc3:1Gc21:2Gc11:3Gc16:4][Gc19:0Gc23:1Gc10:2Gc20:3Gc21:4][Gc12:0Gc1:1Gc22:2Gc20:3Gc8:4][Gc20:0Gc11:1Gc2:2Gc20:3Gc13:4][Gc0:0Gcnot:1:2Gc15:3Gc18:4][Gc13:0Gc9:1Gc7:2Gc23:3Gc11:4][Gc19:0Gc11:1Gc21:2Gc13:3Gc22:4][Gcnot:1:0Gc3:2Gc7:3Gc1:4][Gc8:0Gc8:1Gc16:2Gc0:3Gc4:4][Gc5:0Gcnot:1:4Gc9:2Gc1:3][Gc4:0Gc14:1Gc4:2Gc17:3Gc5:4][Gc22:0Gc21:1Gc4:2Gc11:3Gc5:4][Gc3:0Gc22:1Gc23:2Gc17:3Gc3:4][Gcnot:1:0Gc15:2Gc17:3Gc14:4][Gc15:0Gc16:1Gc7:2Gc8:3Gc22:4][Gc5:0Gc15:1Gc3:2Gc23:3Gc19:4][Gc3:0Gc18:1Gc1:2Gc6:3Gc22:4][Gc23:0Gc18:1Gc12:2Gcnot:4:3][Gc21:0Gc5:1Gc14:2Gc19:3Gc19:4][Gcnot:1:0Gc13:2Gc17:3Gc22:4][Gc20:0Gc12:1Gc20:2Gc15:3Gc3:4][Gc6:0Gc14:1Gc12:2Gc1:3Gc23:4][Gc11:0Gc1:1Gc22:2Gc11:3Gc20:4][Gcnot:1:0Gc5:2Gc14:3Gc16:4][Gc9:0Gc6:1Gc3:2Gc9:3Gc7:4][Gc23:0Gc3:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc19:0Gc11:1Gc11:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gcnot:1:2Gc0:3Gc7:4][Gc0:0Gc12:1Gc7:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc10:0Gc22:1Gc11:2Gc11:3Gc15:4][Gc17:0Gc11:1Gc8:2Gc3:3Gc16:4][Gc23:0Gc13:1Gc9:2Gc0:3Gc1:4][Gc17:0Gc15:1Gc6:2Gc12:3Gc1:4][Gc7:0Gc15:1Gcnot:2:3Gc20:4][Gc11:0Gc17:1Gc5:2Gc2:3Gc17:4][Gc14:0Gc2:1Gc20:2Gc13:3Gc6:4][Gc12:0Gc16:1Gc21:2Gc19:3Gc9:4][Gc18:0Gc19:1Gc23:2Gc21:3Gc13:4][Gc14:0Gc8:1Gc7:2Gc6:3Gc15:4][Gc23:0Gc2:1Gc16:2Gc4:3Gc13:4][Gc2:0Gc15:1Gc9:2Gc20:3Gc1:4][Gc20:0Gc13:1Gc9:2Gc5:3Gc22:4][Gc19:0Gc19:1Gc14:2Gc22:3Gc14:4][Gc23:0Gc8:1Gc10:2Gc16:3Gc20:4][Gc21:0Gc23:1Gc20:2Gc5:3Gc11:4][Gc23:0Gc23:1Gc15:2Gc13:3Gc6:4][Gc4:0Gc5:1Gc12:2Gcnot:4:3][Gc0:0Gc7:1Gc23:2Gc15:3Gc3:4][Gc2:0Gc8:1Gc4:2Gc9:3Gc14:4][Gc5:0Gc2:1Gc10:2Gc2:3Gc18:4][Gc4:0Gc17:1Gc14:2Gc7:3Gc14:4][Gc11:0Gc16:1Gc12:2Gc7:3Gc12:4][Gc23:0Gcnot:1:4Gc22:2Gc6:3][Gc8:0Gc13:1Gc22:2Gc19:3Gc2:4][Gc12:0Gc19:1Gc1:2Gc17:3Gc21:4][Gc21:0Gc18:1Gc12:2Gc15:3Gc13:4][Gc2:0Gc14:1Gc11:2Gc3:3Gc7:4][Gc20:0Gc7:1Gc0:2Gc10:3Gc16:4][Gc1:0Gc2:1Gc6:2Gc5:3Gc9:4][Gc3:0Gc6:1Gc9:2Gc9:3Gc3:4][Gc19:0Gc12:1Gc15:2Gc23:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc7:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc7:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S2_5Q_B2_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc16:0Gc3:1Gc7:2Gc17:3Gc3:4][Gc23:0Gc2:1Gc3:2Gc7:3Gc19:4][Gc20:0Gc15:1Gc21:2Gc19:3Gc9:4][Gc3:0Gc10:1Gc19:2Gc11:3Gc1:4][Gc5:0Gc11:1Gcnot:2:3Gc3:4]
[Gc12:0Gc11:1Gc22:2Gc19:3Gc12:4][Gc9:0Gc18:1Gc2:2Gc9:3Gc3:4][Gc4:0Gc19:1Gc17:2Gc1:3Gc20:4][Gc13:0Gc18:1Gc0:2Gc14:3Gc11:4][Gc0:0Gc23:1Gc20:2Gc10:3Gc12:4]
[Gc0:0Gc15:1Gc16:2Gc17:3Gc2:4][Gc16:0Gc0:1Gc6:2Gc11:3Gc11:4][Gc19:0Gcnot:1:2Gc5:3Gc12:4][Gc1:0Gc18:1Gc6:2Gc2:3Gc20:4][Gc21:0Gc19:1Gc1:2Gcnot:4:3]
[Gc19:0Gc11:1Gc14:2Gc17:3Gc7:4][Gc23:0Gc16:1Gc20:2Gc19:3Gc0:4][Gc10:0Gc1:1Gc4:2Gc9:3Gc13:4][Gc13:0Gc11:1Gc10:2Gc0:3Gc16:4][Gc18:0Gc0:1Gcnot:2:3Gc21:4]
[Gc7:0Gc6:1Gc16:2Gc16:3Gc8:4][Gc0:0Gc21:1Gc12:2Gc17:3Gc1:4][Gc1:0Gc3:1Gc23:2Gc14:3Gc21:4][Gc11:0Gc9:1Gc15:2Gc1:3Gc21:4][Gc1:0Gc12:1Gc20:2Gc23:3Gc6:4]
[Gc19:0Gc6:1Gc14:2Gc19:3Gc11:4][Gcnot:1:0Gc20:2Gc3:3Gc13:4][Gc23:0Gc5:1Gc10:2Gc22:3Gc8:4][Gc1:0Gc13:1Gc9:2Gc14:3Gc5:4][Gc4:0Gc11:1Gc13:2Gc5:3Gc12:4]
[Gcnot:1:0Gc2:2Gc18:3Gc8:4][Gc11:0Gcnot:1:2Gc1:3Gc20:4][Gc1:0Gc12:1Gc23:2Gc12:3Gc20:4][Gc19:0Gc10:1Gc7:2Gcnot:4:3][Gc23:0Gc10:1Gcnot:2:3Gc9:4]
[Gc8:0Gc15:1Gc8:2Gc12:3Gc22:4][Gc4:0Gc6:1Gc23:2Gc21:3Gc20:4][Gc13:0Gc22:1Gc4:2Gc7:3Gc19:4][Gc4:0Gc11:1Gc11:2Gc17:3Gc12:4][Gc4:0Gc22:1Gc1:2Gc22:3Gc20:4][Gc22:0Gc18:1Gc7:2Gc6:3Gc21:4][Gc18:0Gc18:1Gc12:2Gc9:3Gc7:4][Gc23:0Gc2:1Gc14:2Gc3:3Gc7:4][Gc8:0Gc22:1Gc15:2Gc9:3Gc14:4][Gc17:0Gc20:1Gc19:2Gc9:3Gc10:4]
[Gc10:0Gc8:1Gc2:2Gc5:3Gc0:4][Gc23:0Gc19:1Gc0:2Gc20:3Gc10:4][Gc16:0Gc20:1Gc12:2Gc8:3Gc3:4][Gc22:0Gc8:1Gc0:2Gc22:3Gc6:4][Gc22:0Gc11:1Gc1:2Gc5:3Gc19:4][Gc20:0Gc11:1Gc10:2Gc7:3Gc5:4][Gc12:0Gc20:1Gc0:2Gc3:3Gc0:4][Gc23:0Gc20:1Gc7:2Gc17:3Gc21:4][Gc8:0Gc13:1Gc23:2Gc7:3Gc5:4][Gc21:0Gc6:1Gc10:2Gc13:3Gc17:4]
[Gc8:0Gc13:1Gc15:2Gc2:3Gc14:4][Gc3:0Gc3:1Gc19:2Gcnot:4:3][Gcnot:1:0Gc3:2Gc23:3Gc14:4][Gc16:0Gc2:1Gc1:2Gc21:3Gc15:4][Gc22:0Gc9:1Gc6:2Gc11:3Gc15:4][Gc10:0Gc15:1Gc13:2Gc13:3Gc20:4][Gc18:0Gc10:1Gc14:2Gc10:3Gc0:4][Gc11:0Gc16:1Gc6:2Gc11:3Gc17:4][Gc14:0Gc4:1Gc1:2Gc8:3Gc10:4][Gc21:0Gc20:1Gc10:2Gc14:3Gc2:4]
[Gc19:0Gc22:1Gc2:2Gc23:3Gc14:4][Gc16:0Gc6:1Gc19:2Gc18:3Gc4:4][Gc8:0Gc6:1Gc0:2Gc2:3Gc6:4][Gc1:0Gc4:1Gc21:2Gc7:3Gc16:4][Gc4:0Gc6:1Gc18:2Gc10:3Gc13:4][Gc3:0Gc11:1Gc1:2Gc7:3Gc20:4][Gc23:0Gcnot:1:2Gc3:3Gc5:4][Gc4:0Gc23:1Gc22:2Gc4:3Gc16:4][Gc10:0Gc7:1Gc10:2Gc18:3Gc10:4][Gc15:0Gc4:1Gcnot:2:3Gc19:4]
[Gc15:0Gc8:1Gc14:2Gc10:3Gc1:4][Gc0:0Gc20:1Gc7:2Gc4:3Gc7:4][Gc4:0Gc3:1Gc18:2Gc15:3Gc11:4][Gc13:0Gc18:1Gc23:2Gc0:3Gc19:4][Gcnot:1:0Gc16:2Gc9:3Gc3:4][Gc18:0Gc20:1Gc17:2Gc23:3Gc21:4][Gc15:0Gc14:1Gc22:2Gc20:3Gc15:4][Gc22:0Gc18:1Gc1:2Gc0:3Gc15:4][Gc11:0Gc22:1Gc5:2Gc11:3Gc16:4][Gc18:0Gc14:1Gc3:2Gc19:3Gc18:4]
[Gc16:0Gc23:1Gc13:2Gc2:3Gc2:4][Gc16:0Gcnot:1:4Gc3:2Gc7:3][Gc7:0Gc11:1Gc17:2Gc19:3Gc2:4][Gc13:0Gc7:1Gc12:2Gc16:3Gc23:4][Gc3:0Gc9:1Gc23:2Gc4:3Gc8:4][Gc8:0Gc13:1Gc6:2Gc15:3Gc17:4][Gc19:0Gcnot:1:4Gc11:2Gc3:3][Gc22:0Gc16:1Gc22:2Gc0:3Gc11:4][Gc16:0Gc10:1Gc13:2Gc5:3Gc3:4][Gc6:0Gc3:1Gc16:2Gc5:3Gc6:4]
[Gc7:0Gcnot:1:4Gc18:2Gc21:3][Gc18:0Gc0:1Gc6:2Gc13:3Gc1:4][Gc3:0Gc3:1Gc0:2Gc23:3Gc3:4][Gc5:0Gc4:1Gc10:2Gc12:3Gc21:4][Gc16:0Gc8:1Gc14:2Gc16:3Gc3:4][Gc4:0Gc14:1Gc17:2Gc23:3Gc6:4][Gc16:0Gc23:1Gcnot:2:3Gc22:4][Gc9:0Gc9:1Gc20:2Gc9:3Gc13:4][Gc7:0Gc11:1Gcnot:2:3Gc13:4][Gc9:0Gc8:1Gc16:2Gc10:3Gc20:4]
[Gc7:0Gc1:1Gc16:2Gc18:3Gc0:4][Gc20:0Gc2:1Gc14:2Gc20:3Gc23:4][Gc9:0Gc18:1Gc11:2Gc15:3Gc22:4][Gc16:0Gc19:1Gc5:2Gc1:3Gc19:4][Gc10:0Gc22:1Gc22:2Gc20:3Gc14:4][Gc4:0Gc3:1Gc14:2Gc0:3Gc3:4][Gc23:0Gc18:1Gcnot:2:3Gc3:4][Gc0:0Gcnot:1:2Gc1:3Gc9:4][Gcnot:1:0Gc2:2Gc19:3Gc17:4][Gc8:0Gc16:1Gc6:2Gc21:3Gc10:4][Gc22:0Gc3:1Gc10:2Gc21:3Gc6:4][Gc20:0Gc21:1Gc12:2Gcnot:4:3][Gc6:0Gc21:1Gc0:2Gc2:3Gc11:4][Gc12:0Gc15:1Gc22:2Gc10:3Gc5:4][Gc15:0Gc21:1Gc17:2Gc5:3Gc16:4]
[Gc3:0Gc19:1Gc1:2Gc4:3Gc6:4][Gc12:0Gc2:1Gc19:2Gc5:3Gc15:4][Gc20:0Gc14:1Gc15:2Gc11:3Gc1:4][Gc19:0Gc17:1Gc22:2Gc1:3Gc4:4][Gc7:0Gc11:1Gc3:2Gc15:3Gc16:4][Gc10:0Gc20:1Gc2:2Gc16:3Gc17:4][Gc3:0Gc4:1Gc9:2Gc15:3Gc0:4][Gc23:0Gc12:1Gc6:2Gc12:3Gc21:4][Gc6:0Gc23:1Gcnot:2:3Gc0:4][Gc5:0Gc5:1Gcnot:2:3Gc9:4][Gc4:0Gc19:1Gc22:2Gc5:3Gc6:4][Gc9:0Gc8:1Gc17:2Gc21:3Gc0:4][Gcnot:1:0Gc6:2Gc8:3Gc1:4][Gc21:0Gc18:1Gc15:2Gcnot:4:3][Gc9:0Gc18:1Gc14:2Gcnot:4:3]
[Gc11:0Gc20:1Gc12:2Gc8:3Gc8:4][Gc2:0Gc11:1Gc3:2Gcnot:4:3][Gc3:0Gc21:1Gc17:2Gc7:3Gc14:4][Gc18:0Gc15:1Gc12:2Gc13:3Gc10:4][Gc1:0Gc17:1Gc18:2Gc3:3Gc18:4][Gc21:0Gcnot:1:4Gc10:2Gc7:3][Gc19:0Gc13:1Gc3:2Gc21:3Gc23:4][Gc8:0Gc6:1Gc14:2Gc14:3Gc3:4][Gc20:0Gc4:1Gc5:2Gc21:3Gc1:4][Gc0:0Gc1:1Gc9:2Gc1:3Gc18:4][Gc22:0Gc18:1Gc2:2Gc6:3Gc18:4][Gc12:0Gc10:1Gc20:2Gc13:3Gc1:4][Gc19:0Gc14:1Gc3:2Gc5:3Gc12:4][Gc2:0Gc20:1Gc11:2Gc21:3Gc22:4][Gc3:0Gc16:1Gc8:2Gc19:3Gc0:4]
[Gc17:0Gc9:1Gc18:2Gc15:3Gc14:4][Gc16:0Gcnot:1:2Gc18:3Gc3:4][Gc13:0Gc18:1Gc11:2Gc22:3Gc20:4][Gc3:0Gcnot:1:2Gc13:3Gc3:4][Gc4:0Gc20:1Gc11:2Gc5:3Gc15:4][Gc20:0Gcnot:1:2Gc10:3Gc13:4][Gc0:0Gc7:1Gc19:2Gc16:3Gc14:4][Gc4:0Gc6:1Gc23:2Gc8:3Gc5:4][Gc18:0Gc13:1Gc19:2Gc17:3Gc4:4][Gc5:0Gc4:1Gc22:2Gc9:3Gc19:4][Gc22:0Gc15:1Gc12:2Gc9:3Gc1:4][Gcnot:1:0Gc21:2Gc7:3Gc9:4][Gc6:0Gc21:1Gc4:2Gc15:3Gc13:4][Gc19:0Gc2:1Gc22:2Gc5:3Gc1:4][Gc21:0Gc12:1Gc22:2Gc2:3Gc16:4]
[Gc21:0Gc0:1Gc4:2Gc16:3Gc3:4][Gc3:0Gc16:1Gc15:2Gc14:3Gc23:4][Gc12:0Gc19:1Gc12:2Gc13:3Gc8:4][Gc16:0Gc2:1Gc0:2Gc19:3Gc23:4][Gc6:0Gc10:1Gc23:2Gc19:3Gc16:4][Gc22:0Gcnot:1:4Gc2:2Gc19:3][Gc23:0Gc14:1Gc21:2Gc18:3Gc6:4][Gc18:0Gcnot:1:4Gc8:2Gc14:3][Gc9:0Gcnot:1:4Gc1:2Gc6:3][Gc6:0Gc23:1Gcnot:2:3Gc16:4][Gc16:0Gc23:1Gc20:2Gc19:3Gc9:4][Gc20:0Gc0:1Gc2:2Gc20:3Gc22:4][Gcnot:1:0Gc12:2Gc2:3Gc4:4][Gc14:0Gc2:1Gc14:2Gc4:3Gc15:4][Gc2:0Gc14:1Gc22:2Gc12:3Gc7:4]
[Gc8:0Gc16:1Gc16:2Gc23:3Gc12:4][Gc5:0Gc9:1Gc11:2Gc20:3Gc4:4][Gc5:0Gcnot:1:4Gc19:2Gc4:3][Gc1:0Gcnot:1:4Gc9:2Gc4:3][Gc13:0Gc22:1Gc23:2Gc0:3Gc10:4][Gcnot:1:0Gc1:2Gc1:3Gc21:4][Gcnot:1:0Gc17:2Gc0:3Gc18:4][Gc9:0Gc5:1Gc2:2Gc20:3Gc21:4][Gc16:0Gc3:1Gc0:2Gc3:3Gc2:4][Gc19:0Gc20:1Gcnot:2:3Gc12:4][Gc13:0Gcnot:1:4Gc17:2Gc4:3][Gc6:0Gc22:1Gc13:2Gcnot:4:3][Gc22:0Gc10:1Gc22:2Gc14:3Gc11:4][Gc5:0Gc10:1Gc18:2Gc4:3Gc3:4][Gc13:0Gc19:1Gc12:2Gc4:3Gc22:4]
[Gc5:0Gc17:1Gc14:2Gc3:3Gc5:4][Gc15:0Gc0:1Gc11:2Gc4:3Gc22:4][Gc3:0Gcnot:1:4Gc17:2Gc7:3][Gc21:0Gc13:1Gc3:2Gc12:3Gc22:4][Gc12:0Gc2:1Gc18:2Gc20:3Gc3:4][Gc10:0Gc3:1Gcnot:2:3Gc12:4][Gc10:0Gcnot:1:2Gc6:3Gc18:4][Gc8:0Gc16:1Gc11:2Gc1:3Gc12:4][Gc19:0Gc9:1Gc8:2Gc7:3Gc18:4][Gc22:0Gc13:1Gc2:2Gc12:3Gc15:4][Gc12:0Gc15:1Gc17:2Gc6:3Gc16:4][Gc6:0Gc5:1Gc12:2Gc2:3Gc1:4][Gc22:0Gc9:1Gc21:2Gc12:3Gc5:4][Gc3:0Gc21:1Gc18:2Gc6:3Gc13:4][Gc20:0Gc0:1Gc23:2Gc9:3Gc4:4]
[Gc3:0Gc9:1Gc10:2Gc13:3Gc12:4][Gc3:0Gc5:1Gc9:2Gc9:3Gc16:4][Gc0:0Gc18:1Gc17:2Gc1:3Gc2:4][Gc19:0Gcnot:1:4Gc20:2Gc7:3][Gc2:0Gc2:1Gc14:2Gc17:3Gc10:4][Gc17:0Gc9:1Gc14:2Gc7:3Gc6:4][Gc5:0Gc4:1Gc6:2Gc17:3Gc10:4][Gc2:0Gc14:1Gc7:2Gc8:3Gc3:4][Gc0:0Gc13:1Gc18:2Gc23:3Gc13:4][Gc11:0Gc5:1Gc6:2Gc8:3Gc14:4][Gc14:0Gc12:1Gc10:2Gcnot:4:3][Gc21:0Gc5:1Gc8:2Gc14:3Gc6:4][Gc2:0Gc19:1Gc2:2Gc8:3Gc10:4][Gc11:0Gc3:1Gc9:2Gc23:3Gc22:4][Gc15:0Gc16:1Gc21:2Gc15:3Gc9:4][Gc22:0Gc12:1Gc0:2Gc1:3Gc5:4][Gc9:0Gc10:1Gc23:2Gc11:3Gc14:4][Gc7:0Gc12:1Gc6:2Gc1:3Gc3:4][Gc16:0Gc18:1Gc5:2Gc23:3Gc6:4][Gc11:0Gc12:1Gc23:2Gc4:3Gc0:4]
[Gc14:0Gc3:1Gc4:2Gc21:3Gc5:4][Gc21:0Gc16:1Gc20:2Gc1:3Gc4:4][Gcnot:1:0Gc3:2Gc20:3Gc8:4][Gc23:0Gc4:1Gc19:2Gc4:3Gc21:4][Gc9:0Gc0:1Gc12:2Gc1:3Gc16:4][Gc6:0Gc2:1Gc11:2Gc4:3Gc18:4][Gc23:0Gc5:1Gc10:2Gc8:3Gc5:4][Gc19:0Gc6:1Gc4:2Gc7:3Gc16:4][Gc8:0Gc22:1Gc8:2Gc1:3Gc21:4][Gc21:0Gc11:1Gc17:2Gc5:3Gc8:4][Gc5:0Gc17:1Gc3:2Gcnot:4:3][Gc9:0Gc5:1Gc4:2Gc2:3Gc23:4][Gc23:0Gc12:1Gc10:2Gc15:3Gc12:4][Gc1:0Gc14:1Gc13:2Gc2:3Gc2:4][Gc7:0Gcnot:1:4Gc20:2Gc10:3][Gc10:0Gc18:1Gc17:2Gc19:3Gc4:4][Gc2:0Gc6:1Gc17:2Gc6:3Gc19:4][Gc13:0Gc23:1Gc14:2Gc2:3Gc15:4][Gc0:0Gc10:1Gc7:2Gc8:3Gc15:4][Gc0:0Gc6:1Gc20:2Gc16:3Gc5:4]
[Gc15:0Gcnot:1:4Gc12:2Gc5:3][Gc22:0Gc6:1Gc6:2Gcnot:4:3][Gc3:0Gc16:1Gc3:2Gc9:3Gc18:4][Gc0:0Gc23:1Gc10:2Gc1:3Gc18:4][Gc14:0Gc19:1Gc23:2Gc7:3Gc17:4][Gc1:0Gc9:1Gc15:2Gc14:3Gc2:4][Gc7:0Gc4:1Gc13:2Gc10:3Gc10:4][Gc17:0Gc23:1Gc11:2Gc4:3Gc5:4][Gc19:0Gc18:1Gc6:2Gc11:3Gc18:4][Gc0:0Gc5:1Gc6:2Gc4:3Gc4:4][Gcnot:1:0Gc4:2Gc13:3Gc4:4][Gc0:0Gc13:1Gc11:2Gc15:3Gc20:4][Gc23:0Gc20:1Gc23:2Gc23:3Gc2:4][Gc16:0Gc11:1Gcnot:2:3Gc11:4][Gc14:0Gc22:1Gcnot:2:3Gc6:4][Gc7:0Gc13:1Gc13:2Gc2:3Gc8:4][Gc2:0Gc10:1Gc13:2Gc6:3Gc13:4][Gc6:0Gc16:1Gc23:2Gc14:3Gc22:4][Gc23:0Gc2:1Gc19:2Gc6:3Gc19:4][Gc17:0Gc6:1Gc23:2Gc11:3Gc12:4]
[Gcnot:1:0Gc10:2Gc2:3Gc22:4][Gc20:0Gc22:1Gc12:2Gc15:3Gc6:4][Gc10:0Gcnot:1:2Gc7:3Gc4:4][Gc8:0Gc23:1Gcnot:2:3Gc0:4][Gc0:0Gc16:1Gc15:2Gc3:3Gc18:4][Gc21:0Gcnot:1:2Gc19:3Gc7:4][Gc13:0Gc7:1Gc18:2Gc14:3Gc3:4][Gc22:0Gc5:1Gc20:2Gc17:3Gc4:4][Gc18:0Gc15:1Gc4:2Gcnot:4:3][Gc15:0Gc0:1Gc23:2Gc15:3Gc22:4][Gc7:0Gc3:1Gc15:2Gcnot:4:3][Gc16:0Gc7:1Gcnot:2:3Gc6:4][Gc16:0Gc6:1Gc17:2Gc19:3Gc4:4][Gc16:0Gc16:1Gc7:2Gcnot:4:3][Gc14:0Gc12:1Gc19:2Gc5:3Gc8:4][Gc14:0Gc15:1Gc7:2Gc18:3Gc9:4][Gc4:0Gc3:1Gc10:2Gc11:3Gc18:4][Gc12:0Gc16:1Gc10:2Gc21:3Gc17:4][Gc19:0Gc0:1Gc20:2Gc10:3Gc12:4][Gc5:0Gcnot:1:4Gc13:2Gc12:3]
[Gc6:0Gc18:1Gc16:2Gc17:3Gc6:4][Gc1:0Gc2:1Gc17:2Gc16:3Gc16:4][Gc20:0Gcnot:1:2Gc23:3Gc1:4][Gc14:0Gc20:1Gc1:2Gc1:3Gc8:4][Gc2:0Gc12:1Gc7:2Gc18:3Gc14:4][Gc4:0Gc6:1Gc6:2Gc7:3Gc3:4][Gcnot:1:0Gc1:2Gc1:3Gc12:4][Gc15:0Gc13:1Gc18:2Gc23:3Gc5:4][Gc4:0Gc19:1Gc18:2Gc13:3Gc11:4][Gc7:0Gc21:1Gc10:2Gc23:3Gc9:4][Gc19:0Gcnot:1:2Gc14:3Gc3:4][Gc14:0Gc20:1Gc0:2Gc20:3Gc12:4][Gc15:0Gc13:1Gc1:2Gc0:3Gc3:4][Gc4:0Gc8:1Gc9:2Gc11:3Gc0:4][Gc16:0Gcnot:1:2Gc11:3Gc13:4][Gc10:0Gc3:1Gc8:2Gc5:3Gc4:4][Gc9:0Gc6:1Gc2:2Gc20:3Gc10:4][Gc7:0Gcnot:1:4Gc1:2Gc15:3][Gc18:0Gc5:1Gcnot:2:3Gc9:4][Gc9:0Gc8:1Gc9:2Gc3:3Gc6:4]
[Gc15:0Gc7:1Gc14:2Gc10:3Gc5:4][Gcnot:1:0Gc21:2Gc13:3Gc6:4][Gc1:0Gc23:1Gc8:2Gc17:3Gc10:4][Gc7:0Gc12:1Gc21:2Gc16:3Gc11:4][Gc13:0Gc16:1Gc19:2Gc16:3Gc0:4][Gc19:0Gc6:1Gc12:2Gc22:3Gc2:4][Gc12:0Gcnot:1:2Gc8:3Gc13:4][Gc12:0Gc16:1Gc6:2Gc1:3Gc10:4][Gc9:0Gc12:1Gc8:2Gc6:3Gc2:4][Gc22:0Gc23:1Gc10:2Gc9:3Gc4:4][Gc20:0Gc8:1Gc3:2Gc3:3Gc14:4][Gc14:0Gc7:1Gc8:2Gc2:3Gc2:4][Gc1:0Gc1:1Gc23:2Gcnot:4:3][Gc6:0Gc18:1Gc17:2Gc21:3Gc12:4][Gc5:0Gc0:1Gc8:2Gc19:3Gc9:4][Gc21:0Gc21:1Gc13:2Gc18:3Gc4:4][Gc17:0Gc4:1Gc15:2Gc16:3Gc15:4][Gcnot:1:0Gc6:2Gc2:3Gc13:4][Gc16:0Gc16:1Gc6:2Gc19:3Gc11:4][Gc19:0Gc20:1Gc10:2Gc8:3Gc4:4]
[Gc14:0Gcnot:1:4Gc17:2Gc12:3][Gc5:0Gc3:1Gc18:2Gc10:3Gc17:4][Gc16:0Gcnot:1:2Gc11:3Gc23:4][Gc14:0Gc15:1Gc1:2Gc1:3Gc23:4][Gc11:0Gc20:1Gc15:2Gc3:3Gc15:4][Gc23:0Gc21:1Gc10:2Gc7:3Gc10:4][Gc16:0Gcnot:1:2Gc20:3Gc6:4][Gcnot:1:0Gc10:2Gc2:3Gc20:4][Gc17:0Gc4:1Gc8:2Gc18:3Gc14:4][Gc5:0Gc3:1Gc8:2Gc16:3Gc16:4][Gc14:0Gc7:1Gc3:2Gc11:3Gc7:4][Gc13:0Gc22:1Gc7:2Gc23:3Gc3:4][Gc3:0Gcnot:1:2Gc13:3Gc12:4][Gc2:0Gc0:1Gc18:2Gc7:3Gc14:4][Gc20:0Gc12:1Gc9:2Gc21:3Gc8:4][Gc8:0Gcnot:1:2Gc2:3Gc16:4][Gc3:0Gc4:1Gc11:2Gc5:3Gc11:4][Gc1:0Gc13:1Gc18:2Gc1:3Gc19:4][Gc11:0Gc6:1Gc10:2Gc15:3Gc4:4][Gc14:0Gc10:1Gc21:2Gc3:3Gc23:4]
[Gc15:0Gc5:1Gc12:2Gc16:3Gc3:4][Gc1:0Gc17:1Gc9:2Gc18:3Gc1:4][Gc8:0Gc19:1Gcnot:2:3Gc16:4][Gc9:0Gc14:1Gc20:2Gc19:3Gc12:4][Gc12:0Gc8:1Gc15:2Gc23:3Gc1:4][Gc4:0Gc0:1Gc10:2Gc12:3Gc16:4][Gc1:0Gcnot:1:4Gc5:2Gc18:3][Gc2:0Gc4:1Gc7:2Gcnot:4:3][Gc3:0Gc4:1Gc12:2Gc11:3Gc0:4][Gc7:0Gc0:1Gc19:2Gc19:3Gc18:4][Gc14:0Gc2:1Gc5:2Gc7:3Gc21:4][Gc2:0Gc3:1Gc21:2Gc17:3Gc21:4][Gc23:0Gc5:1Gc0:2Gcnot:4:3][Gc8:0Gc1:1Gc6:2Gc15:3Gc10:4][Gc0:0Gcnot:1:2Gc9:3Gc13:4][Gc18:0Gc7:1Gc9:2Gc19:3Gc23:4][Gc23:0Gc18:1Gc14:2Gc21:3Gc17:4][Gc3:0Gc21:1Gc16:2Gc0:3Gc8:4][Gc1:0Gc11:1Gc15:2Gc14:3Gc15:4][Gc9:0Gc21:1Gc7:2Gc14:3Gc8:4][Gc19:0Gcnot:1:2Gc8:3Gc12:4][Gc0:0Gc5:1Gc9:2Gc13:3Gc9:4][Gc20:0Gc4:1Gc23:2Gc19:3Gc1:4][Gc2:0Gc2:1Gc12:2Gc18:3Gc1:4][Gc5:0Gc4:1Gc3:2Gc16:3Gc1:4]
[Gc19:0Gc23:1Gc3:2Gc14:3Gc2:4][Gc0:0Gc18:1Gc19:2Gc8:3Gc5:4][Gc13:0Gc19:1Gc16:2Gc3:3Gc3:4][Gc2:0Gc1:1Gc10:2Gc16:3Gc22:4][Gc20:0Gcnot:1:2Gc23:3Gc4:4][Gc23:0Gc15:1Gcnot:2:3Gc1:4][Gc5:0Gcnot:1:4Gc23:2Gc19:3][Gcnot:1:0Gc3:2Gc1:3Gc9:4][Gc12:0Gc17:1Gc11:2Gc19:3Gc20:4][Gc18:0Gc14:1Gc15:2Gc10:3Gc5:4][Gcnot:1:0Gc6:2Gc11:3Gc22:4][Gcnot:1:0Gc6:2Gc10:3Gc1:4][Gc21:0Gc13:1Gc1:2Gc23:3Gc12:4][Gc3:0Gc9:1Gc3:2Gc20:3Gc19:4][Gc2:0Gc5:1Gc20:2Gc9:3Gc17:4][Gc18:0Gcnot:1:2Gc5:3Gc19:4][Gc13:0Gc19:1Gcnot:2:3Gc2:4][Gc9:0Gc5:1Gc9:2Gc13:3Gc0:4][Gcnot:1:0Gc5:2Gc19:3Gc0:4][Gc12:0Gc10:1Gc18:2Gc8:3Gc12:4][Gc3:0Gc15:1Gc15:2Gc19:3Gc11:4][Gc6:0Gc4:1Gc6:2Gc7:3Gc22:4][Gc11:0Gc19:1Gc1:2Gc21:3Gc17:4][Gc17:0Gc3:1Gc4:2Gc17:3Gc10:4][Gc3:0Gc20:1Gc23:2Gc21:3Gc16:4]
[Gc2:0Gc5:1Gcnot:2:3Gc18:4][Gc23:0Gc16:1Gc17:2Gc3:3Gc3:4][Gc2:0Gc14:1Gc11:2Gcnot:4:3][Gc4:0Gc15:1Gc17:2Gc0:3Gc21:4][Gc16:0Gc16:1Gc14:2Gc22:3Gc2:4][Gc7:0Gc1:1Gc8:2Gc13:3Gc5:4][Gcnot:1:0Gc6:2Gc17:3Gc6:4][Gc19:0Gc15:1Gc23:2Gc4:3Gc17:4][Gc9:0Gc13:1Gc0:2Gc6:3Gc7:4][Gc18:0Gc1:1Gcnot:2:3Gc4:4][Gc23:0Gcnot:1:2Gc20:3Gc15:4][Gc17:0Gc8:1Gc11:2Gc8:3Gc14:4][Gc18:0Gc5:1Gc23:2Gc21:3Gc15:4][Gc2:0Gc8:1Gc7:2Gc6:3Gc10:4][Gc7:0Gc3:1Gc12:2Gc16:3Gc17:4][Gc18:0Gc7:1Gc11:2Gc13:3Gc21:4][Gc4:0Gc14:1Gc18:2Gc14:3Gc23:4][Gc17:0Gc10:1Gc11:2Gc13:3Gc12:4][Gc23:0Gc11:1Gc6:2Gc8:3Gc5:4][Gc23:0Gc11:1Gcnot:2:3Gc15:4][Gc21:0Gc6:1Gc7:2Gc1:3Gc6:4][Gc22:0Gc6:1Gc22:2Gc17:3Gc12:4][Gc21:0Gc16:1Gc12:2Gc23:3Gc4:4][Gc19:0Gc14:1Gc3:2Gc18:3Gc9:4][Gc10:0Gc4:1Gc6:2Gc6:3Gc19:4]
[Gc19:0Gcnot:1:4Gc0:2Gc1:3][Gc21:0Gc22:1Gc13:2Gc20:3Gc4:4][Gc23:0Gc11:1Gc7:2Gc18:3Gc3:4][Gc0:0Gc12:1Gc11:2Gc0:3Gc13:4][Gc15:0Gc1:1Gc4:2Gc3:3Gc13:4][Gc18:0Gcnot:1:4Gc12:2Gc11:3][Gc15:0Gc8:1Gc5:2Gc4:3Gc21:4][Gc14:0Gc16:1Gc21:2Gc18:3Gc11:4][Gc5:0Gc2:1Gc8:2Gc13:3Gc18:4][Gc10:0Gc3:1Gc2:2Gc20:3Gc16:4][Gc0:0Gc5:1Gc19:2Gc15:3Gc13:4][Gc2:0Gc17:1Gc2:2Gc15:3Gc22:4][Gc10:0Gc1:1Gc22:2Gc17:3Gc13:4][Gc23:0Gc13:1Gc12:2Gc0:3Gc14:4][Gc8:0Gc6:1Gc11:2Gc3:3Gc23:4][Gc11:0Gc15:1Gc11:2Gc20:3Gc12:4][Gc14:0Gc20:1Gc11:2Gc1:3Gc13:4][Gc22:0Gc11:1Gc18:2Gc7:3Gc1:4][Gc21:0Gc1:1Gc1:2Gcnot:4:3][Gc15:0Gc23:1Gc15:2Gc22:3Gc13:4][Gc0:0Gc5:1Gc18:2Gc12:3Gc17:4][Gc19:0Gc1:1Gc19:2Gc17:3Gc7:4][Gc13:0Gc16:1Gcnot:2:3Gc17:4][Gc1:0Gc2:1Gc11:2Gc22:3Gc16:4][Gc21:0Gc2:1Gc19:2Gc11:3Gc12:4]
[Gcnot:1:0Gc8:2Gc8:3Gc18:4][Gc13:0Gc21:1Gc0:2Gc14:3Gc15:4][Gc4:0Gcnot:1:2Gc19:3Gc5:4][Gc17:0Gc4:1Gc9:2Gc4:3Gc8:4][Gc2:0Gc7:1Gcnot:2:3Gc21:4][Gc10:0Gc22:1Gc17:2Gc22:3Gc8:4][Gc3:0Gc21:1Gcnot:2:3Gc4:4][Gc22:0Gc0:1Gc9:2Gc5:3Gc20:4][Gc22:0Gc20:1Gc8:2Gc22:3Gc17:4][Gc8:0Gcnot:1:4Gc2:2Gc14:3][Gc20:0Gc3:1Gc12:2Gc11:3Gc0:4][Gc21:0Gc14:1Gc2:2Gc21:3Gc4:4][Gc20:0Gc13:1Gc6:2Gc19:3Gc4:4][Gc21:0Gc14:1Gc22:2Gc13:3Gc9:4][Gcnot:1:0Gc0:2Gc5:3Gc3:4][Gc20:0Gcnot:1:2Gc20:3Gc7:4][Gc21:0Gc1:1Gc17:2Gc10:3Gc15:4][Gc20:0Gc11:1Gcnot:2:3Gc19:4][Gc13:0Gcnot:1:2Gc22:3Gc5:4][Gc21:0Gc2:1Gc15:2Gc16:3Gc12:4][Gc13:0Gc7:1Gc3:2Gc11:3Gc9:4][Gc16:0Gc18:1Gc13:2Gc16:3Gc15:4][Gc19:0Gc4:1Gc7:2Gc15:3Gc12:4][Gc17:0Gc13:1Gc23:2Gcnot:4:3][Gc13:0Gc2:1Gc16:2Gc15:3Gc14:4]
[Gc0:0Gc6:1Gc15:2Gc21:3Gc12:4][Gc21:0Gc16:1Gc14:2Gc6:3Gc15:4][Gc8:0Gc16:1Gcnot:2:3Gc13:4][Gc23:0Gc9:1Gc1:2Gcnot:4:3][Gc11:0Gc1:1Gc2:2Gc20:3Gc0:4][Gc7:0Gc20:1Gc5:2Gc8:3Gc4:4][Gc10:0Gc14:1Gc3:2Gc5:3Gc16:4][Gc6:0Gc19:1Gc18:2Gc13:3Gc22:4][Gc20:0Gc18:1Gcnot:2:3Gc10:4][Gc0:0Gc10:1Gc7:2Gc23:3Gc2:4][Gc1:0Gc15:1Gc13:2Gc5:3Gc4:4][Gc3:0Gc19:1Gc6:2Gc9:3Gc7:4][Gc5:0Gc10:1Gc4:2Gc12:3Gc9:4][Gc6:0Gc19:1Gc5:2Gc15:3Gc12:4][Gc9:0Gc9:1Gc21:2Gc3:3Gc15:4][Gc8:0Gc16:1Gc11:2Gc16:3Gc10:4][Gc9:0Gc1:1Gc20:2Gc20:3Gc4:4][Gc16:0Gc18:1Gc14:2Gc5:3Gc12:4][Gcnot:1:0Gc1:2Gc13:3Gc8:4][Gc9:0Gc0:1Gc12:2Gc19:3Gc18:4][Gc4:0Gcnot:1:2Gc21:3Gc12:4][Gc9:0Gc17:1Gc12:2Gcnot:4:3][Gc17:0Gc14:1Gc14:2Gc15:3Gc20:4][Gc2:0Gc16:1Gc21:2Gc10:3Gc18:4][Gc21:0Gc4:1Gc5:2Gc18:3Gc23:4]
[Gc3:0Gc20:1Gc14:2Gc5:3Gc20:4][Gc1:0Gc2:1Gc7:2Gc9:3Gc15:4][Gc6:0Gc9:1Gc21:2Gc1:3Gc21:4][Gc2:0Gc15:1Gc9:2Gc4:3Gc14:4][Gc10:0Gc13:1Gc21:2Gc22:3Gc1:4][Gc4:0Gc19:1Gc23:2Gcnot:4:3][Gc14:0Gc23:1Gc12:2Gc12:3Gc18:4][Gc15:0Gc0:1Gc5:2Gc4:3Gc2:4][Gc14:0Gc2:1Gc15:2Gc5:3Gc17:4][Gc16:0Gcnot:1:4Gc0:2Gc10:3][Gc22:0Gc0:1Gc18:2Gc10:3Gc9:4][Gc2:0Gc13:1Gc22:2Gc22:3Gc23:4][Gcnot:1:0Gc5:2Gc10:3Gc17:4][Gc18:0Gc9:1Gc14:2Gc12:3Gc23:4][Gc22:0Gc4:1Gc0:2Gc13:3Gc18:4][Gc20:0Gc14:1Gc20:2Gc19:3Gc9:4][Gc1:0Gc20:1Gc16:2Gc13:3Gc21:4][Gc13:0Gc23:1Gc0:2Gc17:3Gc14:4][Gc0:0Gc5:1Gc11:2Gc4:3Gc20:4][Gc5:0Gc7:1Gc12:2Gc11:3Gc9:4][Gc4:0Gc22:1Gc1:2Gc8:3Gc16:4][Gc5:0Gc6:1Gc14:2Gc20:3Gc18:4][Gc6:0Gc1:1Gcnot:2:3Gc6:4][Gc8:0Gc12:1Gc7:2Gcnot:4:3][Gc5:0Gc4:1Gc0:2Gc8:3Gc14:4]
[Gc23:0Gc0:1Gc7:2Gc14:3Gc20:4][Gc19:0Gcnot:1:2Gc7:3Gc4:4][Gc0:0Gc12:1Gc7:2Gc2:3Gc16:4][Gc7:0Gc15:1Gcnot:2:3Gc16:4][Gc2:0Gc22:1Gc10:2Gc8:3Gc13:4][Gc16:0Gc0:1Gc1:2Gc5:3Gc8:4][Gc6:0Gc19:1Gc22:2Gc17:3Gc1:4][Gcnot:1:0Gc19:2Gc4:3Gc21:4][Gc19:0Gc14:1Gc13:2Gc11:3Gc2:4][Gc15:0Gc14:1Gc7:2Gc13:3Gc12:4][Gc12:0Gc12:1Gc6:2Gc5:3Gc15:4][Gc19:0Gc20:1Gc3:2Gc9:3Gc16:4][Gc7:0Gc19:1Gc22:2Gc5:3Gc13:4][Gc10:0Gc11:1Gc20:2Gc0:3Gc10:4][Gc0:0Gc5:1Gc23:2Gc4:3Gc3:4][Gc19:0Gc7:1Gc3:2Gc10:3Gc2:4][Gc18:0Gc0:1Gc19:2Gc17:3Gc4:4][Gc23:0Gc17:1Gc16:2Gc11:3Gc2:4][Gc11:0Gc23:1Gc8:2Gc21:3Gc1:4][Gc22:0Gc6:1Gc18:2Gc17:3Gc4:4][Gc7:0Gc9:1Gc23:2Gc5:3Gc6:4][Gc1:0Gc2:1Gc4:2Gc20:3Gc0:4][Gc15:0Gc10:1Gc18:2Gc15:3Gc7:4][Gc8:0Gc8:1Gcnot:2:3Gc11:4][Gc19:0Gc3:1Gc19:2Gcnot:4:3][Gc15:0Gc20:1Gc6:2Gc16:3Gc21:4][Gc22:0Gc16:1Gc23:2Gc11:3Gc11:4][Gc18:0Gc14:1Gc23:2Gc21:3Gc10:4][Gc12:0Gc19:1Gc10:2Gc14:3Gc2:4][Gc4:0Gc17:1Gc1:2Gc2:3Gc4:4]
[Gc8:0Gc22:1Gc8:2Gc9:3Gc14:4][Gc15:0Gc4:1Gc5:2Gc13:3Gc5:4][Gc9:0Gcnot:1:4Gc17:2Gc17:3][Gc17:0Gc19:1Gc8:2Gc1:3Gc3:4][Gc3:0Gc15:1Gc2:2Gc19:3Gc11:4][Gc4:0Gc10:1Gc13:2Gc1:3Gc0:4][Gc7:0Gc15:1Gc17:2Gc15:3Gc10:4][Gc19:0Gc6:1Gc3:2Gc9:3Gc12:4][Gc22:0Gc5:1Gc17:2Gc0:3Gc9:4][Gc4:0Gc23:1Gc10:2Gc16:3Gc5:4][Gcnot:1:0Gc5:2Gc15:3Gc4:4][Gc21:0Gc22:1Gc20:2Gc3:3Gc18:4][Gc21:0Gc15:1Gc1:2Gc7:3Gc2:4][Gc21:0Gc8:1Gc8:2Gc17:3Gc6:4][Gc20:0Gc18:1Gc20:2Gc6:3Gc10:4][Gc10:0Gcnot:1:2Gc12:3Gc14:4][Gc10:0Gc15:1Gc18:2Gc18:3Gc9:4][Gc12:0Gc14:1Gc15:2Gc16:3Gc9:4][Gc22:0Gc12:1Gc13:2Gc20:3Gc6:4][Gc14:0Gc1:1Gc13:2Gc9:3Gc16:4][Gcnot:1:0Gc3:2Gc11:3Gc23:4][Gc13:0Gc21:1Gc15:2Gc18:3Gc23:4][Gc21:0Gc21:1Gcnot:2:3Gc21:4][Gc7:0Gc13:1Gc20:2Gc8:3Gc10:4][Gc3:0Gcnot:1:4Gc8:2Gc11:3][Gc13:0Gc5:1Gc15:2Gc11:3Gc15:4][Gc18:0Gc1:1Gc17:2Gc3:3Gc19:4][Gc3:0Gc23:1Gc22:2Gc11:3Gc11:4][Gc7:0Gc21:1Gc1:2Gc11:3Gc14:4][Gc13:0Gc11:1Gc6:2Gc1:3Gc23:4]
[Gcnot:1:0Gc17:2Gc19:3Gc19:4][Gc8:0Gc10:1Gc17:2Gc21:3Gc9:4][Gc14:0Gc1:1Gc2:2Gc16:3Gc15:4][Gc18:0Gc23:1Gc17:2Gc4:3Gc18:4][Gc22:0Gc9:1Gc1:2Gc0:3Gc13:4][Gc8:0Gcnot:1:2Gc16:3Gc13:4][Gc11:0Gc10:1Gc21:2Gc21:3Gc4:4][Gc9:0Gc1:1Gcnot:2:3Gc19:4][Gc21:0Gc7:1Gc3:2Gc23:3Gc9:4][Gc17:0Gc10:1Gc16:2Gc23:3Gc20:4][Gc9:0Gc8:1Gc6:2Gc7:3Gc14:4][Gc3:0Gc21:1Gc22:2Gc19:3Gc2:4][Gc9:0Gc5:1Gc11:2Gc17:3Gc21:4][Gcnot:1:0Gc17:2Gc13:3Gc23:4][Gc1:0Gcnot:1:4Gc3:2Gc9:3][Gc9:0Gc14:1Gc22:2Gc11:3Gc10:4][Gc10:0Gc7:1Gcnot:2:3Gc10:4][Gc9:0Gc13:1Gc0:2Gc4:3Gc9:4][Gc0:0Gc8:1Gcnot:2:3Gc10:4][Gc12:0Gc11:1Gc5:2Gc16:3Gc21:4][Gc16:0Gc11:1Gc0:2Gc18:3Gc11:4][Gc16:0Gc3:1Gcnot:2:3Gc10:4][Gc19:0Gcnot:1:2Gc7:3Gc7:4][Gc20:0Gc0:1Gcnot:2:3Gc13:4][Gc6:0Gc23:1Gc8:2Gc16:3Gc23:4][Gc6:0Gc1:1Gc6:2Gc6:3Gc17:4][Gc4:0Gc18:1Gc1:2Gc16:3Gc4:4][Gc19:0Gc6:1Gc6:2Gc4:3Gc1:4][Gc23:0Gcnot:1:4Gc13:2Gc8:3][Gc3:0Gc6:1Gc22:2Gc10:3Gc10:4]
[Gc18:0Gcnot:1:4Gc16:2Gc17:3][Gc18:0Gcnot:1:2Gc16:3Gc22:4][Gc9:0Gc8:1Gc23:2Gc12:3Gc20:4][Gc7:0Gc2:1Gc16:2Gc22:3Gc14:4][Gcnot:1:0Gc9:2Gc18:3Gc2:4][Gc5:0Gc7:1Gc21:2Gc2:3Gc8:4][Gc20:0Gc18:1Gc13:2Gc18:3Gc22:4][Gc10:0Gc1:1Gc12:2Gc15:3Gc17:4][Gc15:0Gc23:1Gc7:2Gc20:3Gc17:4][Gc1:0Gc23:1Gc20:2Gc20:3Gc4:4][Gc20:0Gc14:1Gc13:2Gc20:3Gc4:4][Gc13:0Gc9:1Gc20:2Gc22:3Gc3:4][Gc18:0Gc17:1Gc6:2Gc12:3Gc17:4][Gc10:0Gc17:1Gc19:2Gc5:3Gc16:4][Gc8:0Gc6:1Gc14:2Gc19:3Gc12:4][Gc22:0Gc14:1Gc12:2Gc9:3Gc8:4][Gc23:0Gc16:1Gc20:2Gc20:3Gc12:4][Gc2:0Gc23:1Gc22:2Gc9:3Gc20:4][Gc10:0Gc18:1Gc2:2Gc11:3Gc5:4][Gc17:0Gc5:1Gc12:2Gc22:3Gc13:4][Gc21:0Gc17:1Gcnot:2:3Gc13:4][Gc14:0Gc10:1Gc3:2Gcnot:4:3][Gc18:0Gc2:1Gc6:2Gc2:3Gc18:4][Gc21:0Gc22:1Gc15:2Gcnot:4:3][Gc10:0Gc17:1Gc18:2Gc3:3Gc10:4][Gc8:0Gc3:1Gc16:2Gc9:3Gc4:4][Gc10:0Gc20:1Gc8:2Gc4:3Gc11:4][Gcnot:1:0Gc4:2Gc22:3Gc14:4][Gc7:0Gc7:1Gc3:2Gc10:3Gc3:4][Gc3:0Gc7:1Gc4:2Gc21:3Gc4:4]
[Gc18:0Gc15:1Gc7:2Gc9:3Gc10:4][Gc0:0Gc7:1Gc13:2Gc13:3Gc9:4][Gc11:0Gc19:1Gc16:2Gc14:3Gc15:4][Gc6:0Gc3:1Gc0:2Gc7:3Gc4:4][Gc14:0Gc10:1Gcnot:2:3Gc16:4][Gc0:0Gc2:1Gc13:2Gc21:3Gc0:4][Gc1:0Gc13:1Gc23:2Gc0:3Gc9:4][Gc2:0Gc9:1Gc15:2Gc5:3Gc23:4][Gc17:0Gc15:1Gc11:2Gc3:3Gc17:4][Gc8:0Gc2:1Gc18:2Gc8:3Gc5:4][Gc3:0Gc14:1Gc23:2Gc11:3Gc11:4][Gc5:0Gc1:1Gc3:2Gc8:3Gc10:4][Gc13:0Gc22:1Gc8:2Gc13:3Gc10:4][Gc2:0Gc11:1Gc5:2Gc23:3Gc6:4][Gc22:0Gc10:1Gc1:2Gc21:3Gc7:4][Gc17:0Gc10:1Gc6:2Gc3:3Gc19:4][Gc4:0Gc17:1Gc20:2Gc1:3Gc6:4][Gc0:0Gc17:1Gc0:2Gc6:3Gc4:4][Gc0:0Gc10:1Gc3:2Gc15:3Gc21:4][Gc3:0Gc2:1Gc23:2Gc12:3Gc18:4][Gc18:0Gcnot:1:2Gc17:3Gc16:4][Gc3:0Gc9:1Gc12:2Gc23:3Gc22:4][Gc13:0Gcnot:1:2Gc1:3Gc7:4][Gc9:0Gc14:1Gc22:2Gc20:3Gc14:4][Gc3:0Gc22:1Gc18:2Gc1:3Gc0:4][Gc20:0Gc22:1Gc19:2Gc10:3Gc4:4][Gc18:0Gc21:1Gcnot:2:3Gc18:4][Gc2:0Gc2:1Gc20:2Gc23:3Gc6:4][Gc14:0Gc20:1Gc21:2Gcnot:4:3][Gc4:0Gc19:1Gc3:2Gc0:3Gc11:4]
[Gc5:0Gc3:1Gc6:2Gc3:3Gc14:4][Gc16:0Gc1:1Gc20:2Gc11:3Gc22:4][Gcnot:1:0Gc3:2Gc5:3Gc3:4][Gc13:0Gcnot:1:2Gc2:3Gc5:4][Gc9:0Gc19:1Gc7:2Gc7:3Gc16:4][Gcnot:1:0Gc3:2Gc10:3Gc17:4][Gc0:0Gc3:1Gc21:2Gc11:3Gc16:4][Gc19:0Gc23:1Gc10:2Gc20:3Gc21:4][Gc12:0Gc1:1Gc22:2Gc20:3Gc8:4][Gc20:0Gc11:1Gc2:2Gc20:3Gc13:4][Gc0:0Gcnot:1:2Gc15:3Gc18:4][Gc13:0Gc9:1Gc7:2Gc23:3Gc11:4][Gc19:0Gc11:1Gc21:2Gc13:3Gc22:4][Gcnot:1:0Gc3:2Gc7:3Gc1:4][Gc8:0Gc8:1Gc16:2Gc0:3Gc4:4][Gc5:0Gcnot:1:4Gc9:2Gc1:3][Gc4:0Gc14:1Gc4:2Gc17:3Gc5:4][Gc22:0Gc21:1Gc4:2Gc11:3Gc5:4][Gc3:0Gc22:1Gc23:2Gc17:3Gc3:4][Gcnot:1:0Gc15:2Gc17:3Gc14:4][Gc15:0Gc16:1Gc7:2Gc8:3Gc22:4][Gc5:0Gc15:1Gc3:2Gc23:3Gc19:4][Gc3:0Gc18:1Gc1:2Gc6:3Gc22:4][Gc23:0Gc18:1Gc12:2Gcnot:4:3][Gc21:0Gc5:1Gc14:2Gc19:3Gc19:4][Gcnot:1:0Gc13:2Gc17:3Gc22:4][Gc20:0Gc12:1Gc20:2Gc15:3Gc3:4][Gc6:0Gc14:1Gc12:2Gc1:3Gc23:4][Gc11:0Gc1:1Gc22:2Gc11:3Gc20:4][Gcnot:1:0Gc5:2Gc14:3Gc16:4]
[Gc10:0Gc22:1Gc11:2Gc11:3Gc15:4][Gc17:0Gc11:1Gc8:2Gc3:3Gc16:4][Gc23:0Gc13:1Gc9:2Gc0:3Gc1:4][Gc17:0Gc15:1Gc6:2Gc12:3Gc1:4][Gc7:0Gc15:1Gcnot:2:3Gc20:4][Gc11:0Gc17:1Gc5:2Gc2:3Gc17:4][Gc14:0Gc2:1Gc20:2Gc13:3Gc6:4][Gc12:0Gc16:1Gc21:2Gc19:3Gc9:4][Gc18:0Gc19:1Gc23:2Gc21:3Gc13:4][Gc14:0Gc8:1Gc7:2Gc6:3Gc15:4][Gc23:0Gc2:1Gc16:2Gc4:3Gc13:4][Gc2:0Gc15:1Gc9:2Gc20:3Gc1:4][Gc20:0Gc13:1Gc9:2Gc5:3Gc22:4][Gc19:0Gc19:1Gc14:2Gc22:3Gc14:4][Gc23:0Gc8:1Gc10:2Gc16:3Gc20:4][Gc21:0Gc23:1Gc20:2Gc5:3Gc11:4][Gc23:0Gc23:1Gc15:2Gc13:3Gc6:4][Gc4:0Gc5:1Gc12:2Gcnot:4:3][Gc0:0Gc7:1Gc23:2Gc15:3Gc3:4][Gc2:0Gc8:1Gc4:2Gc9:3Gc14:4][Gc5:0Gc2:1Gc10:2Gc2:3Gc18:4][Gc4:0Gc17:1Gc14:2Gc7:3Gc14:4][Gc11:0Gc16:1Gc12:2Gc7:3Gc12:4][Gc23:0Gcnot:1:4Gc22:2Gc6:3][Gc8:0Gc13:1Gc22:2Gc19:3Gc2:4][Gc12:0Gc19:1Gc1:2Gc17:3Gc21:4][Gc21:0Gc18:1Gc12:2Gc15:3Gc13:4][Gc2:0Gc14:1Gc11:2Gc3:3Gc7:4][Gc20:0Gc7:1Gc0:2Gc10:3Gc16:4][Gc1:0Gc2:1Gc6:2Gc5:3Gc9:4]


==> anc/experiments/circuits/S2_5Q_B2_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc3:0Gc3:1Gc6:2Gc12:3Gc3:4][Gc23:0Gc12:1Gc1:2Gc0:3Gc1:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc23:0Gc6:1Gc6:2Gc6:3Gc9:4][Gc0:0Gc0:1Gc23:2Gc23:3Gc11:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc3:0Gc1:1Gc9:2Gc12:3Gc1:4][Gc12:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc6:0Gc0:1Gc3:2Gc3:3Gc3:4][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc6:0Gc6:1Gc12:2Gc6:3Gc6:4][Gc11:0Gc0:1Gc0:2Gc1:3Gc3:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc6:0Gc9:1Gc9:2Gc1:3Gc3:4][Gc23:0Gc1:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gcnot:1:0Gc12:2Gc12:3Gc7:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc9:0Gc6:1Gc6:2Gc6:3Gc3:4][Gc7:0Gc23:1Gc15:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc0:4]
[Gc0:0Gc9:1Gc12:2Gc6:3Gc6:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc1:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gcnot:1:0Gc7:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc6:2Gc6:3Gc9:4][Gc3:0Gc23:1Gc15:2Gc15:3Gc11:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc7:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc0:4]
[Gc1:0Gc12:1Gc11:2Gc0:3Gc3:4][Gcnot:1:0Gcnot:2:3Gc1:4][Gc12:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc7:2Gc7:3Gc12:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc9:0Gc9:1Gc6:2Gc9:3Gc0:4][Gc23:0Gc15:1Gc23:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc9:0Gc3:1Gc6:2Gc9:3Gc9:4][Gc15:0Gc23:1Gc23:2Gc11:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc6:0Gc1:1Gc1:2Gc9:3Gc6:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc19:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc7:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc7:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc0:0Gc6:1Gc3:2Gc3:3Gc6:4][Gc0:0Gc23:1Gc11:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc3:0Gc6:1Gc6:2Gc6:3Gc3:4][Gc23:0Gc0:1Gc23:2Gc0:3Gc23:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc9:0Gc9:1Gc6:2Gc3:3Gc6:4][Gc12:0Gc1:1Gc12:2Gc23:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc6:0Gc3:1Gc3:2Gc6:3Gc6:4][Gc12:0Gc12:1Gc23:2Gc7:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc6:2Gc9:3Gc6:4][Gc0:0Gc0:1Gc23:2Gc23:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc19:1Gc19:2Gc19:3Gc19:4]
[Gc6:0Gc9:1Gc0:2Gc3:3Gc9:4][Gc1:0Gc3:1Gc0:2Gc1:3Gc23:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc7:1Gc0:2Gc0:3Gc7:4]
[Gc6:0Gc12:1Gc6:2Gc3:3Gc6:4][Gc0:0Gc0:1Gc1:2Gc12:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc3:0Gc6:1Gc3:2Gc9:3Gc12:4][Gc12:0Gc19:1Gc23:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc6:0Gc6:1Gc6:2Gc3:3Gc12:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc23:0Gc23:1Gc0:2Gc23:3Gc9:4][Gc0:0Gc0:1Gcnot:2:3Gc1:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc23:0Gc19:1Gc23:2Gc9:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc11:3Gc3:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc3:1Gc9:2Gc9:3Gc3:4][Gc0:0Gc23:1Gc3:2Gc12:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc3:0Gc23:1Gc3:2Gc12:3Gc6:4][Gcnot:1:0Gc12:2Gc0:3Gc23:4][Gc12:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc23:2Gc6:3Gc9:4][Gc0:0Gcnot:1:2Gc7:3Gc1:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc3:2Gc3:3Gc9:4][Gc19:0Gc12:1Gc12:2Gc1:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc9:0Gc3:1Gc19:2Gc9:3Gc3:4][Gc0:0Gc3:1Gc0:2Gc19:3Gc19:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc11:2Gc9:3Gc3:4][Gc23:0Gc1:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc12:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc3:0Gc6:1Gc9:2Gc6:3Gc9:4][Gc23:0Gc23:1Gc1:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc7:3Gc7:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc23:0Gc6:1Gc6:2Gc3:3Gc9:4][Gc0:0Gc1:1Gcnot:2:3Gc7:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc19:2Gc19:3Gc0:4]
[Gc6:0Gc3:1Gc23:2Gc6:3Gc1:4][Gc0:0Gc23:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc7:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc7:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc3:0Gc9:1Gc9:2Gc0:3Gc3:4][Gc12:0Gc3:1Gc23:2Gc0:3Gc23:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc0:3Gc7:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc7:0Gc7:1Gc7:2Gc7:3Gc0:4]
[Gc3:0Gc12:1Gc3:2Gc6:3Gc9:4][Gc19:0Gc0:1Gc12:2Gc0:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc7:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc7:3Gc7:4]
[Gc9:0Gc9:1Gc6:2Gc3:3Gc6:4][Gc23:0Gc3:1Gc1:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc19:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc6:2Gc3:3Gc6:4][Gc12:0Gc1:1Gc1:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc7:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc9:1Gc23:2Gc6:3Gc6:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc12:3Gc7:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc6:0Gc0:1Gc1:2Gc6:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc1:3Gc23:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc19:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc7:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc19:3Gc19:4]
[Gc1:0Gc9:1Gc9:2Gc9:3Gc6:4][Gc0:0Gc1:1Gc23:2Gc12:3Gc1:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc7:1Gcnot:2:3Gc7:4][Gc0:0Gc0:1Gc7:2Gc7:3Gc0:4]
[Gc3:0Gc23:1Gc6:2Gc9:3Gc11:4][Gc12:0Gcnot:1:4Gc19:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc7:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc7:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc19:1Gc0:2Gc0:3Gc0:4]
[Gc0:0Gc3:1Gc9:2Gc9:3Gc6:4][Gc0:0Gc3:1Gc1:2Gc23:3Gc19:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc7:4][Gc0:0Gcnot:1:2Gc7:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4]
[Gc12:0Gc3:1Gc6:2Gc3:3Gc23:4][Gc0:0Gc23:1Gc1:2Gc1:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc19:1Gc19:2Gc19:3Gc0:4]
[Gc6:0Gc9:1Gc3:2Gc3:3Gc3:4][Gc23:0Gc19:1Gc12:2Gc1:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc0:0Gc3:1Gc6:2Gc23:3Gc0:4][Gc0:0Gc19:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc9:0Gc6:1Gc6:2Gc9:3Gc15:4][Gc19:0Gc12:1Gc23:2Gc15:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc19:3Gc0:4]
[Gc3:0Gc9:1Gc6:2Gc9:3Gc3:4][Gc1:0Gc3:1Gc19:2Gc1:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc19:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc7:0Gc12:1Gc0:2Gc7:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc19:4]
[Gc9:0Gc6:1Gc3:2Gc9:3Gc7:4][Gc23:0Gc3:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc9:2Gc9:3Gc3:4][Gc19:0Gc12:1Gc15:2Gc23:3Gc1:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc7:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc7:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S2_5Q_B2_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc9:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc15:3Gc6:4][Gc0:0Gc12:1Gc7:2Gc9:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc9:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc12:0Gc12:1Gc0:2Gcnot:4:3][Gc3:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc23:1Gc12:2Gc12:3Gc23:4][Gc0:0Gc3:1Gc6:2Gc3:3Gc3:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc6:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc6:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc11:2Gc11:3Gc11:4][Gcnot:1:0Gc6:2Gcnot:4:3][Gc12:0Gcnot:1:4Gc0:2Gc15:3][Gc0:0Gc12:1Gc0:2Gc6:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc7:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc19:0Gc19:1Gc11:2Gc11:3Gc19:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc5:0Gc5:1Gc0:2Gc5:3Gc12:4][Gc9:0Gc3:1Gc0:2Gc0:3Gc3:4]
[Gc11:0Gc19:1Gc19:2Gc3:3Gc19:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc6:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc6:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gcnot:1:2Gc0:3Gc0:4][Gc3:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc6:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc9:2Gc0:3Gc0:4]
[Gc19:0Gc11:1Gc11:2Gc19:3Gc11:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc3:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc23:3][Gc0:0Gc23:1Gc0:2Gc9:3Gc23:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4]
[Gc11:0Gc19:1Gc19:2Gc11:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc23:3][Gc0:0Gcnot:1:2Gc9:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc7:2Gc0:3Gc0:4][Gc23:0Gc9:1Gc3:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc19:0Gc19:1Gc19:2Gc19:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc11:2Gc11:3Gc11:4][Gcnot:1:0Gc6:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc23:3Gc7:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc3:4]
[Gc11:0Gc11:1Gc11:2Gc11:3Gc11:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gc12:1Gc12:2Gc9:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc23:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc5:1Gc5:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc23:0Gcnot:1:2Gcnot:4:3][Gc9:0Gc3:1Gc12:2Gc12:3Gc6:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4]
[Gc11:0Gc11:1Gc11:2Gc11:3Gc11:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc15:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc11:3Gc11:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc7:3Gc0:4][Gcnot:1:0Gc0:2Gc9:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc15:2Gc0:3Gc0:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc12:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc19:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc7:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc15:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc5:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc15:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc6:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc9:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc23:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4]
[Gc19:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc5:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc23:1Gc6:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc3:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc3:1Gc0:2Gc0:3Gc7:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc6:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc6:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc5:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4]
[Gc19:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc19:3Gc23:4][Gcnot:1:0Gc0:2Gc3:3Gc6:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc9:0Gc5:1Gc0:2Gc0:3Gc0:4]
[Gc19:0Gc11:1Gc11:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc0:3Gc0:4][Gcnot:1:0Gc6:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc23:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc19:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc7:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc15:2Gc7:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc0:4]
[Gc19:0Gc11:1Gc11:2Gc11:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc23:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc3:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc23:2Gc0:3Gc0:4][Gc23:0Gc3:1Gc9:2Gc0:3Gc0:4]
[Gc15:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc15:3Gc7:4][Gc0:0Gc12:1Gc12:2Gc6:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc23:1Gc7:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc5:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc9:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc0:3Gc6:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc5:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc6:2Gc0:3Gc0:4]
[Gc15:0Gc19:1Gc19:2Gc3:3Gc15:4][Gc9:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc7:1Gc7:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gcnot:1:2Gc0:3Gc12:4][Gc0:0Gc23:1Gc12:2Gc0:3Gc6:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc5:2Gc5:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc19:3Gc19:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gcnot:1:2Gc0:3Gc0:4][Gc3:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc23:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc5:1Gc0:2Gc0:3Gc5:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc3:4]
[Gc19:0Gc19:1Gc19:2Gc19:3Gc11:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc5:3Gc0:4][Gc3:0Gcnot:1:4Gc6:2Gc6:3][Gc0:0Gc23:1Gc0:2Gc0:3Gc6:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc11:2Gc11:3Gc11:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc5:0Gc12:1Gc5:2Gc12:3Gc0:4][Gc9:0Gc0:1Gc9:2Gc6:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc9:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc19:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc7:0Gc7:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc19:2Gc12:3Gc9:4][Gcnot:1:0Gc6:2Gc6:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc15:0Gc7:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc11:2Gc11:3Gc19:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc12:3Gc0:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc5:4][Gc0:0Gc12:1Gc0:2Gc9:3Gc3:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc9:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc19:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc19:1Gc19:2Gc11:3Gc11:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc23:0Gcnot:1:4Gc0:2Gc0:3][Gc6:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc5:3Gc5:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4]
[Gc11:0Gc19:1Gc19:2Gc19:3Gc19:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc12:1Gc5:2Gc5:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc6:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc15:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc15:2Gc7:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc19:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc15:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc19:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc19:1Gc19:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc19:3Gc19:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc6:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc23:0Gc23:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc19:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc5:2Gc12:3Gc19:4][Gcnot:1:0Gc0:2Gc6:3Gc0:4][Gc12:0Gc5:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc11:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc5:0Gc5:1Gc0:2Gc19:3Gc12:4][Gc9:0Gc6:1Gc0:2Gc6:3Gc3:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc11:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc23:0Gc3:1Gc0:2Gc12:3Gc23:4][Gc0:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc6:2Gc23:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc6:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc11:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc5:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc19:0Gc12:1Gc12:2Gc5:3Gc0:4][Gc9:0Gcnot:1:2Gc9:3Gc0:4][Gc0:0Gc23:1Gc23:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc11:0Gc11:1Gc19:2Gc11:3Gc19:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc23:0Gc12:1Gc0:2Gc12:3Gc7:4][Gc6:0Gc0:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc19:1Gc9:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc3:2Gc0:3Gc0:4]
[Gc0:0Gc19:1Gc19:2Gc11:3Gc11:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc6:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc5:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc19:0Gc11:1Gc11:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc6:3][Gc0:0Gcnot:1:2Gc0:3Gc7:4][Gc0:0Gc12:1Gc7:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc5:0Gc19:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc6:1Gc0:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S2_5Q_B3_circuits_complete.txt <==
# Complete DRB circuits
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc20:3Gc0:4][Gc3:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc3:1Gc0:2Gc6:3Gc12:4][Gc20:0Gc20:1Gc0:2Gc20:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc8:2Gc9:3Gc20:4][Gcnot:1:0Gc3:2Gc0:3Gc3:4][Gc20:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc20:1Gc4:2Gc9:3Gc3:4][Gc20:0Gc0:1Gc0:2Gc0:3Gc20:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc8:2Gc8:3Gc9:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4][Gc3:0Gc9:1Gc6:2Gc9:3Gc3:4][Gc4:0Gcnot:1:4Gc4:2Gc4:3][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc8:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc3:3Gc0:4][Gc6:0Gc9:1Gc3:2Gc3:3Gc4:4][Gc0:0Gc12:1Gc4:2Gc20:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc0:3Gc1:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc8:1Gc13:2Gc12:3Gc0:4][Gc0:0Gc3:1Gc3:2Gc9:3Gc0:4][Gc12:0Gc3:1Gc16:2Gc9:3Gc9:4][Gc0:0Gc16:1Gc0:2Gc0:3Gc20:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc13:2Gc13:3Gc12:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc12:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc6:2Gc6:3Gc3:4][Gc12:0Gc20:1Gc20:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc1:2Gc1:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc8:2Gc13:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc1:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc9:2Gc6:3Gc4:4][Gc0:0Gc2:1Gc16:2Gc16:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc13:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc8:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gc1:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc2:0Gc23:1Gcnot:2:3Gc2:4][Gc22:0Gc12:1Gcnot:2:3Gc20:4][Gc13:0Gc22:1Gc8:2Gc3:3Gc0:4][Gc7:0Gc17:1Gc12:2Gc21:3Gc12:4][Gc17:0Gc2:1Gc7:2Gc23:3Gc8:4][Gc12:0Gc9:1Gc0:2Gc9:3Gc6:4][Gc0:0Gc4:1Gc0:2Gc20:3Gc4:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc1:3Gc12:4][Gc0:0Gc12:1Gc1:2Gc3:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc12:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc22:0Gc3:1Gc11:2Gc5:3Gc20:4][Gcnot:1:0Gc3:2Gc22:3Gc22:4][Gc17:0Gc23:1Gc17:2Gc2:3Gc3:4][Gc16:0Gc7:1Gc3:2Gc10:3Gc8:4][Gc12:0Gc22:1Gc21:2Gcnot:4:3][Gc3:0Gc3:1Gc3:2Gc6:3Gc9:4][Gc20:0Gc4:1Gc4:2Gc4:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc1:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gc0:1Gc20:2Gcnot:4:3][Gc6:0Gcnot:1:4Gc3:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc9:3Gc20:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4][Gc6:0Gcnot:1:4Gc18:2Gc5:3][Gc0:0Gc15:1Gc9:2Gc15:3Gc1:4][Gc17:0Gc0:1Gc21:2Gc14:3Gc6:4][Gc21:0Gc21:1Gcnot:2:3Gc9:4][Gc18:0Gc20:1Gc11:2Gc19:3Gc14:4][Gc9:0Gc6:1Gc6:2Gc9:3Gc4:4][Gc0:0Gc20:1Gc20:2Gc20:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc1:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc20:1Gcnot:2:3Gc0:4][Gc0:0Gc6:1Gc1:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4][Gc15:0Gc4:1Gc1:2Gc16:3Gc19:4][Gc13:0Gc23:1Gc4:2Gc2:3Gc0:4][Gc10:0Gc9:1Gc19:2Gc16:3Gc8:4][Gc6:0Gc23:1Gc22:2Gc19:3Gc18:4][Gc0:0Gc12:1Gc7:2Gc23:3Gc2:4][Gc6:0Gc9:1Gc6:2Gc3:3Gc6:4][Gc4:0Gc12:1Gc0:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc13:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc1:1Gc0:2Gc0:3Gc1:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gc12:1Gc8:2Gc12:3Gc0:4][Gc6:0Gcnot:1:4Gc6:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc20:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gc14:0Gc10:1Gc2:2Gc11:3Gc19:4][Gc21:0Gc0:1Gc13:2Gc1:3Gc1:4][Gc0:0Gc23:1Gc0:2Gc15:3Gc11:4][Gc14:0Gc17:1Gc15:2Gc21:3Gc5:4][Gc14:0Gc23:1Gc7:2Gc17:3Gc0:4][Gc6:0Gc3:1Gc9:2Gc9:3Gc3:4][Gc20:0Gc20:1Gc12:2Gc4:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc13:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4][Gc13:0Gc22:1Gc1:2Gc21:3Gc18:4][Gc5:0Gcnot:1:4Gc10:2Gc4:3][Gc22:0Gc9:1Gc20:2Gc21:3Gc10:4][Gc16:0Gc3:1Gc4:2Gc4:3Gc5:4][Gc6:0Gc12:1Gc16:2Gc1:3Gc15:4][Gc2:0Gc4:1Gc0:2Gc3:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc16:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc6:2Gc0:3Gc0:4][Gc9:0Gc2:1Gc14:2Gc16:3Gc4:4][Gc15:0Gc23:1Gc19:2Gc17:3Gc23:4][Gc15:0Gc6:1Gc1:2Gc13:3Gc7:4][Gc20:0Gc9:1Gcnot:2:3Gc12:4][Gc12:0Gcnot:1:4Gc13:2Gc17:3][Gc6:0Gc12:1Gc9:2Gc3:3Gc12:4][Gc20:0Gc0:1Gc12:2Gc4:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc13:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gcnot:1:2Gc20:3Gc12:4][Gc6:0Gc12:1Gc12:2Gc6:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc23:0Gcnot:1:2Gc19:3Gc23:4][Gc6:0Gc23:1Gc0:2Gc15:3Gc12:4][Gc16:0Gcnot:1:2Gc2:3Gc11:4][Gc9:0Gc13:1Gc5:2Gc8:3Gc2:4][Gc9:0Gc20:1Gc16:2Gc14:3Gc6:4][Gc0:0Gc20:1Gc13:2Gc7:3Gc9:4][Gc15:0Gc2:1Gc4:2Gc13:3Gc6:4][Gc8:0Gc2:1Gc11:2Gc5:3Gc4:4][Gc2:0Gc23:1Gc13:2Gc0:3Gc6:4][Gc4:0Gc5:1Gc19:2Gc2:3Gc6:4][Gc6:0Gc6:1Gc4:2Gc2:3Gc6:4][Gc20:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc12:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc20:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc6:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc3:4][Gc15:0Gc9:1Gc17:2Gc9:3Gc4:4][Gc23:0Gcnot:1:2Gc2:3Gc9:4][Gc15:0Gc3:1Gc14:2Gc1:3Gc14:4][Gc11:0Gc15:1Gc13:2Gc23:3Gc10:4][Gc18:0Gc9:1Gc4:2Gc15:3Gc10:4][Gc7:0Gcnot:1:2Gc20:3Gc8:4][Gc2:0Gc5:1Gc15:2Gc1:3Gc7:4][Gc13:0Gc21:1Gc13:2Gc15:3Gc5:4][Gc15:0Gc0:1Gc10:2Gc17:3Gc3:4][Gc7:0Gc6:1Gc16:2Gc21:3Gc18:4][Gc6:0Gc9:1Gc3:2Gc9:3Gc12:4][Gc12:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc1:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc3:2Gc0:3Gc0:4][Gc20:0Gc9:1Gcnot:2:3Gc16:4][Gc2:0Gc23:1Gc17:2Gc10:3Gc20:4][Gc21:0Gc7:1Gc8:2Gc7:3Gc17:4][Gc10:0Gc1:1Gc8:2Gcnot:4:3][Gc6:0Gc2:1Gcnot:2:3Gc7:4][Gc8:0Gc8:1Gc20:2Gc15:3Gc6:4][Gc17:0Gc2:1Gc6:2Gc17:3Gc7:4][Gc11:0Gc15:1Gc20:2Gc8:3Gc5:4][Gc5:0Gc4:1Gc20:2Gc18:3Gc3:4][Gc23:0Gc9:1Gc11:2Gc6:3Gc5:4][Gc9:0Gc6:1Gc4:2Gc6:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc13:2Gc13:3Gc12:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gcnot:1:2Gc0:3Gc0:4][Gc6:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc8:1Gc12:2Gc8:3Gc8:4][Gc0:0Gc6:1Gc9:2Gc3:3Gc3:4][Gc0:0Gc8:1Gc4:2Gc1:3Gc0:4][Gc2:0Gc23:1Gc17:2Gc5:3Gc1:4][Gc2:0Gc22:1Gc1:2Gc7:3Gc5:4][Gc15:0Gc8:1Gc8:2Gc3:3Gc2:4][Gc19:0Gc11:1Gc0:2Gcnot:4:3][Gc3:0Gc3:1Gc13:2Gc17:3Gc5:4][Gc6:0Gc11:1Gc11:2Gc18:3Gc2:4][Gc4:0Gcnot:1:4Gc14:2Gc2:3][Gc15:0Gc15:1Gc14:2Gc23:3Gc20:4][Gc17:0Gc13:1Gc1:2Gc21:3Gc4:4][Gc9:0Gc6:1Gc3:2Gc6:3Gc20:4][Gc20:0Gc0:1Gc4:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc16:0Gc16:1Gc2:2Gc2:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc9:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc20:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc8:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc6:2Gc0:3Gc0:4][Gc13:0Gc10:1Gc11:2Gc23:3Gc2:4][Gc7:0Gc23:1Gc15:2Gc18:3Gc3:4][Gc21:0Gc20:1Gc6:2Gc10:3Gc9:4][Gc2:0Gc8:1Gc16:2Gc13:3Gc3:4][Gc13:0Gc2:1Gc23:2Gc14:3Gc2:4][Gc7:0Gcnot:1:4Gc14:2Gc10:3][Gc12:0Gc12:1Gc12:2Gc9:3Gc10:4][Gc23:0Gcnot:1:2Gc2:3Gc22:4][Gc22:0Gcnot:1:2Gc12:3Gc8:4][Gc19:0Gc19:1Gc11:2Gc14:3Gc3:4][Gc3:0Gc3:1Gc9:2Gc3:3Gc3:4][Gc16:0Gc12:1Gc12:2Gc0:3Gc20:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gcnot:1:0Gc1:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc8:2Gc12:3Gc12:4][Gcnot:1:0Gc3:2Gcnot:4:3][Gc8:0Gc12:1Gc0:2Gc0:3Gc20:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc3:4][Gc5:0Gcnot:1:2Gc5:3Gc4:4][Gc5:0Gc15:1Gc0:2Gc2:3Gc13:4][Gc9:0Gc9:1Gc22:2Gc15:3Gc14:4][Gc19:0Gc23:1Gc13:2Gc12:3Gc11:4][Gc0:0Gcnot:1:2Gc4:3Gc18:4][Gc20:0Gc15:1Gcnot:2:3Gc12:4][Gc1:0Gc3:1Gc16:2Gc0:3Gc13:4][Gc10:0Gcnot:1:2Gc13:3Gc0:4][Gc22:0Gc10:1Gc21:2Gc20:3Gc2:4][Gc15:0Gc14:1Gc23:2Gc16:3Gc18:4][Gc9:0Gc6:1Gc6:2Gc9:3Gc3:4][Gc20:0Gc20:1Gc12:2Gc4:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc13:2Gc1:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc3:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc1:3Gc20:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4][Gc11:0Gc23:1Gc12:2Gc11:3Gc21:4][Gc7:0Gcnot:1:2Gc12:3Gc16:4][Gc1:0Gc7:1Gc17:2Gc20:3Gc1:4][Gc10:0Gc2:1Gcnot:2:3Gc7:4][Gc7:0Gc21:1Gc21:2Gcnot:4:3][Gc13:0Gc1:1Gc16:2Gcnot:4:3][Gc20:0Gc8:1Gcnot:2:3Gc21:4][Gc3:0Gc23:1Gc1:2Gc16:3Gc10:4][Gc22:0Gc3:1Gc22:2Gc8:3Gc11:4][Gc3:0Gc11:1Gc4:2Gc21:3Gc5:4][Gc3:0Gc9:1Gc3:2Gc3:3Gc9:4][Gc20:0Gc4:1Gc4:2Gc4:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc0:3Gc1:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc1:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc2:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc13:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc3:1Gc9:2Gc9:3Gc0:4][Gc9:0Gc6:1Gc4:2Gc16:3Gc11:4][Gc12:0Gc12:1Gc6:2Gc6:3Gc17:4][Gcnot:1:0Gc17:2Gc16:3Gc0:4][Gc0:0Gc7:1Gc22:2Gc23:3Gc1:4][Gc18:0Gc18:1Gc7:2Gc16:3Gc15:4][Gc5:0Gc10:1Gcnot:2:3Gc4:4][Gc11:0Gc13:1Gc1:2Gc7:3Gc5:4][Gc7:0Gc13:1Gcnot:2:3Gc2:4][Gc12:0Gc16:1Gc14:2Gc7:3Gc17:4][Gc9:0Gc11:1Gcnot:2:3Gc5:4][Gc20:0Gc6:1Gc5:2Gc5:3Gc20:4][Gc2:0Gc6:1Gc17:2Gc1:3Gc22:4][Gc4:0Gc20:1Gc10:2Gc4:3Gc0:4][Gc21:0Gc18:1Gc22:2Gc19:3Gc1:4][Gc20:0Gc12:1Gcnot:2:3Gc8:4][Gc4:0Gc3:1Gc9:2Gc9:3Gc3:4][Gc0:0Gc2:1Gc0:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc13:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc1:3Gc1:4]
[Gc16:0Gc2:1Gc16:2Gc2:3Gc2:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc8:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc20:4][Gc0:0Gc1:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc9:2Gc9:3Gc0:4][Gc22:0Gc4:1Gc20:2Gcnot:4:3][Gc10:0Gc3:1Gc1:2Gc16:3Gc11:4][Gc13:0Gc9:1Gc18:2Gc18:3Gc10:4][Gc0:0Gc1:1Gc18:2Gc15:3Gc21:4][Gc3:0Gc0:1Gc12:2Gc8:3Gc0:4][Gc6:0Gc1:1Gc3:2Gc22:3Gc17:4][Gc12:0Gc19:1Gc2:2Gc22:3Gc15:4][Gc2:0Gc10:1Gc7:2Gc12:3Gc7:4][Gc22:0Gc7:1Gc23:2Gc4:3Gc21:4][Gc22:0Gc14:1Gc3:2Gc11:3Gc18:4][Gc16:0Gc3:1Gcnot:2:3Gc6:4][Gc1:0Gc4:1Gc4:2Gc7:3Gc3:4][Gc14:0Gc9:1Gc15:2Gc20:3Gc11:4][Gcnot:1:0Gc17:2Gc9:3Gc15:4][Gc18:0Gc20:1Gc8:2Gc18:3Gc9:4][Gc6:0Gc3:1Gc3:2Gc20:3Gc9:4][Gc0:0Gc2:1Gc0:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc1:2Gc0:3Gc20:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc3:4][Gc0:0Gc1:1Gc8:2Gc2:3Gc22:4][Gc17:0Gc13:1Gc10:2Gc7:3Gc12:4][Gc14:0Gc14:1Gc0:2Gc7:3Gc14:4][Gc20:0Gc8:1Gc18:2Gcnot:4:3][Gc6:0Gc4:1Gc13:2Gcnot:4:3][Gc5:0Gc20:1Gc9:2Gc7:3Gc13:4][Gc10:0Gc9:1Gc20:2Gc10:3Gc6:4][Gc0:0Gc23:1Gc11:2Gc15:3Gc8:4][Gc11:0Gc4:1Gc16:2Gc10:3Gc14:4][Gc18:0Gc2:1Gc6:2Gc7:3Gc5:4][Gc5:0Gc0:1Gc7:2Gcnot:4:3][Gc11:0Gc20:1Gc13:2Gc6:3Gc17:4][Gcnot:1:0Gc12:2Gc5:3Gc9:4][Gc19:0Gc10:1Gc7:2Gc12:3Gc14:4][Gc21:0Gc5:1Gc5:2Gc4:3Gc23:4][Gc6:0Gc3:1Gc3:2Gc6:3Gc9:4][Gc20:0Gc20:1Gc12:2Gc20:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc13:2Gc1:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc1:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc15:0Gc7:1Gc5:2Gc14:3Gc19:4][Gc14:0Gcnot:1:2Gc11:3Gc11:4][Gc2:0Gc15:1Gc14:2Gc15:3Gc5:4][Gc21:0Gc3:1Gc19:2Gc11:3Gc22:4][Gc2:0Gc22:1Gc13:2Gc9:3Gc1:4][Gc6:0Gc9:1Gcnot:2:3Gc5:4][Gc21:0Gc16:1Gc8:2Gc5:3Gc10:4][Gcnot:1:0Gc21:2Gc14:3Gc19:4][Gc21:0Gc13:1Gc9:2Gc14:3Gc21:4][Gc14:0Gc15:1Gc22:2Gc10:3Gc16:4][Gc6:0Gc2:1Gc18:2Gc12:3Gc5:4][Gc9:0Gcnot:1:2Gc20:3Gc22:4][Gc23:0Gc10:1Gc16:2Gc23:3Gc6:4][Gc5:0Gc14:1Gc16:2Gcnot:4:3][Gc11:0Gc0:1Gc22:2Gc1:3Gc4:4][Gc9:0Gc12:1Gc9:2Gc20:3Gc9:4][Gc12:0Gc0:1Gc2:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4][Gc5:0Gcnot:1:4Gc1:2Gc15:3][Gc14:0Gc23:1Gc21:2Gc16:3Gc2:4][Gc10:0Gc20:1Gc14:2Gc21:3Gc8:4][Gc22:0Gc8:1Gc15:2Gc11:3Gc8:4][Gc17:0Gc9:1Gc4:2Gc19:3Gc8:4][Gc10:0Gc13:1Gc16:2Gc16:3Gc12:4][Gc2:0Gc21:1Gc19:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc23:3Gc9:4][Gc5:0Gc8:1Gc15:2Gc22:3Gc21:4][Gc11:0Gc13:1Gc21:2Gcnot:4:3][Gc5:0Gc3:1Gc21:2Gc0:3Gc17:4][Gc21:0Gc7:1Gc14:2Gcnot:4:3][Gc17:0Gc10:1Gc1:2Gc21:3Gc20:4][Gc11:0Gc6:1Gc5:2Gc18:3Gc3:4][Gc1:0Gc0:1Gc13:2Gc18:3Gc4:4][Gc12:0Gc6:1Gc9:2Gc3:3Gc6:4][Gc0:0Gc2:1Gc20:2Gc16:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc0:0Gc2:1Gc3:2Gc2:3Gc2:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc1:4][Gc17:0Gc21:1Gc16:2Gc21:3Gc10:4][Gc20:0Gc9:1Gc10:2Gc1:3Gc1:4][Gc14:0Gcnot:1:4Gc8:2Gc6:3][Gc15:0Gc22:1Gc7:2Gc23:3Gc2:4][Gc22:0Gc13:1Gc12:2Gc2:3Gc5:4][Gc9:0Gc7:1Gc22:2Gc19:3Gc10:4][Gc7:0Gc17:1Gc22:2Gc7:3Gc18:4][Gc11:0Gc0:1Gc14:2Gc0:3Gc20:4][Gc14:0Gc20:1Gc5:2Gc17:3Gc20:4][Gc11:0Gc2:1Gc21:2Gc3:3Gc0:4][Gc23:0Gc0:1Gc11:2Gc16:3Gc19:4][Gc19:0Gc0:1Gc20:2Gc16:3Gc12:4][Gc10:0Gc7:1Gc13:2Gc18:3Gc9:4][Gc8:0Gc11:1Gc16:2Gc23:3Gc19:4][Gc14:0Gc5:1Gc3:2Gc22:3Gc16:4][Gc3:0Gc6:1Gc9:2Gc12:3Gc3:4][Gc0:0Gc20:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc6:2Gc0:3Gc0:4][Gc9:0Gc19:1Gc18:2Gc6:3Gc2:4][Gc17:0Gc9:1Gcnot:2:3Gc21:4][Gc1:0Gc14:1Gc4:2Gc3:3Gc7:4][Gc15:0Gc23:1Gcnot:2:3Gc16:4][Gc16:0Gc7:1Gc14:2Gc11:3Gc3:4][Gc12:0Gc13:1Gc18:2Gc22:3Gc20:4][Gc14:0Gc20:1Gc14:2Gc16:3Gc2:4][Gc11:0Gc21:1Gc6:2Gc18:3Gc23:4][Gc17:0Gc11:1Gcnot:2:3Gc15:4][Gc16:0Gc9:1Gc8:2Gc19:3Gc14:4][Gc8:0Gc7:1Gc16:2Gc7:3Gc9:4][Gc1:0Gc7:1Gc3:2Gc16:3Gc12:4][Gc15:0Gc9:1Gcnot:2:3Gc7:4][Gc5:0Gc19:1Gc19:2Gc20:3Gc6:4][Gc20:0Gc11:1Gc17:2Gc0:3Gc0:4][Gc6:0Gc3:1Gc3:2Gc20:3Gc12:4][Gc0:0Gc16:1Gc16:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc8:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4][Gc18:0Gc18:1Gc5:2Gc11:3Gc18:4][Gc6:0Gc2:1Gc1:2Gc23:3Gc23:4][Gc8:0Gc14:1Gc4:2Gc4:3Gc12:4][Gc4:0Gcnot:1:2Gc19:3Gc10:4][Gc21:0Gc8:1Gc3:2Gc4:3Gc21:4][Gc18:0Gc11:1Gc22:2Gc8:3Gc16:4][Gc1:0Gc23:1Gcnot:2:3Gc2:4][Gc11:0Gcnot:1:2Gc2:3Gc18:4][Gcnot:1:0Gc13:2Gc15:3Gc7:4][Gc1:0Gcnot:1:2Gc22:3Gc0:4][Gc5:0Gcnot:1:4Gc12:2Gc14:3][Gc3:0Gc14:1Gc6:2Gc17:3Gc15:4][Gc1:0Gc16:1Gc5:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc11:0Gc20:1Gc1:2Gc6:3Gc21:4][Gc17:0Gc0:1Gc4:2Gc4:3Gc10:4][Gc3:0Gc15:1Gc1:2Gcnot:4:3][Gc12:0Gc20:1Gc6:2Gc17:3Gc6:4][Gc23:0Gcnot:1:2Gc11:3Gc14:4][Gc5:0Gc11:1Gc7:2Gc18:3Gc1:4][Gc9:0Gc6:1Gc9:2Gc3:3Gc6:4][Gc4:0Gc20:1Gc0:2Gc4:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc16:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc1:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc20:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc8:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc6:1Gc20:2Gc21:3Gc8:4][Gc17:0Gc13:1Gc8:2Gc1:3Gc20:4][Gc4:0Gc14:1Gc13:2Gc5:3Gc1:4][Gc2:0Gcnot:1:2Gc16:3Gc3:4][Gc22:0Gc7:1Gc21:2Gc19:3Gc13:4][Gc23:0Gc21:1Gc15:2Gc22:3Gc18:4][Gc1:0Gc23:1Gc8:2Gc7:3Gc18:4][Gc11:0Gc1:1Gc0:2Gc20:3Gc11:4][Gc7:0Gc22:1Gc2:2Gcnot:4:3][Gc1:0Gc5:1Gc21:2Gc18:3Gc8:4][Gc17:0Gc3:1Gc22:2Gc14:3Gc1:4][Gc14:0Gc7:1Gc1:2Gc14:3Gc21:4][Gc1:0Gc14:1Gc16:2Gc19:3Gc23:4][Gc22:0Gc18:1Gc23:2Gc9:3Gc20:4][Gc4:0Gcnot:1:4Gc16:2Gc11:3][Gc4:0Gc1:1Gc13:2Gcnot:4:3][Gc10:0Gc20:1Gc17:2Gc10:3Gc23:4][Gc3:0Gc0:1Gc13:2Gc17:3Gc12:4][Gc22:0Gc14:1Gc22:2Gc8:3Gc4:4][Gc19:0Gc3:1Gc0:2Gc8:3Gc11:4][Gc3:0Gc6:1Gc3:2Gc4:3Gc3:4][Gc4:0Gc0:1Gc20:2Gc0:3Gc20:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc13:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc1:1Gc1:2Gc1:3Gc1:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gcnot:1:2Gc12:3Gc12:4][Gc3:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc20:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc1:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4][Gc23:0Gc4:1Gc21:2Gcnot:4:3][Gc5:0Gc19:1Gc22:2Gc12:3Gc10:4][Gc3:0Gc22:1Gcnot:2:3Gc12:4][Gc5:0Gc5:1Gc7:2Gc21:3Gc19:4][Gc23:0Gc16:1Gc9:2Gc20:3Gc23:4][Gc16:0Gc8:1Gc22:2Gc7:3Gc14:4][Gc5:0Gc4:1Gc16:2Gc3:3Gc4:4][Gc20:0Gcnot:1:4Gc18:2Gc16:3][Gc17:0Gc8:1Gc3:2Gc6:3Gc19:4][Gcnot:1:0Gc8:2Gc14:3Gc3:4][Gc3:0Gc4:1Gc8:2Gcnot:4:3][Gc16:0Gc18:1Gc3:2Gc16:3Gc0:4][Gc3:0Gc18:1Gc11:2Gc18:3Gc18:4][Gc18:0Gc14:1Gc22:2Gc2:3Gc2:4][Gc18:0Gc6:1Gc0:2Gc21:3Gc20:4][Gc1:0Gc19:1Gc20:2Gc15:3Gc6:4][Gc16:0Gc14:1Gc23:2Gc17:3Gc5:4][Gc15:0Gc8:1Gc17:2Gc12:3Gc8:4][Gc7:0Gc8:1Gc23:2Gc14:3Gc20:4][Gc4:0Gc12:1Gc20:2Gc0:3Gc11:4][Gc6:0Gc12:1Gc3:2Gc3:3Gc3:4][Gc20:0Gc0:1Gc16:2Gc16:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc12:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc9:0Gc16:1Gc8:2Gc6:3Gc12:4][Gc23:0Gc1:1Gc3:2Gc16:3Gc1:4][Gc11:0Gc21:1Gc1:2Gc0:3Gc6:4][Gc6:0Gc18:1Gc15:2Gc3:3Gc18:4][Gc14:0Gc23:1Gc8:2Gc15:3Gc16:4][Gc2:0Gc6:1Gc17:2Gc17:3Gc4:4][Gc4:0Gc21:1Gc11:2Gc15:3Gc13:4][Gc3:0Gcnot:1:2Gc15:3Gc15:4][Gc10:0Gc10:1Gc15:2Gc6:3Gc16:4][Gc9:0Gcnot:1:2Gc13:3Gc22:4][Gc0:0Gc19:1Gc4:2Gcnot:4:3][Gc17:0Gc6:1Gc16:2Gc17:3Gc13:4][Gc7:0Gc0:1Gc17:2Gcnot:4:3][Gc5:0Gc8:1Gc16:2Gc5:3Gc19:4][Gc23:0Gc7:1Gc19:2Gc22:3Gc4:4][Gc20:0Gc1:1Gc14:2Gc23:3Gc9:4][Gc17:0Gc1:1Gc17:2Gc4:3Gc5:4][Gc9:0Gc11:1Gc11:2Gc5:3Gc9:4][Gc2:0Gc4:1Gc4:2Gc18:3Gc1:4][Gc16:0Gc3:1Gc6:2Gc0:3Gc19:4][Gc6:0Gc3:1Gc4:2Gc9:3Gc4:4][Gc20:0Gc0:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc12:4][Gc0:0Gcnot:1:4Gc12:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3Gc20:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4][Gc2:0Gc17:1Gc12:2Gc8:3Gc6:4][Gc9:0Gc22:1Gc6:2Gc13:3Gc6:4][Gc5:0Gc6:1Gc12:2Gc8:3Gc7:4][Gc11:0Gc10:1Gc18:2Gc14:3Gc10:4][Gc13:0Gc5:1Gc4:2Gc2:3Gc19:4][Gc19:0Gc9:1Gc7:2Gc16:3Gc10:4][Gc14:0Gc17:1Gc13:2Gc20:3Gc23:4][Gc20:0Gc14:1Gc15:2Gc23:3Gc21:4][Gc17:0Gc22:1Gc17:2Gc4:3Gc23:4][Gc23:0Gc19:1Gc12:2Gc9:3Gc20:4][Gc5:0Gc23:1Gc21:2Gc14:3Gc3:4][Gc4:0Gc10:1Gc4:2Gc18:3Gc18:4][Gc19:0Gc2:1Gc16:2Gcnot:4:3][Gc11:0Gc4:1Gc7:2Gc5:3Gc14:4][Gc6:0Gcnot:1:4Gc21:2Gc7:3][Gc19:0Gc21:1Gcnot:2:3Gc6:4][Gc12:0Gc6:1Gc6:2Gc21:3Gc19:4][Gc9:0Gc21:1Gc14:2Gc0:3Gc10:4][Gc1:0Gc13:1Gc21:2Gc15:3Gc3:4][Gc14:0Gc14:1Gc12:2Gc22:3Gc19:4][Gc6:0Gc6:1Gc9:2Gc3:3Gc3:4][Gc12:0Gc12:1Gc12:2Gc4:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc6:3Gc0:4][Gc12:0Gc22:1Gc8:2Gc22:3Gc3:4][Gc23:0Gc16:1Gc9:2Gc21:3Gc21:4][Gc13:0Gc15:1Gc18:2Gc13:3Gc9:4][Gc12:0Gc15:1Gc9:2Gcnot:4:3][Gc12:0Gc23:1Gcnot:2:3Gc19:4][Gc11:0Gc15:1Gc2:2Gc18:3Gc6:4][Gc16:0Gc5:1Gc16:2Gc10:3Gc18:4][Gc19:0Gc11:1Gc9:2Gc16:3Gc6:4][Gc9:0Gc4:1Gc22:2Gc3:3Gc2:4][Gc11:0Gc11:1Gc7:2Gc20:3Gc3:4][Gc11:0Gc12:1Gc22:2Gc19:3Gc4:4][Gc10:0Gc9:1Gc21:2Gc15:3Gc22:4][Gc5:0Gc13:1Gc4:2Gc15:3Gc23:4][Gc23:0Gc20:1Gc21:2Gc5:3Gc12:4][Gc19:0Gc12:1Gc5:2Gcnot:4:3][Gc0:0Gc3:1Gc5:2Gc5:3Gc4:4][Gc17:0Gc5:1Gc5:2Gc18:3Gc17:4][Gc10:0Gc6:1Gc15:2Gcnot:4:3][Gc9:0Gc1:1Gc21:2Gc15:3Gc23:4][Gc15:0Gc3:1Gc16:2Gcnot:4:3][Gc4:0Gc12:1Gc3:2Gc16:3Gc6:4][Gcnot:1:0Gc12:2Gc0:3Gc4:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4][Gc16:0Gc5:1Gc8:2Gc14:3Gc22:4][Gc22:0Gc14:1Gc11:2Gc5:3Gc15:4][Gc12:0Gc0:1Gc22:2Gc9:3Gc6:4][Gc2:0Gc15:1Gc15:2Gc5:3Gc7:4][Gc23:0Gc13:1Gc9:2Gc20:3Gc5:4][Gc12:0Gc7:1Gc20:2Gc10:3Gc20:4][Gc13:0Gc4:1Gc2:2Gc2:3Gc11:4][Gc23:0Gc19:1Gcnot:2:3Gc17:4][Gc1:0Gc11:1Gcnot:2:3Gc17:4][Gc19:0Gc10:1Gc2:2Gcnot:4:3][Gc0:0Gc17:1Gc19:2Gc15:3Gc11:4][Gc4:0Gcnot:1:2Gc10:3Gc14:4][Gc12:0Gc9:1Gc5:2Gc15:3Gc5:4][Gc3:0Gc20:1Gc9:2Gc17:3Gc9:4][Gc16:0Gc12:1Gc7:2Gc20:3Gc12:4][Gc13:0Gc14:1Gc4:2Gcnot:4:3][Gc23:0Gc18:1Gc4:2Gc21:3Gc4:4][Gc4:0Gcnot:1:2Gc13:3Gc3:4][Gc1:0Gc5:1Gc23:2Gc5:3Gc14:4][Gc0:0Gc15:1Gc3:2Gc10:3Gc19:4][Gc3:0Gc6:1Gc3:2Gc6:3Gc3:4][Gc20:0Gc0:1Gc20:2Gc20:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc8:4][Gc0:0Gc0:1Gc0:2Gc9:3Gc3:4][Gc5:0Gc21:1Gc20:2Gc8:3Gc17:4][Gc10:0Gc23:1Gc3:2Gc4:3Gc19:4][Gc2:0Gc1:1Gc17:2Gc6:3Gc18:4][Gc18:0Gc10:1Gc2:2Gc20:3Gc15:4][Gc8:0Gc9:1Gc23:2Gc7:3Gc3:4][Gc14:0Gc8:1Gc22:2Gc0:3Gc14:4][Gc22:0Gcnot:1:4Gc6:2Gc5:3][Gc17:0Gc1:1Gc15:2Gc23:3Gc0:4][Gc1:0Gc14:1Gc16:2Gc10:3Gc21:4][Gc21:0Gc8:1Gc19:2Gc5:3Gc9:4][Gc0:0Gc4:1Gc12:2Gc17:3Gc9:4][Gc15:0Gc16:1Gc0:2Gc20:3Gc16:4][Gc14:0Gc11:1Gc1:2Gc12:3Gc3:4][Gc1:0Gc22:1Gc12:2Gc6:3Gc0:4][Gc12:0Gc1:1Gc20:2Gc3:3Gc5:4][Gc23:0Gc9:1Gc17:2Gc21:3Gc19:4][Gc3:0Gc22:1Gc20:2Gc22:3Gc10:4][Gc1:0Gc8:1Gc15:2Gc1:3Gc6:4][Gc1:0Gc5:1Gc3:2Gc16:3Gc6:4][Gc4:0Gc22:1Gc0:2Gc21:3Gc1:4][Gc19:0Gc17:1Gc14:2Gcnot:4:3][Gc9:0Gc0:1Gc18:2Gc10:3Gc8:4][Gc15:0Gc13:1Gc8:2Gc18:3Gc17:4][Gcnot:1:0Gc3:2Gc18:3Gc12:4][Gcnot:1:0Gc21:2Gc12:3Gc21:4][Gc0:0Gc9:1Gc9:2Gc6:3Gc12:4][Gc0:0Gc0:1Gc0:2Gc20:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc20:3Gc0:4][Gcnot:1:0Gc0:2Gc3:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc20:1Gc9:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc15:1Gc15:2Gc5:3Gc7:4][Gc20:0Gcnot:1:4Gc2:2Gc5:3][Gc11:0Gc4:1Gc15:2Gc22:3Gc17:4][Gc9:0Gc19:1Gc13:2Gc14:3Gc17:4][Gc20:0Gc12:1Gc4:2Gc1:3Gc19:4][Gc16:0Gc14:1Gcnot:2:3Gc13:4][Gc22:0Gc20:1Gc11:2Gc5:3Gc0:4][Gc7:0Gc16:1Gc21:2Gc8:3Gc1:4][Gc23:0Gc20:1Gcnot:2:3Gc18:4][Gc4:0Gc19:1Gc16:2Gc13:3Gc10:4][Gc17:0Gcnot:1:4Gc3:2Gc4:3][Gc11:0Gcnot:1:2Gc8:3Gc17:4][Gc15:0Gc7:1Gc21:2Gc8:3Gc12:4][Gc1:0Gc23:1Gc0:2Gc9:3Gc16:4][Gc6:0Gc21:1Gcnot:2:3Gc15:4][Gc6:0Gc14:1Gc8:2Gc20:3Gc3:4][Gc17:0Gc3:1Gc19:2Gc7:3Gc16:4][Gc19:0Gc11:1Gc4:2Gc23:3Gc3:4][Gc20:0Gc11:1Gc3:2Gc6:3Gc23:4][Gcnot:1:0Gc22:2Gc17:3Gc18:4][Gc0:0Gc1:1Gc7:2Gc0:3Gc14:4][Gc19:0Gc2:1Gc11:2Gc14:3Gc9:4][Gc15:0Gc5:1Gc8:2Gc19:3Gc9:4][Gc20:0Gc0:1Gc20:2Gc22:3Gc16:4][Gc12:0Gc3:1Gc4:2Gc11:3Gc23:4][Gc9:0Gc9:1Gc3:2Gc0:3Gc6:4][Gc20:0Gc20:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc1:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc0:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc8:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc14:1Gc8:2Gcnot:4:3][Gc13:0Gc1:1Gc12:2Gc4:3Gc20:4][Gc5:0Gcnot:1:2Gc23:3Gc3:4][Gc10:0Gcnot:1:2Gc2:3Gc1:4][Gc18:0Gc5:1Gc10:2Gc1:3Gc23:4][Gc22:0Gc5:1Gc6:2Gc1:3Gc17:4][Gc21:0Gc9:1Gc4:2Gc6:3Gc21:4][Gc9:0Gc19:1Gc7:2Gc13:3Gc18:4][Gc4:0Gc16:1Gc2:2Gc16:3Gc15:4][Gc9:0Gc12:1Gc1:2Gcnot:4:3][Gc8:0Gc1:1Gc15:2Gc0:3Gc0:4][Gc11:0Gc22:1Gc22:2Gc16:3Gc14:4][Gc21:0Gc16:1Gc10:2Gc11:3Gc8:4][Gcnot:1:0Gc4:2Gc23:3Gc15:4][Gc4:0Gc11:1Gc0:2Gc1:3Gc4:4][Gc11:0Gc21:1Gc15:2Gc19:3Gc8:4][Gc4:0Gc18:1Gcnot:2:3Gc15:4][Gc22:0Gc7:1Gc10:2Gc4:3Gc8:4][Gcnot:1:0Gc13:2Gc6:3Gc15:4][Gc1:0Gc14:1Gc8:2Gc9:3Gc15:4][Gc17:0Gc8:1Gc10:2Gc20:3Gc19:4][Gcnot:1:0Gc10:2Gc1:3Gc0:4][Gc2:0Gc17:1Gc19:2Gc18:3Gc1:4][Gc5:0Gcnot:1:2Gc16:3Gc14:4][Gcnot:1:0Gc6:2Gc13:3Gc14:4][Gc9:0Gc9:1Gc0:2Gc9:3Gc9:4][Gc20:0Gc20:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc13:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc13:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc20:3Gc12:4][Gcnot:1:0Gc0:2Gc3:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc8:0Gc6:1Gc17:2Gc2:3Gc9:4][Gc3:0Gcnot:1:4Gc7:2Gc1:3][Gc16:0Gcnot:1:4Gc23:2Gc19:3][Gc14:0Gc1:1Gc10:2Gc17:3Gc13:4][Gc20:0Gc0:1Gc12:2Gc18:3Gc7:4][Gc2:0Gc19:1Gc17:2Gc7:3Gc9:4][Gc15:0Gc0:1Gc18:2Gc14:3Gc18:4][Gc11:0Gc1:1Gc3:2Gc21:3Gc17:4][Gc1:0Gc0:1Gc3:2Gc23:3Gc9:4][Gc22:0Gcnot:1:4Gc18:2Gc19:3][Gc21:0Gc15:1Gc17:2Gc22:3Gc9:4][Gc9:0Gc18:1Gc12:2Gc19:3Gc0:4][Gc10:0Gc19:1Gc1:2Gc9:3Gc6:4][Gc2:0Gc18:1Gc14:2Gc2:3Gc17:4][Gc12:0Gc3:1Gc21:2Gc3:3Gc14:4][Gcnot:1:0Gc21:2Gc11:3Gc17:4][Gc14:0Gc8:1Gc14:2Gc23:3Gc6:4][Gc10:0Gc18:1Gc16:2Gc8:3Gc14:4][Gc23:0Gc1:1Gcnot:2:3Gc12:4][Gc10:0Gc11:1Gc8:2Gc2:3Gc19:4][Gc11:0Gc19:1Gc12:2Gcnot:4:3][Gc23:0Gc10:1Gc5:2Gc13:3Gc1:4][Gc20:0Gc4:1Gc20:2Gc7:3Gc12:4][Gc8:0Gcnot:1:4Gc6:2Gc10:3][Gc19:0Gc1:1Gc15:2Gc21:3Gc3:4][Gc9:0Gc6:1Gc9:2Gc9:3Gc3:4][Gc20:0Gc4:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc1:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc20:3Gc12:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc3:4][Gc2:0Gc15:1Gc19:2Gc6:3Gc14:4][Gcnot:1:0Gc15:2Gc9:3Gc19:4][Gc19:0Gc9:1Gc14:2Gc23:3Gc11:4][Gc21:0Gcnot:1:2Gc11:3Gc3:4][Gc12:0Gc20:1Gc21:2Gc17:3Gc16:4][Gc12:0Gc21:1Gc5:2Gc11:3Gc16:4][Gc20:0Gc8:1Gc11:2Gc1:3Gc6:4][Gc14:0Gc22:1Gc15:2Gcnot:4:3][Gc4:0Gc6:1Gc15:2Gc6:3Gc16:4][Gc19:0Gc8:1Gc15:2Gc22:3Gc20:4][Gcnot:1:0Gc11:2Gc0:3Gc19:4][Gc15:0Gc14:1Gc19:2Gc5:3Gc13:4][Gc6:0Gc16:1Gc6:2Gc22:3Gc18:4][Gc7:0Gc4:1Gc6:2Gc6:3Gc3:4][Gc5:0Gcnot:1:2Gc17:3Gc15:4][Gc13:0Gc20:1Gc1:2Gc17:3Gc21:4][Gc11:0Gcnot:1:4Gc8:2Gc23:3][Gc8:0Gc16:1Gc1:2Gc12:3Gc14:4][Gc7:0Gc7:1Gcnot:2:3Gc0:4][Gc4:0Gc0:1Gc19:2Gc8:3Gc16:4][Gc12:0Gc17:1Gc2:2Gc5:3Gc0:4][Gc7:0Gcnot:1:2Gc0:3Gc21:4][Gc15:0Gc9:1Gc2:2Gc12:3Gc7:4][Gc6:0Gc6:1Gc19:2Gc3:3Gc6:4][Gc18:0Gc15:1Gc19:2Gc19:3Gc11:4][Gc0:0Gc3:1Gc9:2Gc6:3Gc3:4][Gc0:0Gc16:1Gc12:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc1:3Gc0:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc16:0Gc2:1Gc12:2Gc16:3Gc2:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc8:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc20:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4][Gc22:0Gc23:1Gc21:2Gc12:3Gc6:4][Gc21:0Gcnot:1:4Gc4:2Gc19:3][Gc2:0Gc13:1Gc11:2Gc14:3Gc13:4][Gc7:0Gc1:1Gc11:2Gc13:3Gc18:4][Gc8:0Gc18:1Gc1:2Gc14:3Gc21:4][Gc17:0Gc7:1Gc19:2Gc2:3Gc20:4][Gc1:0Gc2:1Gc23:2Gc19:3Gc6:4][Gc13:0Gc0:1Gc19:2Gc8:3Gc18:4][Gc22:0Gc20:1Gc0:2Gc12:3Gc0:4][Gc20:0Gc15:1Gc7:2Gc18:3Gc20:4][Gc11:0Gcnot:1:4Gc6:2Gc0:3][Gc18:0Gc9:1Gc16:2Gc3:3Gc19:4][Gc18:0Gc4:1Gc16:2Gc19:3Gc20:4][Gc17:0Gc12:1Gc16:2Gc22:3Gc23:4][Gc1:0Gc12:1Gc10:2Gc15:3Gc23:4][Gc18:0Gc7:1Gc16:2Gc9:3Gc19:4][Gc2:0Gcnot:1:2Gc18:3Gc2:4][Gc22:0Gc22:1Gc14:2Gc5:3Gc11:4][Gc7:0Gc14:1Gc13:2Gc9:3Gc2:4][Gc17:0Gc15:1Gc15:2Gc22:3Gc3:4][Gc0:0Gc18:1Gc0:2Gc17:3Gc11:4][Gc23:0Gcnot:1:4Gc3:2Gc18:3][Gcnot:1:0Gc23:2Gc4:3Gc11:4][Gc4:0Gc12:1Gc20:2Gc18:3Gc0:4][Gc7:0Gc5:1Gc1:2Gc17:3Gc8:4][Gc9:0Gc4:1Gc12:2Gc9:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc4:3Gc4:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc1:3Gc1:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc16:0Gc16:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc20:3Gc20:4][Gc0:0Gc12:1Gc0:2Gc6:3Gc6:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4][Gc13:0Gc13:1Gc20:2Gcnot:4:3][Gc6:0Gcnot:1:4Gc11:2Gc22:3][Gc8:0Gc1:1Gc5:2Gc22:3Gc4:4][Gcnot:1:0Gc10:2Gc12:3Gc8:4][Gc13:0Gc12:1Gc7:2Gcnot:4:3][Gc22:0Gc19:1Gc4:2Gc18:3Gc13:4][Gc10:0Gc5:1Gc7:2Gc4:3Gc13:4][Gc22:0Gc0:1Gc17:2Gc13:3Gc0:4][Gc23:0Gcnot:1:2Gc23:3Gc4:4][Gcnot:1:0Gc15:2Gc9:3Gc13:4][Gc20:0Gcnot:1:2Gc15:3Gc2:4][Gc8:0Gc17:1Gc5:2Gc8:3Gc22:4][Gc22:0Gc17:1Gc19:2Gc14:3Gc2:4][Gc18:0Gc1:1Gc17:2Gc12:3Gc9:4][Gc23:0Gc16:1Gc17:2Gc9:3Gc14:4][Gc18:0Gc3:1Gc9:2Gc11:3Gc16:4][Gc12:0Gc14:1Gc18:2Gc8:3Gc22:4][Gc9:0Gcnot:1:2Gc3:3Gc2:4][Gc9:0Gc8:1Gc15:2Gc15:3Gc15:4][Gc20:0Gc0:1Gc22:2Gc16:3Gc0:4][Gc1:0Gc6:1Gc1:2Gc9:3Gc9:4][Gc15:0Gc11:1Gc1:2Gc16:3Gc4:4][Gc10:0Gc21:1Gc11:2Gc19:3Gc5:4][Gc2:0Gc17:1Gc4:2Gc14:3Gc4:4][Gc0:0Gc0:1Gc5:2Gc5:3Gc16:4][Gc9:0Gc20:1Gc6:2Gc20:3Gc3:4][Gc20:0Gc0:1Gc12:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc8:3Gc12:4][Gcnot:1:0Gc0:2Gc6:3Gc9:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc18:0Gc2:1Gc19:2Gc10:3Gc15:4][Gc7:0Gcnot:1:2Gc10:3Gc19:4][Gc5:0Gc22:1Gc7:2Gc3:3Gc21:4][Gc14:0Gc10:1Gcnot:2:3Gc23:4][Gc2:0Gc15:1Gc11:2Gcnot:4:3][Gc6:0Gc23:1Gc1:2Gc9:3Gc2:4][Gc4:0Gc23:1Gc4:2Gc18:3Gc18:4][Gc3:0Gc16:1Gc0:2Gc10:3Gc12:4][Gc21:0Gcnot:1:4Gc13:2Gc13:3][Gc6:0Gc18:1Gc14:2Gc19:3Gc0:4][Gc12:0Gc7:1Gc11:2Gc0:3Gc15:4][Gc10:0Gc16:1Gc9:2Gc18:3Gc13:4][Gc4:0Gc2:1Gc21:2Gc11:3Gc20:4][Gc10:0Gc8:1Gc11:2Gc19:3Gc20:4][Gc3:0Gc18:1Gcnot:2:3Gc0:4][Gc22:0Gc14:1Gc11:2Gc16:3Gc22:4][Gc0:0Gcnot:1:4Gc0:2Gc7:3][Gc6:0Gc23:1Gc9:2Gc17:3Gc9:4][Gc8:0Gc14:1Gc19:2Gc5:3Gc0:4][Gc5:0Gc20:1Gc5:2Gcnot:4:3][Gc5:0Gc23:1Gc9:2Gc3:3Gc8:4][Gc14:0Gc23:1Gc4:2Gc22:3Gc4:4][Gc20:0Gc3:1Gc19:2Gc21:3Gc21:4][Gc1:0Gc5:1Gcnot:2:3Gc16:4][Gc18:0Gc5:1Gc6:2Gc15:3Gc2:4][Gc4:0Gc1:1Gc11:2Gc7:3Gc20:4][Gc1:0Gc13:1Gc3:2Gc0:3Gc15:4][Gc1:0Gc6:1Gc16:2Gc5:3Gc23:4][Gc23:0Gc21:1Gc7:2Gc3:3Gc18:4][Gc0:0Gc12:1Gcnot:2:3Gc5:4][Gc6:0Gc9:1Gc6:2Gc3:3Gc4:4][Gc0:0Gc2:1Gc16:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc9:3Gc0:4][Gc0:0Gc12:1Gc16:2Gc22:3Gc20:4][Gc4:0Gc15:1Gcnot:2:3Gc19:4][Gc20:0Gc13:1Gc14:2Gc23:3Gc12:4][Gc23:0Gc11:1Gc1:2Gc2:3Gc11:4][Gc6:0Gc17:1Gc15:2Gc16:3Gc7:4][Gc1:0Gc8:1Gc8:2Gc9:3Gc22:4][Gcnot:1:0Gc3:2Gc14:3Gc12:4][Gc4:0Gc0:1Gc8:2Gc8:3Gc2:4][Gc10:0Gc1:1Gc22:2Gc14:3Gc16:4][Gc1:0Gc0:1Gc11:2Gc22:3Gc13:4][Gc6:0Gc11:1Gc21:2Gc12:3Gc12:4][Gc11:0Gc20:1Gc0:2Gc5:3Gc15:4][Gc18:0Gc14:1Gc12:2Gc2:3Gc23:4][Gc12:0Gcnot:1:4Gc15:2Gc5:3][Gc9:0Gc2:1Gc7:2Gc14:3Gc21:4][Gc23:0Gc2:1Gc18:2Gc2:3Gc23:4][Gc4:0Gcnot:1:2Gc12:3Gc0:4][Gc16:0Gc12:1Gcnot:2:3Gc1:4][Gc2:0Gc13:1Gc18:2Gc16:3Gc16:4][Gc15:0Gc9:1Gc23:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc13:3Gc15:4][Gc14:0Gc4:1Gc13:2Gc15:3Gc19:4][Gc6:0Gc21:1Gc16:2Gc17:3Gc12:4][Gc11:0Gc3:1Gc6:2Gc5:3Gc17:4][Gc9:0Gc12:1Gc6:2Gc15:3Gc8:4][Gc17:0Gcnot:1:2Gc11:3Gc17:4][Gc5:0Gc8:1Gc2:2Gc18:3Gc23:4][Gc11:0Gc1:1Gc18:2Gc21:3Gc22:4][Gc21:0Gcnot:1:2Gc23:3Gc6:4][Gc15:0Gc6:1Gc12:2Gc21:3Gc1:4][Gc6:0Gc3:1Gc3:2Gc12:3Gc3:4][Gc12:0Gc20:1Gc20:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc1:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc12:3Gc20:4][Gc6:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc3:3Gc0:4][Gc5:0Gcnot:1:2Gc22:3Gc13:4][Gc15:0Gc13:1Gc19:2Gc18:3Gc19:4][Gc1:0Gc23:1Gc19:2Gc21:3Gc17:4][Gc7:0Gc11:1Gc7:2Gc11:3Gc13:4][Gc9:0Gc0:1Gc11:2Gc14:3Gc20:4][Gc6:0Gc22:1Gc15:2Gc16:3Gc9:4][Gcnot:1:0Gc2:2Gc4:3Gc23:4][Gc9:0Gc21:1Gc3:2Gc0:3Gc15:4][Gc20:0Gc15:1Gc6:2Gc16:3Gc17:4][Gc17:0Gc14:1Gc18:2Gc7:3Gc16:4][Gcnot:1:0Gc0:2Gc5:3Gc5:4][Gc23:0Gc6:1Gc4:2Gc16:3Gc23:4][Gc23:0Gcnot:1:4Gc5:2Gc2:3][Gc4:0Gc20:1Gc5:2Gc20:3Gc2:4][Gc19:0Gc3:1Gc7:2Gc23:3Gc17:4][Gc6:0Gc3:1Gc20:2Gc14:3Gc17:4][Gc4:0Gcnot:1:2Gc17:3Gc23:4][Gc8:0Gc0:1Gc22:2Gc16:3Gc5:4][Gc8:0Gc0:1Gc22:2Gcnot:4:3][Gc13:0Gc7:1Gc23:2Gc15:3Gc0:4][Gc5:0Gc3:1Gc1:2Gc13:3Gc21:4][Gc7:0Gc22:1Gc11:2Gc18:3Gc1:4][Gc22:0Gc3:1Gc1:2Gc17:3Gc4:4][Gc18:0Gcnot:1:2Gc17:3Gc17:4][Gc12:0Gc4:1Gc19:2Gc19:3Gc21:4][Gc20:0Gc2:1Gc11:2Gc15:3Gc19:4][Gc6:0Gc23:1Gc6:2Gc14:3Gc6:4][Gcnot:1:0Gc20:2Gc22:3Gc0:4][Gc17:0Gc0:1Gc18:2Gc18:3Gc12:4][Gcnot:1:0Gc15:2Gc6:3Gc9:4][Gc3:0Gc9:1Gc12:2Gc6:3Gc3:4][Gc20:0Gc12:1Gc0:2Gc4:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc0:3Gc1:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc1:3][Gc3:0Gcnot:1:2Gc3:3Gc12:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc9:4][Gc16:0Gc21:1Gc1:2Gc5:3Gc12:4][Gc2:0Gc1:1Gc21:2Gc18:3Gc2:4][Gcnot:1:0Gc16:2Gc6:3Gc9:4][Gc14:0Gc10:1Gcnot:2:3Gc21:4][Gc17:0Gc1:1Gc5:2Gc21:3Gc14:4][Gc10:0Gc10:1Gc9:2Gc15:3Gc11:4][Gc7:0Gc1:1Gc21:2Gc17:3Gc18:4][Gc7:0Gc20:1Gc3:2Gc17:3Gc3:4][Gc16:0Gc17:1Gc3:2Gc6:3Gc14:4][Gc6:0Gc16:1Gc18:2Gc5:3Gc8:4][Gcnot:1:0Gc4:2Gc4:3Gc15:4][Gc9:0Gc13:1Gc15:2Gcnot:4:3][Gc8:0Gc8:1Gc22:2Gc15:3Gc5:4][Gc1:0Gc11:1Gc11:2Gcnot:4:3][Gc9:0Gc12:1Gc23:2Gc3:3Gc14:4][Gc5:0Gc5:1Gcnot:2:3Gc20:4][Gc21:0Gc6:1Gc2:2Gc16:3Gc12:4][Gc23:0Gc3:1Gc0:2Gc8:3Gc12:4][Gc8:0Gc18:1Gcnot:2:3Gc13:4][Gc9:0Gc13:1Gc19:2Gc17:3Gc12:4][Gc3:0Gc6:1Gc11:2Gc22:3Gc17:4][Gc12:0Gc13:1Gc12:2Gc17:3Gc17:4][Gc9:0Gc2:1Gc21:2Gc2:3Gc6:4][Gc0:0Gc7:1Gc0:2Gc3:3Gc14:4][Gc22:0Gc22:1Gc19:2Gc4:3Gc19:4][Gc22:0Gcnot:1:2Gc22:3Gc10:4][Gcnot:1:0Gc11:2Gc3:3Gc0:4][Gc12:0Gc22:1Gc22:2Gc9:3Gc2:4][Gcnot:1:0Gc13:2Gc17:3Gc13:4][Gc3:0Gc1:1Gc7:2Gc0:3Gc14:4][Gc2:0Gc6:1Gc9:2Gc16:3Gc3:4][Gcnot:1:0Gc0:2Gc0:3Gc12:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc0:1Gc0:2Gc12:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc20:3][Gc0:0Gcnot:1:2Gc3:3Gc1:4][Gc12:0Gcnot:1:2Gc10:3Gc2:4][Gc10:0Gc6:1Gc3:2Gcnot:4:3][Gc10:0Gc11:1Gc8:2Gc7:3Gc21:4][Gc18:0Gc20:1Gc10:2Gcnot:4:3][Gc17:0Gc16:1Gc1:2Gc7:3Gc12:4][Gc10:0Gc3:1Gcnot:2:3Gc0:4][Gc3:0Gc5:1Gc4:2Gc3:3Gc14:4][Gc9:0Gc21:1Gc3:2Gc19:3Gc3:4][Gc22:0Gc14:1Gc15:2Gc18:3Gc10:4][Gcnot:1:0Gc22:2Gc23:3Gc22:4][Gc12:0Gc21:1Gc21:2Gc15:3Gc4:4][Gc14:0Gc4:1Gc15:2Gc14:3Gc3:4][Gc9:0Gc16:1Gcnot:2:3Gc6:4][Gc1:0Gc9:1Gc1:2Gc9:3Gc12:4][Gc3:0Gc1:1Gc14:2Gc19:3Gc10:4][Gc23:0Gc14:1Gc19:2Gc23:3Gc18:4][Gc14:0Gc2:1Gc14:2Gc12:3Gc23:4][Gc9:0Gc5:1Gc3:2Gc11:3Gc9:4][Gcnot:1:0Gc1:2Gc3:3Gc21:4][Gc19:0Gc11:1Gc5:2Gc3:3Gc21:4][Gc2:0Gc0:1Gc20:2Gc4:3Gc14:4][Gc6:0Gc10:1Gc19:2Gc8:3Gc7:4][Gcnot:1:0Gc18:2Gc15:3Gc22:4][Gcnot:1:0Gc21:2Gc6:3Gc4:4][Gc13:0Gc23:1Gc10:2Gc10:3Gc13:4][Gc22:0Gc17:1Gc23:2Gc7:3Gc4:4][Gc3:0Gc7:1Gc23:2Gc9:3Gc4:4][Gc23:0Gc2:1Gc23:2Gc19:3Gc20:4][Gc19:0Gc5:1Gc22:2Gc9:3Gc16:4][Gc13:0Gc2:1Gc10:2Gc3:3Gc2:4][Gc6:0Gc3:1Gc6:2Gc3:3Gc6:4][Gc0:0Gc4:1Gc4:2Gc4:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gcnot:1:0Gc1:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc0:4][Gc6:0Gc21:1Gcnot:2:3Gc11:4][Gcnot:1:0Gc17:2Gc14:3Gc2:4][Gc14:0Gc22:1Gc15:2Gc15:3Gc20:4][Gc5:0Gc15:1Gc0:2Gc5:3Gc7:4][Gc5:0Gc14:1Gc14:2Gc11:3Gc20:4][Gc17:0Gc18:1Gc6:2Gc22:3Gc11:4][Gc6:0Gc9:1Gc20:2Gc22:3Gc14:4][Gc13:0Gc20:1Gc8:2Gc19:3Gc10:4][Gc12:0Gc5:1Gc11:2Gc19:3Gc9:4][Gc6:0Gc7:1Gc14:2Gc19:3Gc14:4][Gc19:0Gc19:1Gc4:2Gc13:3Gc18:4][Gc20:0Gcnot:1:2Gc5:3Gc21:4][Gc4:0Gc10:1Gc8:2Gc7:3Gc4:4][Gcnot:1:0Gc1:2Gc11:3Gc1:4][Gc10:0Gc1:1Gc10:2Gc2:3Gc16:4][Gc12:0Gc20:1Gc15:2Gc6:3Gc3:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gcnot:1:0Gc18:2Gc23:3Gc16:4][Gc0:0Gc23:1Gc3:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc9:3Gc17:4][Gc17:0Gc4:1Gc3:2Gc10:3Gc13:4][Gcnot:1:0Gc13:2Gc13:3Gc18:4][Gcnot:1:0Gc5:2Gc23:3Gc10:4][Gc5:0Gcnot:1:2Gc14:3Gc9:4][Gcnot:1:0Gc11:2Gc3:3Gc6:4][Gc18:0Gc18:1Gc9:2Gc0:3Gc5:4][Gcnot:1:0Gc10:2Gc13:3Gc16:4][Gc4:0Gc16:1Gc17:2Gc21:3Gc19:4][Gc15:0Gc2:1Gc0:2Gc11:3Gc9:4][Gc2:0Gc5:1Gc6:2Gc22:3Gc5:4][Gc9:0Gc6:1Gc6:2Gc6:3Gc9:4][Gc2:0Gc20:1Gc2:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc20:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc20:1Gc9:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc23:1Gcnot:2:3Gc19:4][Gc11:0Gc12:1Gc2:2Gc20:3Gc1:4][Gc23:0Gcnot:1:4Gc19:2Gc17:3][Gc21:0Gc4:1Gc9:2Gc4:3Gc11:4][Gc20:0Gc15:1Gc6:2Gc14:3Gc17:4][Gc16:0Gcnot:1:4Gc9:2Gc18:3][Gc1:0Gc18:1Gc7:2Gcnot:4:3][Gc20:0Gc19:1Gc13:2Gc20:3Gc18:4][Gc11:0Gc11:1Gc5:2Gc17:3Gc2:4][Gc22:0Gc21:1Gc1:2Gc15:3Gc14:4][Gc3:0Gc18:1Gc1:2Gc11:3Gc11:4][Gc1:0Gc15:1Gc22:2Gc22:3Gc2:4][Gc13:0Gc14:1Gc19:2Gc18:3Gc5:4][Gcnot:1:0Gc8:2Gc14:3Gc4:4][Gc3:0Gc5:1Gcnot:2:3Gc1:4][Gcnot:1:0Gc6:2Gc10:3Gc7:4][Gc5:0Gc6:1Gc10:2Gc3:3Gc8:4][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc6:0Gc10:1Gc23:2Gc19:3Gc16:4][Gc15:0Gcnot:1:2Gc10:3Gc22:4][Gc0:0Gc1:1Gc19:2Gc4:3Gc21:4][Gc9:0Gc15:1Gc11:2Gcnot:4:3][Gc12:0Gc18:1Gc17:2Gc7:3Gc6:4][Gc2:0Gc20:1Gc4:2Gc14:3Gc18:4][Gc1:0Gcnot:1:2Gc20:3Gc23:4][Gc3:0Gc22:1Gc14:2Gc16:3Gc17:4][Gc6:0Gc2:1Gc2:2Gc17:3Gc10:4][Gc12:0Gc20:1Gc16:2Gc17:3Gc10:4][Gc22:0Gc19:1Gc12:2Gc15:3Gc14:4][Gc11:0Gc1:1Gc4:2Gc10:3Gc16:4][Gc9:0Gc3:1Gc9:2Gc6:3Gc9:4][Gc0:0Gc0:1Gc20:2Gc4:3Gc4:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gcnot:1:0Gc1:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S2_5Q_B3_circuits_core.txt <==
# Core random circuits
{}
{}
{}
{}
{}
{}
{}
[Gc2:0Gc23:1Gcnot:2:3Gc2:4][Gc22:0Gc12:1Gcnot:2:3Gc20:4][Gc13:0Gc22:1Gc8:2Gc3:3Gc0:4][Gc7:0Gc17:1Gc12:2Gc21:3Gc12:4][Gc17:0Gc2:1Gc7:2Gc23:3Gc8:4]
[Gc22:0Gc3:1Gc11:2Gc5:3Gc20:4][Gcnot:1:0Gc3:2Gc22:3Gc22:4][Gc17:0Gc23:1Gc17:2Gc2:3Gc3:4][Gc16:0Gc7:1Gc3:2Gc10:3Gc8:4][Gc12:0Gc22:1Gc21:2Gcnot:4:3]
[Gc6:0Gcnot:1:4Gc18:2Gc5:3][Gc0:0Gc15:1Gc9:2Gc15:3Gc1:4][Gc17:0Gc0:1Gc21:2Gc14:3Gc6:4][Gc21:0Gc21:1Gcnot:2:3Gc9:4][Gc18:0Gc20:1Gc11:2Gc19:3Gc14:4]
[Gc15:0Gc4:1Gc1:2Gc16:3Gc19:4][Gc13:0Gc23:1Gc4:2Gc2:3Gc0:4][Gc10:0Gc9:1Gc19:2Gc16:3Gc8:4][Gc6:0Gc23:1Gc22:2Gc19:3Gc18:4][Gc0:0Gc12:1Gc7:2Gc23:3Gc2:4]
[Gc14:0Gc10:1Gc2:2Gc11:3Gc19:4][Gc21:0Gc0:1Gc13:2Gc1:3Gc1:4][Gc0:0Gc23:1Gc0:2Gc15:3Gc11:4][Gc14:0Gc17:1Gc15:2Gc21:3Gc5:4][Gc14:0Gc23:1Gc7:2Gc17:3Gc0:4]
[Gc13:0Gc22:1Gc1:2Gc21:3Gc18:4][Gc5:0Gcnot:1:4Gc10:2Gc4:3][Gc22:0Gc9:1Gc20:2Gc21:3Gc10:4][Gc16:0Gc3:1Gc4:2Gc4:3Gc5:4][Gc6:0Gc12:1Gc16:2Gc1:3Gc15:4]
[Gc9:0Gc2:1Gc14:2Gc16:3Gc4:4][Gc15:0Gc23:1Gc19:2Gc17:3Gc23:4][Gc15:0Gc6:1Gc1:2Gc13:3Gc7:4][Gc20:0Gc9:1Gcnot:2:3Gc12:4][Gc12:0Gcnot:1:4Gc13:2Gc17:3]
[Gc23:0Gcnot:1:2Gc19:3Gc23:4][Gc6:0Gc23:1Gc0:2Gc15:3Gc12:4][Gc16:0Gcnot:1:2Gc2:3Gc11:4][Gc9:0Gc13:1Gc5:2Gc8:3Gc2:4][Gc9:0Gc20:1Gc16:2Gc14:3Gc6:4][Gc0:0Gc20:1Gc13:2Gc7:3Gc9:4][Gc15:0Gc2:1Gc4:2Gc13:3Gc6:4][Gc8:0Gc2:1Gc11:2Gc5:3Gc4:4][Gc2:0Gc23:1Gc13:2Gc0:3Gc6:4][Gc4:0Gc5:1Gc19:2Gc2:3Gc6:4]
[Gc15:0Gc9:1Gc17:2Gc9:3Gc4:4][Gc23:0Gcnot:1:2Gc2:3Gc9:4][Gc15:0Gc3:1Gc14:2Gc1:3Gc14:4][Gc11:0Gc15:1Gc13:2Gc23:3Gc10:4][Gc18:0Gc9:1Gc4:2Gc15:3Gc10:4][Gc7:0Gcnot:1:2Gc20:3Gc8:4][Gc2:0Gc5:1Gc15:2Gc1:3Gc7:4][Gc13:0Gc21:1Gc13:2Gc15:3Gc5:4][Gc15:0Gc0:1Gc10:2Gc17:3Gc3:4][Gc7:0Gc6:1Gc16:2Gc21:3Gc18:4]
[Gc20:0Gc9:1Gcnot:2:3Gc16:4][Gc2:0Gc23:1Gc17:2Gc10:3Gc20:4][Gc21:0Gc7:1Gc8:2Gc7:3Gc17:4][Gc10:0Gc1:1Gc8:2Gcnot:4:3][Gc6:0Gc2:1Gcnot:2:3Gc7:4][Gc8:0Gc8:1Gc20:2Gc15:3Gc6:4][Gc17:0Gc2:1Gc6:2Gc17:3Gc7:4][Gc11:0Gc15:1Gc20:2Gc8:3Gc5:4][Gc5:0Gc4:1Gc20:2Gc18:3Gc3:4][Gc23:0Gc9:1Gc11:2Gc6:3Gc5:4]
[Gc0:0Gc8:1Gc4:2Gc1:3Gc0:4][Gc2:0Gc23:1Gc17:2Gc5:3Gc1:4][Gc2:0Gc22:1Gc1:2Gc7:3Gc5:4][Gc15:0Gc8:1Gc8:2Gc3:3Gc2:4][Gc19:0Gc11:1Gc0:2Gcnot:4:3][Gc3:0Gc3:1Gc13:2Gc17:3Gc5:4][Gc6:0Gc11:1Gc11:2Gc18:3Gc2:4][Gc4:0Gcnot:1:4Gc14:2Gc2:3][Gc15:0Gc15:1Gc14:2Gc23:3Gc20:4][Gc17:0Gc13:1Gc1:2Gc21:3Gc4:4]
[Gc13:0Gc10:1Gc11:2Gc23:3Gc2:4][Gc7:0Gc23:1Gc15:2Gc18:3Gc3:4][Gc21:0Gc20:1Gc6:2Gc10:3Gc9:4][Gc2:0Gc8:1Gc16:2Gc13:3Gc3:4][Gc13:0Gc2:1Gc23:2Gc14:3Gc2:4][Gc7:0Gcnot:1:4Gc14:2Gc10:3][Gc12:0Gc12:1Gc12:2Gc9:3Gc10:4][Gc23:0Gcnot:1:2Gc2:3Gc22:4][Gc22:0Gcnot:1:2Gc12:3Gc8:4][Gc19:0Gc19:1Gc11:2Gc14:3Gc3:4]
[Gc5:0Gcnot:1:2Gc5:3Gc4:4][Gc5:0Gc15:1Gc0:2Gc2:3Gc13:4][Gc9:0Gc9:1Gc22:2Gc15:3Gc14:4][Gc19:0Gc23:1Gc13:2Gc12:3Gc11:4][Gc0:0Gcnot:1:2Gc4:3Gc18:4][Gc20:0Gc15:1Gcnot:2:3Gc12:4][Gc1:0Gc3:1Gc16:2Gc0:3Gc13:4][Gc10:0Gcnot:1:2Gc13:3Gc0:4][Gc22:0Gc10:1Gc21:2Gc20:3Gc2:4][Gc15:0Gc14:1Gc23:2Gc16:3Gc18:4]
[Gc11:0Gc23:1Gc12:2Gc11:3Gc21:4][Gc7:0Gcnot:1:2Gc12:3Gc16:4][Gc1:0Gc7:1Gc17:2Gc20:3Gc1:4][Gc10:0Gc2:1Gcnot:2:3Gc7:4][Gc7:0Gc21:1Gc21:2Gcnot:4:3][Gc13:0Gc1:1Gc16:2Gcnot:4:3][Gc20:0Gc8:1Gcnot:2:3Gc21:4][Gc3:0Gc23:1Gc1:2Gc16:3Gc10:4][Gc22:0Gc3:1Gc22:2Gc8:3Gc11:4][Gc3:0Gc11:1Gc4:2Gc21:3Gc5:4]
[Gc9:0Gc6:1Gc4:2Gc16:3Gc11:4][Gc12:0Gc12:1Gc6:2Gc6:3Gc17:4][Gcnot:1:0Gc17:2Gc16:3Gc0:4][Gc0:0Gc7:1Gc22:2Gc23:3Gc1:4][Gc18:0Gc18:1Gc7:2Gc16:3Gc15:4][Gc5:0Gc10:1Gcnot:2:3Gc4:4][Gc11:0Gc13:1Gc1:2Gc7:3Gc5:4][Gc7:0Gc13:1Gcnot:2:3Gc2:4][Gc12:0Gc16:1Gc14:2Gc7:3Gc17:4][Gc9:0Gc11:1Gcnot:2:3Gc5:4][Gc20:0Gc6:1Gc5:2Gc5:3Gc20:4][Gc2:0Gc6:1Gc17:2Gc1:3Gc22:4][Gc4:0Gc20:1Gc10:2Gc4:3Gc0:4][Gc21:0Gc18:1Gc22:2Gc19:3Gc1:4][Gc20:0Gc12:1Gcnot:2:3Gc8:4]
[Gc22:0Gc4:1Gc20:2Gcnot:4:3][Gc10:0Gc3:1Gc1:2Gc16:3Gc11:4][Gc13:0Gc9:1Gc18:2Gc18:3Gc10:4][Gc0:0Gc1:1Gc18:2Gc15:3Gc21:4][Gc3:0Gc0:1Gc12:2Gc8:3Gc0:4][Gc6:0Gc1:1Gc3:2Gc22:3Gc17:4][Gc12:0Gc19:1Gc2:2Gc22:3Gc15:4][Gc2:0Gc10:1Gc7:2Gc12:3Gc7:4][Gc22:0Gc7:1Gc23:2Gc4:3Gc21:4][Gc22:0Gc14:1Gc3:2Gc11:3Gc18:4][Gc16:0Gc3:1Gcnot:2:3Gc6:4][Gc1:0Gc4:1Gc4:2Gc7:3Gc3:4][Gc14:0Gc9:1Gc15:2Gc20:3Gc11:4][Gcnot:1:0Gc17:2Gc9:3Gc15:4][Gc18:0Gc20:1Gc8:2Gc18:3Gc9:4]
[Gc0:0Gc1:1Gc8:2Gc2:3Gc22:4][Gc17:0Gc13:1Gc10:2Gc7:3Gc12:4][Gc14:0Gc14:1Gc0:2Gc7:3Gc14:4][Gc20:0Gc8:1Gc18:2Gcnot:4:3][Gc6:0Gc4:1Gc13:2Gcnot:4:3][Gc5:0Gc20:1Gc9:2Gc7:3Gc13:4][Gc10:0Gc9:1Gc20:2Gc10:3Gc6:4][Gc0:0Gc23:1Gc11:2Gc15:3Gc8:4][Gc11:0Gc4:1Gc16:2Gc10:3Gc14:4][Gc18:0Gc2:1Gc6:2Gc7:3Gc5:4][Gc5:0Gc0:1Gc7:2Gcnot:4:3][Gc11:0Gc20:1Gc13:2Gc6:3Gc17:4][Gcnot:1:0Gc12:2Gc5:3Gc9:4][Gc19:0Gc10:1Gc7:2Gc12:3Gc14:4][Gc21:0Gc5:1Gc5:2Gc4:3Gc23:4]
[Gc15:0Gc7:1Gc5:2Gc14:3Gc19:4][Gc14:0Gcnot:1:2Gc11:3Gc11:4][Gc2:0Gc15:1Gc14:2Gc15:3Gc5:4][Gc21:0Gc3:1Gc19:2Gc11:3Gc22:4][Gc2:0Gc22:1Gc13:2Gc9:3Gc1:4][Gc6:0Gc9:1Gcnot:2:3Gc5:4][Gc21:0Gc16:1Gc8:2Gc5:3Gc10:4][Gcnot:1:0Gc21:2Gc14:3Gc19:4][Gc21:0Gc13:1Gc9:2Gc14:3Gc21:4][Gc14:0Gc15:1Gc22:2Gc10:3Gc16:4][Gc6:0Gc2:1Gc18:2Gc12:3Gc5:4][Gc9:0Gcnot:1:2Gc20:3Gc22:4][Gc23:0Gc10:1Gc16:2Gc23:3Gc6:4][Gc5:0Gc14:1Gc16:2Gcnot:4:3][Gc11:0Gc0:1Gc22:2Gc1:3Gc4:4]
[Gc5:0Gcnot:1:4Gc1:2Gc15:3][Gc14:0Gc23:1Gc21:2Gc16:3Gc2:4][Gc10:0Gc20:1Gc14:2Gc21:3Gc8:4][Gc22:0Gc8:1Gc15:2Gc11:3Gc8:4][Gc17:0Gc9:1Gc4:2Gc19:3Gc8:4][Gc10:0Gc13:1Gc16:2Gc16:3Gc12:4][Gc2:0Gc21:1Gc19:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc23:3Gc9:4][Gc5:0Gc8:1Gc15:2Gc22:3Gc21:4][Gc11:0Gc13:1Gc21:2Gcnot:4:3][Gc5:0Gc3:1Gc21:2Gc0:3Gc17:4][Gc21:0Gc7:1Gc14:2Gcnot:4:3][Gc17:0Gc10:1Gc1:2Gc21:3Gc20:4][Gc11:0Gc6:1Gc5:2Gc18:3Gc3:4][Gc1:0Gc0:1Gc13:2Gc18:3Gc4:4]
[Gc17:0Gc21:1Gc16:2Gc21:3Gc10:4][Gc20:0Gc9:1Gc10:2Gc1:3Gc1:4][Gc14:0Gcnot:1:4Gc8:2Gc6:3][Gc15:0Gc22:1Gc7:2Gc23:3Gc2:4][Gc22:0Gc13:1Gc12:2Gc2:3Gc5:4][Gc9:0Gc7:1Gc22:2Gc19:3Gc10:4][Gc7:0Gc17:1Gc22:2Gc7:3Gc18:4][Gc11:0Gc0:1Gc14:2Gc0:3Gc20:4][Gc14:0Gc20:1Gc5:2Gc17:3Gc20:4][Gc11:0Gc2:1Gc21:2Gc3:3Gc0:4][Gc23:0Gc0:1Gc11:2Gc16:3Gc19:4][Gc19:0Gc0:1Gc20:2Gc16:3Gc12:4][Gc10:0Gc7:1Gc13:2Gc18:3Gc9:4][Gc8:0Gc11:1Gc16:2Gc23:3Gc19:4][Gc14:0Gc5:1Gc3:2Gc22:3Gc16:4]
[Gc9:0Gc19:1Gc18:2Gc6:3Gc2:4][Gc17:0Gc9:1Gcnot:2:3Gc21:4][Gc1:0Gc14:1Gc4:2Gc3:3Gc7:4][Gc15:0Gc23:1Gcnot:2:3Gc16:4][Gc16:0Gc7:1Gc14:2Gc11:3Gc3:4][Gc12:0Gc13:1Gc18:2Gc22:3Gc20:4][Gc14:0Gc20:1Gc14:2Gc16:3Gc2:4][Gc11:0Gc21:1Gc6:2Gc18:3Gc23:4][Gc17:0Gc11:1Gcnot:2:3Gc15:4][Gc16:0Gc9:1Gc8:2Gc19:3Gc14:4][Gc8:0Gc7:1Gc16:2Gc7:3Gc9:4][Gc1:0Gc7:1Gc3:2Gc16:3Gc12:4][Gc15:0Gc9:1Gcnot:2:3Gc7:4][Gc5:0Gc19:1Gc19:2Gc20:3Gc6:4][Gc20:0Gc11:1Gc17:2Gc0:3Gc0:4]
[Gc18:0Gc18:1Gc5:2Gc11:3Gc18:4][Gc6:0Gc2:1Gc1:2Gc23:3Gc23:4][Gc8:0Gc14:1Gc4:2Gc4:3Gc12:4][Gc4:0Gcnot:1:2Gc19:3Gc10:4][Gc21:0Gc8:1Gc3:2Gc4:3Gc21:4][Gc18:0Gc11:1Gc22:2Gc8:3Gc16:4][Gc1:0Gc23:1Gcnot:2:3Gc2:4][Gc11:0Gcnot:1:2Gc2:3Gc18:4][Gcnot:1:0Gc13:2Gc15:3Gc7:4][Gc1:0Gcnot:1:2Gc22:3Gc0:4][Gc5:0Gcnot:1:4Gc12:2Gc14:3][Gc3:0Gc14:1Gc6:2Gc17:3Gc15:4][Gc1:0Gc16:1Gc5:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc11:0Gc20:1Gc1:2Gc6:3Gc21:4][Gc17:0Gc0:1Gc4:2Gc4:3Gc10:4][Gc3:0Gc15:1Gc1:2Gcnot:4:3][Gc12:0Gc20:1Gc6:2Gc17:3Gc6:4][Gc23:0Gcnot:1:2Gc11:3Gc14:4][Gc5:0Gc11:1Gc7:2Gc18:3Gc1:4]
[Gc6:0Gc6:1Gc20:2Gc21:3Gc8:4][Gc17:0Gc13:1Gc8:2Gc1:3Gc20:4][Gc4:0Gc14:1Gc13:2Gc5:3Gc1:4][Gc2:0Gcnot:1:2Gc16:3Gc3:4][Gc22:0Gc7:1Gc21:2Gc19:3Gc13:4][Gc23:0Gc21:1Gc15:2Gc22:3Gc18:4][Gc1:0Gc23:1Gc8:2Gc7:3Gc18:4][Gc11:0Gc1:1Gc0:2Gc20:3Gc11:4][Gc7:0Gc22:1Gc2:2Gcnot:4:3][Gc1:0Gc5:1Gc21:2Gc18:3Gc8:4][Gc17:0Gc3:1Gc22:2Gc14:3Gc1:4][Gc14:0Gc7:1Gc1:2Gc14:3Gc21:4][Gc1:0Gc14:1Gc16:2Gc19:3Gc23:4][Gc22:0Gc18:1Gc23:2Gc9:3Gc20:4][Gc4:0Gcnot:1:4Gc16:2Gc11:3][Gc4:0Gc1:1Gc13:2Gcnot:4:3][Gc10:0Gc20:1Gc17:2Gc10:3Gc23:4][Gc3:0Gc0:1Gc13:2Gc17:3Gc12:4][Gc22:0Gc14:1Gc22:2Gc8:3Gc4:4][Gc19:0Gc3:1Gc0:2Gc8:3Gc11:4]
[Gc23:0Gc4:1Gc21:2Gcnot:4:3][Gc5:0Gc19:1Gc22:2Gc12:3Gc10:4][Gc3:0Gc22:1Gcnot:2:3Gc12:4][Gc5:0Gc5:1Gc7:2Gc21:3Gc19:4][Gc23:0Gc16:1Gc9:2Gc20:3Gc23:4][Gc16:0Gc8:1Gc22:2Gc7:3Gc14:4][Gc5:0Gc4:1Gc16:2Gc3:3Gc4:4][Gc20:0Gcnot:1:4Gc18:2Gc16:3][Gc17:0Gc8:1Gc3:2Gc6:3Gc19:4][Gcnot:1:0Gc8:2Gc14:3Gc3:4][Gc3:0Gc4:1Gc8:2Gcnot:4:3][Gc16:0Gc18:1Gc3:2Gc16:3Gc0:4][Gc3:0Gc18:1Gc11:2Gc18:3Gc18:4][Gc18:0Gc14:1Gc22:2Gc2:3Gc2:4][Gc18:0Gc6:1Gc0:2Gc21:3Gc20:4][Gc1:0Gc19:1Gc20:2Gc15:3Gc6:4][Gc16:0Gc14:1Gc23:2Gc17:3Gc5:4][Gc15:0Gc8:1Gc17:2Gc12:3Gc8:4][Gc7:0Gc8:1Gc23:2Gc14:3Gc20:4][Gc4:0Gc12:1Gc20:2Gc0:3Gc11:4]
[Gc9:0Gc16:1Gc8:2Gc6:3Gc12:4][Gc23:0Gc1:1Gc3:2Gc16:3Gc1:4][Gc11:0Gc21:1Gc1:2Gc0:3Gc6:4][Gc6:0Gc18:1Gc15:2Gc3:3Gc18:4][Gc14:0Gc23:1Gc8:2Gc15:3Gc16:4][Gc2:0Gc6:1Gc17:2Gc17:3Gc4:4][Gc4:0Gc21:1Gc11:2Gc15:3Gc13:4][Gc3:0Gcnot:1:2Gc15:3Gc15:4][Gc10:0Gc10:1Gc15:2Gc6:3Gc16:4][Gc9:0Gcnot:1:2Gc13:3Gc22:4][Gc0:0Gc19:1Gc4:2Gcnot:4:3][Gc17:0Gc6:1Gc16:2Gc17:3Gc13:4][Gc7:0Gc0:1Gc17:2Gcnot:4:3][Gc5:0Gc8:1Gc16:2Gc5:3Gc19:4][Gc23:0Gc7:1Gc19:2Gc22:3Gc4:4][Gc20:0Gc1:1Gc14:2Gc23:3Gc9:4][Gc17:0Gc1:1Gc17:2Gc4:3Gc5:4][Gc9:0Gc11:1Gc11:2Gc5:3Gc9:4][Gc2:0Gc4:1Gc4:2Gc18:3Gc1:4][Gc16:0Gc3:1Gc6:2Gc0:3Gc19:4]
[Gc2:0Gc17:1Gc12:2Gc8:3Gc6:4][Gc9:0Gc22:1Gc6:2Gc13:3Gc6:4][Gc5:0Gc6:1Gc12:2Gc8:3Gc7:4][Gc11:0Gc10:1Gc18:2Gc14:3Gc10:4][Gc13:0Gc5:1Gc4:2Gc2:3Gc19:4][Gc19:0Gc9:1Gc7:2Gc16:3Gc10:4][Gc14:0Gc17:1Gc13:2Gc20:3Gc23:4][Gc20:0Gc14:1Gc15:2Gc23:3Gc21:4][Gc17:0Gc22:1Gc17:2Gc4:3Gc23:4][Gc23:0Gc19:1Gc12:2Gc9:3Gc20:4][Gc5:0Gc23:1Gc21:2Gc14:3Gc3:4][Gc4:0Gc10:1Gc4:2Gc18:3Gc18:4][Gc19:0Gc2:1Gc16:2Gcnot:4:3][Gc11:0Gc4:1Gc7:2Gc5:3Gc14:4][Gc6:0Gcnot:1:4Gc21:2Gc7:3][Gc19:0Gc21:1Gcnot:2:3Gc6:4][Gc12:0Gc6:1Gc6:2Gc21:3Gc19:4][Gc9:0Gc21:1Gc14:2Gc0:3Gc10:4][Gc1:0Gc13:1Gc21:2Gc15:3Gc3:4][Gc14:0Gc14:1Gc12:2Gc22:3Gc19:4]
[Gc12:0Gc22:1Gc8:2Gc22:3Gc3:4][Gc23:0Gc16:1Gc9:2Gc21:3Gc21:4][Gc13:0Gc15:1Gc18:2Gc13:3Gc9:4][Gc12:0Gc15:1Gc9:2Gcnot:4:3][Gc12:0Gc23:1Gcnot:2:3Gc19:4][Gc11:0Gc15:1Gc2:2Gc18:3Gc6:4][Gc16:0Gc5:1Gc16:2Gc10:3Gc18:4][Gc19:0Gc11:1Gc9:2Gc16:3Gc6:4][Gc9:0Gc4:1Gc22:2Gc3:3Gc2:4][Gc11:0Gc11:1Gc7:2Gc20:3Gc3:4][Gc11:0Gc12:1Gc22:2Gc19:3Gc4:4][Gc10:0Gc9:1Gc21:2Gc15:3Gc22:4][Gc5:0Gc13:1Gc4:2Gc15:3Gc23:4][Gc23:0Gc20:1Gc21:2Gc5:3Gc12:4][Gc19:0Gc12:1Gc5:2Gcnot:4:3][Gc0:0Gc3:1Gc5:2Gc5:3Gc4:4][Gc17:0Gc5:1Gc5:2Gc18:3Gc17:4][Gc10:0Gc6:1Gc15:2Gcnot:4:3][Gc9:0Gc1:1Gc21:2Gc15:3Gc23:4][Gc15:0Gc3:1Gc16:2Gcnot:4:3]
[Gc16:0Gc5:1Gc8:2Gc14:3Gc22:4][Gc22:0Gc14:1Gc11:2Gc5:3Gc15:4][Gc12:0Gc0:1Gc22:2Gc9:3Gc6:4][Gc2:0Gc15:1Gc15:2Gc5:3Gc7:4][Gc23:0Gc13:1Gc9:2Gc20:3Gc5:4][Gc12:0Gc7:1Gc20:2Gc10:3Gc20:4][Gc13:0Gc4:1Gc2:2Gc2:3Gc11:4][Gc23:0Gc19:1Gcnot:2:3Gc17:4][Gc1:0Gc11:1Gcnot:2:3Gc17:4][Gc19:0Gc10:1Gc2:2Gcnot:4:3][Gc0:0Gc17:1Gc19:2Gc15:3Gc11:4][Gc4:0Gcnot:1:2Gc10:3Gc14:4][Gc12:0Gc9:1Gc5:2Gc15:3Gc5:4][Gc3:0Gc20:1Gc9:2Gc17:3Gc9:4][Gc16:0Gc12:1Gc7:2Gc20:3Gc12:4][Gc13:0Gc14:1Gc4:2Gcnot:4:3][Gc23:0Gc18:1Gc4:2Gc21:3Gc4:4][Gc4:0Gcnot:1:2Gc13:3Gc3:4][Gc1:0Gc5:1Gc23:2Gc5:3Gc14:4][Gc0:0Gc15:1Gc3:2Gc10:3Gc19:4]
[Gc5:0Gc21:1Gc20:2Gc8:3Gc17:4][Gc10:0Gc23:1Gc3:2Gc4:3Gc19:4][Gc2:0Gc1:1Gc17:2Gc6:3Gc18:4][Gc18:0Gc10:1Gc2:2Gc20:3Gc15:4][Gc8:0Gc9:1Gc23:2Gc7:3Gc3:4][Gc14:0Gc8:1Gc22:2Gc0:3Gc14:4][Gc22:0Gcnot:1:4Gc6:2Gc5:3][Gc17:0Gc1:1Gc15:2Gc23:3Gc0:4][Gc1:0Gc14:1Gc16:2Gc10:3Gc21:4][Gc21:0Gc8:1Gc19:2Gc5:3Gc9:4][Gc0:0Gc4:1Gc12:2Gc17:3Gc9:4][Gc15:0Gc16:1Gc0:2Gc20:3Gc16:4][Gc14:0Gc11:1Gc1:2Gc12:3Gc3:4][Gc1:0Gc22:1Gc12:2Gc6:3Gc0:4][Gc12:0Gc1:1Gc20:2Gc3:3Gc5:4][Gc23:0Gc9:1Gc17:2Gc21:3Gc19:4][Gc3:0Gc22:1Gc20:2Gc22:3Gc10:4][Gc1:0Gc8:1Gc15:2Gc1:3Gc6:4][Gc1:0Gc5:1Gc3:2Gc16:3Gc6:4][Gc4:0Gc22:1Gc0:2Gc21:3Gc1:4][Gc19:0Gc17:1Gc14:2Gcnot:4:3][Gc9:0Gc0:1Gc18:2Gc10:3Gc8:4][Gc15:0Gc13:1Gc8:2Gc18:3Gc17:4][Gcnot:1:0Gc3:2Gc18:3Gc12:4][Gcnot:1:0Gc21:2Gc12:3Gc21:4]
[Gc3:0Gc15:1Gc15:2Gc5:3Gc7:4][Gc20:0Gcnot:1:4Gc2:2Gc5:3][Gc11:0Gc4:1Gc15:2Gc22:3Gc17:4][Gc9:0Gc19:1Gc13:2Gc14:3Gc17:4][Gc20:0Gc12:1Gc4:2Gc1:3Gc19:4][Gc16:0Gc14:1Gcnot:2:3Gc13:4][Gc22:0Gc20:1Gc11:2Gc5:3Gc0:4][Gc7:0Gc16:1Gc21:2Gc8:3Gc1:4][Gc23:0Gc20:1Gcnot:2:3Gc18:4][Gc4:0Gc19:1Gc16:2Gc13:3Gc10:4][Gc17:0Gcnot:1:4Gc3:2Gc4:3][Gc11:0Gcnot:1:2Gc8:3Gc17:4][Gc15:0Gc7:1Gc21:2Gc8:3Gc12:4][Gc1:0Gc23:1Gc0:2Gc9:3Gc16:4][Gc6:0Gc21:1Gcnot:2:3Gc15:4][Gc6:0Gc14:1Gc8:2Gc20:3Gc3:4][Gc17:0Gc3:1Gc19:2Gc7:3Gc16:4][Gc19:0Gc11:1Gc4:2Gc23:3Gc3:4][Gc20:0Gc11:1Gc3:2Gc6:3Gc23:4][Gcnot:1:0Gc22:2Gc17:3Gc18:4][Gc0:0Gc1:1Gc7:2Gc0:3Gc14:4][Gc19:0Gc2:1Gc11:2Gc14:3Gc9:4][Gc15:0Gc5:1Gc8:2Gc19:3Gc9:4][Gc20:0Gc0:1Gc20:2Gc22:3Gc16:4][Gc12:0Gc3:1Gc4:2Gc11:3Gc23:4]
[Gc3:0Gc14:1Gc8:2Gcnot:4:3][Gc13:0Gc1:1Gc12:2Gc4:3Gc20:4][Gc5:0Gcnot:1:2Gc23:3Gc3:4][Gc10:0Gcnot:1:2Gc2:3Gc1:4][Gc18:0Gc5:1Gc10:2Gc1:3Gc23:4][Gc22:0Gc5:1Gc6:2Gc1:3Gc17:4][Gc21:0Gc9:1Gc4:2Gc6:3Gc21:4][Gc9:0Gc19:1Gc7:2Gc13:3Gc18:4][Gc4:0Gc16:1Gc2:2Gc16:3Gc15:4][Gc9:0Gc12:1Gc1:2Gcnot:4:3][Gc8:0Gc1:1Gc15:2Gc0:3Gc0:4][Gc11:0Gc22:1Gc22:2Gc16:3Gc14:4][Gc21:0Gc16:1Gc10:2Gc11:3Gc8:4][Gcnot:1:0Gc4:2Gc23:3Gc15:4][Gc4:0Gc11:1Gc0:2Gc1:3Gc4:4][Gc11:0Gc21:1Gc15:2Gc19:3Gc8:4][Gc4:0Gc18:1Gcnot:2:3Gc15:4][Gc22:0Gc7:1Gc10:2Gc4:3Gc8:4][Gcnot:1:0Gc13:2Gc6:3Gc15:4][Gc1:0Gc14:1Gc8:2Gc9:3Gc15:4][Gc17:0Gc8:1Gc10:2Gc20:3Gc19:4][Gcnot:1:0Gc10:2Gc1:3Gc0:4][Gc2:0Gc17:1Gc19:2Gc18:3Gc1:4][Gc5:0Gcnot:1:2Gc16:3Gc14:4][Gcnot:1:0Gc6:2Gc13:3Gc14:4]
[Gc8:0Gc6:1Gc17:2Gc2:3Gc9:4][Gc3:0Gcnot:1:4Gc7:2Gc1:3][Gc16:0Gcnot:1:4Gc23:2Gc19:3][Gc14:0Gc1:1Gc10:2Gc17:3Gc13:4][Gc20:0Gc0:1Gc12:2Gc18:3Gc7:4][Gc2:0Gc19:1Gc17:2Gc7:3Gc9:4][Gc15:0Gc0:1Gc18:2Gc14:3Gc18:4][Gc11:0Gc1:1Gc3:2Gc21:3Gc17:4][Gc1:0Gc0:1Gc3:2Gc23:3Gc9:4][Gc22:0Gcnot:1:4Gc18:2Gc19:3][Gc21:0Gc15:1Gc17:2Gc22:3Gc9:4][Gc9:0Gc18:1Gc12:2Gc19:3Gc0:4][Gc10:0Gc19:1Gc1:2Gc9:3Gc6:4][Gc2:0Gc18:1Gc14:2Gc2:3Gc17:4][Gc12:0Gc3:1Gc21:2Gc3:3Gc14:4][Gcnot:1:0Gc21:2Gc11:3Gc17:4][Gc14:0Gc8:1Gc14:2Gc23:3Gc6:4][Gc10:0Gc18:1Gc16:2Gc8:3Gc14:4][Gc23:0Gc1:1Gcnot:2:3Gc12:4][Gc10:0Gc11:1Gc8:2Gc2:3Gc19:4][Gc11:0Gc19:1Gc12:2Gcnot:4:3][Gc23:0Gc10:1Gc5:2Gc13:3Gc1:4][Gc20:0Gc4:1Gc20:2Gc7:3Gc12:4][Gc8:0Gcnot:1:4Gc6:2Gc10:3][Gc19:0Gc1:1Gc15:2Gc21:3Gc3:4]
[Gc2:0Gc15:1Gc19:2Gc6:3Gc14:4][Gcnot:1:0Gc15:2Gc9:3Gc19:4][Gc19:0Gc9:1Gc14:2Gc23:3Gc11:4][Gc21:0Gcnot:1:2Gc11:3Gc3:4][Gc12:0Gc20:1Gc21:2Gc17:3Gc16:4][Gc12:0Gc21:1Gc5:2Gc11:3Gc16:4][Gc20:0Gc8:1Gc11:2Gc1:3Gc6:4][Gc14:0Gc22:1Gc15:2Gcnot:4:3][Gc4:0Gc6:1Gc15:2Gc6:3Gc16:4][Gc19:0Gc8:1Gc15:2Gc22:3Gc20:4][Gcnot:1:0Gc11:2Gc0:3Gc19:4][Gc15:0Gc14:1Gc19:2Gc5:3Gc13:4][Gc6:0Gc16:1Gc6:2Gc22:3Gc18:4][Gc7:0Gc4:1Gc6:2Gc6:3Gc3:4][Gc5:0Gcnot:1:2Gc17:3Gc15:4][Gc13:0Gc20:1Gc1:2Gc17:3Gc21:4][Gc11:0Gcnot:1:4Gc8:2Gc23:3][Gc8:0Gc16:1Gc1:2Gc12:3Gc14:4][Gc7:0Gc7:1Gcnot:2:3Gc0:4][Gc4:0Gc0:1Gc19:2Gc8:3Gc16:4][Gc12:0Gc17:1Gc2:2Gc5:3Gc0:4][Gc7:0Gcnot:1:2Gc0:3Gc21:4][Gc15:0Gc9:1Gc2:2Gc12:3Gc7:4][Gc6:0Gc6:1Gc19:2Gc3:3Gc6:4][Gc18:0Gc15:1Gc19:2Gc19:3Gc11:4]
[Gc22:0Gc23:1Gc21:2Gc12:3Gc6:4][Gc21:0Gcnot:1:4Gc4:2Gc19:3][Gc2:0Gc13:1Gc11:2Gc14:3Gc13:4][Gc7:0Gc1:1Gc11:2Gc13:3Gc18:4][Gc8:0Gc18:1Gc1:2Gc14:3Gc21:4][Gc17:0Gc7:1Gc19:2Gc2:3Gc20:4][Gc1:0Gc2:1Gc23:2Gc19:3Gc6:4][Gc13:0Gc0:1Gc19:2Gc8:3Gc18:4][Gc22:0Gc20:1Gc0:2Gc12:3Gc0:4][Gc20:0Gc15:1Gc7:2Gc18:3Gc20:4][Gc11:0Gcnot:1:4Gc6:2Gc0:3][Gc18:0Gc9:1Gc16:2Gc3:3Gc19:4][Gc18:0Gc4:1Gc16:2Gc19:3Gc20:4][Gc17:0Gc12:1Gc16:2Gc22:3Gc23:4][Gc1:0Gc12:1Gc10:2Gc15:3Gc23:4][Gc18:0Gc7:1Gc16:2Gc9:3Gc19:4][Gc2:0Gcnot:1:2Gc18:3Gc2:4][Gc22:0Gc22:1Gc14:2Gc5:3Gc11:4][Gc7:0Gc14:1Gc13:2Gc9:3Gc2:4][Gc17:0Gc15:1Gc15:2Gc22:3Gc3:4][Gc0:0Gc18:1Gc0:2Gc17:3Gc11:4][Gc23:0Gcnot:1:4Gc3:2Gc18:3][Gcnot:1:0Gc23:2Gc4:3Gc11:4][Gc4:0Gc12:1Gc20:2Gc18:3Gc0:4][Gc7:0Gc5:1Gc1:2Gc17:3Gc8:4]
[Gc13:0Gc13:1Gc20:2Gcnot:4:3][Gc6:0Gcnot:1:4Gc11:2Gc22:3][Gc8:0Gc1:1Gc5:2Gc22:3Gc4:4][Gcnot:1:0Gc10:2Gc12:3Gc8:4][Gc13:0Gc12:1Gc7:2Gcnot:4:3][Gc22:0Gc19:1Gc4:2Gc18:3Gc13:4][Gc10:0Gc5:1Gc7:2Gc4:3Gc13:4][Gc22:0Gc0:1Gc17:2Gc13:3Gc0:4][Gc23:0Gcnot:1:2Gc23:3Gc4:4][Gcnot:1:0Gc15:2Gc9:3Gc13:4][Gc20:0Gcnot:1:2Gc15:3Gc2:4][Gc8:0Gc17:1Gc5:2Gc8:3Gc22:4][Gc22:0Gc17:1Gc19:2Gc14:3Gc2:4][Gc18:0Gc1:1Gc17:2Gc12:3Gc9:4][Gc23:0Gc16:1Gc17:2Gc9:3Gc14:4][Gc18:0Gc3:1Gc9:2Gc11:3Gc16:4][Gc12:0Gc14:1Gc18:2Gc8:3Gc22:4][Gc9:0Gcnot:1:2Gc3:3Gc2:4][Gc9:0Gc8:1Gc15:2Gc15:3Gc15:4][Gc20:0Gc0:1Gc22:2Gc16:3Gc0:4][Gc1:0Gc6:1Gc1:2Gc9:3Gc9:4][Gc15:0Gc11:1Gc1:2Gc16:3Gc4:4][Gc10:0Gc21:1Gc11:2Gc19:3Gc5:4][Gc2:0Gc17:1Gc4:2Gc14:3Gc4:4][Gc0:0Gc0:1Gc5:2Gc5:3Gc16:4]
[Gc18:0Gc2:1Gc19:2Gc10:3Gc15:4][Gc7:0Gcnot:1:2Gc10:3Gc19:4][Gc5:0Gc22:1Gc7:2Gc3:3Gc21:4][Gc14:0Gc10:1Gcnot:2:3Gc23:4][Gc2:0Gc15:1Gc11:2Gcnot:4:3][Gc6:0Gc23:1Gc1:2Gc9:3Gc2:4][Gc4:0Gc23:1Gc4:2Gc18:3Gc18:4][Gc3:0Gc16:1Gc0:2Gc10:3Gc12:4][Gc21:0Gcnot:1:4Gc13:2Gc13:3][Gc6:0Gc18:1Gc14:2Gc19:3Gc0:4][Gc12:0Gc7:1Gc11:2Gc0:3Gc15:4][Gc10:0Gc16:1Gc9:2Gc18:3Gc13:4][Gc4:0Gc2:1Gc21:2Gc11:3Gc20:4][Gc10:0Gc8:1Gc11:2Gc19:3Gc20:4][Gc3:0Gc18:1Gcnot:2:3Gc0:4][Gc22:0Gc14:1Gc11:2Gc16:3Gc22:4][Gc0:0Gcnot:1:4Gc0:2Gc7:3][Gc6:0Gc23:1Gc9:2Gc17:3Gc9:4][Gc8:0Gc14:1Gc19:2Gc5:3Gc0:4][Gc5:0Gc20:1Gc5:2Gcnot:4:3][Gc5:0Gc23:1Gc9:2Gc3:3Gc8:4][Gc14:0Gc23:1Gc4:2Gc22:3Gc4:4][Gc20:0Gc3:1Gc19:2Gc21:3Gc21:4][Gc1:0Gc5:1Gcnot:2:3Gc16:4][Gc18:0Gc5:1Gc6:2Gc15:3Gc2:4][Gc4:0Gc1:1Gc11:2Gc7:3Gc20:4][Gc1:0Gc13:1Gc3:2Gc0:3Gc15:4][Gc1:0Gc6:1Gc16:2Gc5:3Gc23:4][Gc23:0Gc21:1Gc7:2Gc3:3Gc18:4][Gc0:0Gc12:1Gcnot:2:3Gc5:4]
[Gc0:0Gc12:1Gc16:2Gc22:3Gc20:4][Gc4:0Gc15:1Gcnot:2:3Gc19:4][Gc20:0Gc13:1Gc14:2Gc23:3Gc12:4][Gc23:0Gc11:1Gc1:2Gc2:3Gc11:4][Gc6:0Gc17:1Gc15:2Gc16:3Gc7:4][Gc1:0Gc8:1Gc8:2Gc9:3Gc22:4][Gcnot:1:0Gc3:2Gc14:3Gc12:4][Gc4:0Gc0:1Gc8:2Gc8:3Gc2:4][Gc10:0Gc1:1Gc22:2Gc14:3Gc16:4][Gc1:0Gc0:1Gc11:2Gc22:3Gc13:4][Gc6:0Gc11:1Gc21:2Gc12:3Gc12:4][Gc11:0Gc20:1Gc0:2Gc5:3Gc15:4][Gc18:0Gc14:1Gc12:2Gc2:3Gc23:4][Gc12:0Gcnot:1:4Gc15:2Gc5:3][Gc9:0Gc2:1Gc7:2Gc14:3Gc21:4][Gc23:0Gc2:1Gc18:2Gc2:3Gc23:4][Gc4:0Gcnot:1:2Gc12:3Gc0:4][Gc16:0Gc12:1Gcnot:2:3Gc1:4][Gc2:0Gc13:1Gc18:2Gc16:3Gc16:4][Gc15:0Gc9:1Gc23:2Gcnot:4:3][Gcnot:1:0Gc21:2Gc13:3Gc15:4][Gc14:0Gc4:1Gc13:2Gc15:3Gc19:4][Gc6:0Gc21:1Gc16:2Gc17:3Gc12:4][Gc11:0Gc3:1Gc6:2Gc5:3Gc17:4][Gc9:0Gc12:1Gc6:2Gc15:3Gc8:4][Gc17:0Gcnot:1:2Gc11:3Gc17:4][Gc5:0Gc8:1Gc2:2Gc18:3Gc23:4][Gc11:0Gc1:1Gc18:2Gc21:3Gc22:4][Gc21:0Gcnot:1:2Gc23:3Gc6:4][Gc15:0Gc6:1Gc12:2Gc21:3Gc1:4]
[Gc5:0Gcnot:1:2Gc22:3Gc13:4][Gc15:0Gc13:1Gc19:2Gc18:3Gc19:4][Gc1:0Gc23:1Gc19:2Gc21:3Gc17:4][Gc7:0Gc11:1Gc7:2Gc11:3Gc13:4][Gc9:0Gc0:1Gc11:2Gc14:3Gc20:4][Gc6:0Gc22:1Gc15:2Gc16:3Gc9:4][Gcnot:1:0Gc2:2Gc4:3Gc23:4][Gc9:0Gc21:1Gc3:2Gc0:3Gc15:4][Gc20:0Gc15:1Gc6:2Gc16:3Gc17:4][Gc17:0Gc14:1Gc18:2Gc7:3Gc16:4][Gcnot:1:0Gc0:2Gc5:3Gc5:4][Gc23:0Gc6:1Gc4:2Gc16:3Gc23:4][Gc23:0Gcnot:1:4Gc5:2Gc2:3][Gc4:0Gc20:1Gc5:2Gc20:3Gc2:4][Gc19:0Gc3:1Gc7:2Gc23:3Gc17:4][Gc6:0Gc3:1Gc20:2Gc14:3Gc17:4][Gc4:0Gcnot:1:2Gc17:3Gc23:4][Gc8:0Gc0:1Gc22:2Gc16:3Gc5:4][Gc8:0Gc0:1Gc22:2Gcnot:4:3][Gc13:0Gc7:1Gc23:2Gc15:3Gc0:4][Gc5:0Gc3:1Gc1:2Gc13:3Gc21:4][Gc7:0Gc22:1Gc11:2Gc18:3Gc1:4][Gc22:0Gc3:1Gc1:2Gc17:3Gc4:4][Gc18:0Gcnot:1:2Gc17:3Gc17:4][Gc12:0Gc4:1Gc19:2Gc19:3Gc21:4][Gc20:0Gc2:1Gc11:2Gc15:3Gc19:4][Gc6:0Gc23:1Gc6:2Gc14:3Gc6:4][Gcnot:1:0Gc20:2Gc22:3Gc0:4][Gc17:0Gc0:1Gc18:2Gc18:3Gc12:4][Gcnot:1:0Gc15:2Gc6:3Gc9:4]
[Gc16:0Gc21:1Gc1:2Gc5:3Gc12:4][Gc2:0Gc1:1Gc21:2Gc18:3Gc2:4][Gcnot:1:0Gc16:2Gc6:3Gc9:4][Gc14:0Gc10:1Gcnot:2:3Gc21:4][Gc17:0Gc1:1Gc5:2Gc21:3Gc14:4][Gc10:0Gc10:1Gc9:2Gc15:3Gc11:4][Gc7:0Gc1:1Gc21:2Gc17:3Gc18:4][Gc7:0Gc20:1Gc3:2Gc17:3Gc3:4][Gc16:0Gc17:1Gc3:2Gc6:3Gc14:4][Gc6:0Gc16:1Gc18:2Gc5:3Gc8:4][Gcnot:1:0Gc4:2Gc4:3Gc15:4][Gc9:0Gc13:1Gc15:2Gcnot:4:3][Gc8:0Gc8:1Gc22:2Gc15:3Gc5:4][Gc1:0Gc11:1Gc11:2Gcnot:4:3][Gc9:0Gc12:1Gc23:2Gc3:3Gc14:4][Gc5:0Gc5:1Gcnot:2:3Gc20:4][Gc21:0Gc6:1Gc2:2Gc16:3Gc12:4][Gc23:0Gc3:1Gc0:2Gc8:3Gc12:4][Gc8:0Gc18:1Gcnot:2:3Gc13:4][Gc9:0Gc13:1Gc19:2Gc17:3Gc12:4][Gc3:0Gc6:1Gc11:2Gc22:3Gc17:4][Gc12:0Gc13:1Gc12:2Gc17:3Gc17:4][Gc9:0Gc2:1Gc21:2Gc2:3Gc6:4][Gc0:0Gc7:1Gc0:2Gc3:3Gc14:4][Gc22:0Gc22:1Gc19:2Gc4:3Gc19:4][Gc22:0Gcnot:1:2Gc22:3Gc10:4][Gcnot:1:0Gc11:2Gc3:3Gc0:4][Gc12:0Gc22:1Gc22:2Gc9:3Gc2:4][Gcnot:1:0Gc13:2Gc17:3Gc13:4][Gc3:0Gc1:1Gc7:2Gc0:3Gc14:4]
[Gc12:0Gcnot:1:2Gc10:3Gc2:4][Gc10:0Gc6:1Gc3:2Gcnot:4:3][Gc10:0Gc11:1Gc8:2Gc7:3Gc21:4][Gc18:0Gc20:1Gc10:2Gcnot:4:3][Gc17:0Gc16:1Gc1:2Gc7:3Gc12:4][Gc10:0Gc3:1Gcnot:2:3Gc0:4][Gc3:0Gc5:1Gc4:2Gc3:3Gc14:4][Gc9:0Gc21:1Gc3:2Gc19:3Gc3:4][Gc22:0Gc14:1Gc15:2Gc18:3Gc10:4][Gcnot:1:0Gc22:2Gc23:3Gc22:4][Gc12:0Gc21:1Gc21:2Gc15:3Gc4:4][Gc14:0Gc4:1Gc15:2Gc14:3Gc3:4][Gc9:0Gc16:1Gcnot:2:3Gc6:4][Gc1:0Gc9:1Gc1:2Gc9:3Gc12:4][Gc3:0Gc1:1Gc14:2Gc19:3Gc10:4][Gc23:0Gc14:1Gc19:2Gc23:3Gc18:4][Gc14:0Gc2:1Gc14:2Gc12:3Gc23:4][Gc9:0Gc5:1Gc3:2Gc11:3Gc9:4][Gcnot:1:0Gc1:2Gc3:3Gc21:4][Gc19:0Gc11:1Gc5:2Gc3:3Gc21:4][Gc2:0Gc0:1Gc20:2Gc4:3Gc14:4][Gc6:0Gc10:1Gc19:2Gc8:3Gc7:4][Gcnot:1:0Gc18:2Gc15:3Gc22:4][Gcnot:1:0Gc21:2Gc6:3Gc4:4][Gc13:0Gc23:1Gc10:2Gc10:3Gc13:4][Gc22:0Gc17:1Gc23:2Gc7:3Gc4:4][Gc3:0Gc7:1Gc23:2Gc9:3Gc4:4][Gc23:0Gc2:1Gc23:2Gc19:3Gc20:4][Gc19:0Gc5:1Gc22:2Gc9:3Gc16:4][Gc13:0Gc2:1Gc10:2Gc3:3Gc2:4]
[Gc6:0Gc21:1Gcnot:2:3Gc11:4][Gcnot:1:0Gc17:2Gc14:3Gc2:4][Gc14:0Gc22:1Gc15:2Gc15:3Gc20:4][Gc5:0Gc15:1Gc0:2Gc5:3Gc7:4][Gc5:0Gc14:1Gc14:2Gc11:3Gc20:4][Gc17:0Gc18:1Gc6:2Gc22:3Gc11:4][Gc6:0Gc9:1Gc20:2Gc22:3Gc14:4][Gc13:0Gc20:1Gc8:2Gc19:3Gc10:4][Gc12:0Gc5:1Gc11:2Gc19:3Gc9:4][Gc6:0Gc7:1Gc14:2Gc19:3Gc14:4][Gc19:0Gc19:1Gc4:2Gc13:3Gc18:4][Gc20:0Gcnot:1:2Gc5:3Gc21:4][Gc4:0Gc10:1Gc8:2Gc7:3Gc4:4][Gcnot:1:0Gc1:2Gc11:3Gc1:4][Gc10:0Gc1:1Gc10:2Gc2:3Gc16:4][Gc12:0Gc20:1Gc15:2Gc6:3Gc3:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gcnot:1:0Gc18:2Gc23:3Gc16:4][Gc0:0Gc23:1Gc3:2Gc19:3Gc19:4][Gc0:0Gcnot:1:2Gc9:3Gc17:4][Gc17:0Gc4:1Gc3:2Gc10:3Gc13:4][Gcnot:1:0Gc13:2Gc13:3Gc18:4][Gcnot:1:0Gc5:2Gc23:3Gc10:4][Gc5:0Gcnot:1:2Gc14:3Gc9:4][Gcnot:1:0Gc11:2Gc3:3Gc6:4][Gc18:0Gc18:1Gc9:2Gc0:3Gc5:4][Gcnot:1:0Gc10:2Gc13:3Gc16:4][Gc4:0Gc16:1Gc17:2Gc21:3Gc19:4][Gc15:0Gc2:1Gc0:2Gc11:3Gc9:4][Gc2:0Gc5:1Gc6:2Gc22:3Gc5:4]
[Gc0:0Gc23:1Gcnot:2:3Gc19:4][Gc11:0Gc12:1Gc2:2Gc20:3Gc1:4][Gc23:0Gcnot:1:4Gc19:2Gc17:3][Gc21:0Gc4:1Gc9:2Gc4:3Gc11:4][Gc20:0Gc15:1Gc6:2Gc14:3Gc17:4][Gc16:0Gcnot:1:4Gc9:2Gc18:3][Gc1:0Gc18:1Gc7:2Gcnot:4:3][Gc20:0Gc19:1Gc13:2Gc20:3Gc18:4][Gc11:0Gc11:1Gc5:2Gc17:3Gc2:4][Gc22:0Gc21:1Gc1:2Gc15:3Gc14:4][Gc3:0Gc18:1Gc1:2Gc11:3Gc11:4][Gc1:0Gc15:1Gc22:2Gc22:3Gc2:4][Gc13:0Gc14:1Gc19:2Gc18:3Gc5:4][Gcnot:1:0Gc8:2Gc14:3Gc4:4][Gc3:0Gc5:1Gcnot:2:3Gc1:4][Gcnot:1:0Gc6:2Gc10:3Gc7:4][Gc5:0Gc6:1Gc10:2Gc3:3Gc8:4][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc6:0Gc10:1Gc23:2Gc19:3Gc16:4][Gc15:0Gcnot:1:2Gc10:3Gc22:4][Gc0:0Gc1:1Gc19:2Gc4:3Gc21:4][Gc9:0Gc15:1Gc11:2Gcnot:4:3][Gc12:0Gc18:1Gc17:2Gc7:3Gc6:4][Gc2:0Gc20:1Gc4:2Gc14:3Gc18:4][Gc1:0Gcnot:1:2Gc20:3Gc23:4][Gc3:0Gc22:1Gc14:2Gc16:3Gc17:4][Gc6:0Gc2:1Gc2:2Gc17:3Gc10:4][Gc12:0Gc20:1Gc16:2Gc17:3Gc10:4][Gc22:0Gc19:1Gc12:2Gc15:3Gc14:4][Gc11:0Gc1:1Gc4:2Gc10:3Gc16:4]


==> anc/experiments/circuits/S2_5Q_B3_circuits_measure.txt <==
# Stabilizer measurement circuits
[Gc3:0Gc3:1Gc0:2Gc6:3Gc12:4][Gc20:0Gc20:1Gc0:2Gc20:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc6:0Gc20:1Gc4:2Gc9:3Gc3:4][Gc20:0Gc0:1Gc0:2Gc0:3Gc20:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc12:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc6:2Gc9:3Gc3:4][Gc4:0Gcnot:1:4Gc4:2Gc4:3][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc12:3Gc0:4][Gc12:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc9:1Gc3:2Gc3:3Gc4:4][Gc0:0Gc12:1Gc4:2Gc20:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc0:3Gc1:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc12:0Gc3:1Gc16:2Gc9:3Gc9:4][Gc0:0Gc16:1Gc0:2Gc0:3Gc20:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc13:2Gc13:3Gc12:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc3:0Gc6:1Gc6:2Gc6:3Gc3:4][Gc12:0Gc20:1Gc20:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc1:2Gc1:3Gc0:4]
[Gc3:0Gc6:1Gc9:2Gc6:3Gc4:4][Gc0:0Gc2:1Gc16:2Gc16:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc12:0Gc9:1Gc0:2Gc9:3Gc6:4][Gc0:0Gc4:1Gc0:2Gc20:3Gc4:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc3:2Gc6:3Gc9:4][Gc20:0Gc4:1Gc4:2Gc4:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc1:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc6:2Gc9:3Gc4:4][Gc0:0Gc20:1Gc20:2Gc20:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc1:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc6:0Gc9:1Gc6:2Gc3:3Gc6:4][Gc4:0Gc12:1Gc0:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc13:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc1:1Gc0:2Gc0:3Gc1:4]
[Gc6:0Gc3:1Gc9:2Gc9:3Gc3:4][Gc20:0Gc20:1Gc12:2Gc4:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gc13:3Gc0:4][Gc13:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc2:0Gc4:1Gc0:2Gc3:3Gc9:4][Gc0:0Gc0:1Gc0:2Gc16:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc12:1Gc9:2Gc3:3Gc12:4][Gc20:0Gc0:1Gc12:2Gc4:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc13:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc6:1Gc4:2Gc2:3Gc6:4][Gc20:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc6:0Gc9:1Gc3:2Gc9:3Gc12:4][Gc12:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc1:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc4:2Gc6:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc13:2Gc13:3Gc12:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc9:0Gc6:1Gc3:2Gc6:3Gc20:4][Gc20:0Gc0:1Gc4:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc3:0Gc3:1Gc9:2Gc3:3Gc3:4][Gc16:0Gc12:1Gc12:2Gc0:3Gc20:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gcnot:1:0Gc1:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc6:2Gc9:3Gc3:4][Gc20:0Gc20:1Gc12:2Gc4:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc13:2Gc1:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc3:0Gc9:1Gc3:2Gc3:3Gc9:4][Gc20:0Gc4:1Gc4:2Gc4:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc0:3Gc1:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc1:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc4:0Gc3:1Gc9:2Gc9:3Gc3:4][Gc0:0Gc2:1Gc0:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc12:2Gc12:3Gc0:4][Gc13:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc1:3Gc1:4]
[Gc6:0Gc3:1Gc3:2Gc20:3Gc9:4][Gc0:0Gc2:1Gc0:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc6:0Gc3:1Gc3:2Gc6:3Gc9:4][Gc20:0Gc20:1Gc12:2Gc20:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc13:2Gc1:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc9:0Gc12:1Gc9:2Gc20:3Gc9:4][Gc12:0Gc0:1Gc2:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc12:0Gc6:1Gc9:2Gc3:3Gc6:4][Gc0:0Gc2:1Gc20:2Gc16:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc9:2Gc12:3Gc3:4][Gc0:0Gc20:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc6:0Gc3:1Gc3:2Gc20:3Gc12:4][Gc0:0Gc16:1Gc16:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc9:2Gc3:3Gc6:4][Gc4:0Gc20:1Gc0:2Gc4:3Gc20:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc3:0Gc6:1Gc3:2Gc4:3Gc3:4][Gc4:0Gc0:1Gc20:2Gc0:3Gc20:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc13:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc1:1Gc1:2Gc1:3Gc1:4]
[Gc6:0Gc12:1Gc3:2Gc3:3Gc3:4][Gc20:0Gc0:1Gc16:2Gc16:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gcnot:1:0Gc0:2Gc0:3Gc12:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc6:0Gc3:1Gc4:2Gc9:3Gc4:4][Gc20:0Gc0:1Gc0:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gcnot:2:3Gc12:4][Gc0:0Gcnot:1:4Gc12:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc6:0Gc6:1Gc9:2Gc3:3Gc3:4][Gc12:0Gc12:1Gc12:2Gc4:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc13:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc4:0Gc12:1Gc3:2Gc16:3Gc6:4][Gcnot:1:0Gc12:2Gc0:3Gc4:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc3:0Gc6:1Gc3:2Gc6:3Gc3:4][Gc20:0Gc0:1Gc20:2Gc20:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc13:2Gc13:3Gc0:4]
[Gc0:0Gc9:1Gc9:2Gc6:3Gc12:4][Gc0:0Gc0:1Gc0:2Gc20:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc9:1Gc3:2Gc0:3Gc6:4][Gc20:0Gc20:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc1:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc9:0Gc9:1Gc0:2Gc9:3Gc9:4][Gc20:0Gc20:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc12:3Gc12:4][Gc0:0Gc12:1Gc13:2Gcnot:4:3][Gcnot:1:0Gc0:2Gc13:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc13:4]
[Gc9:0Gc6:1Gc9:2Gc9:3Gc3:4][Gc20:0Gc4:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc1:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc0:0Gc3:1Gc9:2Gc6:3Gc3:4][Gc0:0Gc16:1Gc12:2Gc0:3Gc12:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc1:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc1:3Gc0:4][Gc0:0Gc1:1Gc1:2Gc0:3Gc0:4]
[Gc9:0Gc4:1Gc12:2Gc9:3Gc3:4][Gc0:0Gc0:1Gc0:2Gc4:3Gc4:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gcnot:1:0Gc12:2Gc1:3Gc1:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc9:0Gc20:1Gc6:2Gc20:3Gc3:4][Gc20:0Gc0:1Gc12:2Gc0:3Gc4:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc6:0Gc9:1Gc6:2Gc3:3Gc4:4][Gc0:0Gc2:1Gc16:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gcnot:1:0Gc12:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc13:2Gc13:3Gc0:4]
[Gc6:0Gc3:1Gc3:2Gc12:3Gc3:4][Gc12:0Gc20:1Gc20:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc12:1Gc12:2Gc1:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc13:1Gc13:2Gc0:3Gc0:4]
[Gc3:0Gc9:1Gc12:2Gc6:3Gc3:4][Gc20:0Gc12:1Gc0:2Gc4:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc0:3Gc1:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc2:0Gc6:1Gc9:2Gc16:3Gc3:4][Gcnot:1:0Gc0:2Gc0:3Gc12:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc12:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc0:1Gc0:2Gc12:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc1:0Gc1:1Gc1:2Gc1:3Gc0:4]
[Gc6:0Gc3:1Gc6:2Gc3:3Gc6:4][Gc0:0Gc4:1Gc4:2Gc4:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gcnot:1:0Gc1:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc6:1Gc6:2Gc6:3Gc9:4][Gc2:0Gc20:1Gc2:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc13:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]
[Gc9:0Gc3:1Gc9:2Gc6:3Gc9:4][Gc0:0Gc0:1Gc20:2Gc4:3Gc4:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc1:3Gc1:4][Gcnot:1:0Gc1:2Gc0:3Gc0:4][Gc1:0Gc1:1Gc0:2Gc0:3Gc0:4]


==> anc/experiments/circuits/S2_5Q_B3_circuits_prep.txt <==
# Stabilizer state preparation circuits
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc20:3Gc0:4][Gc3:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc8:2Gc9:3Gc20:4][Gcnot:1:0Gc3:2Gc0:3Gc3:4][Gc20:0Gc20:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc8:2Gc8:3Gc9:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc0:1Gcnot:2:3Gc6:4][Gc0:0Gc0:1Gc8:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc3:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc8:1Gc13:2Gc12:3Gc0:4][Gc0:0Gc3:1Gc3:2Gc9:3Gc0:4]
[Gc12:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc9:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc8:2Gc13:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc3:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc1:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc13:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc8:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gc1:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gcnot:1:2Gc1:3Gc12:4][Gc0:0Gc12:1Gc1:2Gc3:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc9:4][Gc12:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gc0:1Gc20:2Gcnot:4:3][Gc6:0Gcnot:1:4Gc3:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc9:3Gc20:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4]
[Gc2:0Gc16:1Gc2:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc20:1Gcnot:2:3Gc0:4][Gc0:0Gc6:1Gc1:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc6:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gc12:1Gc8:2Gc12:3Gc0:4][Gc6:0Gcnot:1:4Gc6:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc20:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc9:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gcnot:1:2Gc20:3Gc12:4][Gc6:0Gc12:1Gc12:2Gc6:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc13:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc12:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:2Gc20:3Gc12:4][Gc0:0Gc12:1Gc12:2Gc6:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc3:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gcnot:1:2Gc0:3Gc0:4][Gc6:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc8:1Gc12:2Gc8:3Gc8:4][Gc0:0Gc6:1Gc9:2Gc3:3Gc3:4]
[Gc16:0Gc16:1Gc2:2Gc2:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc9:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc20:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc8:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc20:1Gc20:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc0:1Gc8:2Gc12:3Gc12:4][Gcnot:1:0Gc3:2Gcnot:4:3][Gc8:0Gc12:1Gc0:2Gc0:3Gc20:4][Gc6:0Gc9:1Gc0:2Gc0:3Gc3:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc3:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc1:3Gc20:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc6:4]
[Gc16:0Gc2:1Gc2:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc12:2Gc12:3Gc13:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gcnot:2:3Gc0:4][Gc0:0Gc3:1Gc9:2Gc9:3Gc0:4]
[Gc16:0Gc2:1Gc16:2Gc2:3Gc2:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc8:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc20:4][Gc0:0Gc1:1Gcnot:2:3Gc3:4][Gc0:0Gc0:1Gc9:2Gc9:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc1:2Gc0:3Gc20:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc3:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc1:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc3:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc9:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4]
[Gc0:0Gc2:1Gc3:2Gc2:3Gc2:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc1:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc8:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc6:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc8:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc0:3Gc0:4]
[Gc16:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc1:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc20:4][Gcnot:1:0Gc0:2Gc0:3Gc6:4][Gc8:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc6:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc1:0Gcnot:1:2Gc12:3Gc12:4][Gc3:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc20:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc3:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc1:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc3:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc2:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc12:4][Gcnot:1:0Gc9:2Gc0:3Gc0:4][Gc1:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc3:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc12:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc0:2Gc12:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc9:3Gc0:4][Gc3:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc8:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc9:1Gc0:2Gc0:3Gc20:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc9:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc6:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc8:3Gc0:4][Gc0:0Gcnot:1:2Gc3:3Gc0:4][Gc0:0Gc12:1Gc13:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc9:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gcnot:4:3][Gc0:0Gc0:1Gc0:2Gc12:3Gc8:4][Gc0:0Gc0:1Gc0:2Gc9:3Gc3:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc0:2Gc20:3Gc0:4][Gcnot:1:0Gc0:2Gc3:3Gc0:4][Gc9:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc20:1Gc9:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc0:3Gc16:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gcnot:1:0Gc0:2Gc0:3Gc3:4][Gc8:0Gc13:1Gc0:2Gc0:3Gc0:4][Gc3:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc20:3Gc12:4][Gcnot:1:0Gc0:2Gc3:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc2:1Gc2:2Gc2:3Gc2:4][Gc0:0Gcnot:1:2Gcnot:4:3][Gc0:0Gc12:1Gc12:2Gc20:3Gc12:4][Gc0:0Gcnot:1:2Gc6:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc6:2Gc0:3][Gc0:0Gc8:1Gc0:2Gc0:3Gc8:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc3:4]
[Gc16:0Gc2:1Gc12:2Gc16:3Gc2:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc8:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc6:0Gc0:1Gc0:2Gcnot:4:3][Gc0:0Gcnot:1:4Gc0:2Gc12:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc20:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc3:4]
[Gc16:0Gc16:1Gc16:2Gc16:3Gc2:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gcnot:1:2Gc20:3Gc20:4][Gc0:0Gc12:1Gc0:2Gc6:3Gc6:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc13:0Gc8:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc6:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc12:0Gc12:1Gc0:2Gc12:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc0:1Gc0:2Gc8:3Gc12:4][Gcnot:1:0Gc0:2Gc6:3Gc9:4][Gc12:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc9:0Gc0:1Gc0:2Gc0:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc16:3Gc16:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc0:2Gc12:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gcnot:2:3][Gc0:0Gc12:1Gc12:2Gc12:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc0:1Gc0:2Gc0:3Gc8:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc9:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc9:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc12:3Gc20:4][Gc6:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc12:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc20:2Gc20:3Gc0:4][Gc0:0Gc0:1Gc3:2Gc3:3Gc0:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc12:0Gcnot:1:4Gc0:2Gc1:3][Gc3:0Gcnot:1:2Gc3:3Gc12:4][Gc0:0Gc12:1Gc20:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc3:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gc9:1Gc0:2Gc0:3Gc9:4]
[Gc2:0Gc2:1Gc16:2Gc2:3Gc2:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc12:1Gc12:2Gc0:3Gc0:4][Gcnot:1:0Gcnot:2:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc20:3][Gc0:0Gcnot:1:2Gc3:3Gc1:4]
[Gc2:0Gc2:1Gc16:2Gc16:3Gc16:4][Gcnot:1:0Gc0:2Gc0:3Gc0:4][Gc20:0Gc12:1Gc0:2Gc0:3Gc0:4][Gc6:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gc0:0Gcnot:1:2Gc0:3Gc9:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gc0:1Gcnot:2:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc8:3Gc0:4][Gc0:0Gc0:1Gc9:2Gc3:3Gc0:4]
[Gc2:0Gc16:1Gc16:2Gc2:3Gc16:4][Gc0:0Gcnot:1:2Gc0:3Gc0:4][Gc0:0Gc0:1Gc12:2Gc0:3Gc0:4][Gc0:0Gcnot:1:4Gc0:2Gc0:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc12:4][Gcnot:1:0Gc0:2Gcnot:4:3][Gc20:0Gc12:1Gc0:2Gc20:3Gc12:4][Gc6:0Gcnot:1:4Gc0:2Gc3:3][Gc0:0Gc12:1Gc0:2Gc0:3Gc13:4][Gc0:0Gcnot:1:2Gc0:3Gc3:4][Gc0:0Gc20:1Gc9:2Gc0:3Gc0:4][Gc0:0Gc3:1Gc0:2Gc0:3Gc0:4]


==> anc/experiments/data/S1_2Q_B0_data.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 987 1024 4 0
0 927 1024 8 2
0 920 1024 8 2
0 974 1024 3 0
0 925 1024 8 2
0 946 1024 8 2
0 981 1024 4 0
5 833 1024 11 6
5 847 1024 13 5
5 878 1024 11 6
5 883 1024 11 4
5 816 1024 13 7
5 854 1024 11 6
5 902 1024 10 4
10 778 1024 13 8
10 828 1024 18 7
10 789 1024 14 8
10 786 1024 18 9
10 826 1024 15 9
10 685 1024 14 10
10 819 1024 12 8
15 758 1024 21 13
15 751 1024 21 13
15 739 1024 21 11
15 838 1024 19 8
15 774 1024 20 12
15 715 1024 22 13
15 719 1024 22 12
20 653 1024 26 16
20 590 1024 28 17
20 682 1024 28 15
20 763 1024 26 15
20 687 1024 21 16
20 708 1024 24 17
20 602 1024 28 17
25 635 1024 31 18
25 563 1024 27 22
25 634 1024 28 15
25 529 1024 31 24
25 610 1024 31 19
25 686 1024 31 16
25 552 1024 31 22
30 581 1024 34 23
30 628 1024 34 24
30 482 1024 36 27
30 602 1024 34 26
30 587 1024 34 23
30 659 1024 34 21
30 603 1024 36 23


==> anc/experiments/data/S1_2Q_B1_data.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 934 1024 8 2
0 992 1024 4 0
0 974 1024 4 0
0 946 1024 8 2
0 977 1024 4 0
0 927 1024 8 2
0 978 1024 4 0
5 835 1024 11 5
5 904 1024 9 4
5 928 1024 9 4
5 858 1024 11 6
5 907 1024 9 4
5 814 1024 13 7
5 873 1024 7 5
10 794 1024 15 9
10 821 1024 13 6
10 786 1024 14 8
10 760 1024 16 9
10 804 1024 12 8
10 805 1024 15 9
10 805 1024 14 9
15 676 1024 23 15
15 773 1024 20 11
15 713 1024 18 12
15 725 1024 23 13
15 748 1024 19 10
15 615 1024 23 16
15 750 1024 23 15
20 628 1024 26 20
20 693 1024 26 15
20 704 1024 22 15
20 646 1024 24 16
20 548 1024 25 18
20 696 1024 26 15
20 694 1024 28 17
25 629 1024 30 16
25 628 1024 31 18
25 580 1024 30 20
25 610 1024 31 18
25 575 1024 32 21
25 623 1024 33 19
25 602 1024 30 20
30 638 1024 34 20
30 477 1024 36 29
30 580 1024 35 24
30 433 1024 38 26
30 563 1024 36 23
30 581 1024 36 23
30 581 1024 35 22


==> anc/experiments/data/S1_2Q_B2_data.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 983 1024 2 0
0 981 1024 4 0
0 976 1024 4 0
0 975 1024 3 0
0 920 1024 8 2
0 992 1024 4 0
0 988 1024 2 0
5 855 1024 13 6
5 899 1024 9 3
5 908 1024 9 4
5 842 1024 11 6
5 942 1024 9 2
5 886 1024 9 3
5 846 1024 13 5
10 749 1024 18 11
10 847 1024 16 7
10 824 1024 16 8
10 819 1024 16 7
10 740 1024 15 10
10 777 1024 15 10
10 840 1024 14 8
15 752 1024 17 11
15 743 1024 19 13
15 746 1024 21 12
15 700 1024 18 12
15 785 1024 19 12
15 703 1024 21 13
15 538 1024 19 16
20 711 1024 25 17
20 644 1024 26 19
20 741 1024 26 16
20 694 1024 26 16
20 682 1024 28 14
20 678 1024 23 14
20 747 1024 25 12
25 502 1024 33 23
25 531 1024 33 23
25 581 1024 29 20
25 683 1024 30 22
25 602 1024 30 21
25 646 1024 29 20
25 703 1024 27 19
30 623 1024 36 21
30 555 1024 36 25
30 642 1024 36 21
30 550 1024 36 24
30 670 1024 36 21
30 585 1024 35 20
30 584 1024 38 23


==> anc/experiments/data/S1_2Q_B3_data.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 996 1024 0 0
0 933 1024 8 2
0 993 1024 1 0
0 933 1024 8 2
0 932 1024 8 2
0 970 1024 3 0
0 979 1024 2 0
5 917 1024 9 4
5 898 1024 11 5
5 896 1024 11 4
5 890 1024 10 5
5 775 1024 13 7
5 814 1024 13 6
5 882 1024 9 4
10 734 1024 15 10
10 787 1024 18 8
10 827 1024 18 8
10 868 1024 14 6
10 831 1024 16 7
10 831 1024 16 8
10 797 1024 13 8
15 805 1024 19 8
15 696 1024 21 13
15 767 1024 19 11
15 730 1024 18 12
15 695 1024 21 13
15 764 1024 19 11
15 663 1024 17 12
20 703 1024 24 15
20 661 1024 23 14
20 723 1024 25 15
20 703 1024 24 15
20 722 1024 24 15
20 723 1024 26 16
20 650 1024 26 17
25 510 1024 28 21
25 680 1024 28 20
25 566 1024 31 23
25 617 1024 33 19
25 591 1024 29 18
25 649 1024 29 20
25 571 1024 33 20
30 532 1024 34 25
30 599 1024 35 22
30 613 1024 33 24
30 682 1024 35 24
30 585 1024 36 26
30 595 1024 34 22
30 585 1024 38 28


==> anc/experiments/data/S1_3Q_B0_data.txt <==
# Number of qubits
3
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 690 1024 16 6
0 976 1024 4 0
0 637 1024 20 8
0 902 1024 8 2
0 901 1024 8 2
0 602 1024 20 8
0 969 1024 4 0
5 842 1024 11 4
5 638 1024 18 9
5 848 1024 11 6
5 797 1024 11 6
5 765 1024 13 5
5 520 1024 23 12
5 835 1024 11 5
10 692 1024 16 8
10 491 1024 27 17
10 570 1024 21 11
10 471 1024 29 15
10 532 1024 24 14
10 700 1024 16 8
10 742 1024 15 9
15 394 1024 34 21
15 665 1024 21 13
15 569 1024 25 12
15 610 1024 23 11
15 644 1024 21 11
15 501 1024 27 13
15 649 1024 18 9
20 370 1024 36 22
20 649 1024 23 13
20 528 1024 26 16
20 362 1024 31 19
20 380 1024 36 22
20 525 1024 28 17
20 272 1024 36 20
25 394 1024 35 19
25 409 1024 39 23
25 430 1024 35 21
25 317 1024 37 23
25 331 1024 41 26
25 438 1024 33 18
25 191 1024 41 27
30 279 1024 49 29
30 265 1024 40 29
30 303 1024 46 32
30 313 1024 47 31
30 419 1024 36 21
30 350 1024 46 29
30 401 1024 37 24


==> anc/experiments/data/S1_3Q_B1_data.txt <==
# Number of qubits
3
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 687 1024 13 6
0 973 1024 4 0
0 592 1024 19 8
0 592 1024 18 8
0 888 1024 8 2
0 880 1024 8 2
0 894 1024 8 2
5 491 1024 21 11
5 592 1024 19 9
5 667 1024 12 5
5 517 1024 24 12
5 531 1024 23 12
5 833 1024 10 4
5 759 1024 11 5
10 412 1024 24 12
10 446 1024 27 17
10 479 1024 26 13
10 689 1024 13 8
10 632 1024 20 10
10 568 1024 22 12
10 495 1024 25 13
15 590 1024 23 16
15 340 1024 31 19
15 442 1024 27 16
15 458 1024 27 17
15 503 1024 22 14
15 613 1024 23 12
15 517 1024 29 18
20 522 1024 30 17
20 420 1024 34 20
20 593 1024 26 13
20 475 1024 29 14
20 466 1024 32 17
20 529 1024 24 17
20 460 1024 29 16
25 435 1024 30 19
25 366 1024 37 25
25 339 1024 34 24
25 374 1024 35 22
25 296 1024 45 27
25 432 1024 31 23
25 382 1024 37 22
30 434 1024 38 25
30 365 1024 36 20
30 434 1024 33 19
30 367 1024 42 29
30 358 1024 43 26
30 273 1024 48 27
30 366 1024 39 25


==> anc/experiments/data/S1_3Q_B2_data.txt <==
# Number of qubits
3
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 968 1024 3 0
0 894 1024 8 2
0 794 1024 12 4
0 732 1024 16 6
0 981 1024 4 0
0 950 1024 4 0
0 984 1024 4 0
5 788 1024 12 6
5 589 1024 20 12
5 595 1024 20 11
5 679 1024 16 7
5 740 1024 16 6
5 466 1024 23 12
5 842 1024 9 5
10 470 1024 29 14
10 515 1024 27 12
10 444 1024 30 14
10 485 1024 26 14
10 504 1024 27 14
10 563 1024 24 14
10 693 1024 14 8
15 440 1024 28 18
15 447 1024 32 14
15 546 1024 21 14
15 471 1024 26 17
15 620 1024 23 14
15 492 1024 27 13
15 434 1024 32 18
20 390 1024 37 22
20 475 1024 34 21
20 365 1024 36 21
20 323 1024 32 23
20 328 1024 39 20
20 466 1024 32 18
20 364 1024 38 22
25 326 1024 36 21
25 261 1024 39 28
25 254 1024 40 28
25 346 1024 35 22
25 339 1024 37 23
25 498 1024 31 22
25 395 1024 34 19
30 317 1024 48 32
30 453 1024 36 22
30 335 1024 38 24
30 300 1024 43 30
30 306 1024 39 25
30 238 1024 42 31
30 219 1024 43 26


==> anc/experiments/data/S1_3Q_B3_data.txt <==
# Number of qubits
3
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 978 1024 4 0
0 614 1024 16 6
0 974 1024 3 0
0 778 1024 12 4
0 900 1024 8 2
0 964 1024 3 0
0 640 1024 19 8
5 646 1024 18 9
5 832 1024 9 5
5 602 1024 17 9
5 672 1024 17 7
5 570 1024 21 12
5 704 1024 13 7
5 640 1024 21 10
10 744 1024 16 10
10 547 1024 23 13
10 694 1024 14 8
10 563 1024 21 11
10 526 1024 22 11
10 706 1024 16 8
10 619 1024 22 9
15 344 1024 32 21
15 535 1024 25 14
15 478 1024 26 16
15 585 1024 23 11
15 493 1024 26 15
15 451 1024 34 19
15 665 1024 19 11
20 533 1024 26 15
20 454 1024 28 18
20 440 1024 28 20
20 495 1024 30 18
20 358 1024 34 23
20 427 1024 31 20
20 310 1024 30 21
25 450 1024 31 22
25 249 1024 45 31
25 452 1024 33 20
25 447 1024 29 23
25 461 1024 29 20
25 402 1024 33 20
25 267 1024 44 29
30 305 1024 47 31
30 455 1024 33 23
30 279 1024 48 32
30 236 1024 48 30
30 278 1024 46 32
30 322 1024 40 28
30 186 1024 36 25


==> anc/experiments/data/S1_4Q_B0_data.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 432 1024 19 10
0 317 1024 16 8
0 476 1024 14 8
0 527 1024 16 6
0 349 1024 18 8
0 797 1024 8 2
0 169 1024 23 10
5 300 1024 18 10
5 726 1024 9 5
5 332 1024 21 10
5 346 1024 17 9
5 638 1024 10 5
5 565 1024 13 6
5 664 1024 13 5
10 229 1024 25 14
10 344 1024 24 12
10 330 1024 27 13
10 220 1024 24 14
10 229 1024 25 15
10 159 1024 24 15
10 240 1024 24 13
15 208 1024 29 16
15 303 1024 29 12
15 416 1024 23 13
15 210 1024 29 11
15 282 1024 27 18
15 143 1024 32 19
15 249 1024 29 21
20 280 1024 30 20
20 134 1024 34 23
20 155 1024 34 22
20 177 1024 32 20
20 100 1024 38 22
20 117 1024 35 25
20 213 1024 34 23
25 118 1024 41 24
25 118 1024 47 31
25 101 1024 39 26
25 256 1024 37 22
25 112 1024 42 28
25 165 1024 42 25
25 146 1024 37 21
30 80 1024 43 28
30 157 1024 44 28
30 81 1024 45 30
30 127 1024 49 26
30 104 1024 46 31
30 71 1024 42 28
30 93 1024 42 28


==> anc/experiments/data/S1_4Q_B1_data.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 591 1024 12 4
0 623 1024 11 4
0 715 1024 14 5
0 405 1024 18 9
0 364 1024 20 11
0 600 1024 12 6
0 592 1024 12 6
5 343 1024 19 11
5 329 1024 23 10
5 404 1024 19 10
5 319 1024 18 11
5 316 1024 27 14
5 338 1024 19 10
5 372 1024 18 9
10 379 1024 26 13
10 163 1024 22 13
10 240 1024 24 14
10 355 1024 23 12
10 394 1024 18 11
10 124 1024 27 16
10 159 1024 25 16
15 188 1024 35 22
15 349 1024 23 15
15 182 1024 28 17
15 354 1024 29 14
15 225 1024 29 13
15 172 1024 27 16
15 143 1024 31 18
20 274 1024 32 20
20 144 1024 32 24
20 101 1024 36 20
20 154 1024 39 21
20 137 1024 38 23
20 211 1024 24 15
20 125 1024 35 22
25 90 1024 38 28
25 83 1024 43 29
25 152 1024 38 23
25 92 1024 41 25
25 153 1024 38 23
25 89 1024 42 26
25 130 1024 41 30
30 129 1024 44 30
30 131 1024 51 34
30 94 1024 45 29
30 151 1024 43 27
30 100 1024 46 26
30 120 1024 34 26
30 116 1024 46 30


==> anc/experiments/data/S1_4Q_B2_data.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 302 1024 17 8
0 385 1024 16 8
0 796 1024 8 2
0 483 1024 15 6
0 506 1024 16 6
0 449 1024 15 8
0 456 1024 14 7
5 378 1024 19 8
5 395 1024 21 13
5 408 1024 19 11
5 729 1024 8 4
5 238 1024 21 11
5 328 1024 17 8
5 454 1024 21 12
10 220 1024 24 13
10 535 1024 16 5
10 199 1024 30 17
10 160 1024 26 14
10 289 1024 27 18
10 327 1024 22 11
10 387 1024 22 14
15 199 1024 31 18
15 254 1024 25 13
15 205 1024 25 14
15 146 1024 35 17
15 134 1024 31 21
15 282 1024 27 15
15 195 1024 28 21
20 144 1024 39 21
20 163 1024 37 22
20 139 1024 35 22
20 192 1024 32 16
20 188 1024 30 17
20 138 1024 36 22
20 86 1024 35 23
25 153 1024 35 23
25 113 1024 37 26
25 152 1024 39 23
25 147 1024 41 29
25 106 1024 42 26
25 104 1024 41 25
25 159 1024 39 25
30 136 1024 46 31
30 162 1024 44 24
30 126 1024 40 25
30 98 1024 44 31
30 79 1024 45 27
30 111 1024 46 28
30 88 1024 51 34


==> anc/experiments/data/S1_4Q_B3_data.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 639 1024 11 6
0 302 1024 19 8
0 531 1024 14 5
0 323 1024 18 8
0 508 1024 15 6
0 858 1024 8 2
0 814 1024 8 2
5 209 1024 20 11
5 268 1024 18 9
5 350 1024 16 9
5 222 1024 23 13
5 307 1024 25 12
5 718 1024 15 7
5 422 1024 19 10
10 259 1024 23 15
10 142 1024 26 14
10 231 1024 23 15
10 241 1024 27 17
10 224 1024 24 14
10 235 1024 30 17
10 127 1024 26 15
15 189 1024 31 19
15 234 1024 33 20
15 211 1024 28 20
15 216 1024 28 14
15 107 1024 29 18
15 235 1024 28 15
15 148 1024 29 20
20 170 1024 31 19
20 145 1024 34 17
20 197 1024 32 19
20 400 1024 28 15
20 235 1024 32 18
20 207 1024 30 23
20 113 1024 36 25
25 129 1024 39 23
25 210 1024 32 16
25 151 1024 39 22
25 172 1024 41 28
25 179 1024 39 24
25 128 1024 41 24
25 126 1024 44 28
30 112 1024 49 29
30 120 1024 45 28
30 110 1024 42 29
30 111 1024 46 31
30 108 1024 43 32
30 117 1024 41 29
30 99 1024 45 29


==> anc/experiments/data/S1_5Q_B0_data.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 165 1024 31 17
0 48 1024 30 19
0 229 1024 22 14
0 307 1024 24 15
0 281 1024 14 7
0 92 1024 35 18
0 73 1024 31 18
5 84 1024 32 20
5 69 1024 30 17
5 60 1024 34 19
5 214 1024 25 13
5 50 1024 36 22
5 79 1024 34 20
5 64 1024 32 18
10 63 1024 38 24
10 55 1024 41 25
10 139 1024 34 21
10 65 1024 39 22
10 193 1024 32 18
10 63 1024 36 19
10 62 1024 38 23
15 37 1024 41 24
15 64 1024 42 25
15 86 1024 35 22
15 48 1024 40 27
15 77 1024 40 21
15 141 1024 35 24
15 57 1024 42 28
20 66 1024 47 25
20 43 1024 46 31
20 43 1024 40 24
20 55 1024 43 32
20 58 1024 41 30
20 58 1024 55 34
20 64 1024 42 32
25 49 1024 48 36
25 59 1024 50 34
25 76 1024 46 33
25 70 1024 42 29
25 53 1024 49 31
25 41 1024 57 37
25 49 1024 45 27
30 50 1024 53 37
30 30 1024 60 38
30 50 1024 57 42
30 50 1024 60 34
30 60 1024 51 34
30 52 1024 58 36
30 53 1024 59 38


==> anc/experiments/data/S1_5Q_B1_data.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 161 1024 24 16
0 234 1024 29 17
0 536 1024 17 10
0 113 1024 24 13
0 147 1024 29 17
0 101 1024 27 15
0 110 1024 33 19
5 85 1024 31 17
5 90 1024 34 21
5 44 1024 34 22
5 193 1024 28 17
5 117 1024 34 22
5 44 1024 34 21
5 87 1024 32 20
10 50 1024 39 23
10 129 1024 40 20
10 64 1024 40 25
10 77 1024 32 19
10 74 1024 33 24
10 39 1024 41 22
10 91 1024 37 23
15 56 1024 43 30
15 92 1024 39 26
15 69 1024 38 26
15 106 1024 37 23
15 70 1024 34 24
15 70 1024 38 25
15 40 1024 41 27
20 51 1024 46 28
20 57 1024 47 30
20 78 1024 39 27
20 68 1024 43 22
20 81 1024 38 26
20 168 1024 33 22
20 53 1024 39 22
25 41 1024 45 27
25 72 1024 42 29
25 68 1024 43 28
25 47 1024 50 34
25 44 1024 47 32
25 50 1024 51 36
25 68 1024 50 34
30 44 1024 49 34
30 63 1024 61 38
30 64 1024 56 36
30 38 1024 53 36
30 66 1024 49 31
30 48 1024 51 27
30 50 1024 57 35


==> anc/experiments/data/S1_5Q_B2_data.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 108 1024 27 12
0 340 1024 23 13
0 96 1024 31 19
0 58 1024 30 16
0 186 1024 23 12
0 104 1024 29 18
0 392 1024 15 6
5 67 1024 28 17
5 109 1024 28 15
5 54 1024 39 22
5 83 1024 31 20
5 222 1024 23 11
5 39 1024 34 19
5 144 1024 25 15
10 57 1024 44 25
10 99 1024 30 19
10 46 1024 36 23
10 94 1024 38 18
10 172 1024 34 20
10 72 1024 39 23
10 64 1024 39 23
15 58 1024 48 32
15 72 1024 45 29
15 50 1024 40 27
15 67 1024 47 27
15 66 1024 42 26
15 56 1024 40 21
15 36 1024 47 29
20 56 1024 54 31
20 43 1024 46 27
20 43 1024 47 28
20 50 1024 53 32
20 37 1024 45 30
20 47 1024 48 30
20 56 1024 46 29
25 62 1024 47 32
25 46 1024 48 32
25 71 1024 48 31
25 58 1024 53 36
25 43 1024 48 33
25 54 1024 54 34
25 48 1024 62 37
30 54 1024 51 35
30 43 1024 57 38
30 64 1024 55 39
30 88 1024 48 36
30 48 1024 58 41
30 47 1024 59 41
30 52 1024 55 36


==> anc/experiments/data/S1_5Q_B3_data.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 138 1024 28 15
0 359 1024 20 10
0 323 1024 17 11
0 61 1024 27 16
0 239 1024 21 13
0 129 1024 23 11
0 192 1024 26 13
5 73 1024 31 18
5 100 1024 31 19
5 85 1024 34 21
5 319 1024 25 15
5 41 1024 35 21
5 161 1024 28 17
5 123 1024 29 17
10 69 1024 34 17
10 182 1024 28 17
10 94 1024 35 24
10 55 1024 36 22
10 56 1024 38 21
10 145 1024 28 17
10 155 1024 28 16
15 57 1024 43 27
15 43 1024 49 28
15 67 1024 44 28
15 75 1024 40 26
15 51 1024 47 31
15 99 1024 38 22
15 63 1024 41 29
20 42 1024 44 32
20 79 1024 44 29
20 74 1024 44 24
20 37 1024 53 34
20 96 1024 40 24
20 79 1024 43 25
20 56 1024 43 29
25 61 1024 46 29
25 84 1024 46 30
25 89 1024 47 32
25 52 1024 54 33
25 70 1024 51 32
25 49 1024 50 35
25 57 1024 53 33
30 63 1024 48 30
30 65 1024 51 32
30 49 1024 54 38
30 64 1024 56 37
30 54 1024 56 38
30 66 1024 57 37
30 45 1024 58 41


==> anc/experiments/data/S2_2Q_B0_data.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 993 1024 3 0
0 945 1024 8 2
0 940 1024 8 2
0 994 1024 3 0
0 945 1024 7 2
0 960 1024 8 2
0 987 1024 4 0
5 911 1024 9 2
5 893 1024 12 3
5 970 1024 8 1
5 884 1024 11 6
5 929 1024 11 3
5 930 1024 11 3
5 935 1024 11 2
10 951 1024 13 0
10 856 1024 16 6
10 873 1024 15 4
10 848 1024 18 6
10 892 1024 15 4
10 895 1024 14 5
10 944 1024 13 1
15 828 1024 21 6
15 905 1024 18 4
15 903 1024 18 2
15 870 1024 23 5
15 832 1024 23 6
15 847 1024 21 6
15 798 1024 21 6
20 813 1024 22 6
20 822 1024 25 4
20 858 1024 24 3
20 872 1024 22 4
20 880 1024 25 3
20 839 1024 26 6
20 782 1024 26 7
25 747 1024 33 11
25 752 1024 31 5
25 836 1024 26 4
25 778 1024 30 8
25 783 1024 28 10
25 786 1024 33 6
25 822 1024 29 6
30 795 1024 34 11
30 791 1024 34 5
30 761 1024 36 7
30 732 1024 38 15
30 759 1024 38 8
30 774 1024 36 9
30 774 1024 35 10


==> anc/experiments/data/S2_2Q_B1_data.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 956 1024 8 2
0 978 1024 3 0
0 988 1024 3 0
0 956 1024 8 2
0 993 1024 3 0
0 961 1024 7 2
0 987 1024 3 0
5 919 1024 10 2
5 956 1024 8 0
5 926 1024 11 2
5 929 1024 12 2
5 971 1024 9 0
5 941 1024 11 2
5 958 1024 11 2
10 911 1024 16 2
10 938 1024 14 2
10 916 1024 14 3
10 940 1024 12 2
10 900 1024 15 4
10 880 1024 18 4
10 952 1024 13 0
15 863 1024 20 7
15 786 1024 23 11
15 871 1024 21 6
15 810 1024 23 8
15 861 1024 21 6
15 871 1024 21 4
15 859 1024 20 3
20 759 1024 27 8
20 860 1024 26 4
20 815 1024 24 9
20 803 1024 28 10
20 807 1024 26 6
20 879 1024 24 5
20 884 1024 24 3
25 799 1024 29 8
25 756 1024 30 8
25 815 1024 30 6
25 834 1024 31 7
25 863 1024 29 5
25 804 1024 29 8
25 847 1024 31 4
30 808 1024 34 4
30 772 1024 35 6
30 758 1024 37 10
30 804 1024 35 6
30 778 1024 34 6
30 754 1024 34 7
30 809 1024 34 9


==> anc/experiments/data/S2_2Q_B2_data.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 990 1024 2 0
0 997 1024 4 0
0 986 1024 4 0
0 994 1024 3 0
0 966 1024 8 2
0 989 1024 4 0
0 992 1024 2 0
5 919 1024 11 2
5 888 1024 13 4
5 924 1024 8 3
5 931 1024 9 3
5 925 1024 9 3
5 895 1024 13 3
5 898 1024 13 3
10 904 1024 15 2
10 918 1024 13 3
10 888 1024 17 3
10 864 1024 18 3
10 884 1024 18 4
10 894 1024 16 4
10 851 1024 18 5
15 849 1024 21 6
15 862 1024 21 4
15 846 1024 21 8
15 877 1024 21 3
15 832 1024 23 6
15 878 1024 16 4
15 830 1024 21 5
20 806 1024 28 5
20 788 1024 26 8
20 869 1024 26 3
20 825 1024 24 8
20 888 1024 23 2
20 808 1024 23 3
20 821 1024 22 5
25 834 1024 29 3
25 753 1024 33 7
25 793 1024 33 6
25 790 1024 33 7
25 838 1024 28 5
25 826 1024 28 5
25 775 1024 31 8
30 677 1024 36 9
30 718 1024 36 10
30 828 1024 36 6
30 761 1024 36 8
30 815 1024 33 7
30 750 1024 34 10
30 788 1024 36 6


==> anc/experiments/data/S2_2Q_B3_data.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 990 1024 0 0
0 947 1024 7 2
0 990 1024 1 0
0 944 1024 8 2
0 923 1024 8 2
0 987 1024 3 0
0 990 1024 4 0
5 971 1024 9 0
5 902 1024 13 3
5 928 1024 9 2
5 944 1024 10 2
5 953 1024 8 1
5 979 1024 9 0
5 950 1024 9 1
10 849 1024 18 6
10 916 1024 14 2
10 867 1024 15 6
10 871 1024 16 4
10 909 1024 16 2
10 911 1024 15 2
10 908 1024 14 3
15 862 1024 19 4
15 851 1024 21 4
15 856 1024 21 8
15 877 1024 19 4
15 820 1024 21 6
15 890 1024 19 4
15 769 1024 23 10
20 851 1024 23 7
20 822 1024 26 5
20 837 1024 28 6
20 794 1024 26 6
20 826 1024 24 7
20 804 1024 26 6
20 873 1024 23 6
25 776 1024 28 5
25 830 1024 29 5
25 829 1024 29 10
25 813 1024 31 5
25 793 1024 30 4
25 833 1024 29 9
25 768 1024 33 9
30 852 1024 34 2
30 833 1024 33 5
30 764 1024 35 8
30 769 1024 38 6
30 764 1024 36 9
30 760 1024 36 8
30 775 1024 36 9


==> anc/experiments/data/S2_3Q_B0_data.txt <==
# Number of qubits
3
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 679 1024 15 6
0 977 1024 4 0
0 666 1024 20 8
0 909 1024 8 2
0 930 1024 8 2
0 657 1024 20 8
0 986 1024 4 0
5 930 1024 8 2
5 661 1024 25 8
5 662 1024 21 6
5 929 1024 9 2
5 859 1024 13 4
5 790 1024 15 5
5 838 1024 10 4
10 637 1024 26 9
10 667 1024 27 10
10 674 1024 25 9
10 717 1024 27 7
10 744 1024 24 5
10 672 1024 25 11
10 909 1024 13 1
15 863 1024 23 4
15 644 1024 30 13
15 875 1024 18 2
15 689 1024 28 8
15 728 1024 25 8
15 608 1024 31 13
15 746 1024 27 6
20 575 1024 34 11
20 732 1024 31 6
20 530 1024 37 12
20 727 1024 29 6
20 572 1024 35 11
20 803 1024 26 5
20 701 1024 28 7
25 633 1024 36 10
25 805 1024 28 6
25 508 1024 42 11
25 550 1024 36 11
25 575 1024 41 10
25 578 1024 35 9
25 554 1024 37 10
30 629 1024 38 12
30 784 1024 33 3
30 355 1024 46 19
30 652 1024 39 8
30 563 1024 41 10
30 579 1024 42 11
30 492 1024 46 16


==> anc/experiments/data/S2_3Q_B1_data.txt <==
# Number of qubits
3
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 705 1024 13 6
0 981 1024 4 0
0 638 1024 18 8
0 657 1024 19 8
0 931 1024 8 2
0 944 1024 8 2
0 926 1024 8 2
5 711 1024 19 6
5 878 1024 13 2
5 948 1024 8 0
5 949 1024 9 0
5 735 1024 19 6
5 861 1024 13 2
5 910 1024 13 2
10 698 1024 22 7
10 733 1024 24 7
10 594 1024 26 12
10 538 1024 27 11
10 722 1024 22 6
10 843 1024 17 5
10 746 1024 24 7
15 581 1024 32 12
15 668 1024 29 7
15 549 1024 35 13
15 865 1024 21 3
15 480 1024 32 11
15 555 1024 33 11
15 872 1024 19 4
20 676 1024 30 8
20 534 1024 37 11
20 593 1024 36 11
20 769 1024 26 4
20 556 1024 37 11
20 566 1024 39 11
20 582 1024 37 15
25 589 1024 31 12
25 671 1024 31 9
25 607 1024 33 13
25 571 1024 38 10
25 475 1024 38 13
25 655 1024 34 9
25 508 1024 42 11
30 609 1024 41 14
30 643 1024 39 9
30 548 1024 44 17
30 566 1024 41 11
30 647 1024 34 11
30 455 1024 47 13
30 493 1024 40 14


==> anc/experiments/data/S2_3Q_B2_data.txt <==
# Number of qubits
3
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 987 1024 4 0
0 949 1024 8 2
0 857 1024 12 4
0 770 1024 15 6
0 975 1024 4 0
0 977 1024 4 0
0 985 1024 3 0
5 868 1024 9 2
5 734 1024 17 5
5 679 1024 24 10
5 609 1024 23 9
5 862 1024 11 2
5 907 1024 11 2
5 720 1024 17 7
10 934 1024 14 0
10 740 1024 22 5
10 926 1024 14 1
10 632 1024 24 7
10 904 1024 16 2
10 905 1024 14 1
10 749 1024 22 6
15 623 1024 29 9
15 775 1024 23 7
15 781 1024 20 7
15 635 1024 31 7
15 866 1024 21 2
15 802 1024 21 5
15 711 1024 27 9
20 801 1024 23 6
20 788 1024 28 5
20 623 1024 34 9
20 669 1024 27 7
20 611 1024 32 11
20 555 1024 32 12
20 606 1024 32 6
25 746 1024 29 9
25 540 1024 38 12
25 585 1024 37 15
25 559 1024 45 15
25 579 1024 44 10
25 676 1024 36 7
25 752 1024 31 6
30 459 1024 48 14
30 462 1024 42 11
30 675 1024 34 8
30 509 1024 42 18
30 361 1024 46 12
30 645 1024 36 9
30 736 1024 34 4


==> anc/experiments/data/S2_3Q_B3_data.txt <==
# Number of qubits
3
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 988 1024 3 0
0 741 1024 15 6
0 995 1024 4 0
0 840 1024 12 4
0 952 1024 8 2
0 984 1024 4 0
0 648 1024 19 8
5 873 1024 15 5
5 681 1024 22 8
5 732 1024 20 6
5 877 1024 11 4
5 733 1024 16 7
5 613 1024 23 9
5 696 1024 20 7
10 935 1024 14 0
10 438 1024 27 12
10 633 1024 29 10
10 871 1024 15 5
10 894 1024 14 2
10 868 1024 17 2
10 873 1024 14 4
15 738 1024 26 5
15 733 1024 26 6
15 669 1024 31 11
15 557 1024 33 9
15 877 1024 19 1
15 788 1024 23 5
15 512 1024 32 11
20 574 1024 34 11
20 590 1024 34 10
20 714 1024 32 6
20 644 1024 32 12
20 589 1024 37 11
20 727 1024 28 7
20 536 1024 38 14
25 523 1024 42 15
25 650 1024 35 11
25 708 1024 33 7
25 617 1024 33 10
25 784 1024 31 7
25 568 1024 37 12
25 731 1024 33 4
30 521 1024 46 16
30 377 1024 50 16
30 601 1024 34 11
30 499 1024 46 11
30 591 1024 42 10
30 559 1024 34 12
30 506 1024 41 13


==> anc/experiments/data/S2_4Q_B0_data.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 610 1024 18 10
0 524 1024 16 8
0 642 1024 14 8
0 410 1024 16 6
0 421 1024 18 8
0 867 1024 7 2
0 262 1024 23 10
5 538 1024 19 7
5 194 1024 29 12
5 544 1024 17 6
5 490 1024 20 10
5 438 1024 17 6
5 675 1024 13 4
5 730 1024 13 4
10 395 1024 24 10
10 378 1024 28 11
10 726 1024 16 4
10 320 1024 26 10
10 273 1024 26 10
10 375 1024 26 11
10 434 1024 24 6
15 230 1024 35 12
15 306 1024 34 13
15 258 1024 30 11
15 286 1024 31 13
15 413 1024 33 11
15 531 1024 27 8
15 640 1024 21 5
20 279 1024 40 15
20 366 1024 36 11
20 302 1024 36 14
20 383 1024 36 11
20 270 1024 38 14
20 359 1024 32 13
20 262 1024 36 13
25 298 1024 40 9
25 437 1024 35 12
25 192 1024 38 12
25 343 1024 37 13
25 192 1024 42 14
25 139 1024 45 14
25 322 1024 39 11
30 245 1024 45 13
30 290 1024 43 15
30 225 1024 44 16
30 392 1024 43 13
30 363 1024 42 10
30 283 1024 48 12
30 313 1024 41 14


==> anc/experiments/data/S2_4Q_B1_data.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 573 1024 12 4
0 673 1024 12 4
0 625 1024 14 5
0 369 1024 18 9
0 349 1024 20 11
0 618 1024 12 6
0 710 1024 12 6
5 525 1024 19 7
5 445 1024 18 10
5 568 1024 17 6
5 331 1024 25 10
5 309 1024 21 8
5 213 1024 21 7
5 353 1024 21 9
10 352 1024 25 10
10 361 1024 28 11
10 674 1024 16 3
10 443 1024 24 9
10 441 1024 22 8
10 353 1024 28 12
10 316 1024 28 11
15 337 1024 31 12
15 287 1024 31 12
15 741 1024 21 2
15 184 1024 34 10
15 198 1024 37 11
15 292 1024 31 11
15 255 1024 29 11
20 334 1024 37 13
20 151 1024 37 16
20 722 1024 24 2
20 314 1024 36 14
20 312 1024 35 12
20 221 1024 40 16
20 257 1024 30 9
25 326 1024 39 11
25 340 1024 34 8
25 374 1024 37 9
25 230 1024 42 15
25 147 1024 47 17
25 243 1024 45 13
25 201 1024 37 13
30 225 1024 42 14
30 274 1024 43 17
30 177 1024 46 15
30 140 1024 49 20
30 252 1024 41 14
30 107 1024 44 11
30 132 1024 47 14


==> anc/experiments/data/S2_4Q_B2_data.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 355 1024 17 8
0 526 1024 16 8
0 776 1024 8 2
0 440 1024 15 6
0 391 1024 16 6
0 608 1024 16 8
0 364 1024 15 7
5 492 1024 20 8
5 584 1024 17 8
5 466 1024 19 6
5 528 1024 18 7
5 409 1024 19 6
5 381 1024 20 6
5 494 1024 19 7
10 721 1024 16 3
10 457 1024 26 8
10 723 1024 16 4
10 422 1024 24 9
10 427 1024 24 8
10 478 1024 23 11
10 519 1024 25 9
15 369 1024 31 11
15 611 1024 25 6
15 334 1024 36 13
15 299 1024 33 12
15 434 1024 27 8
15 103 1024 34 15
15 479 1024 28 7
20 342 1024 34 14
20 270 1024 38 15
20 475 1024 40 8
20 172 1024 38 15
20 576 1024 30 7
20 264 1024 38 15
20 133 1024 37 12
25 445 1024 35 10
25 200 1024 42 13
25 374 1024 43 13
25 326 1024 37 13
25 433 1024 41 14
25 270 1024 39 15
25 343 1024 37 12
30 312 1024 48 17
30 244 1024 43 15
30 255 1024 42 19
30 326 1024 44 12
30 233 1024 50 18
30 127 1024 48 14
30 253 1024 46 16


==> anc/experiments/data/S2_4Q_B3_data.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 680 1024 11 6
0 321 1024 19 8
0 592 1024 14 5
0 302 1024 18 8
0 523 1024 16 6
0 877 1024 7 2
0 803 1024 7 2
5 580 1024 20 8
5 688 1024 15 7
5 423 1024 23 9
5 812 1024 11 2
5 723 1024 13 4
5 575 1024 19 7
5 731 1024 13 4
10 551 1024 22 5
10 514 1024 20 8
10 625 1024 26 8
10 562 1024 22 7
10 357 1024 34 12
10 355 1024 26 10
10 447 1024 26 7
15 191 1024 37 15
15 394 1024 34 10
15 352 1024 31 11
15 291 1024 31 13
15 423 1024 26 8
15 423 1024 31 10
15 532 1024 22 5
20 363 1024 34 13
20 192 1024 40 13
20 291 1024 38 14
20 205 1024 38 17
20 400 1024 32 10
20 299 1024 36 12
20 314 1024 32 12
25 437 1024 39 10
25 200 1024 41 16
25 274 1024 37 15
25 366 1024 35 10
25 314 1024 39 10
25 152 1024 43 16
25 540 1024 36 8
30 277 1024 39 6
30 253 1024 45 15
30 176 1024 46 15
30 289 1024 52 14
30 206 1024 42 14
30 153 1024 44 18
30 321 1024 41 10


==> anc/experiments/data/S2_5Q_B0_data.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 27 1024 31 17
0 51 1024 30 19
0 230 1024 22 14
0 88 1024 24 15
0 329 1024 15 7
0 61 1024 35 18
0 73 1024 31 18
5 102 1024 32 15
5 174 1024 35 16
5 279 1024 27 13
5 90 1024 30 14
5 71 1024 29 15
5 61 1024 30 15
5 81 1024 31 14
10 156 1024 36 15
10 73 1024 44 20
10 91 1024 36 17
10 158 1024 39 19
10 223 1024 31 13
10 73 1024 39 18
10 75 1024 41 19
15 95 1024 35 19
15 84 1024 41 19
15 65 1024 49 24
15 48 1024 45 22
15 119 1024 41 20
15 52 1024 51 23
15 75 1024 41 20
20 60 1024 48 22
20 56 1024 45 20
20 90 1024 46 17
20 50 1024 45 24
20 85 1024 45 18
20 56 1024 50 22
20 76 1024 46 20
25 93 1024 55 19
25 190 1024 49 18
25 51 1024 53 25
25 48 1024 56 25
25 53 1024 48 17
25 71 1024 54 19
25 58 1024 50 23
30 72 1024 52 24
30 72 1024 46 15
30 97 1024 55 23
30 147 1024 48 14
30 61 1024 55 24
30 55 1024 57 20
30 103 1024 48 14


==> anc/experiments/data/S2_5Q_B1_data.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 128 1024 24 16
0 242 1024 29 17
0 575 1024 17 10
0 206 1024 24 13
0 102 1024 29 17
0 59 1024 27 15
0 73 1024 32 19
5 363 1024 22 11
5 189 1024 32 16
5 50 1024 35 16
5 54 1024 34 17
5 146 1024 31 15
5 43 1024 32 16
5 123 1024 29 14
10 133 1024 34 14
10 84 1024 33 18
10 101 1024 38 19
10 54 1024 38 19
10 112 1024 37 15
10 61 1024 40 20
10 57 1024 41 17
15 43 1024 43 18
15 52 1024 39 18
15 93 1024 36 16
15 82 1024 44 20
15 60 1024 48 21
15 68 1024 39 18
15 79 1024 45 17
20 61 1024 48 21
20 102 1024 46 20
20 112 1024 45 19
20 50 1024 51 25
20 71 1024 44 20
20 108 1024 46 22
20 189 1024 46 15
25 62 1024 56 23
25 153 1024 46 19
25 47 1024 52 21
25 188 1024 41 15
25 47 1024 43 16
25 51 1024 51 23
25 58 1024 50 19
30 68 1024 54 21
30 54 1024 55 21
30 103 1024 50 20
30 106 1024 53 21
30 72 1024 53 20
30 175 1024 50 12
30 65 1024 60 23


==> anc/experiments/data/S2_5Q_B2_data.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 161 1024 28 12
0 341 1024 23 13
0 120 1024 31 19
0 109 1024 30 16
0 257 1024 23 12
0 164 1024 30 18
0 302 1024 16 6
5 46 1024 38 18
5 335 1024 23 11
5 95 1024 33 21
5 256 1024 32 15
5 507 1024 25 13
5 90 1024 30 15
5 172 1024 28 18
10 94 1024 39 17
10 89 1024 39 15
10 155 1024 37 15
10 124 1024 38 17
10 63 1024 45 18
10 101 1024 40 19
10 165 1024 39 17
15 83 1024 48 21
15 50 1024 45 20
15 123 1024 40 16
15 90 1024 41 16
15 82 1024 38 19
15 239 1024 32 15
15 95 1024 46 20
20 86 1024 43 15
20 226 1024 39 11
20 64 1024 47 22
20 130 1024 42 21
20 152 1024 46 22
20 44 1024 50 24
20 64 1024 50 20
25 84 1024 53 20
25 56 1024 55 28
25 103 1024 50 19
25 181 1024 49 18
25 77 1024 50 25
25 81 1024 58 22
25 60 1024 54 21
30 49 1024 57 19
30 63 1024 56 20
30 107 1024 53 22
30 66 1024 55 22
30 103 1024 56 20
30 54 1024 54 21
30 62 1024 59 19


==> anc/experiments/data/S2_5Q_B3_data.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 75 1024 28 15
0 377 1024 20 10
0 351 1024 17 11
0 53 1024 28 16
0 172 1024 21 13
0 75 1024 24 11
0 149 1024 26 13
5 57 1024 33 19
5 117 1024 32 16
5 172 1024 32 17
5 63 1024 34 16
5 166 1024 31 16
5 124 1024 29 14
5 46 1024 38 19
10 162 1024 35 15
10 203 1024 34 14
10 78 1024 33 16
10 38 1024 41 20
10 142 1024 33 17
10 91 1024 34 19
10 40 1024 36 20
15 59 1024 39 20
15 55 1024 48 21
15 165 1024 37 19
15 37 1024 44 23
15 219 1024 32 15
15 442 1024 28 6
15 59 1024 39 17
20 43 1024 52 26
20 64 1024 46 18
20 33 1024 50 20
20 60 1024 47 20
20 92 1024 48 19
20 41 1024 54 21
20 87 1024 53 22
25 125 1024 50 17
25 81 1024 56 23
25 56 1024 55 25
25 49 1024 53 22
25 92 1024 54 22
25 176 1024 48 18
25 48 1024 50 23
30 59 1024 57 24
30 79 1024 56 25
30 47 1024 54 23
30 69 1024 53 25
30 64 1024 50 23
30 58 1024 60 25
30 100 1024 50 23


==> anc/experiments/metadata.py <==
import numpy as _np
from pygsti.extras import rb as _rb
import pygsti as _pygsti
import calibrationdata as _calibrationdata

nlist = [2,3,4,5]
clifford_group = _rb.group.construct_1Q_Clifford_group()

def u3(theta, phi, lamb, output='superoperator'):
    """
    The u3 1-qubit gate of IBMQX
    """    
    u3_unitary = _np.array([[_np.cos(theta/2),-1*_np.exp(1j*lamb)*_np.sin(theta/2)], 
                           [_np.exp(1j*phi)*_np.sin(theta/2), _np.exp(1j*(lamb+phi))*_np.cos(theta/2)]])
    
    if output == 'unitary':
        return u3_unitary
    
    if output == 'superoperator':
        u3_superoperator = _pygsti.unitary_to_pauligate(u3_unitary)    
        
        return u3_superoperator
    
# Maps the 1-qubit Clifford labels of "Clifford_group" to a list that, when multiplied by
# pi/2, gives the parameters of the gate in u3.
oneQ_cliffords_parameterization = {'Gc0': [0, 0, 0], 'Gc1': [1, 0, 1], 'Gc2': [1, 1, 2], 
                                   'Gc3': [2, 0, 2], 'Gc4': [1, 2, 3], 'Gc5': [1, 3, 2], 
                                   'Gc6': [2, 0, 0], 'Gc7': [1, 2, 1], 'Gc8': [1, 3, 0], 
                                   'Gc9': [0, 0, 2], 'Gc10': [1, 0, 3], 'Gc11': [1, 1, 0],
                                   'Gc12': [1, 0, 2], 'Gc13': [1, 1, 3], 'Gc14': [0, 0, 1], 
                                   'Gc15': [1, 2, 2], 'Gc16': [1, 3, 1], 'Gc17': [2, 0, 1], 
                                   'Gc18': [1, 2, 0], 'Gc19': [1, 3, 3], 'Gc20': [2, 0, 3], 
                                   'Gc21': [1, 0, 0], 'Gc22': [1, 1, 1], 'Gc23': [0, 0, 3]}

def oneQ_clifford_unitary(label):
    a = oneQ_cliffords_parameterization[label][0]
    b = oneQ_cliffords_parameterization[label][1]
    c = oneQ_cliffords_parameterization[label][2]
    return u3(_np.pi*a/2,_np.pi*b/2, _np.pi*c/2, output='unitary')

gate_names = ['Gcnot',] + ['Gc'+str(i) for i in range(24)]

CNOT_edge_list = {}
CNOT_edge_list[5] = [(1,0),(1,2),(1,4),(2,3),(4,3)]
CNOT_edge_list[4] = [(0,1),(1,2),(3,2),(0,3)]
CNOT_edge_list[3] = [(0,1),(0,2)]
CNOT_edge_list[2] = [(0,1),]

availability = {}
pspec = {}
for n in nlist:
    availability[n] = {'Gcnot':CNOT_edge_list[n]}
    pspec[n] = _pygsti.obj.ProcessorSpec(n,gate_names, availability=availability[n], verbosity=0)
    
IBMQX_qubits_used = {}
IBMQX_qubits_used[2] = [6,11]
IBMQX_qubits_used[3] = [6,7,11]
IBMQX_qubits_used[4] = [6,7,10,11]
IBMQX_qubits_used[5] = [5,6,7,10,11]
    
IBMQX_to_circuits_qubit_labelling = {}
IBMQX_to_circuits_qubit_labelling[2] = {6: 0, 11: 1}
IBMQX_to_circuits_qubit_labelling[3] = {6 :0, 11: 1, 7: 2}
IBMQX_to_circuits_qubit_labelling[4] = {6 :0, 11: 1, 10: 2, 7:3}
IBMQX_to_circuits_qubit_labelling[5] = {5: 0, 6: 1, 11: 2, 10: 3, 7: 4}

circuits_to_IBMQX_qubit_labelling = {}
circuits_to_IBMQX_qubit_labelling[2] = {0: 6, 1: 11}
circuits_to_IBMQX_qubit_labelling[3] = {0: 6, 1: 11, 2: 7}
circuits_to_IBMQX_qubit_labelling[4] = {0: 6, 1: 11, 2: 10, 3: 7}
circuits_to_IBMQX_qubit_labelling[5] = {0: 5, 1: 6, 2: 11, 3: 10, 4: 7}

# RB sampling parameters
circuits_per_length = 7*4
lengths = [0, 5, 10, 15, 20, 25, 30]
counts_per_circuit = 1024
sampler='co2Qgates'
samplerargs={}
co2Qgates = {}
for n in nlist:
    co2Qgates[n] = [[_pygsti.obj.Label('Gcnot',qpair),] for qpair in CNOT_edge_list[n]]

for n in nlist:
    samplerargs['S1',n] = [co2Qgates[n],'uniform',0.75]
    samplerargs['S2',n] = [co2Qgates[n],'uniform',0.25]

addlocal=False
lsargs=[]
randomizeout=False
cliffordtwirl=True
conditionaltwirl=True
citerations=200

# The list handed to the stabilizer state/measurement compiler.
compilerargs = {}

# Various quantities to populate that list with.
paulirandomizecompiler = False
algorithm = 'OCAGE'
relations=None

# The list handed from the stabilizer state/measurement compiler to the CNOT circuit compiler
cccarrs = {}
customorder = {}
customorder[2] = [0, 1]
cccarrs[2] = [customorder[2],]
customorder[3] = [2, 0, 1]
cccarrs[3] = [customorder[3],]
customorder[4] = [2, 3, 0, 1]
cccarrs[4] = [customorder[4],]
customorder[5] = [0, 3, 4, 1, 2]
cccarrs[5] = [customorder[5],]
    
compilerargs[2] = [paulirandomizecompiler, algorithm, cccarrs[2], '2QGC']
compilerargs[3] = [paulirandomizecompiler, algorithm, cccarrs[3], '2QGC']
compilerargs[4] = [paulirandomizecompiler, algorithm, cccarrs[4], '2QGC']
compilerargs[5] = [paulirandomizecompiler, algorithm, cccarrs[5], '2QGC']

partitioned=True

# Put all the arguments together.
drb_circuit_gen_args = {}
for n in [2,3,4,5]:
    for s in ['S1','S2']:
        drb_circuit_gen_args[s,n] = [pspec[n], lengths, circuits_per_length, None, sampler, samplerargs[s,n], addlocal, lsargs,
                                 randomizeout, cliffordtwirl, conditionaltwirl, citerations, compilerargs[n], partitioned]

# calibration data
calibration = {}
calibration['S1'] = _calibrationdata.data['2018-04-29T11:43:24.000Z']
calibration['S2'] = _calibrationdata.data['2018-05-01T14:33:46.000Z']

==> anc/experiments/simdata/S1_2Q_calibration_data_based_simulated_data.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts
0 930 1024
0 862 1024
0 868 1024
0 924 1024
0 851 1024
0 857 1024
0 920 1024
0 857 1024
0 907 1024
0 918 1024
0 847 1024
0 921 1024
0 846 1024
0 909 1024
0 922 1024
0 899 1024
0 929 1024
0 923 1024
0 865 1024
0 913 1024
0 909 1024
0 929 1024
0 835 1024
0 946 1024
0 863 1024
0 865 1024
0 916 1024
0 907 1024
5 749 1024
5 763 1024
5 738 1024
5 764 1024
5 735 1024
5 752 1024
5 798 1024
5 781 1024
5 838 1024
5 825 1024
5 766 1024
5 806 1024
5 708 1024
5 825 1024
5 766 1024
5 845 1024
5 819 1024
5 741 1024
5 863 1024
5 838 1024
5 747 1024
5 831 1024
5 801 1024
5 803 1024
5 797 1024
5 716 1024
5 743 1024
5 816 1024
10 740 1024
10 729 1024
10 719 1024
10 664 1024
10 736 1024
10 722 1024
10 765 1024
10 757 1024
10 775 1024
10 743 1024
10 687 1024
10 718 1024
10 695 1024
10 735 1024
10 666 1024
10 763 1024
10 722 1024
10 757 1024
10 699 1024
10 705 1024
10 730 1024
10 676 1024
10 698 1024
10 723 1024
10 775 1024
10 719 1024
10 715 1024
10 744 1024
15 657 1024
15 645 1024
15 655 1024
15 758 1024
15 657 1024
15 639 1024
15 637 1024
15 556 1024
15 677 1024
15 668 1024
15 604 1024
15 694 1024
15 560 1024
15 591 1024
15 661 1024
15 699 1024
15 701 1024
15 642 1024
15 686 1024
15 662 1024
15 607 1024
15 714 1024
15 603 1024
15 711 1024
15 679 1024
15 597 1024
15 713 1024
15 675 1024
20 571 1024
20 523 1024
20 616 1024
20 647 1024
20 650 1024
20 604 1024
20 537 1024
20 545 1024
20 625 1024
20 670 1024
20 608 1024
20 573 1024
20 630 1024
20 583 1024
20 604 1024
20 603 1024
20 613 1024
20 634 1024
20 611 1024
20 647 1024
20 662 1024
20 620 1024
20 649 1024
20 633 1024
20 640 1024
20 645 1024
20 583 1024
20 560 1024
25 584 1024
25 574 1024
25 603 1024
25 536 1024
25 520 1024
25 592 1024
25 580 1024
25 571 1024
25 569 1024
25 552 1024
25 562 1024
25 534 1024
25 562 1024
25 551 1024
25 439 1024
25 483 1024
25 613 1024
25 578 1024
25 539 1024
25 581 1024
25 588 1024
25 532 1024
25 580 1024
25 498 1024
25 498 1024
25 542 1024
25 577 1024
25 550 1024
30 515 1024
30 521 1024
30 462 1024
30 538 1024
30 533 1024
30 555 1024
30 521 1024
30 588 1024
30 447 1024
30 501 1024
30 463 1024
30 496 1024
30 486 1024
30 537 1024
30 527 1024
30 463 1024
30 578 1024
30 500 1024
30 536 1024
30 527 1024
30 502 1024
30 513 1024
30 517 1024
30 522 1024
30 530 1024
30 493 1024
30 524 1024
30 436 1024


==> anc/experiments/simdata/S1_2Q_calibration_data_based_simulated_data_newcircuits.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 922 1024 2 0
0 879 1024 6 2
0 910 1024 2 0
0 919 1024 2 0
0 931 1024 2 0
0 922 1024 2 0
0 872 1024 6 2
0 863 1024 6 2
0 871 1024 6 2
0 933 1024 2 0
0 929 1024 2 0
0 927 1024 2 0
0 915 1024 2 0
0 924 1024 2 0
0 925 1024 2 0
0 847 1024 6 2
0 919 1024 2 0
0 863 1024 6 2
0 920 1024 2 0
0 924 1024 2 0
0 926 1024 2 0
0 920 1024 2 0
0 928 1024 2 0
0 931 1024 2 0
0 851 1024 6 2
0 924 1024 2 0
0 922 1024 2 0
0 920 1024 2 0
5 836 1024 7 4
5 837 1024 7 4
5 846 1024 7 2
5 818 1024 7 4
5 814 1024 9 5
5 838 1024 7 2
5 777 1024 9 6
5 770 1024 11 6
5 835 1024 7 4
5 801 1024 9 5
5 805 1024 9 6
5 827 1024 9 4
5 843 1024 7 4
5 809 1024 9 4
5 835 1024 7 3
5 792 1024 11 6
5 762 1024 11 5
5 811 1024 7 5
5 816 1024 7 4
5 732 1024 11 7
5 823 1024 7 4
5 828 1024 9 4
5 873 1024 7 3
5 841 1024 7 4
5 867 1024 7 4
5 747 1024 11 7
5 761 1024 11 5
5 843 1024 7 3
10 716 1024 14 9
10 783 1024 12 6
10 790 1024 12 7
10 760 1024 14 8
10 760 1024 12 9
10 697 1024 14 10
10 674 1024 16 12
10 723 1024 14 8
10 776 1024 12 5
10 778 1024 12 8
10 753 1024 12 8
10 677 1024 16 10
10 754 1024 14 8
10 767 1024 14 6
10 673 1024 16 11
10 681 1024 16 10
10 761 1024 14 6
10 782 1024 12 7
10 738 1024 14 9
10 744 1024 12 8
10 704 1024 14 10
10 732 1024 12 8
10 683 1024 16 10
10 732 1024 12 10
10 732 1024 14 8
10 790 1024 12 6
10 724 1024 14 8
10 760 1024 14 7
15 730 1024 17 12
15 624 1024 21 13
15 683 1024 19 11
15 715 1024 17 9
15 631 1024 19 12
15 657 1024 19 14
15 711 1024 17 12
15 747 1024 17 11
15 571 1024 19 15
15 674 1024 19 11
15 707 1024 17 12
15 717 1024 19 10
15 672 1024 19 11
15 659 1024 19 11
15 688 1024 19 11
15 696 1024 19 10
15 697 1024 19 10
15 675 1024 17 13
15 716 1024 17 10
15 634 1024 19 14
15 736 1024 17 10
15 679 1024 19 12
15 671 1024 17 13
15 618 1024 19 13
15 670 1024 17 14
15 662 1024 17 12
15 610 1024 19 14
15 564 1024 19 13
20 651 1024 22 16
20 627 1024 26 16
20 621 1024 22 15
20 632 1024 22 15
20 645 1024 22 13
20 622 1024 22 16
20 646 1024 22 11
20 623 1024 24 16
20 602 1024 22 19
20 557 1024 26 21
20 619 1024 22 15
20 687 1024 22 11
20 629 1024 22 16
20 611 1024 24 15
20 587 1024 24 20
20 545 1024 24 20
20 578 1024 24 18
20 585 1024 24 20
20 631 1024 22 16
20 563 1024 22 18
20 595 1024 22 18
20 574 1024 26 18
20 615 1024 24 14
20 623 1024 22 16
20 592 1024 24 15
20 616 1024 24 17
20 641 1024 24 12
20 537 1024 24 19
25 542 1024 31 19
25 607 1024 27 20
25 580 1024 29 15
25 566 1024 27 18
25 529 1024 31 18
25 504 1024 31 24
25 601 1024 31 15
25 609 1024 27 16
25 495 1024 28 23
25 479 1024 29 20
25 557 1024 27 20
25 587 1024 27 19
25 544 1024 27 19
25 590 1024 27 21
25 551 1024 31 18
25 577 1024 27 19
25 562 1024 29 20
25 585 1024 31 19
25 563 1024 27 20
25 543 1024 27 19
25 543 1024 27 22
25 641 1024 27 16
25 567 1024 29 18
25 583 1024 27 20
25 612 1024 28 15
25 627 1024 27 13
25 581 1024 27 17
25 572 1024 27 20
30 524 1024 32 23
30 538 1024 34 22
30 483 1024 36 25
30 500 1024 34 25
30 507 1024 34 24
30 515 1024 34 23
30 437 1024 36 31
30 498 1024 32 28
30 558 1024 32 24
30 524 1024 36 22
30 496 1024 34 23
30 496 1024 32 25
30 453 1024 34 24
30 540 1024 34 22
30 499 1024 34 25
30 475 1024 34 24
30 524 1024 36 20
30 518 1024 34 24
30 583 1024 34 18
30 529 1024 34 21
30 488 1024 34 28
30 501 1024 36 24
30 521 1024 32 22
30 599 1024 32 17
30 484 1024 34 24
30 482 1024 34 28
30 482 1024 34 24
30 539 1024 34 24


==> anc/experiments/simdata/S1_3Q_calibration_data_based_simulated_data.txt <==
# Number of qubits
3
# RB length // Success counts // Total counts
0 675 1024
0 850 1024
0 585 1024
0 796 1024
0 795 1024
0 610 1024
0 840 1024
0 668 1024
0 867 1024
0 606 1024
0 625 1024
0 818 1024
0 791 1024
0 784 1024
0 846 1024
0 805 1024
0 714 1024
0 628 1024
0 858 1024
0 855 1024
0 866 1024
0 834 1024
0 673 1024
0 842 1024
0 727 1024
0 789 1024
0 863 1024
0 616 1024
5 754 1024
5 628 1024
5 743 1024
5 712 1024
5 733 1024
5 566 1024
5 748 1024
5 540 1024
5 598 1024
5 723 1024
5 531 1024
5 544 1024
5 747 1024
5 748 1024
5 691 1024
5 561 1024
5 565 1024
5 634 1024
5 707 1024
5 548 1024
5 740 1024
5 619 1024
5 744 1024
5 624 1024
5 614 1024
5 551 1024
5 673 1024
5 572 1024
10 683 1024
10 470 1024
10 590 1024
10 502 1024
10 498 1024
10 629 1024
10 650 1024
10 552 1024
10 470 1024
10 502 1024
10 642 1024
10 590 1024
10 555 1024
10 546 1024
10 498 1024
10 529 1024
10 488 1024
10 509 1024
10 504 1024
10 494 1024
10 703 1024
10 682 1024
10 542 1024
10 707 1024
10 583 1024
10 557 1024
10 643 1024
10 579 1024
15 406 1024
15 621 1024
15 531 1024
15 606 1024
15 606 1024
15 541 1024
15 649 1024
15 531 1024
15 438 1024
15 483 1024
15 472 1024
15 539 1024
15 554 1024
15 468 1024
15 455 1024
15 473 1024
15 568 1024
15 506 1024
15 549 1024
15 519 1024
15 444 1024
15 442 1024
15 520 1024
15 500 1024
15 593 1024
15 510 1024
15 444 1024
15 621 1024
20 416 1024
20 590 1024
20 517 1024
20 458 1024
20 373 1024
20 530 1024
20 402 1024
20 479 1024
20 392 1024
20 570 1024
20 506 1024
20 480 1024
20 552 1024
20 435 1024
20 405 1024
20 433 1024
20 435 1024
20 412 1024
20 404 1024
20 441 1024
20 393 1024
20 524 1024
20 465 1024
20 476 1024
20 458 1024
20 390 1024
20 435 1024
20 462 1024
25 438 1024
25 410 1024
25 399 1024
25 373 1024
25 358 1024
25 505 1024
25 336 1024
25 475 1024
25 368 1024
25 442 1024
25 395 1024
25 363 1024
25 508 1024
25 395 1024
25 420 1024
25 347 1024
25 392 1024
25 394 1024
25 384 1024
25 493 1024
25 447 1024
25 487 1024
25 297 1024
25 466 1024
25 499 1024
25 517 1024
25 467 1024
25 327 1024
30 326 1024
30 344 1024
30 263 1024
30 354 1024
30 433 1024
30 341 1024
30 373 1024
30 424 1024
30 441 1024
30 499 1024
30 373 1024
30 372 1024
30 356 1024
30 362 1024
30 338 1024
30 447 1024
30 362 1024
30 319 1024
30 358 1024
30 356 1024
30 344 1024
30 314 1024
30 509 1024
30 332 1024
30 319 1024
30 314 1024
30 352 1024
30 391 1024


==> anc/experiments/simdata/S1_3Q_calibration_data_based_simulated_data_newcircuits.txt <==
# Number of qubits
3
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 700 1024 13 6
0 863 1024 2 0
0 745 1024 8 4
0 636 1024 17 8
0 812 1024 6 2
0 831 1024 2 0
0 815 1024 6 2
0 797 1024 6 2
0 672 1024 14 6
0 813 1024 6 2
0 734 1024 8 4
0 640 1024 18 8
0 798 1024 6 2
0 848 1024 2 0
0 801 1024 6 2
0 824 1024 6 2
0 663 1024 14 6
0 804 1024 6 2
0 648 1024 17 8
0 692 1024 13 6
0 856 1024 2 0
0 809 1024 6 2
0 644 1024 17 8
0 682 1024 14 6
0 607 1024 17 8
0 812 1024 6 2
0 668 1024 14 6
0 761 1024 8 4
5 670 1024 14 7
5 756 1024 9 5
5 656 1024 15 8
5 618 1024 19 7
5 551 1024 23 13
5 616 1024 19 9
5 626 1024 14 9
5 700 1024 9 6
5 684 1024 13 6
5 542 1024 22 12
5 645 1024 14 8
5 644 1024 15 8
5 712 1024 12 4
5 592 1024 18 9
5 639 1024 14 8
5 675 1024 11 7
5 598 1024 16 10
5 747 1024 9 4
5 757 1024 9 4
5 763 1024 9 4
5 635 1024 14 8
5 666 1024 14 6
5 548 1024 23 12
5 547 1024 23 12
5 664 1024 13 7
5 594 1024 17 10
5 701 1024 11 6
5 708 1024 12 4
10 507 1024 24 14
10 507 1024 21 15
10 712 1024 12 7
10 659 1024 14 8
10 715 1024 12 7
10 488 1024 26 15
10 560 1024 18 13
10 622 1024 20 10
10 651 1024 15 8
10 515 1024 24 13
10 619 1024 18 10
10 519 1024 25 14
10 534 1024 20 13
10 601 1024 16 12
10 640 1024 12 10
10 572 1024 20 10
10 724 1024 12 6
10 553 1024 19 12
10 649 1024 14 11
10 502 1024 23 14
10 621 1024 20 7
10 576 1024 19 13
10 600 1024 17 10
10 591 1024 20 10
10 546 1024 23 10
10 546 1024 21 14
10 574 1024 23 11
10 582 1024 18 11
15 466 1024 30 17
15 641 1024 21 12
15 527 1024 22 15
15 484 1024 28 14
15 473 1024 30 19
15 506 1024 27 16
15 575 1024 19 13
15 428 1024 31 19
15 638 1024 17 12
15 547 1024 21 13
15 590 1024 19 13
15 471 1024 29 17
15 620 1024 19 11
15 445 1024 30 18
15 535 1024 22 14
15 497 1024 26 15
15 541 1024 22 16
15 645 1024 17 12
15 544 1024 21 14
15 507 1024 27 16
15 517 1024 22 14
15 439 1024 27 18
15 505 1024 22 15
15 536 1024 23 12
15 441 1024 32 19
15 498 1024 28 17
15 579 1024 19 12
15 536 1024 24 13
20 413 1024 33 22
20 481 1024 26 19
20 439 1024 33 21
20 441 1024 28 18
20 463 1024 30 18
20 461 1024 29 20
20 525 1024 28 16
20 521 1024 24 17
20 493 1024 27 19
20 372 1024 36 22
20 448 1024 33 24
20 513 1024 26 16
20 446 1024 28 18
20 409 1024 32 23
20 521 1024 26 16
20 427 1024 31 21
20 502 1024 26 17
20 468 1024 30 20
20 507 1024 28 20
20 455 1024 29 17
20 392 1024 36 21
20 405 1024 37 24
20 566 1024 25 14
20 400 1024 34 21
20 464 1024 30 17
20 447 1024 27 19
20 540 1024 24 15
20 502 1024 30 14
25 350 1024 39 25
25 475 1024 34 17
25 435 1024 34 24
25 359 1024 40 26
25 523 1024 27 21
25 494 1024 29 20
25 389 1024 39 24
25 507 1024 31 19
25 450 1024 31 18
25 381 1024 31 23
25 507 1024 29 18
25 432 1024 29 22
25 379 1024 37 24
25 401 1024 34 24
25 451 1024 27 20
25 389 1024 35 26
25 454 1024 34 19
25 403 1024 34 22
25 409 1024 37 23
25 474 1024 29 18
25 518 1024 27 16
25 348 1024 40 27
25 445 1024 32 22
25 366 1024 38 28
25 517 1024 29 20
25 374 1024 40 27
25 379 1024 43 25
25 373 1024 39 27
30 347 1024 41 32
30 422 1024 34 23
30 432 1024 37 21
30 337 1024 40 25
30 362 1024 42 25
30 378 1024 38 27
30 319 1024 46 28
30 348 1024 44 27
30 413 1024 36 28
30 435 1024 34 26
30 325 1024 46 29
30 448 1024 32 24
30 398 1024 38 25
30 365 1024 43 26
30 372 1024 37 26
30 354 1024 41 27
30 367 1024 41 30
30 399 1024 41 23
30 345 1024 45 29
30 414 1024 40 24
30 398 1024 37 26
30 346 1024 46 30
30 356 1024 37 26
30 403 1024 35 24
30 343 1024 38 28
30 439 1024 37 23
30 459 1024 34 19
30 325 1024 44 29


==> anc/experiments/simdata/S1_4Q_calibration_data_based_simulated_data.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts
0 461 1024
0 516 1024
0 502 1024
0 542 1024
0 496 1024
0 700 1024
0 522 1024
0 609 1024
0 659 1024
0 541 1024
0 483 1024
0 450 1024
0 605 1024
0 606 1024
0 554 1024
0 529 1024
0 703 1024
0 590 1024
0 570 1024
0 545 1024
0 562 1024
0 578 1024
0 471 1024
0 611 1024
0 491 1024
0 580 1024
0 717 1024
0 701 1024
5 440 1024
5 673 1024
5 440 1024
5 506 1024
5 623 1024
5 580 1024
5 591 1024
5 446 1024
5 397 1024
5 486 1024
5 408 1024
5 400 1024
5 495 1024
5 478 1024
5 515 1024
5 406 1024
5 407 1024
5 684 1024
5 450 1024
5 495 1024
5 455 1024
5 452 1024
5 500 1024
5 480 1024
5 408 1024
5 372 1024
5 576 1024
5 496 1024
10 410 1024
10 467 1024
10 384 1024
10 374 1024
10 344 1024
10 396 1024
10 407 1024
10 380 1024
10 417 1024
10 396 1024
10 404 1024
10 492 1024
10 304 1024
10 375 1024
10 376 1024
10 613 1024
10 309 1024
10 364 1024
10 338 1024
10 443 1024
10 385 1024
10 418 1024
10 410 1024
10 415 1024
10 326 1024
10 375 1024
10 375 1024
10 340 1024
15 340 1024
15 412 1024
15 464 1024
15 466 1024
15 358 1024
15 283 1024
15 296 1024
15 277 1024
15 384 1024
15 350 1024
15 388 1024
15 359 1024
15 344 1024
15 319 1024
15 332 1024
15 393 1024
15 360 1024
15 338 1024
15 302 1024
15 367 1024
15 307 1024
15 349 1024
15 299 1024
15 277 1024
15 378 1024
15 309 1024
15 365 1024
15 268 1024
20 281 1024
20 271 1024
20 256 1024
20 295 1024
20 268 1024
20 217 1024
20 317 1024
20 311 1024
20 242 1024
20 298 1024
20 299 1024
20 284 1024
20 384 1024
20 231 1024
20 270 1024
20 279 1024
20 271 1024
20 331 1024
20 382 1024
20 255 1024
20 254 1024
20 324 1024
20 293 1024
20 324 1024
20 388 1024
20 326 1024
20 302 1024
20 263 1024
25 272 1024
25 187 1024
25 212 1024
25 300 1024
25 209 1024
25 205 1024
25 274 1024
25 215 1024
25 197 1024
25 233 1024
25 207 1024
25 279 1024
25 231 1024
25 231 1024
25 270 1024
25 211 1024
25 277 1024
25 202 1024
25 238 1024
25 233 1024
25 268 1024
25 255 1024
25 367 1024
25 287 1024
25 189 1024
25 280 1024
25 239 1024
25 209 1024
30 219 1024
30 247 1024
30 200 1024
30 229 1024
30 178 1024
30 232 1024
30 231 1024
30 204 1024
30 182 1024
30 221 1024
30 235 1024
30 225 1024
30 281 1024
30 193 1024
30 192 1024
30 229 1024
30 223 1024
30 211 1024
30 244 1024
30 228 1024
30 197 1024
30 220 1024
30 199 1024
30 202 1024
30 202 1024
30 198 1024
30 211 1024
30 194 1024


==> anc/experiments/simdata/S1_4Q_calibration_data_based_simulated_data_newcircuits.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 518 1024 15 8
0 647 1024 6 4
0 515 1024 14 8
0 521 1024 15 7
0 523 1024 16 10
0 467 1024 18 12
0 552 1024 14 6
0 697 1024 8 4
0 514 1024 16 8
0 557 1024 12 6
0 487 1024 14 10
0 533 1024 13 6
0 628 1024 6 4
0 549 1024 12 6
0 659 1024 8 6
0 568 1024 10 6
0 530 1024 13 7
0 715 1024 6 2
0 677 1024 8 3
0 575 1024 11 6
0 469 1024 16 10
0 481 1024 19 11
0 669 1024 6 2
0 520 1024 12 8
0 551 1024 14 6
0 645 1024 8 4
0 541 1024 10 8
0 460 1024 20 12
5 484 1024 16 10
5 419 1024 18 13
5 487 1024 14 9
5 434 1024 18 12
5 403 1024 18 13
5 451 1024 16 11
5 384 1024 24 16
5 417 1024 19 12
5 563 1024 16 8
5 662 1024 7 4
5 416 1024 18 13
5 491 1024 17 10
5 500 1024 18 9
5 459 1024 20 11
5 544 1024 13 8
5 472 1024 17 10
5 482 1024 17 10
5 482 1024 13 10
5 576 1024 11 6
5 559 1024 13 8
5 560 1024 13 8
5 428 1024 20 12
5 529 1024 12 10
5 442 1024 16 11
5 418 1024 19 12
5 459 1024 19 9
5 463 1024 17 11
5 416 1024 20 13
10 369 1024 24 15
10 343 1024 26 17
10 459 1024 16 12
10 344 1024 24 17
10 441 1024 20 12
10 341 1024 25 17
10 533 1024 14 11
10 359 1024 28 17
10 432 1024 20 13
10 385 1024 26 15
10 485 1024 19 11
10 362 1024 22 16
10 428 1024 22 13
10 373 1024 25 16
10 427 1024 19 12
10 375 1024 21 16
10 416 1024 18 12
10 356 1024 28 17
10 397 1024 23 14
10 379 1024 24 15
10 409 1024 22 12
10 448 1024 21 13
10 456 1024 18 11
10 404 1024 22 15
10 346 1024 21 17
10 491 1024 21 10
10 439 1024 24 13
10 462 1024 18 12
15 355 1024 29 18
15 355 1024 28 19
15 440 1024 26 14
15 330 1024 29 19
15 346 1024 23 16
15 360 1024 25 17
15 310 1024 30 22
15 425 1024 20 13
15 355 1024 30 18
15 337 1024 28 16
15 349 1024 28 14
15 376 1024 25 18
15 349 1024 27 15
15 283 1024 29 21
15 438 1024 26 14
15 308 1024 25 17
15 357 1024 26 17
15 297 1024 28 22
15 381 1024 27 17
15 398 1024 25 13
15 406 1024 23 17
15 320 1024 30 19
15 350 1024 24 17
15 407 1024 24 17
15 363 1024 25 18
15 516 1024 19 9
15 269 1024 27 21
15 405 1024 23 13
20 279 1024 32 24
20 413 1024 28 14
20 224 1024 35 25
20 310 1024 29 21
20 309 1024 28 22
20 282 1024 34 21
20 286 1024 28 23
20 347 1024 29 17
20 294 1024 37 22
20 244 1024 33 22
20 276 1024 33 21
20 271 1024 32 22
20 277 1024 34 25
20 262 1024 34 23
20 275 1024 34 21
20 317 1024 30 20
20 205 1024 32 26
20 300 1024 34 19
20 290 1024 30 21
20 228 1024 36 26
20 283 1024 32 20
20 342 1024 28 21
20 223 1024 34 26
20 323 1024 26 19
20 244 1024 44 22
20 283 1024 36 22
20 262 1024 31 23
20 365 1024 28 17
25 255 1024 36 27
25 234 1024 34 26
25 238 1024 34 27
25 271 1024 39 23
25 246 1024 35 23
25 257 1024 36 26
25 299 1024 33 22
25 221 1024 37 28
25 253 1024 37 25
25 236 1024 40 23
25 219 1024 41 28
25 268 1024 37 24
25 224 1024 39 29
25 264 1024 33 23
25 224 1024 37 24
25 245 1024 38 24
25 192 1024 41 31
25 253 1024 38 24
25 266 1024 36 22
25 388 1024 27 18
25 372 1024 33 19
25 241 1024 36 26
25 267 1024 35 23
25 268 1024 37 21
25 305 1024 31 22
25 268 1024 36 26
25 270 1024 34 22
25 286 1024 37 26
30 194 1024 42 30
30 212 1024 41 31
30 286 1024 34 24
30 205 1024 43 33
30 202 1024 49 27
30 213 1024 45 27
30 162 1024 47 33
30 194 1024 43 29
30 214 1024 44 29
30 236 1024 44 30
30 245 1024 39 28
30 235 1024 39 30
30 163 1024 48 36
30 235 1024 42 26
30 150 1024 45 34
30 190 1024 43 29
30 197 1024 45 32
30 174 1024 44 32
30 192 1024 43 34
30 230 1024 43 28
30 238 1024 42 25
30 161 1024 44 32
30 231 1024 39 22
30 201 1024 41 27
30 213 1024 45 31
30 297 1024 39 26
30 191 1024 41 31
30 238 1024 42 31


==> anc/experiments/simdata/S1_5Q_calibration_data_based_simulated_data.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts
0 274 1024
0 283 1024
0 363 1024
0 321 1024
0 519 1024
0 271 1024
0 303 1024
0 317 1024
0 321 1024
0 438 1024
0 366 1024
0 293 1024
0 333 1024
0 257 1024
0 360 1024
0 373 1024
0 283 1024
0 315 1024
0 394 1024
0 295 1024
0 554 1024
0 335 1024
0 431 1024
0 410 1024
0 318 1024
0 411 1024
0 390 1024
0 357 1024
5 273 1024
5 303 1024
5 261 1024
5 332 1024
5 213 1024
5 254 1024
5 260 1024
5 302 1024
5 301 1024
5 201 1024
5 289 1024
5 215 1024
5 220 1024
5 268 1024
5 293 1024
5 334 1024
5 234 1024
5 225 1024
5 398 1024
5 251 1024
5 356 1024
5 273 1024
5 258 1024
5 248 1024
5 319 1024
5 213 1024
5 334 1024
5 298 1024
10 200 1024
10 213 1024
10 267 1024
10 230 1024
10 310 1024
10 262 1024
10 225 1024
10 207 1024
10 262 1024
10 205 1024
10 278 1024
10 208 1024
10 209 1024
10 204 1024
10 192 1024
10 269 1024
10 207 1024
10 292 1024
10 264 1024
10 210 1024
10 227 1024
10 289 1024
10 287 1024
10 216 1024
10 233 1024
10 288 1024
10 301 1024
10 321 1024
15 188 1024
15 209 1024
15 229 1024
15 192 1024
15 212 1024
15 226 1024
15 198 1024
15 143 1024
15 192 1024
15 201 1024
15 252 1024
15 232 1024
15 172 1024
15 190 1024
15 120 1024
15 168 1024
15 190 1024
15 169 1024
15 222 1024
15 218 1024
15 164 1024
15 161 1024
15 148 1024
15 211 1024
15 181 1024
15 144 1024
15 214 1024
15 151 1024
20 221 1024
20 154 1024
20 243 1024
20 166 1024
20 180 1024
20 136 1024
20 147 1024
20 174 1024
20 155 1024
20 195 1024
20 224 1024
20 151 1024
20 264 1024
20 229 1024
20 148 1024
20 194 1024
20 178 1024
20 130 1024
20 169 1024
20 138 1024
20 173 1024
20 136 1024
20 150 1024
20 198 1024
20 124 1024
20 198 1024
20 211 1024
20 172 1024
25 151 1024
25 147 1024
25 154 1024
25 149 1024
25 130 1024
25 122 1024
25 157 1024
25 210 1024
25 200 1024
25 162 1024
25 113 1024
25 140 1024
25 123 1024
25 125 1024
25 133 1024
25 166 1024
25 129 1024
25 127 1024
25 128 1024
25 145 1024
25 101 1024
25 180 1024
25 158 1024
25 156 1024
25 131 1024
25 148 1024
25 146 1024
25 136 1024
30 134 1024
30 121 1024
30 121 1024
30 112 1024
30 123 1024
30 131 1024
30 125 1024
30 127 1024
30 106 1024
30 130 1024
30 134 1024
30 158 1024
30 173 1024
30 102 1024
30 133 1024
30 107 1024
30 101 1024
30 147 1024
30 96 1024
30 108 1024
30 109 1024
30 157 1024
30 138 1024
30 116 1024
30 92 1024
30 131 1024
30 114 1024
30 114 1024


==> anc/experiments/simdata/S1_5Q_calibration_data_based_simulated_data_newcircuits.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 441 1024 17 11
0 357 1024 20 15
0 322 1024 23 16
0 373 1024 21 14
0 407 1024 22 13
0 303 1024 25 18
0 381 1024 21 14
0 391 1024 26 15
0 343 1024 28 16
0 326 1024 28 16
0 367 1024 25 15
0 384 1024 20 12
0 370 1024 24 16
0 358 1024 23 14
0 351 1024 23 15
0 325 1024 27 16
0 366 1024 24 15
0 398 1024 20 12
0 351 1024 20 17
0 362 1024 21 15
0 388 1024 21 12
0 396 1024 18 14
0 351 1024 26 15
0 313 1024 26 17
0 384 1024 19 14
0 378 1024 22 12
0 485 1024 16 8
0 410 1024 19 12
5 294 1024 31 20
5 286 1024 31 19
5 450 1024 17 9
5 312 1024 27 18
5 288 1024 25 19
5 257 1024 30 21
5 244 1024 32 22
5 280 1024 28 20
5 243 1024 28 20
5 257 1024 31 20
5 276 1024 28 18
5 313 1024 31 17
5 254 1024 28 21
5 428 1024 19 11
5 387 1024 24 14
5 296 1024 27 18
5 260 1024 25 18
5 361 1024 23 16
5 293 1024 24 18
5 347 1024 25 16
5 267 1024 26 19
5 314 1024 26 16
5 324 1024 24 16
5 266 1024 32 19
5 364 1024 25 15
5 324 1024 19 14
5 387 1024 22 14
5 283 1024 25 19
10 232 1024 30 24
10 233 1024 31 22
10 231 1024 31 23
10 305 1024 28 18
10 168 1024 39 29
10 391 1024 25 14
10 179 1024 34 26
10 241 1024 31 20
10 283 1024 34 20
10 232 1024 33 20
10 268 1024 30 21
10 265 1024 34 18
10 269 1024 31 21
10 262 1024 33 22
10 218 1024 35 24
10 281 1024 28 18
10 195 1024 35 25
10 263 1024 30 18
10 266 1024 29 20
10 238 1024 33 22
10 298 1024 27 17
10 203 1024 32 25
10 282 1024 29 20
10 264 1024 31 19
10 204 1024 36 26
10 234 1024 33 25
10 258 1024 34 21
10 188 1024 37 24
15 238 1024 33 23
15 204 1024 38 26
15 162 1024 41 28
15 228 1024 36 24
15 175 1024 45 29
15 201 1024 44 27
15 271 1024 31 19
15 210 1024 36 25
15 172 1024 37 29
15 194 1024 36 29
15 170 1024 36 26
15 229 1024 35 23
15 234 1024 35 22
15 245 1024 34 22
15 193 1024 41 27
15 202 1024 40 26
15 200 1024 39 27
15 219 1024 37 24
15 199 1024 37 28
15 229 1024 37 23
15 186 1024 38 28
15 210 1024 37 26
15 182 1024 41 27
15 184 1024 43 28
15 208 1024 37 23
15 236 1024 32 24
15 199 1024 40 25
15 262 1024 37 19
20 161 1024 45 29
20 169 1024 40 27
20 152 1024 41 31
20 132 1024 50 35
20 183 1024 38 27
20 182 1024 41 29
20 197 1024 41 27
20 223 1024 42 25
20 138 1024 51 36
20 180 1024 43 29
20 174 1024 44 29
20 210 1024 38 30
20 184 1024 42 28
20 209 1024 36 25
20 222 1024 34 24
20 153 1024 42 32
20 166 1024 42 30
20 206 1024 39 26
20 200 1024 40 28
20 168 1024 40 29
20 179 1024 37 28
20 189 1024 43 27
20 175 1024 41 30
20 174 1024 42 31
20 156 1024 47 29
20 191 1024 34 24
20 177 1024 42 30
20 220 1024 37 25
25 123 1024 47 38
25 97 1024 47 41
25 240 1024 40 23
25 145 1024 48 32
25 115 1024 48 35
25 149 1024 46 32
25 141 1024 47 35
25 167 1024 43 31
25 141 1024 45 34
25 167 1024 43 30
25 155 1024 47 34
25 128 1024 47 36
25 146 1024 49 32
25 115 1024 53 36
25 159 1024 44 29
25 131 1024 47 35
25 165 1024 45 32
25 170 1024 49 32
25 165 1024 41 29
25 140 1024 46 36
25 150 1024 46 32
25 168 1024 45 31
25 109 1024 50 35
25 140 1024 51 38
25 119 1024 50 31
25 144 1024 48 32
25 112 1024 42 35
25 138 1024 47 35
30 117 1024 50 36
30 152 1024 48 36
30 107 1024 49 37
30 90 1024 56 40
30 122 1024 53 36
30 107 1024 58 39
30 86 1024 56 44
30 140 1024 53 39
30 163 1024 43 29
30 129 1024 52 37
30 138 1024 48 33
30 107 1024 56 40
30 102 1024 52 42
30 116 1024 51 37
30 135 1024 51 35
30 153 1024 48 33
30 111 1024 53 40
30 179 1024 48 27
30 142 1024 49 32
30 97 1024 57 43
30 115 1024 49 38
30 142 1024 50 35
30 128 1024 50 37
30 166 1024 47 31
30 163 1024 50 33
30 105 1024 55 40
30 128 1024 51 34
30 126 1024 51 33


==> anc/experiments/simdata/S2_2Q_calibration_data_based_simulated_data.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts
0 908 1024
0 851 1024
0 853 1024
0 894 1024
0 843 1024
0 834 1024
0 907 1024
0 859 1024
0 911 1024
0 903 1024
0 832 1024
0 911 1024
0 867 1024
0 924 1024
0 905 1024
0 895 1024
0 910 1024
0 909 1024
0 856 1024
0 896 1024
0 897 1024
0 921 1024
0 832 1024
0 906 1024
0 850 1024
0 832 1024
0 901 1024
0 905 1024
5 849 1024
5 820 1024
5 892 1024
5 750 1024
5 817 1024
5 829 1024
5 818 1024
5 826 1024
5 896 1024
5 829 1024
5 834 1024
5 884 1024
5 836 1024
5 828 1024
5 810 1024
5 777 1024
5 812 1024
5 829 1024
5 814 1024
5 805 1024
5 780 1024
5 865 1024
5 800 1024
5 826 1024
5 818 1024
5 868 1024
5 887 1024
5 861 1024
10 851 1024
10 744 1024
10 782 1024
10 707 1024
10 786 1024
10 778 1024
10 826 1024
10 815 1024
10 818 1024
10 810 1024
10 829 1024
10 813 1024
10 779 1024
10 895 1024
10 797 1024
10 822 1024
10 784 1024
10 775 1024
10 741 1024
10 781 1024
10 755 1024
10 735 1024
10 834 1024
10 771 1024
10 759 1024
10 799 1024
10 842 1024
10 779 1024
15 704 1024
15 788 1024
15 821 1024
15 734 1024
15 723 1024
15 749 1024
15 743 1024
15 736 1024
15 643 1024
15 712 1024
15 679 1024
15 719 1024
15 757 1024
15 757 1024
15 751 1024
15 751 1024
15 681 1024
15 794 1024
15 712 1024
15 795 1024
15 745 1024
15 768 1024
15 779 1024
15 700 1024
15 781 1024
15 710 1024
15 780 1024
15 616 1024
20 764 1024
20 736 1024
20 778 1024
20 759 1024
20 763 1024
20 720 1024
20 693 1024
20 638 1024
20 733 1024
20 651 1024
20 624 1024
20 709 1024
20 753 1024
20 769 1024
20 722 1024
20 668 1024
20 765 1024
20 698 1024
20 807 1024
20 752 1024
20 762 1024
20 747 1024
20 705 1024
20 698 1024
20 728 1024
20 736 1024
20 707 1024
20 736 1024
25 619 1024
25 696 1024
25 767 1024
25 659 1024
25 681 1024
25 685 1024
25 703 1024
25 667 1024
25 639 1024
25 736 1024
25 669 1024
25 772 1024
25 693 1024
25 725 1024
25 745 1024
25 664 1024
25 636 1024
25 676 1024
25 759 1024
25 783 1024
25 660 1024
25 713 1024
25 701 1024
25 707 1024
25 741 1024
25 754 1024
25 696 1024
25 641 1024
30 623 1024
30 672 1024
30 676 1024
30 545 1024
30 652 1024
30 685 1024
30 639 1024
30 746 1024
30 682 1024
30 623 1024
30 712 1024
30 691 1024
30 664 1024
30 698 1024
30 674 1024
30 619 1024
30 734 1024
30 611 1024
30 705 1024
30 627 1024
30 703 1024
30 775 1024
30 730 1024
30 667 1024
30 646 1024
30 630 1024
30 665 1024
30 609 1024


==> anc/experiments/simdata/S2_2Q_calibration_data_based_simulated_data_newcircuits.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 829 1024 6 2
0 835 1024 6 2
0 890 1024 2 0
0 915 1024 2 0
0 842 1024 6 2
0 921 1024 2 0
0 892 1024 2 0
0 893 1024 2 0
0 906 1024 2 0
0 847 1024 6 2
0 833 1024 6 2
0 899 1024 2 0
0 849 1024 6 2
0 860 1024 6 2
0 827 1024 6 2
0 834 1024 6 2
0 900 1024 2 0
0 842 1024 6 2
0 889 1024 2 0
0 941 1024 2 0
0 918 1024 2 0
0 930 1024 2 0
0 903 1024 2 0
0 902 1024 2 0
0 846 1024 6 2
0 837 1024 6 2
0 905 1024 2 0
0 847 1024 6 2
5 830 1024 9 2
5 845 1024 7 3
5 800 1024 11 3
5 839 1024 11 2
5 819 1024 11 2
5 851 1024 7 2
5 864 1024 7 1
5 812 1024 9 4
5 861 1024 7 1
5 812 1024 11 3
5 821 1024 9 2
5 807 1024 11 3
5 763 1024 11 5
5 900 1024 7 0
5 885 1024 7 0
5 828 1024 9 2
5 817 1024 11 2
5 771 1024 9 4
5 843 1024 9 2
5 855 1024 7 1
5 854 1024 7 2
5 819 1024 11 3
5 792 1024 9 4
5 788 1024 11 3
5 826 1024 11 2
5 855 1024 7 1
5 840 1024 9 2
5 825 1024 9 2
10 811 1024 14 3
10 791 1024 16 3
10 720 1024 16 5
10 766 1024 14 4
10 707 1024 14 6
10 814 1024 16 2
10 835 1024 14 2
10 760 1024 14 4
10 834 1024 12 3
10 752 1024 14 4
10 722 1024 16 7
10 749 1024 14 6
10 832 1024 12 2
10 789 1024 12 5
10 822 1024 14 2
10 843 1024 14 3
10 785 1024 12 3
10 761 1024 14 6
10 764 1024 14 5
10 755 1024 16 4
10 770 1024 14 5
10 774 1024 14 4
10 859 1024 14 2
10 793 1024 14 4
10 798 1024 14 5
10 810 1024 14 3
10 805 1024 14 2
10 711 1024 14 8
15 717 1024 21 6
15 770 1024 17 4
15 786 1024 17 4
15 781 1024 17 3
15 733 1024 21 5
15 795 1024 17 4
15 716 1024 19 6
15 737 1024 19 6
15 703 1024 19 8
15 698 1024 17 9
15 786 1024 17 4
15 821 1024 17 3
15 735 1024 17 5
15 842 1024 17 2
15 804 1024 17 3
15 776 1024 19 3
15 783 1024 19 4
15 707 1024 19 7
15 762 1024 19 3
15 714 1024 21 7
15 694 1024 21 7
15 791 1024 17 3
15 693 1024 19 9
15 784 1024 17 4
15 790 1024 19 3
15 749 1024 19 6
15 826 1024 17 2
15 740 1024 19 5
20 713 1024 22 6
20 719 1024 26 6
20 708 1024 24 6
20 773 1024 22 3
20 745 1024 24 4
20 783 1024 24 2
20 691 1024 24 8
20 718 1024 22 8
20 756 1024 24 4
20 788 1024 24 2
20 676 1024 24 9
20 696 1024 24 10
20 773 1024 22 6
20 786 1024 22 4
20 745 1024 26 5
20 764 1024 22 5
20 703 1024 26 5
20 665 1024 26 9
20 695 1024 24 7
20 764 1024 24 3
20 711 1024 26 6
20 693 1024 24 8
20 771 1024 22 3
20 745 1024 24 4
20 720 1024 22 6
20 728 1024 22 5
20 708 1024 24 7
20 780 1024 22 3
25 713 1024 27 6
25 705 1024 27 8
25 658 1024 29 7
25 669 1024 29 6
25 676 1024 27 7
25 641 1024 29 9
25 733 1024 29 5
25 699 1024 31 5
25 669 1024 31 7
25 653 1024 29 10
25 647 1024 31 9
25 602 1024 31 11
25 761 1024 27 4
25 742 1024 27 5
25 734 1024 29 5
25 732 1024 27 3
25 706 1024 29 6
25 687 1024 28 8
25 673 1024 29 10
25 669 1024 29 8
25 718 1024 29 6
25 712 1024 29 6
25 747 1024 27 4
25 677 1024 29 6
25 757 1024 27 4
25 629 1024 31 9
25 653 1024 29 8
25 614 1024 29 11
30 665 1024 34 7
30 682 1024 34 6
30 705 1024 32 7
30 618 1024 36 11
30 714 1024 32 5
30 645 1024 36 9
30 623 1024 34 9
30 653 1024 32 7
30 668 1024 34 11
30 704 1024 32 7
30 643 1024 36 7
30 656 1024 32 10
30 708 1024 32 6
30 719 1024 34 5
30 685 1024 34 7
30 647 1024 32 9
30 661 1024 34 9
30 636 1024 32 13
30 581 1024 34 14
30 672 1024 36 7
30 711 1024 34 5
30 576 1024 36 13
30 753 1024 32 4
30 577 1024 36 12
30 684 1024 34 6
30 579 1024 34 12
30 628 1024 34 11
30 728 1024 32 7


==> anc/experiments/simdata/S2_3Q_calibration_data_based_simulated_data.txt <==
# Number of qubits
3
# RB length // Success counts // Total counts
0 665 1024
0 837 1024
0 577 1024
0 790 1024
0 789 1024
0 630 1024
0 849 1024
0 691 1024
0 832 1024
0 642 1024
0 629 1024
0 783 1024
0 804 1024
0 813 1024
0 867 1024
0 791 1024
0 743 1024
0 676 1024
0 834 1024
0 862 1024
0 861 1024
0 854 1024
0 641 1024
0 850 1024
0 737 1024
0 777 1024
0 833 1024
0 626 1024
5 812 1024
5 610 1024
5 649 1024
5 779 1024
5 748 1024
5 667 1024
5 747 1024
5 654 1024
5 787 1024
5 844 1024
5 827 1024
5 647 1024
5 785 1024
5 754 1024
5 814 1024
5 713 1024
5 575 1024
5 601 1024
5 745 1024
5 784 1024
5 651 1024
5 723 1024
5 608 1024
5 674 1024
5 729 1024
5 665 1024
5 593 1024
5 659 1024
10 568 1024
10 571 1024
10 585 1024
10 576 1024
10 620 1024
10 521 1024
10 785 1024
10 639 1024
10 608 1024
10 518 1024
10 561 1024
10 643 1024
10 734 1024
10 607 1024
10 802 1024
10 664 1024
10 797 1024
10 616 1024
10 767 1024
10 808 1024
10 687 1024
10 803 1024
10 501 1024
10 546 1024
10 726 1024
10 773 1024
10 719 1024
10 778 1024
15 700 1024
15 509 1024
15 769 1024
15 579 1024
15 608 1024
15 532 1024
15 622 1024
15 549 1024
15 610 1024
15 487 1024
15 714 1024
15 541 1024
15 527 1024
15 715 1024
15 574 1024
15 671 1024
15 665 1024
15 563 1024
15 734 1024
15 696 1024
15 580 1024
15 633 1024
15 614 1024
15 539 1024
15 552 1024
15 781 1024
15 697 1024
15 546 1024
20 537 1024
20 598 1024
20 539 1024
20 639 1024
20 565 1024
20 688 1024
20 641 1024
20 590 1024
20 500 1024
20 530 1024
20 665 1024
20 525 1024
20 506 1024
20 483 1024
20 683 1024
20 659 1024
20 582 1024
20 639 1024
20 509 1024
20 539 1024
20 600 1024
20 504 1024
20 529 1024
20 581 1024
20 514 1024
20 527 1024
20 596 1024
20 494 1024
25 533 1024
25 663 1024
25 474 1024
25 552 1024
25 547 1024
25 568 1024
25 540 1024
25 556 1024
25 588 1024
25 496 1024
25 513 1024
25 510 1024
25 555 1024
25 486 1024
25 609 1024
25 483 1024
25 550 1024
25 409 1024
25 528 1024
25 566 1024
25 629 1024
25 442 1024
25 513 1024
25 599 1024
25 547 1024
25 637 1024
25 502 1024
25 639 1024
30 521 1024
30 684 1024
30 433 1024
30 619 1024
30 514 1024
30 499 1024
30 421 1024
30 524 1024
30 563 1024
30 465 1024
30 523 1024
30 581 1024
30 476 1024
30 517 1024
30 434 1024
30 512 1024
30 574 1024
30 452 1024
30 450 1024
30 571 1024
30 663 1024
30 451 1024
30 427 1024
30 572 1024
30 523 1024
30 511 1024
30 537 1024
30 513 1024


==> anc/experiments/simdata/S2_3Q_calibration_data_based_simulated_data_newcircuits.txt <==
# Number of qubits
3
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 639 1024 18 8
0 677 1024 14 6
0 812 1024 6 2
0 853 1024 2 0
0 790 1024 6 2
0 638 1024 16 8
0 759 1024 6 2
0 680 1024 12 6
0 624 1024 17 8
0 657 1024 12 6
0 661 1024 14 6
0 747 1024 8 4
0 638 1024 16 8
0 688 1024 14 6
0 676 1024 16 8
0 810 1024 6 2
0 645 1024 17 8
0 692 1024 12 6
0 847 1024 2 0
0 621 1024 17 8
0 602 1024 18 8
0 867 1024 2 0
0 694 1024 14 6
0 673 1024 14 6
0 639 1024 16 8
0 681 1024 12 6
0 856 1024 2 0
0 617 1024 18 8
5 612 1024 18 7
5 845 1024 7 0
5 692 1024 16 6
5 790 1024 7 2
5 709 1024 11 4
5 709 1024 11 5
5 703 1024 15 5
5 652 1024 17 7
5 779 1024 9 3
5 785 1024 11 2
5 632 1024 23 8
5 794 1024 9 2
5 683 1024 16 5
5 643 1024 15 8
5 718 1024 13 5
5 725 1024 14 5
5 783 1024 9 3
5 685 1024 16 5
5 842 1024 7 0
5 796 1024 11 2
5 789 1024 9 2
5 812 1024 7 2
5 644 1024 19 8
5 786 1024 11 2
5 741 1024 11 4
5 667 1024 17 8
5 695 1024 19 6
5 612 1024 20 7
10 697 1024 17 5
10 618 1024 27 8
10 741 1024 14 4
10 639 1024 20 6
10 557 1024 25 9
10 714 1024 16 3
10 628 1024 22 7
10 802 1024 12 2
10 709 1024 14 5
10 577 1024 23 10
10 745 1024 16 3
10 757 1024 14 3
10 664 1024 17 7
10 699 1024 14 6
10 706 1024 15 7
10 781 1024 12 2
10 607 1024 19 10
10 665 1024 21 6
10 721 1024 14 4
10 639 1024 22 7
10 734 1024 16 3
10 628 1024 23 6
10 628 1024 21 9
10 631 1024 18 8
10 662 1024 17 6
10 628 1024 20 6
10 559 1024 26 12
10 777 1024 12 2
15 609 1024 24 8
15 554 1024 28 9
15 723 1024 19 4
15 580 1024 29 9
15 588 1024 22 10
15 759 1024 19 2
15 685 1024 19 5
15 566 1024 28 8
15 581 1024 27 9
15 679 1024 21 5
15 515 1024 28 12
15 713 1024 19 5
15 708 1024 19 4
15 581 1024 26 8
15 568 1024 31 11
15 551 1024 29 8
15 559 1024 28 10
15 684 1024 17 6
15 565 1024 29 9
15 560 1024 26 9
15 677 1024 17 6
15 585 1024 27 9
15 669 1024 21 5
15 621 1024 23 7
15 616 1024 22 7
15 770 1024 19 3
15 577 1024 27 11
15 560 1024 28 10
20 530 1024 34 11
20 665 1024 24 6
20 664 1024 24 5
20 576 1024 30 7
20 698 1024 24 4
20 672 1024 24 4
20 511 1024 37 12
20 490 1024 35 13
20 638 1024 25 5
20 637 1024 26 6
20 622 1024 29 6
20 488 1024 36 16
20 703 1024 24 3
20 637 1024 26 5
20 506 1024 37 12
20 478 1024 30 15
20 522 1024 33 12
20 552 1024 29 10
20 489 1024 37 14
20 601 1024 30 9
20 603 1024 25 9
20 524 1024 32 12
20 627 1024 24 7
20 603 1024 31 7
20 696 1024 24 4
20 596 1024 29 9
20 602 1024 29 8
20 510 1024 32 12
25 633 1024 29 5
25 619 1024 31 10
25 538 1024 35 10
25 469 1024 41 14
25 497 1024 36 10
25 642 1024 27 7
25 611 1024 32 6
25 412 1024 41 17
25 694 1024 29 4
25 544 1024 34 10
25 556 1024 31 11
25 628 1024 27 8
25 554 1024 33 11
25 490 1024 40 12
25 580 1024 32 8
25 487 1024 36 12
25 656 1024 29 3
25 481 1024 38 13
25 478 1024 37 12
25 659 1024 29 6
25 595 1024 35 9
25 644 1024 29 7
25 554 1024 35 10
25 565 1024 33 9
25 699 1024 27 6
25 572 1024 33 9
25 464 1024 39 13
25 513 1024 38 12
30 490 1024 37 13
30 519 1024 37 14
30 552 1024 37 9
30 566 1024 38 7
30 494 1024 41 10
30 566 1024 34 10
30 527 1024 41 11
30 429 1024 43 17
30 466 1024 47 13
30 505 1024 41 13
30 423 1024 42 17
30 593 1024 37 7
30 464 1024 46 14
30 547 1024 39 12
30 591 1024 34 9
30 565 1024 34 10
30 582 1024 39 8
30 581 1024 34 10
30 489 1024 37 14
30 620 1024 34 10
30 480 1024 48 14
30 606 1024 34 8
30 503 1024 39 11
30 445 1024 42 15
30 512 1024 41 13
30 541 1024 39 8
30 542 1024 34 10
30 486 1024 44 12


==> anc/experiments/simdata/S2_4Q_calibration_data_based_simulated_data.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts
0 517 1024
0 533 1024
0 535 1024
0 514 1024
0 490 1024
0 745 1024
0 462 1024
0 609 1024
0 645 1024
0 566 1024
0 479 1024
0 447 1024
0 616 1024
0 619 1024
0 549 1024
0 545 1024
0 706 1024
0 591 1024
0 546 1024
0 537 1024
0 533 1024
0 612 1024
0 481 1024
0 620 1024
0 532 1024
0 593 1024
0 719 1024
0 701 1024
5 519 1024
5 383 1024
5 529 1024
5 454 1024
5 588 1024
5 656 1024
5 667 1024
5 533 1024
5 476 1024
5 559 1024
5 435 1024
5 491 1024
5 490 1024
5 467 1024
5 505 1024
5 525 1024
5 524 1024
5 518 1024
5 514 1024
5 529 1024
5 534 1024
5 542 1024
5 562 1024
5 512 1024
5 721 1024
5 607 1024
5 541 1024
5 589 1024
10 424 1024
10 395 1024
10 603 1024
10 448 1024
10 439 1024
10 422 1024
10 522 1024
10 459 1024
10 460 1024
10 625 1024
10 474 1024
10 486 1024
10 426 1024
10 446 1024
10 621 1024
10 478 1024
10 629 1024
10 473 1024
10 518 1024
10 476 1024
10 475 1024
10 524 1024
10 471 1024
10 445 1024
10 520 1024
10 364 1024
10 455 1024
10 503 1024
15 399 1024
15 373 1024
15 415 1024
15 339 1024
15 384 1024
15 458 1024
15 566 1024
15 422 1024
15 441 1024
15 626 1024
15 427 1024
15 411 1024
15 393 1024
15 395 1024
15 389 1024
15 554 1024
15 362 1024
15 377 1024
15 461 1024
15 346 1024
15 458 1024
15 308 1024
15 421 1024
15 380 1024
15 339 1024
15 460 1024
15 417 1024
15 540 1024
20 337 1024
20 390 1024
20 375 1024
20 354 1024
20 355 1024
20 359 1024
20 355 1024
20 376 1024
20 332 1024
20 618 1024
20 341 1024
20 360 1024
20 307 1024
20 401 1024
20 388 1024
20 330 1024
20 460 1024
20 318 1024
20 490 1024
20 336 1024
20 383 1024
20 372 1024
20 351 1024
20 344 1024
20 292 1024
20 409 1024
20 356 1024
20 380 1024
25 376 1024
25 391 1024
25 394 1024
25 352 1024
25 325 1024
25 313 1024
25 399 1024
25 363 1024
25 441 1024
25 367 1024
25 326 1024
25 281 1024
25 341 1024
25 408 1024
25 449 1024
25 357 1024
25 322 1024
25 343 1024
25 319 1024
25 321 1024
25 378 1024
25 408 1024
25 325 1024
25 367 1024
25 446 1024
25 421 1024
25 288 1024
25 478 1024
30 325 1024
30 327 1024
30 297 1024
30 355 1024
30 401 1024
30 319 1024
30 351 1024
30 309 1024
30 312 1024
30 303 1024
30 233 1024
30 327 1024
30 359 1024
30 312 1024
30 310 1024
30 276 1024
30 259 1024
30 322 1024
30 278 1024
30 313 1024
30 334 1024
30 501 1024
30 303 1024
30 309 1024
30 315 1024
30 331 1024
30 300 1024
30 382 1024


==> anc/experiments/simdata/S2_4Q_calibration_data_based_simulated_data_newcircuits.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 430 1024 20 12
0 529 1024 16 8
0 459 1024 20 12
0 435 1024 16 10
0 520 1024 14 8
0 422 1024 20 12
0 631 1024 10 4
0 522 1024 15 8
0 467 1024 14 10
0 610 1024 12 6
0 551 1024 12 6
0 604 1024 11 7
0 657 1024 8 4
0 555 1024 14 6
0 479 1024 16 8
0 638 1024 10 4
0 636 1024 8 4
0 649 1024 6 4
0 484 1024 15 10
0 519 1024 13 8
0 476 1024 16 10
0 563 1024 12 6
0 653 1024 10 4
0 662 1024 8 4
0 648 1024 6 4
0 560 1024 10 8
0 540 1024 10 8
0 625 1024 8 4
5 478 1024 21 11
5 540 1024 17 6
5 442 1024 22 10
5 511 1024 14 8
5 518 1024 19 8
5 406 1024 23 12
5 648 1024 11 4
5 476 1024 18 8
5 490 1024 17 8
5 606 1024 12 4
5 460 1024 18 11
5 433 1024 18 10
5 567 1024 20 7
5 514 1024 21 10
5 563 1024 15 7
5 604 1024 14 5
5 449 1024 20 10
5 553 1024 21 8
5 510 1024 19 7
5 557 1024 16 7
5 517 1024 19 8
5 551 1024 16 6
5 520 1024 19 8
5 521 1024 19 7
5 474 1024 18 10
5 466 1024 22 11
5 578 1024 15 6
5 577 1024 13 6
10 472 1024 20 8
10 464 1024 20 9
10 447 1024 23 9
10 492 1024 20 9
10 426 1024 24 10
10 365 1024 28 13
10 390 1024 26 11
10 477 1024 21 9
10 413 1024 26 10
10 473 1024 22 9
10 503 1024 19 7
10 496 1024 21 7
10 391 1024 26 12
10 387 1024 26 13
10 497 1024 22 10
10 411 1024 23 11
10 464 1024 23 8
10 424 1024 25 11
10 392 1024 26 12
10 448 1024 22 10
10 545 1024 21 7
10 584 1024 20 5
10 564 1024 18 7
10 445 1024 24 9
10 494 1024 22 8
10 443 1024 23 10
10 422 1024 27 10
10 539 1024 21 7
15 374 1024 30 12
15 338 1024 31 14
15 567 1024 17 7
15 486 1024 21 6
15 382 1024 25 12
15 510 1024 21 9
15 428 1024 24 12
15 449 1024 26 9
15 438 1024 29 12
15 456 1024 25 8
15 481 1024 25 8
15 495 1024 26 7
15 525 1024 29 6
15 540 1024 25 7
15 464 1024 24 9
15 396 1024 26 14
15 317 1024 30 16
15 552 1024 23 5
15 457 1024 27 10
15 404 1024 28 12
15 370 1024 33 13
15 432 1024 26 13
15 470 1024 26 7
15 351 1024 31 14
15 342 1024 31 13
15 361 1024 32 15
15 386 1024 25 13
15 461 1024 23 8
20 415 1024 29 9
20 417 1024 33 9
20 620 1024 24 2
20 354 1024 34 13
20 376 1024 33 11
20 504 1024 30 5
20 404 1024 30 10
20 376 1024 36 12
20 427 1024 30 8
20 423 1024 30 9
20 370 1024 34 12
20 415 1024 34 14
20 400 1024 32 10
20 450 1024 29 10
20 337 1024 33 13
20 419 1024 28 10
20 455 1024 32 10
20 483 1024 25 8
20 324 1024 37 14
20 360 1024 30 15
20 421 1024 33 13
20 360 1024 31 13
20 438 1024 30 9
20 339 1024 37 16
20 420 1024 28 13
20 406 1024 34 11
20 421 1024 29 10
20 413 1024 32 11
25 445 1024 35 9
25 330 1024 43 14
25 433 1024 33 10
25 481 1024 33 7
25 350 1024 37 13
25 427 1024 35 8
25 395 1024 42 12
25 317 1024 42 15
25 404 1024 36 10
25 444 1024 36 9
25 339 1024 37 13
25 385 1024 37 12
25 317 1024 39 15
25 468 1024 33 8
25 341 1024 33 13
25 385 1024 37 10
25 370 1024 41 12
25 355 1024 37 13
25 373 1024 38 12
25 518 1024 31 6
25 475 1024 31 7
25 320 1024 43 16
25 369 1024 37 12
25 354 1024 38 13
25 309 1024 40 15
25 423 1024 36 8
25 546 1024 27 5
25 339 1024 37 15
30 392 1024 39 15
30 341 1024 40 13
30 305 1024 44 21
30 391 1024 40 13
30 304 1024 42 13
30 333 1024 40 16
30 328 1024 43 13
30 299 1024 43 14
30 272 1024 43 16
30 380 1024 39 13
30 420 1024 40 10
30 255 1024 44 16
30 287 1024 46 18
30 295 1024 43 15
30 306 1024 44 16
30 428 1024 38 8
30 305 1024 43 12
30 454 1024 36 9
30 383 1024 41 12
30 293 1024 41 17
30 289 1024 47 17
30 354 1024 39 15
30 308 1024 46 16
30 351 1024 47 10
30 297 1024 44 16
30 396 1024 41 11
30 334 1024 42 14
30 345 1024 41 13


==> anc/experiments/simdata/S2_5Q_calibration_data_based_simulated_data.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts
0 285 1024
0 256 1024
0 357 1024
0 288 1024
0 492 1024
0 264 1024
0 296 1024
0 297 1024
0 309 1024
0 498 1024
0 364 1024
0 273 1024
0 359 1024
0 257 1024
0 360 1024
0 386 1024
0 270 1024
0 333 1024
0 367 1024
0 276 1024
0 539 1024
0 326 1024
0 437 1024
0 396 1024
0 296 1024
0 398 1024
0 398 1024
0 349 1024
5 302 1024
5 283 1024
5 347 1024
5 314 1024
5 342 1024
5 320 1024
5 324 1024
5 408 1024
5 305 1024
5 304 1024
5 273 1024
5 298 1024
5 285 1024
5 341 1024
5 249 1024
5 409 1024
5 215 1024
5 317 1024
5 342 1024
5 346 1024
5 264 1024
5 232 1024
5 315 1024
5 265 1024
5 305 1024
5 303 1024
5 337 1024
5 277 1024
10 299 1024
10 216 1024
10 257 1024
10 262 1024
10 312 1024
10 261 1024
10 222 1024
10 334 1024
10 263 1024
10 230 1024
10 240 1024
10 307 1024
10 247 1024
10 253 1024
10 250 1024
10 261 1024
10 306 1024
10 261 1024
10 248 1024
10 268 1024
10 306 1024
10 289 1024
10 317 1024
10 276 1024
10 203 1024
10 279 1024
10 238 1024
10 189 1024
15 232 1024
15 246 1024
15 162 1024
15 191 1024
15 246 1024
15 177 1024
15 253 1024
15 247 1024
15 245 1024
15 270 1024
15 215 1024
15 215 1024
15 225 1024
15 274 1024
15 203 1024
15 226 1024
15 290 1024
15 267 1024
15 262 1024
15 320 1024
15 222 1024
15 232 1024
15 207 1024
15 220 1024
15 206 1024
15 307 1024
15 442 1024
15 279 1024
20 230 1024
20 239 1024
20 265 1024
20 185 1024
20 235 1024
20 193 1024
20 167 1024
20 218 1024
20 187 1024
20 214 1024
20 180 1024
20 176 1024
20 225 1024
20 304 1024
20 247 1024
20 357 1024
20 180 1024
20 211 1024
20 217 1024
20 199 1024
20 210 1024
20 193 1024
20 239 1024
20 209 1024
20 185 1024
20 218 1024
20 201 1024
20 200 1024
25 202 1024
25 236 1024
25 173 1024
25 155 1024
25 229 1024
25 191 1024
25 155 1024
25 189 1024
25 249 1024
25 172 1024
25 320 1024
25 215 1024
25 176 1024
25 230 1024
25 225 1024
25 113 1024
25 189 1024
25 237 1024
25 154 1024
25 193 1024
25 181 1024
25 227 1024
25 197 1024
25 160 1024
25 184 1024
25 217 1024
25 251 1024
25 181 1024
30 181 1024
30 251 1024
30 186 1024
30 266 1024
30 131 1024
30 196 1024
30 269 1024
30 209 1024
30 224 1024
30 220 1024
30 186 1024
30 222 1024
30 273 1024
30 153 1024
30 175 1024
30 176 1024
30 215 1024
30 186 1024
30 192 1024
30 201 1024
30 179 1024
30 152 1024
30 184 1024
30 187 1024
30 161 1024
30 166 1024
30 166 1024
30 200 1024


==> anc/experiments/simdata/S2_5Q_calibration_data_based_simulated_data_newcircuits.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 331 1024 22 16
0 345 1024 22 15
0 310 1024 21 17
0 291 1024 27 18
0 330 1024 22 17
0 389 1024 22 13
0 321 1024 22 15
0 319 1024 21 16
0 331 1024 23 15
0 424 1024 18 9
0 337 1024 21 16
0 370 1024 22 15
0 358 1024 23 14
0 337 1024 24 15
0 425 1024 19 12
0 315 1024 23 15
0 352 1024 24 14
0 420 1024 21 10
0 342 1024 25 16
0 307 1024 26 17
0 425 1024 17 11
0 306 1024 25 16
0 367 1024 16 14
0 290 1024 25 16
0 309 1024 25 19
0 378 1024 21 14
0 363 1024 22 13
0 520 1024 15 7
5 408 1024 24 10
5 389 1024 23 11
5 274 1024 28 18
5 296 1024 31 17
5 327 1024 24 16
5 492 1024 15 7
5 316 1024 27 15
5 359 1024 24 15
5 421 1024 23 9
5 303 1024 29 16
5 319 1024 24 14
5 294 1024 29 17
5 317 1024 29 17
5 279 1024 28 17
5 412 1024 20 10
5 327 1024 27 15
5 283 1024 28 16
5 339 1024 26 14
5 379 1024 23 13
5 470 1024 19 8
5 330 1024 25 14
5 313 1024 23 16
5 306 1024 26 17
5 303 1024 30 16
5 385 1024 22 12
5 270 1024 32 18
5 296 1024 28 17
5 313 1024 26 17
10 283 1024 31 15
10 287 1024 31 16
10 288 1024 29 17
10 329 1024 32 15
10 280 1024 36 18
10 312 1024 29 16
10 299 1024 29 16
10 260 1024 36 18
10 261 1024 34 19
10 236 1024 36 20
10 254 1024 33 19
10 274 1024 34 18
10 334 1024 29 14
10 246 1024 40 20
10 344 1024 27 12
10 392 1024 26 11
10 298 1024 34 16
10 288 1024 32 17
10 290 1024 31 18
10 274 1024 36 18
10 285 1024 29 17
10 307 1024 32 19
10 278 1024 35 18
10 326 1024 31 16
10 283 1024 31 17
10 267 1024 39 19
10 289 1024 33 18
10 287 1024 34 16
15 274 1024 34 18
15 303 1024 40 16
15 184 1024 45 25
15 292 1024 34 14
15 217 1024 48 21
15 253 1024 36 17
15 249 1024 39 20
15 267 1024 36 18
15 286 1024 34 17
15 243 1024 36 18
15 239 1024 32 19
15 270 1024 33 16
15 347 1024 36 14
15 248 1024 39 19
15 280 1024 33 14
15 265 1024 36 16
15 238 1024 39 19
15 247 1024 34 19
15 288 1024 34 18
15 256 1024 38 18
15 257 1024 36 18
15 260 1024 38 19
15 341 1024 26 14
15 208 1024 43 23
15 265 1024 39 17
15 216 1024 38 21
15 226 1024 39 22
15 197 1024 43 22
20 201 1024 45 21
20 232 1024 38 20
20 212 1024 38 25
20 401 1024 35 10
20 207 1024 45 22
20 237 1024 43 17
20 217 1024 40 20
20 201 1024 41 21
20 224 1024 42 21
20 216 1024 42 23
20 302 1024 39 17
20 167 1024 45 26
20 212 1024 44 21
20 249 1024 41 16
20 241 1024 37 16
20 240 1024 42 19
20 252 1024 41 19
20 256 1024 42 16
20 189 1024 42 21
20 261 1024 43 18
20 324 1024 35 15
20 207 1024 44 23
20 204 1024 43 20
20 212 1024 47 19
20 187 1024 44 23
20 221 1024 42 19
20 200 1024 42 21
20 301 1024 37 15
25 198 1024 49 22
25 178 1024 47 23
25 229 1024 47 22
25 208 1024 42 23
25 185 1024 50 24
25 244 1024 45 18
25 213 1024 46 19
25 189 1024 49 22
25 260 1024 44 19
25 213 1024 52 21
25 226 1024 43 18
25 199 1024 46 20
25 227 1024 48 18
25 196 1024 56 22
25 198 1024 49 21
25 240 1024 46 18
25 179 1024 44 25
25 181 1024 50 22
25 234 1024 48 21
25 255 1024 43 17
25 151 1024 47 27
25 164 1024 54 27
25 214 1024 43 19
25 235 1024 46 20
25 149 1024 52 27
25 321 1024 43 12
25 202 1024 49 21
25 225 1024 48 17
30 199 1024 55 19
30 231 1024 53 20
30 194 1024 51 21
30 230 1024 48 20
30 181 1024 52 22
30 182 1024 52 25
30 169 1024 54 23
30 302 1024 47 14
30 216 1024 50 21
30 266 1024 50 16
30 231 1024 55 20
30 152 1024 57 25
30 201 1024 54 19
30 187 1024 53 23
30 216 1024 50 20
30 157 1024 53 25
30 171 1024 57 24
30 175 1024 48 23
30 183 1024 52 23
30 229 1024 49 17
30 156 1024 56 26
30 257 1024 51 19
30 155 1024 54 25
30 162 1024 56 26
30 195 1024 53 20
30 156 1024 53 27
30 159 1024 55 25
30 238 1024 46 16


==> anc/simulations/.ipynb_checkpoints/main_simulation-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Simulations for the main text.\n",
    "Original version: 06/28/2018. This version: 07/29/2019 (pyGSTi compatability updates).\n",
    "\n",
    "This notebook contains code to:\n",
    "1. Generate the data used for the simulations presented in the main text (see Fig. 3).\n",
    "2. The data analysis we used.\n",
    "To use this notebook it is necessary to install the python package `pyGSTi` http://www.pygsti.info. This notebook should be used with `pygSTi` version 0.9.8, the latest version as of this writing.\n",
    "\n",
    "This notebook uses various features of `pyGSTi` without detailed explanations. For further information on using `pyGSTi` for DRB see: \n",
    "- The experiment data analysis notebook, in this supplemental material.\n",
    "- The RB tutorial notebooks contained within `pyGSTi`.\n",
    "- The `pyGSTi` docstrings."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Standard imports\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "\n",
    "# Imports for python2 compatability.\n",
    "from __future__ import division, print_function, absolute_import, unicode_literals\n",
    "\n",
    "# pyGSTi imports. This code requires pyGSTi version 0.9.5\n",
    "import pygsti\n",
    "from pygsti.extras import rb"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The number of qubits:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "nlist = [2,4,6,8,10,12,14]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The gate error rates (the error model is specified in the main text):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# The 1-qubit gate error rate (including idle gates).\n",
    "oneq_er = 0.0005\n",
    "# The error rate of each qubit in the CNOT (approximately 1/2 the CNOT error rate)\n",
    "perQ_cnot_er = 0.0025\n",
    "# The CNOT error rate\n",
    "CNOT_error_rate = 1-(1-perQ_cnot_er)**2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Data generation\n",
    "Code to generate data, which is skipped if `dosims` is False.\n",
    "\n",
    "These simulations will take a long time to run, although adjustments can be made to the circuit generation spec to speed it up (or it can be fairly quickly run for RB on fewer qubits). We used an MPI version of this notebook to create the data; we have not tested how long the following cells take to run on a single core (but it is probably many days)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "dosims = False"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This creates information about the (imaginary) device, and generates the error model. This cell should be quick to run."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "if dosims:     \n",
    "\n",
    "    # ------------------------------------------------------ #\n",
    "    #            The DRB and CRD specifications\n",
    "    # ------------------------------------------------------ #\n",
    "    \n",
    "    lengths = {}\n",
    "    # The DRB lengths\n",
    "    lengths['DRB'] = np.array([0,25,50,75,100,125,150,175,200])\n",
    "    # The CRB lengths (the number of Cliffords - 2, unlike some conventions)\n",
    "    lengths['CRB'] = np.array([0,1,2,3,4,5,6,7,8])\n",
    "    \n",
    "    # The DRB circuit sampler name (for the inbuilt samplers in pyGSTi.extras.rb)\n",
    "    sampler = 'pairingQs'\n",
    "    # Arguments passed to the \"core\" circuit sampler. This 1-element list specifies\n",
    "    # the probability of a CNOT being applied to a pair (see main text for details).\n",
    "    samplerargs = [0.5,]\n",
    "    \n",
    "    # Whether each random layer in DRB is followed by a random layer of 1-qubit gates.\n",
    "    addlocal = False\n",
    "    # Args for the local layers sampler.\n",
    "    lsargs = []\n",
    "    \n",
    "    # Whether to randomize the ideal circuit output\n",
    "    randomizeout = False\n",
    "    \n",
    "    # The number of iterations in the randomized stabilizer compiler.\n",
    "    drb_citerations = 200\n",
    "    # We use the default in-built stabilizer compiler. In future versions of pyGSTi the default\n",
    "    # compiler will likely be improved, so quantively different results may then be\n",
    "    # obtained (although the DRB error rates should not change).\n",
    "    drb_compilerargs = []\n",
    "    \n",
    "    # The number of iterations in the randomized Clifford compiler. We use less iterations\n",
    "    # here, as every element in the CRB sequence has to be compiled, so the total iterations is\n",
    "    # crb_citerations X the uncompiled CRB circuit length. There is no specific value that is \n",
    "    # unambigously the \"fair\" comparison between DRB and CRB.\n",
    "    crb_citerations = 20\n",
    "    # We use the default in-built Clifford compiler. In future versions of pyGSTi the default\n",
    "    # compiler will likely be improved, so quantively different results may then be\n",
    "    # obtained (the CRB error rates may change).\n",
    "    crb_compilerargs = []\n",
    "    \n",
    "    # The number of circuits per length\n",
    "    k = 30\n",
    "    # The repeats per circuit\n",
    "    N = 40\n",
    "        \n",
    "    rbspec = {}\n",
    "    # The parameters set here to \"True\" are required for implementing the direct RB protocol (\n",
    "    # (rather than minor variants on direct RB).\n",
    "    rbspec['DRB'] = [sampler, samplerargs, addlocal, lsargs, randomizeout, True, True, drb_citerations, \n",
    "                     drb_compilerargs]\n",
    "    rbspec['CRB'] = [randomizeout, crb_citerations, crb_compilerargs]\n",
    "\n",
    "    # The gateset used: idle, Hadamard, phase and CNOT.\n",
    "    gllist = ['Gi','Gh','Gp','Gcnot']\n",
    "    \n",
    "    # -------------------------------------------------------------------------- #\n",
    "    #     Constructing the error model, and the (imaginary) device specification\n",
    "    # -------------------------------------------------------------------------- #\n",
    "        \n",
    "    # To hold \"ProcessorSpec\" objects.\n",
    "    pspec = {}\n",
    "    # To encode the error model in the appropriate format for the simulator.\n",
    "    errormodel = {}\n",
    "    for n in nlist:        \n",
    "        # Because we do not specify otherwise, the device is assumed to have full connectivity\n",
    "        pspec[n] = pygsti.obj.ProcessorSpec(n, gllist, verbosity=0)      \n",
    "        errormodel[n] = rb.simulate.create_iid_pauli_error_model(pspec[n] ,oneq_er, CNOT_error_rate,\n",
    "                                                          idle_errorrate = oneq_er)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This cell generates the data, using the `pyGSTi` RB simulator (which samples circuits, simulates them, and writes the data to file; see the `pyGSTi` docstrings for further information). It will take a long time to run."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "if dosims:\n",
    "    base_filename = \"main_simulation_newdata\"\n",
    "    for n in nlist:\n",
    "        for rbtype in ['DRB','CRB']:\n",
    "            print('')\n",
    "            print(\"-------- {} Simulations on {} qubits --------\".format(rbtype,n),end='\\n\\n')\n",
    "            filename = base_filename + '_{}_on_{}_qubits.txt'.format(rbtype,n)\n",
    "            rb.simulate.rb_with_pauli_errors(pspec[n], errormodel[n], lengths[rbtype], k, N, subsetQs=None,\n",
    "                                             filename=filename, rbtype=rbtype, rbspec=rbspec[rbtype],  \n",
    "                                             returndata=False, appenddata=False, verbosity=1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analyzing the data\n",
    "We now analyze the previously generated data, stored in the files \"main_simulation_data_xRB_on_n_qubits.txt\", with the x and n taking the obvious values for the various qubit-number / RB-type cases.\n",
    "\n",
    "This uses the same `pyGSTi` functions as the analysis of the IBMQX5 experimental data; see that notebook and/or the `pyGSTi` docstrings and tutorials for information on the functions used."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Importing main_simulation_data_DRB_on_2_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_2_qubits.txt...Complete.\n",
      "Importing main_simulation_data_DRB_on_4_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_4_qubits.txt...Complete.\n",
      "Importing main_simulation_data_DRB_on_6_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_6_qubits.txt...Complete.\n",
      "Importing main_simulation_data_DRB_on_8_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_8_qubits.txt...Complete.\n",
      "Importing main_simulation_data_DRB_on_10_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_10_qubits.txt...Complete.\n",
      "Importing main_simulation_data_DRB_on_12_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_12_qubits.txt...Complete.\n",
      "Importing main_simulation_data_DRB_on_14_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_14_qubits.txt...Complete.\n"
     ]
    }
   ],
   "source": [
    "# A dictionary to hold the data for each RB-type qubit-number pair\n",
    "data = {}\n",
    "for n in nlist:\n",
    "    for rbtype in ['DRB','CRB']:\n",
    "        filename = \"main_simulation_data_{}_on_{}_qubits.txt\".format(rbtype,n)\n",
    "        data[rbtype,n] = rb.io.import_rb_summary_data(filename)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Generating bootstraps for DRB data on 2 qubits... complete.\n",
      "Generating bootstraps for CRB data on 2 qubits... complete.\n",
      "Generating bootstraps for DRB data on 4 qubits... complete.\n",
      "Generating bootstraps for CRB data on 4 qubits... complete.\n",
      "Generating bootstraps for DRB data on 6 qubits... complete.\n",
      "Generating bootstraps for CRB data on 6 qubits... complete.\n",
      "Generating bootstraps for DRB data on 8 qubits... complete.\n",
      "Generating bootstraps for CRB data on 8 qubits... complete.\n",
      "Generating bootstraps for DRB data on 10 qubits... complete.\n",
      "Generating bootstraps for CRB data on 10 qubits... complete.\n",
      "Generating bootstraps for DRB data on 12 qubits... complete.\n",
      "Generating bootstraps for CRB data on 12 qubits... complete.\n",
      "Generating bootstraps for DRB data on 14 qubits... complete.\n",
      "Generating bootstraps for CRB data on 14 qubits... complete.\n"
     ]
    }
   ],
   "source": [
    "# Generates bootstrapped datasets.\n",
    "bootstraps = 2000\n",
    "for n in nlist:\n",
    "    for rbtype in ['DRB','CRB']:\n",
    "        print(\"Generating bootstraps for {} data on {} qubits... \".format(rbtype,n),end='')\n",
    "        data[rbtype,n].add_bootstrapped_datasets(bootstraps)\n",
    "        print(\"complete.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Analyzing DRB data on 2 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 2 qubits... complete. (failcount = 0).\n",
      "Analyzing DRB data on 4 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 4 qubits... complete. (failcount = 0).\n",
      "Analyzing DRB data on 6 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 6 qubits... complete. (failcount = 0).\n",
      "Analyzing DRB data on 8 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 8 qubits... complete. (failcount = 0).\n",
      "Analyzing DRB data on 10 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 10 qubits... complete. (failcount = 0).\n",
      "Analyzing DRB data on 12 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 12 qubits... complete. (failcount = 0).\n",
      "Analyzing DRB data on 14 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 14 qubits... complete. (failcount = 0).\n"
     ]
    }
   ],
   "source": [
    "# Seeds for B and p in A + Bp^m\n",
    "seed = {}\n",
    "# DRB seeds\n",
    "seed['DRB',2] = [0.99, 0.997]\n",
    "seed['DRB',4] = [0.9, 0.994]\n",
    "seed['DRB',6] = [0.8,  0.991]\n",
    "seed['DRB',8] = [0.6,  0.988]\n",
    "seed['DRB',10] = [0.5,  0.985]\n",
    "seed['DRB',12] = [0.32, 0.982]\n",
    "seed['DRB',14] = [0.23,  0.979]\n",
    "# CRB seeds\n",
    "seed['CRB',2] = [0.99, 0.99]\n",
    "seed['CRB',4] = [0.9, 0.9]\n",
    "seed['CRB',6] = [0.8, 0.8]\n",
    "seed['CRB',8] = [0.5, 0.5]\n",
    "seed['CRB',10] = [0.3, 0.4]\n",
    "seed['CRB',12] = [0.1, 0.2]\n",
    "seed['CRB',14] = [0.05, 0.2]\n",
    "\n",
    "# Dicts for storing information about the fit\n",
    "estimates = {}\n",
    "bootstrapped_r = {}\n",
    "fitfailcount = {}\n",
    "r = {}\n",
    "r_std = {}\n",
    "for n in nlist:\n",
    "    for rbtype in ['DRB','CRB']:\n",
    "        print(\"Analyzing {} data on {} qubits... \".format(rbtype,n),end='')\n",
    "        # Fit the data, with the asymptotes fixed to 1/2^n\n",
    "        lengths = data[rbtype,n].lengths\n",
    "        ASPs = data[rbtype,n].ASPs\n",
    "        fit = rb.analysis.std_least_squares_data_fitting(lengths, ASPs, n, seed=seed[rbtype,n], \n",
    "                                                                   asymptote=1/2**n, ftype='FA')\n",
    "        if not fit['success']:\n",
    "            print(\"Fit failed!\")\n",
    "        estimates[rbtype,n] = fit['estimates']\n",
    "        \n",
    "        # Repeat the analysis on the boostrapped data\n",
    "        bootstrapped_r[rbtype,n] = []\n",
    "        fitfailcount[rbtype,n] = 0\n",
    "        for i in range(bootstraps):\n",
    "            \n",
    "            ASPs = data[rbtype,n].bootstraps[i].ASPs\n",
    "            bsfit = rb.analysis.std_least_squares_data_fitting(lengths, ASPs, n, seed=seed[rbtype,n], \n",
    "                                                                   asymptote=1/2**n, ftype='FA')\n",
    "            \n",
    "            if bsfit['success']:\n",
    "                bootstrapped_r[rbtype,n].append(bsfit['estimates']['r'])\n",
    "            else:\n",
    "                fitfailcount[rbtype,n] += 1\n",
    "                \n",
    "        r[rbtype,n] = estimates[rbtype,n]['r']\n",
    "        r_std[rbtype,n] = np.std(np.array(bootstrapped_r[rbtype,n]))\n",
    "        print('complete. (failcount = {}).'.format(fitfailcount[rbtype,n]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DRB on 2 qubits, r = 0.00292 +/-  0.00013\n",
      "DRB on 4 qubits, r = 0.00589 +/-  0.00019\n",
      "DRB on 6 qubits, r = 0.00872 +/-  0.00028\n",
      "DRB on 8 qubits, r = 0.0117 +/-  0.00042\n",
      "DRB on 10 qubits, r = 0.0146 +/-  0.00061\n",
      "DRB on 12 qubits, r = 0.0168 +/-  0.0011\n",
      "DRB on 14 qubits, r = 0.022 +/-  0.0019\n",
      "\n",
      "CRB on 2 qubits, r = 0.0176 +/-  0.0021\n",
      "CRB on 4 qubits, r = 0.0988 +/-  0.0037\n",
      "CRB on 6 qubits, r = 0.222 +/-  0.0069\n",
      "CRB on 8 qubits, r = 0.38 +/-  0.015\n",
      "CRB on 10 qubits, r = 0.588 +/-  0.035\n",
      "CRB on 12 qubits, r = 0.668 +/-  0.054\n",
      "CRB on 14 qubits, r = 0.891 +/-  0.069\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# Prints the results\n",
    "for rbtype in ['DRB','CRB']:\n",
    "    for n in nlist:    \n",
    "        print(\"{} on {} qubits, r = {:0.3} +/-  {:0.2}\".format(rbtype,n,r[rbtype,n],r_std[rbtype,n]))\n",
    "    print('')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Data plotting function\n",
    "def plot_data(data, estimates=None, size=(6,2), ylim=None):\n",
    "    \n",
    "    plt.figure(figsize=size)\n",
    "    plt.plot(data.lengths,data.ASPs,'o')\n",
    "    lengths = np.linspace(0,max(data.lengths),200)\n",
    "    \n",
    "    if estimates is not None:\n",
    "        A = estimates['A']\n",
    "        B = estimates['B']\n",
    "        p = estimates['p']\n",
    "        plt.plot(lengths,A+B*p**lengths)\n",
    "    plt.violinplot(list(data.success_probabilities),data.lengths,points=10, widths=1., showmeans=True, \n",
    "                   showextrema=False, showmedians=False)\n",
    "    \n",
    "    plt.ylabel(\"Success probability\")\n",
    "    plt.xlabel(\"Seqence length\")\n",
    "    plt.ylim(ylim)\n",
    "    \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can look at the data + bootstraps for any RB-type / qubit-number pair"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "rbtype = 'CRB'\n",
    "n = 14"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZIAAACdCAYAAACeo/6bAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzt3XmcXGWd7/HPt6qXdKezpwNZSVgSDAgBmrCoiOwoCgoKXBTGi4RRUbyj3IHrgsMwV2ec0YsO4xVFcBiROIiaQSXgsMiENQmRJEBCIJCks2+d3rur6jd/nNOh0umuOt1dW3f/3q/XeXXVOc95zq8q6fP0s5znkZnhnHPO9Ves2AE455wb3Lwgcc45NyBekDjnnBsQL0icc84NiBckzjnnBsQLEueccwPiBYlzzrkB8YLEOefcgHhB4pxzbkDKih1AIUycONFmzpxZ7DCcc25QWbZs2U4zq82WblgUJDNnzmTp0qXFDsM55wYVSW9HSZfXpi1JF0haI2mdpJt7OH6GpOWSEpIu63bsGkmvh9s1aftPkrQyzPP7kpTPz+Cccy6zvBUkkuLAncCFwFzgSklzuyXbAPwFcH+3c8cDtwKnAPOBWyWNCw//ELgOOCrcLsjTR3DOORdBPmsk84F1ZvammXUADwAXpycws7fM7GUg1e3c84HHzGy3me0BHgMukDQZGG1mz1kwbfG/Apfk8TM455zLIp99JFOBjWnvNxHUMPp77tRw29TD/oNIWgAsAJgxY0bEy+bOztadvLLrlf3vY4rx3qnvLXgczjmXb0N2+K+Z3WVmdWZWV1ubddBBzrV0tpCy1P4tkUrQlmgreBzOOZdvWQsSSR+W1J8Cpx6YnvZ+WrhvIOfWh6/7k2dBtSRaIu1zzrnBLkoBcTnwuqR/kHR0H/J+EThK0ixJFcAVwKKI5y4GzpM0LuxkPw9YbGZbgH2STg1Ha10N/LYPMRVMc2dzpH3OOTfYZS1IzOyTwAnAG8C9kp6VtEDSqCznJYAbCAqFV4FfmtlqSbdJ+giApJMlbQI+DvxI0urw3N3A3xIURi8Ct4X7AD4H/ARYF8b0h75+6Hwzsx4LjZZOr5E454YeRV2zXdIE4FPAlwgKhiOB75vZD/IXXm7U1dVZIR9IbEu08dyW5w7aP7piNCcecmLB4nDOuYGQtMzM6rKli9JHcrGkXwNPAuXAfDO7EDge+PJAAx2KemvC8j4S59xQFGX478eA75nZn9J3mlmLpGvzE9bg1lsTViKVoD3ZTmW8ssAROedc/kTpbN/avRCR9PcAZvafeYlqkGtO9N6p7h3uzrmhJkpBcm4P+y7MdSBDSaZOdS9InHNDTa9NW5I+SzBC6ghJL6cdGgUsyXdgg1mmwsJHbjnnhppMfST3Ewyt/RaQPnNvY9pQXNdNS2cLSUv2enxfx74CRuOcc/mXqWnLzOwt4PNAY9rWNTuv68HutsxlbHNnMx3JjgJF45xz+ZetRnIRsAwwIH3dDwMOz2Ncg9be9r1Z0+xp28MhIw8pQDTOOZd/vRYkZnZR+HNW4cIZ3MyMPW17sqbb277XCxLn3JCRqbM94yPYZrY89+EMbvs69mXsH+mSrfnLOecGk0xNW/+U4ZgBZ+U4lkEvSrMWQHuynZbOFqrLq/MckXPO5V+mpq0PFDKQoSBKs1aXve17vSBxzg0JmZq2zjKzxyV9rKfjZvZQ/sIafJKpZJ+G9u5p38OUmil5jMg55wojU9PW+4HHgQ/3cMwAL0jSNHQ0kLLuS8/3bm/bXsyMYFkV55wbvDI1bd0a/vx04cIZvPrSrAXQmeqkqbOJURUZl3VxzrmSF2Ua+QmSvi9puaRlku4I1ybJStIFktZIWifp5h6OV0paGB5/XtLMcP9VklakbSlJ88JjT4Z5dh2b1LePnB99LUj6e45zzpWaKJM2PgDsAC4FLgtfL8x2kqQ4cCfBBI9zgSslze2W7Fpgj5kdCXwP6JpV+OdmNs/M5hEsprXezFaknXdV13Ez2x7hM+RVS2cLTZ1NfT5vR+uOPETjnHOFFaUgmWxmf2tm68PtdiDK03TzgXVm9qaZdRAUSBd3S3Mx8LPw9YPA2Tq40+DK8NyStbV5a7/Oa+xopLGjMcfROOdcYUUpSB6VdIWkWLh9gmAd9mymAhvT3m8K9/WYJlzjvQHo3mx2OfCLbvvuCZu1vt5DwVNQKUuxpXlLv8/f3LQ5h9E451zh9VqQSGqUtA+4jmDerY5wewBYUIjgJJ0CtJjZqrTdV5nZu4H3hdunejl3gaSlkpbu2JG/JqSdrTvpTHX2+/ztLdtJpBI5jMg55wqr14LEzEaZ2ejwZ8zMysItZmajI+RdD0xPez8t3NdjGkllwBhgV9rxK+hWGzGz+vBnI0EBN7+X+O8yszozq6utrY0Qbv8MtEaRtCQ7WryvxDk3eEVp2kLSOEnzJZ3RtUU47UXgKEmzJFUQFAqLuqVZBFwTvr4MeNzMLLxmDPgEaf0jksokTQxflxPMTryKImnpbIk8LUomm5u9ecs5N3hleiARAEmfAW4kqFGsAE4FniXLXFtmlpB0A0F/Shz4qZmtlnQbsNTMFgF3A/dJWgfsJihsupwBbDSzN9P2VQKLw0IkDvwR+HGkT5oH/e1k766xo5GmjiZqKmpykp9zzhWSwgpA7wmklcDJwHNmNk/S0cD/NbMep04pRXV1dbZ06dKc5pmyFM9tfo6OVG4WqZpSM4XZ42bnJC/nnMsFScvMrC5buihNW21m1hZmWmlmrwFzBhrgYLerdVfOChGAbc3bSKayT0HvnHOlJkpBsknSWOA3wGOSfgu8nd+wSl+u+zWSlmR7S9GfrXTOuT7L2kdiZh8NX35T0hMEI6seyWtUJa6lsyUv05tsbt7M5JrJOc/XOefyKWtBAvtXS3wvway/S8In1YetfD1E2NjRSEN7A2Mqx+Qlf+ecy4cokzZ+g2AakwnARIKnyr+W78BKVWeyM6/DdTc2bsyeyDnnSkiUGslVwPFpHe7fJhgGfHs+AytV9U31fVp3pK92tu70ZXidc4NKlM72zcCItPeVHPyE+rCQTCWpb8r/R/daiXNuMMm01O4PCPpEGoDVkh4L358LvFCY8ErL1patA5pXK6ptLduYOWYmlfHKvF/LOecGKlPTVtcTfMuAX6ftfzJv0ZQwMytYTSFlKeob6zl87OEFuZ5zzg1EpqV2u9YJIZwrq+ux6zVmlv8/y0vM9pbttCXaCna9+qZ6po+eTnmsvGDXdM65/ogyautM4HWC1Q7/BVgbcdLGIWVD44aCXi9pSbY09X+dE+ecK5Qoo7b+CTjPzNYASJpNMLX7SfkMrJTsbttNc2dzwa+7qWkT00ZNI6ZIkzQ751xRRLlDlXcVIgBmthYYVu0tG/YVtjbSpSPZwbbmbUW5tnPORRWlIFkq6SeSzgy3H/NOR/yQ19jRmJM1R/prY+NGss3Q7JxzxRSlaeuzwOeBL4bvnyboKxkWilmIALQkWuhMdVIRryhqHM4515uMBYmkrgWprgK+W5iQSksprKeeSCW8IHHOlayMTVtmlgQOC4f/9pmkCyStkbRO0s09HK+UtDA8/rykmeH+mZJaJa0It/+fds5JklaG53xfkvoTW1SlsEZIIR6CdM65/orStPUmsETSImD/0CUzy1hDCWszdxI8Cb8JeFHSIjN7JS3ZtcAeMztS0hXA3wOXh8feMLN5PWT9Q+A64Hng98AFwB8ifI5+SVjxayRJK35h5pxzvYnS2f4G8HCYdlTals18YJ2ZvRlOO/8AcHG3NBcTzCwM8CBwdqYahqTJwGgze86CHuh/BS6JEEu/lUrTlnPOlaooC1v9DYCk0cFba4yY91QgfU6RTcApvaUxs4SkBoLp6gFmSXoJ2Ad8zcyeDtNv6pbn1J4uLmkBsABgxowZEUM+WCncxEshBuec602UJ9vrJK0EXgZWSvqzpHw/jLgFmGFmJwB/BdwfFmSRmdldZlZnZnW1tbX9DqQU+ie8IHHOlbIoTVs/BT5nZjPNbCbBUOB7IpxXD0xPez+Ng6ef359GUhnBMr67zKzdzHYBmNkygua12WH6aVnyzKlS6J8ohX4a55zrTZSCJBk2KwFgZv8FRLmzvQgcJWlWOOrrCmBRtzSLgGvC15cBj5uZSaoNO+uRdDhwFPCmmW0B9kk6NexLuRr4bYRY+q0UagOlEINzzvUmyqitpyT9iGB+LSMYVfVkuI47Zra8p5PCPo8bgMVA1/MoqyXdBiw1s0XA3cB9ktYBuwkKG4AzgNskdQIp4C/NbHd47HPAvUAVwWitvI3YMrOSuImXQgzOOdcbZZt+Q9ITGQ6bmZ2V25Byr66uzpYu7fusLp2pTpbUL8lDRH0zfsR4jqs9rthhOOeGGUnLzKwuW7ooo7Y+kJuQBp8ylVERr6Aj2VHUOKrLfP1251zpitK0NWxJoraqtt/rtD+ztpNfPdvJriZjQo249LRyTp/d94mTa6v7P+rMOefyzRe6yKK2qn838WfWdnLvEx3sagqaDnc1Gfc+0cEza/s2nLgiXsHoij6NfHbOuYLyGkkWYyrHUB4r7/V5kjuW39Hj/lXLLieVqOai2Atstgkst9l0JOCep3bxYtPCA9LeeOKNvV5/YtVE8jydmHPODUiUBxI/LmlU+Pprkh7qGrE1HEhiYtXEPp/X2VFDDOMb5fdxQ9lvDtjfF/2tETnnXKFEqZF83cz+XdJ7gXOA7xBMnNh9upMhq7a6li3NPa+f3ltt4ssrW9jVJO5PnsUX47/mMG3lbTuUCTWxjDWQdOWxcsZWju133M45VwiRHkgMf34IuMvMfgcMq8UxxlaOpSzWt1bAS08rp6IM7k+cTZIYn4z/kYqyYH9U3qzlnBsMohQk9eEDiZcDv5dUGfG8ISOmGBNGTMieMM3ps8v5iw9UkKwZzyOpk7m87CmuOyPVp1Fb/WlSc865QotSIHyC4On0881sLzAeuCmvUZWg/gzBPX12Of90TTXTPnIxo2nmI3o28rllsTLGjRjX52s651yhRSlIJgO/M7PXJZ0JfBx4Ia9RlaDxI8YTD6b/6rOGQ95F0/hZTH31d5BlJoEuE0ZMIKZhVfFzzg1SUe5UvwKSko4E7iKYrff+vEZVgmKKMaGqb81b+0nUz/0gNbvfYuyWlZFO8YcQnXODRZSCJGVmCeBjwA/M7CaCWsqwM37E+H6fu+2I99NePY6ZLy3MmlbIR2s55waNKAVJp6QrCaZsfzjc1/d5PoaAgdzcU2WVbDjuUsZuXcXYzS9nTDu6cnSfR4k551yxRClIPg2cBvydma2XNAu4L79hlaYRZSMYUTai3+dvmXM+7dXjmbn8Fxn7SsZUjun3NZxzrtCyFiRm9grw18Dy8P16M/v7fAdWqgZWK6lgw/GXMXbbK4zd0nutxJu1nHODSZQpUj4MrAAeCd/Pk9R9pcNhY6A3+S2zz6W9egKzlt3fY60kphhjKrxG4pwbPKI0bX0TmA/sBTCzFcDhUTKXdIGkNZLWSbq5h+OVkhaGx5+XNDPcf66kZZJWhj/PSjvnyTDPFeE2KUosuTLQgiRVVsFbJ3yCMdtfo3b9wYtmjaoYRTzWv2HGzjlXDJE6282sodu+VLaTwjXX7wQuBOYCV0qa2y3ZtcAeMzsS+B7Q1WS2E/iwmb2bYE337n0yV5nZvHDbHuEz5MyIshFUlVUNKI8ts8+lccIRHPn83cQ7Wg445v0jzrnBJkpBslrS/wDiko6S9APgmQjnzQfWmdmbZtYBPABc3C3NxcDPwtcPAmdLkpm9ZGabu64PVIVTs5SEAfdhxOKsPf16Klt2c9iKA4cDj6v0p9mdc4NLlDGmXwC+CrQTPIi4GLg9wnlTgY1p7zdx8IzB+9OYWUJSAzCBoEbS5VJguZm1p+27R1KS4GHJ262HheclLQAWAMyYMSNCuNGNrRzb62zAUTVOmsPm2ecybdV/sPWos2kZN4OYYjldxGrdnnXsatt10P644tQdmnUZ5pxbu2cte9r2UFtdy+FjIrWOOucGgSijtlrM7KtmdnK4fc3M2goRnKRjCJq7rk/bfVXY5PW+cPtUT+ea2V1mVmdmdbW1uX1KfOyI3IyqWn/y1STLq5jzX3eiVJLRFaNz2j9SHi+nNdF60FasPpgYseD6/ZxqxjlXmqKM2npM0ti09+MkLY6Qdz3BdCpdpoX7ekwjqQwYA+wK308Dfg1cbWZvdJ1gZvXhz0aCGtL8CLHkVGW8csD9JACdI0bz+ukLGLP9NWas+Pec94+MLB/Zp/351vUMzoh4/5/Fcc6Vnih9JBPDWX8BMLM9QJSRUi8CR0maJakCuALoPmx4EUFnOsBlwONmZmHB9TvgZjPbP7RJUpmkieHrcuAiYFWEWHIuVzfj7Ue8n61HnsnMFQsZu+21nOTZZVzluB6fkC/Wqos15cHqkDUVfVsl0jlX2iLNtSVpfyeDpMOArFPYhvNz3UDQp/Iq8EszWy3pNkkfCZPdDUyQtA74K6BriPANwJHAN7oN860EFkt6meDZlnrgx1E+aK5VxHO3ttfrp11PW80kxjz8ZWjdm/2EiOKxOIdWH3rAvuqy6qJNT19TUUNccarLqotyfedcfqiHfuoDE0gXEMz6+xQggn6JBWYWpXmrJNTV1dnSpUtzmufb+95mfcP6nOU3asdaTnz4FnT4mXDlQojnZq6tls4WXtj6zqz/R4w9gumjpmc4I79e2/0aR48/umjXd85FJ2mZmWUdmROls/0R4ERgIcEQ3pMGUyGSL5Xx3I5GbqydjX3wH2HdH+H3X4m8bkk21eXV+5uUhDik+pCc5NtfuRyV5pwrDVE62z9K8FDiw2b2MJCQdEn+QyttuWzaAiiPlROr+zS850uw7B549p9zlndX4TGmckzO4+6rYnX0O+fyJ0ofya3pT7aHHe+35i+kwSHXNZL9N/izb4W5l8CjX4dlP8t8UkRdC3L1e2GuHMrFaDfnXGmJ0hDfU2Ez7BfLyPVf9vsLplgMPvoj6GiC//giJDtg/nUDyrtr2G0p3MR9+WDnhp4ov9VLJX1X0hHh9l1gWb4DK3XlsfKc3hQPqOGUj4Ar7oc5Hwz6S5Z8f0B9JjHFKI+V57wW1d9YnHNDS5Tf6i8AHQSd7QsJpkr5fD6DGixyeWM+qIZTVgkf/xnMvRge+3pQO0m093xyFmaGYaQs61ybzjnXZ1mbqMysmXee73BpKuOVtCZac5JXj097l1XAZffCE38HT/8j7FgDn7gPRvVt5FVjZyOJVII9bXuKPrtwylJeK3FuiMlakEh6gh4eQDSzs3pIPqzksp+k17xiMTj763DIMfDbz8MPT4OLvhfUVCLa07Yn+Nm+h5nMzEG0/ZftuSXn3OATpdP8K2mvRxDMxpvITziDSy6btrLmdezHYNJc+PX18Mur4d0fh/O/BTWZpzvZ17GPDfs2ANDQ3sDGxo1FfSBxT/seJlUXdC0y51yeRWna6t6xvkTSCz0mHmYKUiNJN+lo+Mwf4envwp/+AdYuhjNuglOuD/pUumnpbGHljpUkLbl/3xt736A8Vs6hIw89KH0hbGne4gWJc0NMlAcSx6dtEyWdTzBL77CXqxqJEOWx8miJ4+Vw5l/DZ5+BGacGHfH/fDIsu/eAzvimjiZW7FhBZ6rzoCzW7F7D1uatOYm9L5o7m9nbtpf2ZP8GDTjnSlOUpq1lBH0kImjSWk+wRO6wl6uCpDxejqS+nVQ7B67692BKlcdvh/+4EZ78Non51/HWrNOptw6sl7k1DeO13a+xpXkLR4w9oiDTljS0N7Bq5yoMY9m2ZRw38TifBdi5ISJK09asQgQyGEWuRWQxoALpyHPgiLNJvvE4nU99ixH/eRuHx8oYfdgpbD3yLPZMPZ4lb8Cvnu1kV5MxoUZcelo5p88up6G9geXbljOpehKHjzl8/4OLubateRtr9qzZP/y4I9nB8u3LmTthLhOrJublms65wum1IJF0MrDRzLaG768m6Gh/G/imme0uTIilK1c1koHkk7IU25q3sb66io7zvkb1ng1MXvMoh77+BJPWL6EtXs3uzpN4T+J4lnAMu5rGcO8THQCcPjsoCLe3bGdn606m1kxl+qjpOev7aWhvYGvz1h6XJU5ZitU7VzOlZgqHjjyUURWjcnJN51zhZaqR/Ag4B0DSGcC3CR5OnEcwrfxleY+uxMVjccpiZSRSAxvE1p8bdzKVZEvzFjY0bqAj2cEdy+9IyxDK3lXHcY27OeaNkZyl5Xy04mkAXkkdxpLUMbz81DTu37WSHRUjIGxWu/HEG6lvqmfKyClMHz29XwVcU0cT21u3s71lO22Jd1ZkfmZtZ4+1ovqmeuqb6qkqq+KQ6kOYVD2J6nJfr8S5wSRTQRJPq3VcDtxlZr8CfiVpRZTMw7VM7gDiwE/M7NvdjlcC/wqcRLDE7uVm9lZ47BaCvpgk8MWuqeuz5VloFbGKgRcksegFSSKVYEvTFjY2bqQj1dF7uliM5WMmcnf7tcQwjtV63htbxXtjK7k6/iiVSsAr0FBWzhtVo9g0YiSTqx+hdfQUto/Zweameg4ZeSgzRs/IOkdXa6KV7S1B4dHc2XzQ8WfWdnLvEx10hF/TriY7qFbUmmjlrX1v8da+t6gprwkKlZGTSmJaF+dcZr0ubCVpFTDPzBKSXiNYzOpPXcfM7NiMGUtxYC1wLrCJYOndK83slbQ0nwOOM7O/lHQF8FEzu1zSXOAXBOuxTwH+CMwOT8uYZ0/ysbBVlxXbV7C3fWCrGs4ZN4fJNZOzpmtNtPLS9pfoSPZegHT35Z+1sKvpwH/jCjqZP3Ij3zhlE6N2rmPUzjeoaqgnnpZvonwEbTWH0DFyAlXjjqBq/OEwanKwVU+AqnE0lpWxvn03uzv27T/vgJpRaNWyy+nsOLjpqryikWNPWnjQ/htPvHH/64lVE5k1ZlbOpp//zUv1fGfxGjbvbWXK2CpuOn8Ol5wwNSd5exwex1CJoUvUha0y1Uh+ATwlaSfQCjwdZnwk0JDhvC7zgXVm9mZ43gPAxUD6Tf9i4Jvh6weBf1YwfOli4AEzawfWh0vxzg/TZcuzoHLxF3OUpq32ZDt/3vHnPhUiAJeeVn5AbQCAsnLmnn40m2e/+519lqKyeRfVDfVUNdRT3VDPiKbtVLbsJrbuj1jrXtRtFNgo4DggUTGSzsoaEhU13N62k/ZYnLZ4PPgZi7MhtYjWskparJJOyuikjA7K6EzEmbpnG0mJhGJ0hj9Hb3sVi5WRipXRqrdZvXk5E6pqmTJ6OlXl1aBYty2e9loHHou9c+y3Kzbztd+sorUziRBb9jbz1Yf+DJbiknnhL2rX6Lm+jqLrg9+8VM8tD62ktTN4vqd+byu3PLQSoKA3DI+j9OIohRj6I+NSu5JOBSYDj4ZzbiFpNlBjZsszZixdBlxgZp8J338KOMXMbkhLsypMsyl8/wZwCkHh8pyZ/Vu4/27gD+FpGfPsST5rJBv2beixM7kvjp14bMa/uJOpJK/seoWWREu/8n/6tTYeeKaFXY0pJoyKccXp1bzv6L6N0IqnUsyuGEvTrtfZ1/A2Ze2NwdbWuP91vL2JeKKNWGcbsUQb8fBnsq2FERz8PMvglFbAHFDY9LRfJCwowS3teCoV258+/bfPELF4ku4G+sdKb8/tJJNxDog7LZJ4tzhy8QeTx5E9ju4xnNP+HTYzkcrKZk4/7Q8Hpb/ngnsGHEcmuaiRYGbP9bBv7UACKxRJC4AFADNmzMjbdWaMnsGM0fnLH4JO/XfXvjt7wl6cMhm+8oHcxDK69l1M6eM5v3upnq8+9Gess5VyElSQoKbcuOX8IzhvzvhgzZVkByQTaa87g5+WAksG0+hb6uAtlUx7/06aB169H2HELLiFx8x4c/1cgsc/37l9d93OZ8165Z1f3/CPq0uOvIQDbvV24G3/4P0H73vkzYcPujVt2DAn7drp+RmHTTn41+vCWRf09tVG8vj6R3rcv2Hj7B73A8zoFsdAY/A4osXRPYYmgj/42ttLewBKPheoqgfSJ3WaFu7rKc0mSWUET8zvynJutjwBMLO7CEaXUVdX5zMFFlFXlTy93ffG8+dwXh6r6lec9rmD9r3n249Tv/fg2Zqnjq1iyWfyMwfpRT0sJpoxjutzH8eF3N7jfo+j9OLoPYbqvNc+BiKf83m/CBwlaZakCuAKYFG3NIuAa8LXlwGPW9DWtgi4QlKlpFnAUcALEfN0JeiSE6ay5OazWP/tD7Hk5rOK0t570/lzqCqPH7CvqjzOTefP8Tg8jpKIoxRi6I+81UjC0V43AIsJhur+1MxWS7oNWGpmi4C7gfvCzvTdBAUDYbpfEnSiJ4DPmwUzD/aUZ74+gxtaeqoZFWNEjMfhcZRyDP2RsbN9qMhnZ7tzzg1VUTvbh0VBImkHwdQuxTIR2FnE65cS/y4O5N/Hgfz7eEcpfBeHmVnmRY8YJgVJsUlaGqVUHw78uziQfx8H8u/jHYPpu/DFs51zzg2IFyTOOecGxAuSwrir2AGUEP8uDuTfx4H8+3jHoPkuvI/EOefcgHiNxDnn3IB4QZJHki6QtEbSOkk3FzueYpI0XdITkl6RtFrSjdnPGtokxSW9JOnhYsdSbJLGSnpQ0muSXpV0WrFjKiZJ/yv8PVkl6ReS8rMOdo54QZIn4XosdwIXAnOBK8N1VoarBPBlM5sLnAp8fph/HwA3Aq8WO4gScQfwiJkdDRzPMP5eJE0FvgjUhes+xQln/ShVXpDkz/71WMysA+haO2VYMrMtXUsPmFkjwY2itOd9yCNJ04APAT8pdizFJmkMcAbBlEmYWYeZDWy1uMGvDKgKJ7OtBjYXOZ6MvCDJn6nAxrT3mxjGN850kmYCJwDPFzeSovp/wP8GUsUOpATMAnYA94RNfT+RlJslMQchM6sH/hHYAGwBGszs0eJGlZkXJK6gJNUAvwK+ZGb7sqUfiiRdBGw3s2XFjqVElAEnAj80sxOAZmDY9ilKGkfQejGLYKnxkZI+WdyoMvOCJH+irMcyrEgqJyhEfm5mDxU7niJ6D/ARSW8RNHmeJenfihtSUW0CNplZVw31QYKCZbg6B1hvZjvMrBPxaNUxAAAEAklEQVR4CDi9yDFl5AVJ/vjaKWkkiaAN/FUz+26x4ykmM7vFzKaZ2UyC/xePm1lJ/8WZT2a2FdgoqWvRjbMJlpAYrjYAp0qqDn9vzqbEBx/kc4XEYa239ViKHFYxvQf4FLBS0opw3/8xs98XMSZXOr4A/Dz8o+tN4NNFjqdozOx5SQ8CywlGO75EiT/l7k+2O+ecGxBv2nLOOTcgXpA455wbEC9InHPODYgXJM455wbECxLnnHMD4gWJGxYkfTWcTfVlSSsknVLsmKKQ1JSHPOdJ+mDa+29K+kqur+OGD3+OxA154ZTkFwEnmlm7pIlARZHDKqZ5QB3gz/C4nPAaiRsOJgM7zawdwMx2mtlmAEknSXpK0jJJiyVNTtv/53D7jqRV4f54+P7FsHZzfbj/TElPpq2p8fPwqWQknSzpmTCvFySN6i2fTCTdlJb+b8J9M8P1O34c1rgelVSVdt2uGth3wrUtKoDbgMvD/ZeH2c8N439T0hdz+eW7oc8LEjccPApMl7RW0r9Iej/sn/vrB8BlZnYS8FPg78Jz7gG+YGbHd8vrWoLZWE8GTgaukzQrPHYC8CWC9WcOB94T3rgXAjeGeZ0DtGbJ5yCSzgOOIlieYB5wkqQzwsNHAXea2THAXuDStM9wvZnNA5IQTNEOfANYaGbzzGxhmPZo4Pww/1vD78a5SLxpyw15ZtYk6STgfcAHgIXhipVLgWOBx8LKQxzYImksMNbM/hRmcR/BAmUA5wHHSbosfD+G4EbeAbxgZpsAwmlgZgINwBYzezGMZV94vLd81vfyMc4Lt5fC9zVh+g0EE/x1TTuzDJgZfoZRZvZsuP9+gua93vwurLG1S9oOHEIwmaJzWXlB4oYFM0sCTwJPSloJXENw011tZgcs6xrehHsjgprK4m7nnAm0p+1Kkvn3q8d8sqT/lpn9qNt1Z/Zw3aqIeabrS+zOHcCbttyQJ2mOpKPSds0D3gbWALVhZzySyiUdE67Ot1fSe8P0V6Wduxj4bFfTj6TZWRZhWgNMlnRymH5UuOpdX/NZDPzPcD0XJE2VNKm3xOFnaEwbnZa+VGsjMCrDtZzrE/+rww0HNcAPwppGAlgHLDCzjrBp6fsKlnstI1i5cDXB7LM/lWQEfSxdfkLQZLU87EzfAVzS24XDa1weXr+KoH/knH7k86ikdwHPhs1wTcAnCfs+enEt8GNJKeApgmY2gCeAm8Pmt29lON+5SHz2X+eyCJuPHjazY4scSp9IqjGzpvD1zcBkM7uxyGG5IchrJM4NXR+SdAvB7/nbwF8UNxw3VHmNxDnn3IB4Z7tzzrkB8YLEOefcgHhB4pxzbkC8IHHOOTcgXpA455wbEC9InHPODch/A7DXpfoKfhFRAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# For CRB, sequence length m consists of m + 2 cliffords.\n",
    "# For DRB, sequence length m consists of a length m circuit in between the prep/measure circuits\n",
    "plot_data(data[rbtype,n], estimates[rbtype,n], size=(6,2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(bootstrapped_r[rbtype,n],bins=30)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now compare the results to the true error probability per random native gate sampled accord to the DRB sampling distribution.\n",
    "\n",
    "Let $\\epsilon_2$ denote the CNOT error probability, and let $\\epsilon_1$ denote the error probability of a 2-qubit gate consisting of two parallel 1-qubit gates. With the sampling used here, the qubits are paired up (there are an even number of qubits) and a CNOT is applied to a pair with probability $0.5$, with 1-qubit gates being applied to each qubit otherwise. So, an $n$-qubit gate containing $m$ CNOTs is sampled with probability $ {n/2 \\choose m}0.5^{m}0.5^{n/2-m}$ and that gate has an error rate of $ 1-(1-\\epsilon_{1})^{m-n/2}(1-\\epsilon_{2})^{m}$ . so the sampling-averaged error rate is\n",
    "\\begin{equation}\n",
    "\\epsilon = \\sum_{m=0}^{n/2} {n/2 \\choose m}0.5^{m}0.5^{n/2-m}\\left[ 1-(1-\\epsilon_{1})^{m-n/2}(1-\\epsilon_{2})^{m}\\right] \n",
    "= 1 - \\left[\\frac{1}{2}(1-\\epsilon_{1}) + \\frac{1}{2}(1-\\epsilon_{2})\\right]^{n/2}.\n",
    "\\end{equation}\n",
    "In the following cell, we calculate $\\epsilon$ (for each $n$) using this formula."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DRB on 2 qubits, error rate eps = 0.002997, (r - eps)/eps = -0.026207111344113326 \n",
      "DRB on 4 qubits, error rate eps = 0.005985, (r - eps)/eps = -0.015452534874508064 \n",
      "DRB on 6 qubits, error rate eps = 0.008963, (r - eps)/eps = -0.027272632543123152 \n",
      "DRB on 8 qubits, error rate eps = 0.01193, (r - eps)/eps = -0.016002029080828015 \n",
      "DRB on 10 qubits, error rate eps = 0.01489, (r - eps)/eps = -0.016808820663412473 \n",
      "DRB on 12 qubits, error rate eps = 0.01785, (r - eps)/eps = -0.058193586277715134 \n",
      "DRB on 14 qubits, error rate eps = 0.02079, (r - eps)/eps = 0.060077220818467454 \n"
     ]
    }
   ],
   "source": [
    "cnotprob = 0.5\n",
    "cnot_error_rate = 1-(1-perQ_cnot_er)**2\n",
    "two_oneQ_gates_error_rate = 1 - (1-oneq_er)**2\n",
    "predicted_drb_r = {}\n",
    "for n in nlist:\n",
    "    temp = (1-cnotprob)*(1-two_oneQ_gates_error_rate) + cnotprob*(1-cnot_error_rate)\n",
    "    predicted_drb_r[n] = 1-(temp)**(n/2)\n",
    "    print(\"DRB on {} qubits, error rate eps = {:0.4}, (r - eps)/eps = {} \".format(n,predicted_drb_r[n],(r['DRB',n]-predicted_drb_r[n])/predicted_drb_r[n]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Rescaled CRB error rates."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2-qubit CRB r rescaled by mean Clifford depth = 0.001627 +/- 0.00019\n",
      "2-qubit CRB r rescaled by mean CNOT count per Clifford = 0.00831 +/- 0.00098\n",
      "\n",
      "4-qubit CRB r rescaled by mean Clifford depth = 0.003916 +/- 0.00016\n",
      "4-qubit CRB r rescaled by mean CNOT count per Clifford = 0.01024 +/- 0.00041\n",
      "\n",
      "6-qubit CRB r rescaled by mean Clifford depth = 0.00532 +/- 0.00019\n",
      "6-qubit CRB r rescaled by mean CNOT count per Clifford = 0.009887 +/- 0.00035\n",
      "\n",
      "8-qubit CRB r rescaled by mean Clifford depth = 0.006509 +/- 0.00034\n",
      "8-qubit CRB r rescaled by mean CNOT count per Clifford = 0.009679 +/- 0.0005\n",
      "\n",
      "10-qubit CRB r rescaled by mean Clifford depth = 0.00866 +/- 0.00085\n",
      "10-qubit CRB r rescaled by mean CNOT count per Clifford = 0.01089 +/- 0.0011\n",
      "\n",
      "12-qubit CRB r rescaled by mean Clifford depth = 0.008266 +/- 0.0013\n",
      "12-qubit CRB r rescaled by mean CNOT count per Clifford = 0.009074 +/- 0.0014\n",
      "\n",
      "14-qubit CRB r rescaled by mean Clifford depth = 0.01335 +/- 0.012\n",
      "14-qubit CRB r rescaled by mean CNOT count per Clifford = 0.01304 +/- 0.011\n",
      "\n"
     ]
    }
   ],
   "source": [
    "alpha_depth = {}\n",
    "alpha_cnotcount = {}\n",
    "for n in nlist:\n",
    "    alpha_depth[n] = rb.analysis.rescaling_factor(data['CRB',n].lengths, \n",
    "                                               data['CRB',n].circuit_depths, offset=2)\n",
    "    alpha_cnotcount[n] = rb.analysis.rescaling_factor(data['CRB',n].lengths, \n",
    "                                               data['CRB',n].circuit_twoQgate_counts, offset=2)\n",
    "\n",
    "crb_r_depth_rescaled = {}\n",
    "crb_r_cnotcount_rescaled = {}\n",
    "crb_r_depth_rescaled_std = {}\n",
    "crb_r_cnotcount_rescaled_std = {}\n",
    "for n in nlist:\n",
    "    \n",
    "    p = rb.analysis.r_to_p(r['CRB',n],2**n)\n",
    "    crb_r_depth_rescaled[n] = rb.analysis.p_to_r(p**(1/alpha_depth[n]),2**n)\n",
    "    crb_r_cnotcount_rescaled[n] = rb.analysis.p_to_r(p**(1/alpha_cnotcount[n]),2**n)\n",
    "    \n",
    "    crb_r_depth_rescaled_std[n] = []\n",
    "    crb_r_cnotcount_rescaled_std[n] = []\n",
    "\n",
    "    for i in range(bootstraps):\n",
    "        p = rb.analysis.r_to_p(bootstrapped_r['CRB',n][i],2**n)\n",
    "        crb_r_depth_rescaled_std[n].append(rb.analysis.p_to_r(p**(1/alpha_depth[n]),2**n))\n",
    "        crb_r_cnotcount_rescaled_std[n].append(rb.analysis.p_to_r(p**(1/alpha_cnotcount[n]),2**n))\n",
    "    \n",
    "    crb_r_depth_rescaled_std[n] = np.std(np.array(crb_r_depth_rescaled_std[n]))\n",
    "    crb_r_cnotcount_rescaled_std[n] = np.std(np.array(crb_r_cnotcount_rescaled_std[n]))   \n",
    "                                                         \n",
    "    print(\"{}-qubit CRB r rescaled by mean Clifford depth = {:0.4} +/- {:0.2}\".format(n,crb_r_depth_rescaled[n],crb_r_depth_rescaled_std[n]))\n",
    "    print(\"{}-qubit CRB r rescaled by mean CNOT count per Clifford = {:0.4} +/- {:0.2}\".format(n,crb_r_cnotcount_rescaled[n],crb_r_cnotcount_rescaled_std[n]))\n",
    "    print(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/simulations/.ipynb_checkpoints/supplemental_simulation-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Simulations for supplemental material.\n",
    "Original version: 06/28/2018. This version: 07/29/2019 (pyGSTi compatability updates).\n",
    "\n",
    "This notebook contains code to:\n",
    "1. Generate the data used for the simulations presented in the Supplemental Material text (which is appended to the main text in the arXiv version).\n",
    "2. The data analysis we used.\n",
    "To use this notebook it is necessary to install the python package `pyGSTi` http://www.pygsti.info. This notebook should be used with `pygSTi` version 0.9.8, the latest version as of this writing.\n",
    "\n",
    "This notebook uses various features of `pyGSTi` without detailed explanations. For further information on using `pyGSTi` for DRB see: \n",
    "- The experiment data analysis notebook, in this supplemental material.\n",
    "- The RB tutorial notebooks contained within `pyGSTi`.\n",
    "- The `pyGSTi` docstrings."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Standard imports\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "\n",
    "# Imports for python2 compatability.\n",
    "from __future__ import division, print_function, absolute_import, unicode_literals\n",
    "\n",
    "# pyGSTi imports. This code requires pyGSTi version 0.9.5\n",
    "import pygsti\n",
    "from pygsti.extras import rb\n",
    "from pygsti.baseobjs import Label"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The number of qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "n = 5"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The parameters of the error model (see the Supplemental Material text for further information)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Error rate of the central qubit when controlling a CNOT\n",
    "central_to_outer_controlerror = 0.04\n",
    "# Error rate of outer qubit when a target of a CNOT from the central qubit\n",
    "central_to_outer_targeterror = 1-((1-0.08)/(1-0.04))**(1/4)\n",
    "# Error rate of outer qubit when spectating a CNOT from the central qubit\n",
    "central_to_outer_othertargetserror = central_to_outer_targeterror\n",
    "\n",
    "# Error rate of an outer qubit when controlling a CNOT\n",
    "outer_to_outer_controlerror = 1-(1-0.04)**(1/2)\n",
    "# Error rate of an outer qubit when the target of a CNOT on the ring\n",
    "outer_to_outer_targeterror = 1-(1-0.04)**(1/2)\n",
    "\n",
    "# 1-qubit gate error rate (not including idles)\n",
    "oneqprob = 0.001\n",
    "# idle error rate\n",
    "idleprob = 0.001\n",
    "# Measurement error probability\n",
    "spam_error = 0.02"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generating data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The specification of the device (see the `pyGSTi` docstrings for more information)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/tjproct/files/programs/pyGSTi/packages/pygsti/objects/processorspec.py:481: UserWarning:\n",
      "\n",
      "The identity should often *not* be included in the root gate names of a ProcessorSpec.\n",
      "\n"
     ]
    }
   ],
   "source": [
    "cnotedges = [(0,1),(1,2),(2,3),(3,0),(4,0),(4,1),(4,2),(4,3)]                   \n",
    "gllist = ['Gi','Gh','Gp','Gcnot']   \n",
    "availability = {'Gcnot': cnotedges} \n",
    "pspec = pygsti.obj.ProcessorSpec(n, gllist, availability=availability, verbosity=0)  "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Encodes the error model in the format required for the `pyGSTi` Pauli-errors RB simulator "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "errormodel = {}\n",
    "\n",
    "gatelabels = []\n",
    "gatenames = pspec.root_gate_names\n",
    "for gn in gatenames:\n",
    "    for qubits in pspec.availability[gn]:\n",
    "        gatelabels.append(pygsti.baseobjs.Label(gn,qubits))\n",
    "\n",
    "for gate in gatelabels:\n",
    "    errormodel[gate] = np.zeros((n,4),float)\n",
    "    errormodel[gate][:,0] = np.ones(n,float)\n",
    "    \n",
    "    # If not a CNOT, it is a 1-qubit gate / idle.\n",
    "    if gate.name != 'Gcnot':\n",
    "        # If the idle gate, use the idle error rate\n",
    "        if gate.name == 'Gi':\n",
    "            for q in gate.qubits:\n",
    "                errormodel[gate][q,:] = np.array([1-idleprob,idleprob/3,idleprob/3,idleprob/3])\n",
    "        # Otherwise, use the 1-qubit gate error rate\n",
    "        else:\n",
    "            for q in gate.qubits:\n",
    "                errormodel[gate][q,:] = np.array([1-oneqprob,oneqprob/3,oneqprob/3,oneqprob/3])\n",
    "\n",
    "    if gate.name == 'Gcnot':\n",
    "        qc = gate.qubits[0]\n",
    "        qt = gate.qubits[1]\n",
    "            \n",
    "        # Different error rates when the control is qubit 4 and when it is not\n",
    "        if qc != 4:\n",
    "            eprobc = outer_to_outer_controlerror\n",
    "            eprobt = outer_to_outer_targeterror  \n",
    "        else:\n",
    "            eprobc = central_to_outer_controlerror\n",
    "            eprobt = central_to_outer_targeterror  \n",
    "            \n",
    "        errormodel[gate][qc,:] =  np.array([1-eprobc,eprobc/3,eprobc/3,eprobc/3])\n",
    "        errormodel[gate][qt,:] =  np.array([1-eprobt,eprobt/3,eprobt/3,eprobt/3])\n",
    "            \n",
    "        # If the control is qubit 4, the gate also induces errors on spectator qubits\n",
    "        if qc == 4:\n",
    "            for q in range(n):\n",
    "                if q != qc and q != qt:\n",
    "                    eprob = central_to_outer_othertargetserror\n",
    "                    errormodel[gate][q,:] = np.array([1-eprob,eprob/3,eprob/3,eprob/3])\n",
    "\n",
    "errormodel['measure'] = [spam_error for q in range(n)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Labels for the different RB sims (DRB is implemented with 3 different samplers)\n",
    "rb_names = ['CRB','DRB1','DRB2','DRB3']\n",
    "\n",
    "# The vectors associated with the three different samplers (see main text).\n",
    "sampler_vec = {}\n",
    "sampler_vec['DRB1'] = [1,2,1]\n",
    "sampler_vec['DRB2'] = [1,1,2]\n",
    "sampler_vec['DRB3'] = [18,1,1]\n",
    "\n",
    "sampler = 'co2Qgates'\n",
    "\n",
    "# This list defines the \"sectors\" sampling used (see pyGSTi docstrings).\n",
    "co2Qgates = []\n",
    "\n",
    "# The local-gates only option. Must be a list \n",
    "co2Qgates.append([])\n",
    "\n",
    "# The 4 CNOTs on the ring are put into a list of lists\n",
    "subco2Qgates = [[Label('Gcnot',(0,1)),],[Label('Gcnot',(1,2)),],[Label('Gcnot',(2,3)),],[Label('Gcnot',(3,0))]]\n",
    "co2Qgates.append(subco2Qgates)\n",
    "\n",
    "# The 4 CNOTs from the central qubit\n",
    "subco2Qgates = [[Label('Gcnot',(4,0)),],[Label('Gcnot',(4,1)),],[Label('Gcnot',(4,2)),],[Label('Gcnot',(4,3)),]]\n",
    "co2Qgates.append(subco2Qgates)\n",
    "\n",
    "# The distribution over these co2Qgates varies with the sampler\n",
    "sdist = {}\n",
    "sdist['DRB1'] = sampler_vec['DRB1']\n",
    "sdist['DRB2'] = sampler_vec['DRB2']\n",
    "sdist['DRB3'] = sampler_vec['DRB3']\n",
    "\n",
    "samplerargs = {}\n",
    "# The arguments handed to the sample by sectors function -- along with `sampler`, defines the DRB sampling.\n",
    "samplerargs['DRB1'] = [co2Qgates,sdist['DRB1']]\n",
    "samplerargs['DRB2'] = [co2Qgates,sdist['DRB2']]\n",
    "samplerargs['DRB3'] = [co2Qgates,sdist['DRB3']]\n",
    "\n",
    "addlocal = False\n",
    "lsargs = []\n",
    "\n",
    "randomizeout = False\n",
    "\n",
    "drb_citerations = 100\n",
    "crb_citerations = 25\n",
    "\n",
    "# Optimze the stabilizer compiler for the connectivity.\n",
    "eliminateorder = [0,1,4,2,3]\n",
    "drb_compilerargs = [False, 'OCAGE', [eliminateorder,]]\n",
    "# The default Clifford compiler is our best option here.\n",
    "crb_compilerargs = []\n",
    "\n",
    "rbspec = {}\n",
    "rbspec['DRB1'] = [sampler, samplerargs['DRB1'], addlocal, lsargs, randomizeout, True, True, \n",
    "                 drb_citerations, drb_compilerargs]\n",
    "rbspec['DRB2'] = [sampler, samplerargs['DRB2'], addlocal, lsargs, randomizeout, True, True, \n",
    "                 drb_citerations, drb_compilerargs]\n",
    "rbspec['DRB3'] = [sampler, samplerargs['DRB3'], addlocal, lsargs, randomizeout, True, True, \n",
    "                 drb_citerations, drb_compilerargs]\n",
    "rbspec['CRB'] = [randomizeout, crb_citerations, crb_compilerargs]\n",
    "\n",
    "# circuits per length\n",
    "k = 50\n",
    "# counts per circuit\n",
    "N = 100\n",
    "# lengths for the DRB sims\n",
    "lengths = {}\n",
    "lengths['DRB'] = [0,          10,20,30,40,50,60,80,100,140,180,220]\n",
    "# lengths for the CRB sims\n",
    "lengths['CRB'] = [0,1,2,3,4,5,10,20,30,40,50,60,80,100,140,180,220]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The simulations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "dosims = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "if dosims:\n",
    "    base_filename = \"supplemental_simulation_newdata\"\n",
    "    for rbn in rb_names:\n",
    "        print(\"\\n ----- simulations for {} -----\".format(rbn),end='\\n\\n')\n",
    "        filename = base_filename + '_{}.txt'.format(rbn)\n",
    "        rb.simulate.rb_with_pauli_errors(pspec, errormodel, lengths[rbn[:3]], k, N, subsetQs=None, \n",
    "                                         idle1Q_placeholder='Gi', filename=filename, rbtype=rbn[:3], \n",
    "                                         rbspec=rbspec[rbn], verbosity=1)        "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Data analysis\n",
    "\n",
    "We now import and analyze the previously generated data, that we presented in the Supplemental Material text."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "label_to_filename = {}\n",
    "label_to_filename['CRB'] = 'supplemental_simulation_data_CRB.txt'\n",
    "label_to_filename['DRB1'] = 'supplemental_simulation_data_DRB1-1-2-1-sampling.txt'\n",
    "label_to_filename['DRB2'] = 'supplemental_simulation_data_DRB2-1-1-2-sampling.txt'\n",
    "label_to_filename['DRB3'] = 'supplemental_simulation_data_DRB3-18-1-1-sampling.txt'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Importing supplemental_simulation_data_CRB.txt...Complete.\n",
      "Importing supplemental_simulation_data_DRB1-1-2-1-sampling.txt...Complete.\n",
      "Importing supplemental_simulation_data_DRB2-1-1-2-sampling.txt...Complete.\n",
      "Importing supplemental_simulation_data_DRB3-18-1-1-sampling.txt...Complete.\n"
     ]
    }
   ],
   "source": [
    "data = {}\n",
    "for rbn in rb_names:\n",
    "    fn = label_to_filename[rbn]\n",
    "    data[rbn] = rb.io.import_rb_summary_data(fn)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Generating bootstraps for CRB data... complete.\n",
      "Generating bootstraps for DRB1 data... complete.\n",
      "Generating bootstraps for DRB2 data... complete.\n",
      "Generating bootstraps for DRB3 data... complete.\n"
     ]
    }
   ],
   "source": [
    "# Generates bootstrapped datasets.\n",
    "bootstraps = 2000\n",
    "for rbn in rb_names:\n",
    "    print(\"Generating bootstraps for {} data... \".format(rbn),end='')\n",
    "    data[rbn].add_bootstrapped_datasets(bootstraps)\n",
    "    print(\"complete.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Implementing fits for CRB... complete (failcount = 0).\n",
      "Implementing fits for DRB1... complete (failcount = 0).\n",
      "Implementing fits for DRB2... complete (failcount = 0).\n",
      "Implementing fits for DRB3... complete (failcount = 0).\n"
     ]
    }
   ],
   "source": [
    "# Seeds for B and p in A + Bp^m\n",
    "seed = {}\n",
    "seed['CRB'] = [0.05,0.1]\n",
    "seed['DRB1'] = [0.4,0.95]\n",
    "seed['DRB2'] = [0.4,0.9]\n",
    "seed['DRB3'] = [0.4,0.9]\n",
    "\n",
    "# Dicts for storing information about the fit\n",
    "estimates = {}\n",
    "bootstrapped_r = {}\n",
    "fitfailcount = {}\n",
    "r = {}\n",
    "r_std = {}\n",
    "for rbn in rb_names:\n",
    "    print(\"Implementing fits for {}... \".format(rbn),end='')\n",
    "    lengths = data[rbn].lengths\n",
    "    ASPs = data[rbn].ASPs\n",
    "    fit = rb.analysis.std_least_squares_data_fitting(lengths, ASPs, n, seed=seed[rbn],\n",
    "                                                     asymptote=1/2**n, ftype='FA')\n",
    "    if not fit['success']:\n",
    "        print(\"Fit failed!\")\n",
    "    estimates[rbn] = fit['estimates']\n",
    "        \n",
    "    # Repeat the analysis on the boostrapped data\n",
    "    bootstrapped_r[rbn] = []\n",
    "    fitfailcount[rbn] = 0\n",
    "    for i in range(bootstraps):            \n",
    "        ASPs = data[rbn].bootstraps[i].ASPs\n",
    "        bsfit = rb.analysis.std_least_squares_data_fitting(lengths, ASPs, n, seed=seed[rbn], \n",
    "                                                                   asymptote=1/2**n, ftype='FA')            \n",
    "        if bsfit['success']:\n",
    "            bootstrapped_r[rbn].append(bsfit['estimates']['r'])\n",
    "        else:\n",
    "            fitfailcount[rbn] += 1\n",
    "        r[rbn] = estimates[rbn]['r']\n",
    "        r_std[rbn] = np.std(np.array(bootstrapped_r[rbn]))\n",
    "    print('complete (failcount = {}).'.format(fitfailcount[rbn]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CRB has r = 0.827 +/-  0.08\n",
      "DRB1 has r = 0.0419 +/-  0.0019\n",
      "DRB2 has r = 0.0518 +/-  0.0028\n",
      "DRB3 has r = 0.0107 +/-  0.00059\n"
     ]
    }
   ],
   "source": [
    "# Prints the results\n",
    "for rbn in rb_names:    \n",
    "    print(\"{} has r = {:0.3} +/-  {:0.2}\".format(rbn,r[rbn],r_std[rbn]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Data plotting function\n",
    "def plot_data(data, estimates=None, size=(6,2), ylim=None):\n",
    "    \n",
    "    plt.figure(figsize=size)\n",
    "    plt.plot(data.lengths,data.ASPs,'o')\n",
    "    lengths = np.linspace(0,max(data.lengths),200)\n",
    "    \n",
    "    if estimates is not None:\n",
    "        A = estimates['A']\n",
    "        B = estimates['B']\n",
    "        p = estimates['p']\n",
    "        plt.plot(lengths,A+B*p**lengths)\n",
    "    plt.violinplot(list(data.success_probabilities),data.lengths,points=10, widths=1., showmeans=True, \n",
    "                   showextrema=False, showmedians=False)\n",
    "    \n",
    "    plt.ylabel(\"Success probability\")\n",
    "    plt.xlabel(\"Seqence length\")\n",
    "    plt.ylim(ylim)\n",
    "    \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "rbn = 'CRB'\n",
    "plot_data(data[rbn], estimates[rbn], size=(6,2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(bootstrapped_r[rbn],bins=30)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now compare the results to the true error probability per random native gate sampled accord to the DRB sampling distribution."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " DRB1 has observed r = 0.042 +/-  0.002\n",
      "DRB1 has predicted r = 0.0434\n",
      " DRB2 has observed r = 0.052 +/-  0.003\n",
      "DRB2 has predicted r = 0.0533\n",
      " DRB3 has observed r = 0.011 +/-  0.0006\n",
      "DRB3 has predicted r = 0.0108\n"
     ]
    }
   ],
   "source": [
    "# Error probability of 5Q gate containing only local gates\n",
    "E1 = 1 - (1-oneqprob)**5\n",
    "\n",
    "# Error probability of 5Q gate containing outer CNOT + local gate\n",
    "ring_CNOT_error_rate = 0.04\n",
    "E2 = 1 - (1-oneqprob)**3 * (1-ring_CNOT_error_rate)\n",
    "\n",
    "SP_inner_qubit = (1-0.04) \n",
    "SP_outer_target_qubit = (1-central_to_outer_targeterror)\n",
    "SP_outer_other_qubit = (1-oneqprob)*(1-central_to_outer_othertargetserror) + oneqprob*central_to_outer_othertargetserror/3\n",
    "\n",
    "# Error probability of 5Q gate containing inner -> outer CNOT + local gate.\n",
    "E3 = 1 - (SP_inner_qubit)*(SP_outer_target_qubit)*(SP_outer_other_qubit**3)\n",
    "\n",
    "gate_error_rates = np.array([E1,E2,E3])\n",
    "\n",
    "predicted_drb_r = {}\n",
    "for rbn in ['DRB1','DRB2','DRB3']:\n",
    "    predicted_drb_r[rbn] = np.dot(gate_error_rates,np.array(sampler_vec[rbn]))/np.sum(np.array(sampler_vec[rbn]))   \n",
    "    \n",
    "for rbn in ['DRB1','DRB2','DRB3']:    \n",
    "    print(\" {} has observed r = {:0.2} +/-  {:0.1}\".format(rbn,r[rbn],r_std[rbn]))\n",
    "    print(\"{} has predicted r = {:0.3}\".format(rbn,predicted_drb_r[rbn]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we estimate the $\\epsilon_1$, $\\epsilon_2$ and $\\epsilon_3$ error rates (defined in the Supplemental Material text), using simple linear algebra."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  Estimate of epsilon1: 0.0051 +/- 0.0007\n",
      "True value of epsilon1: 0.005\n",
      "\n",
      "  Estimate of epsilon2: 0.041 +/- 0.006\n",
      "True value of epsilon2: 0.043\n",
      "\n",
      "  Estimate of epsilon3: 0.081 +/- 0.008\n",
      "True value of epsilon3: 0.083\n",
      "\n"
     ]
    }
   ],
   "source": [
    "M = np.array([np.array(sampler_vec[rbn])/np.sum(np.array(sampler_vec[rbn])) for rbn in ['DRB1','DRB2','DRB3']])\n",
    "Minv = np.linalg.inv(M)\n",
    "rvec = np.array([r[rbn] for rbn in ['DRB1','DRB2','DRB3']])\n",
    "evec = np.dot(Minv,rvec)\n",
    "\n",
    "bs_evec = np.zeros((3,bootstraps))\n",
    "for i in range(bootstraps):\n",
    "    bs_rvec = np.array([bootstrapped_r[rbn][i] for rbn in ['DRB1','DRB2','DRB3']])\n",
    "    bs_evec[:,i] = np.dot(Minv,bs_rvec)\n",
    "    \n",
    "evec_std = np.std(bs_evec,axis=1)\n",
    "for i in range(3):\n",
    "    print('  Estimate of epsilon{}: {:0.2} +/- {:0.1}'.format(i+1,evec[i],evec_std[i]))\n",
    "    print('True value of epsilon{}: {:0.2}'.format(i+1,gate_error_rates[i]))\n",
    "    print('')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Then we use these estimates to estimate the error rates of: 1-qubit gates, CNOT gates on the ring, CNOT gates from the center to the ring."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1Q error rate estimate:\n",
      "0.001 +/- 0.0001\n",
      "True value:\n",
      "0.001\n",
      "CNOT on ring error rate estimate:\n",
      "0.038 +/- 0.006\n",
      "True value:\n",
      "0.04\n",
      "CNOT from center to ring error rate estimate:\n",
      "0.078 +/- 0.008\n",
      "True value:\n",
      "0.08\n"
     ]
    }
   ],
   "source": [
    "oneQ_estimate = 1 - (1 - evec[0])**(1/5)\n",
    "CNOTonring_estimate = 1- (1-evec[1])/(1-oneQ_estimate)**3\n",
    "CNOTtoring_estimate = 1- (1-evec[2])/(1-oneQ_estimate)**3\n",
    "\n",
    "bs_oneQ_estimate = []\n",
    "bs_CNOTonring_estimate = []\n",
    "bs_CNOTtoring_estimate = []\n",
    "for i in range(bootstraps):\n",
    "    bs_oneQ_estimate.append(1 - (1 - bs_evec[0,i])**(1/5))\n",
    "    bs_CNOTonring_estimate.append(1- (1-bs_evec[1,i])/(1-bs_oneQ_estimate[-1])**3)\n",
    "    bs_CNOTtoring_estimate.append(1- (1-bs_evec[2,i])/(1-bs_oneQ_estimate[-1])**3)    \n",
    "\n",
    "oneQ_estimate_std = np.std(np.array(bs_oneQ_estimate))\n",
    "CNOTonring_estimate_std = np.std(np.array(bs_CNOTonring_estimate))\n",
    "CNOTtoring_estimate_std = np.std(np.array(bs_CNOTtoring_estimate))\n",
    "print('1Q error rate estimate:')\n",
    "print('{:0.2} +/- {:0.1}'.format(oneQ_estimate,oneQ_estimate_std))\n",
    "print('True value:')\n",
    "print(0.001)\n",
    "print('CNOT on ring error rate estimate:')\n",
    "print('{:0.2} +/- {:0.1}'.format(CNOTonring_estimate,CNOTonring_estimate_std))\n",
    "print('True value:')\n",
    "print(0.04)\n",
    "print('CNOT from center to ring error rate estimate:')\n",
    "print('{:0.2} +/- {:0.1}'.format(CNOTtoring_estimate,CNOTtoring_estimate_std))\n",
    "print('True value:')\n",
    "print(0.08)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/simulations/main_simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Simulations for the main text.\n",
    "Original version: 06/28/2018. This version: 07/29/2019 (pyGSTi compatability updates).\n",
    "\n",
    "This notebook contains code to:\n",
    "1. Generate the data used for the simulations presented in the main text (see Fig. 3).\n",
    "2. The data analysis we used.\n",
    "To use this notebook it is necessary to install the python package `pyGSTi` http://www.pygsti.info. This notebook should be used with `pygSTi` version 0.9.8, the latest version as of this writing.\n",
    "\n",
    "This notebook uses various features of `pyGSTi` without detailed explanations. For further information on using `pyGSTi` for DRB see: \n",
    "- The experiment data analysis notebook, in this supplemental material.\n",
    "- The RB tutorial notebooks contained within `pyGSTi`.\n",
    "- The `pyGSTi` docstrings."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Standard imports\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "\n",
    "# Imports for python2 compatability.\n",
    "from __future__ import division, print_function, absolute_import, unicode_literals\n",
    "\n",
    "# pyGSTi imports. This code requires pyGSTi version 0.9.5\n",
    "import pygsti\n",
    "from pygsti.extras import rb"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The number of qubits:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "nlist = [2,4,6,8,10,12,14]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The gate error rates (the error model is specified in the main text):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# The 1-qubit gate error rate (including idle gates).\n",
    "oneq_er = 0.0005\n",
    "# The error rate of each qubit in the CNOT (approximately 1/2 the CNOT error rate)\n",
    "perQ_cnot_er = 0.0025\n",
    "# The CNOT error rate\n",
    "CNOT_error_rate = 1-(1-perQ_cnot_er)**2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Data generation\n",
    "Code to generate data, which is skipped if `dosims` is False.\n",
    "\n",
    "These simulations will take a long time to run, although adjustments can be made to the circuit generation spec to speed it up (or it can be fairly quickly run for RB on fewer qubits). We used an MPI version of this notebook to create the data; we have not tested how long the following cells take to run on a single core (but it is probably many days)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "dosims = False"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This creates information about the (imaginary) device, and generates the error model. This cell should be quick to run."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "if dosims:     \n",
    "\n",
    "    # ------------------------------------------------------ #\n",
    "    #            The DRB and CRD specifications\n",
    "    # ------------------------------------------------------ #\n",
    "    \n",
    "    lengths = {}\n",
    "    # The DRB lengths\n",
    "    lengths['DRB'] = np.array([0,25,50,75,100,125,150,175,200])\n",
    "    # The CRB lengths (the number of Cliffords - 2, unlike some conventions)\n",
    "    lengths['CRB'] = np.array([0,1,2,3,4,5,6,7,8])\n",
    "    \n",
    "    # The DRB circuit sampler name (for the inbuilt samplers in pyGSTi.extras.rb)\n",
    "    sampler = 'pairingQs'\n",
    "    # Arguments passed to the \"core\" circuit sampler. This 1-element list specifies\n",
    "    # the probability of a CNOT being applied to a pair (see main text for details).\n",
    "    samplerargs = [0.5,]\n",
    "    \n",
    "    # Whether each random layer in DRB is followed by a random layer of 1-qubit gates.\n",
    "    addlocal = False\n",
    "    # Args for the local layers sampler.\n",
    "    lsargs = []\n",
    "    \n",
    "    # Whether to randomize the ideal circuit output\n",
    "    randomizeout = False\n",
    "    \n",
    "    # The number of iterations in the randomized stabilizer compiler.\n",
    "    drb_citerations = 200\n",
    "    # We use the default in-built stabilizer compiler. In future versions of pyGSTi the default\n",
    "    # compiler will likely be improved, so quantively different results may then be\n",
    "    # obtained (although the DRB error rates should not change).\n",
    "    drb_compilerargs = []\n",
    "    \n",
    "    # The number of iterations in the randomized Clifford compiler. We use less iterations\n",
    "    # here, as every element in the CRB sequence has to be compiled, so the total iterations is\n",
    "    # crb_citerations X the uncompiled CRB circuit length. There is no specific value that is \n",
    "    # unambigously the \"fair\" comparison between DRB and CRB.\n",
    "    crb_citerations = 20\n",
    "    # We use the default in-built Clifford compiler. In future versions of pyGSTi the default\n",
    "    # compiler will likely be improved, so quantively different results may then be\n",
    "    # obtained (the CRB error rates may change).\n",
    "    crb_compilerargs = []\n",
    "    \n",
    "    # The number of circuits per length\n",
    "    k = 30\n",
    "    # The repeats per circuit\n",
    "    N = 40\n",
    "        \n",
    "    rbspec = {}\n",
    "    # The parameters set here to \"True\" are required for implementing the direct RB protocol (\n",
    "    # (rather than minor variants on direct RB).\n",
    "    rbspec['DRB'] = [sampler, samplerargs, addlocal, lsargs, randomizeout, True, True, drb_citerations, \n",
    "                     drb_compilerargs]\n",
    "    rbspec['CRB'] = [randomizeout, crb_citerations, crb_compilerargs]\n",
    "\n",
    "    # The gateset used: idle, Hadamard, phase and CNOT.\n",
    "    gllist = ['Gi','Gh','Gp','Gcnot']\n",
    "    \n",
    "    # -------------------------------------------------------------------------- #\n",
    "    #     Constructing the error model, and the (imaginary) device specification\n",
    "    # -------------------------------------------------------------------------- #\n",
    "        \n",
    "    # To hold \"ProcessorSpec\" objects.\n",
    "    pspec = {}\n",
    "    # To encode the error model in the appropriate format for the simulator.\n",
    "    errormodel = {}\n",
    "    for n in nlist:        \n",
    "        # Because we do not specify otherwise, the device is assumed to have full connectivity\n",
    "        pspec[n] = pygsti.obj.ProcessorSpec(n, gllist, verbosity=0)      \n",
    "        errormodel[n] = rb.simulate.create_iid_pauli_error_model(pspec[n] ,oneq_er, CNOT_error_rate,\n",
    "                                                          idle_errorrate = oneq_er)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This cell generates the data, using the `pyGSTi` RB simulator (which samples circuits, simulates them, and writes the data to file; see the `pyGSTi` docstrings for further information). It will take a long time to run."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "if dosims:\n",
    "    base_filename = \"main_simulation_newdata\"\n",
    "    for n in nlist:\n",
    "        for rbtype in ['DRB','CRB']:\n",
    "            print('')\n",
    "            print(\"-------- {} Simulations on {} qubits --------\".format(rbtype,n),end='\\n\\n')\n",
    "            filename = base_filename + '_{}_on_{}_qubits.txt'.format(rbtype,n)\n",
    "            rb.simulate.rb_with_pauli_errors(pspec[n], errormodel[n], lengths[rbtype], k, N, subsetQs=None,\n",
    "                                             filename=filename, rbtype=rbtype, rbspec=rbspec[rbtype],  \n",
    "                                             returndata=False, appenddata=False, verbosity=1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analyzing the data\n",
    "We now analyze the previously generated data, stored in the files \"main_simulation_data_xRB_on_n_qubits.txt\", with the x and n taking the obvious values for the various qubit-number / RB-type cases.\n",
    "\n",
    "This uses the same `pyGSTi` functions as the analysis of the IBMQX5 experimental data; see that notebook and/or the `pyGSTi` docstrings and tutorials for information on the functions used."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Importing main_simulation_data_DRB_on_2_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_2_qubits.txt...Complete.\n",
      "Importing main_simulation_data_DRB_on_4_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_4_qubits.txt...Complete.\n",
      "Importing main_simulation_data_DRB_on_6_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_6_qubits.txt...Complete.\n",
      "Importing main_simulation_data_DRB_on_8_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_8_qubits.txt...Complete.\n",
      "Importing main_simulation_data_DRB_on_10_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_10_qubits.txt...Complete.\n",
      "Importing main_simulation_data_DRB_on_12_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_12_qubits.txt...Complete.\n",
      "Importing main_simulation_data_DRB_on_14_qubits.txt...Complete.\n",
      "Importing main_simulation_data_CRB_on_14_qubits.txt...Complete.\n"
     ]
    }
   ],
   "source": [
    "# A dictionary to hold the data for each RB-type qubit-number pair\n",
    "data = {}\n",
    "for n in nlist:\n",
    "    for rbtype in ['DRB','CRB']:\n",
    "        filename = \"main_simulation_data_{}_on_{}_qubits.txt\".format(rbtype,n)\n",
    "        data[rbtype,n] = rb.io.import_rb_summary_data(filename)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Generating bootstraps for DRB data on 2 qubits... complete.\n",
      "Generating bootstraps for CRB data on 2 qubits... complete.\n",
      "Generating bootstraps for DRB data on 4 qubits... complete.\n",
      "Generating bootstraps for CRB data on 4 qubits... complete.\n",
      "Generating bootstraps for DRB data on 6 qubits... complete.\n",
      "Generating bootstraps for CRB data on 6 qubits... complete.\n",
      "Generating bootstraps for DRB data on 8 qubits... complete.\n",
      "Generating bootstraps for CRB data on 8 qubits... complete.\n",
      "Generating bootstraps for DRB data on 10 qubits... complete.\n",
      "Generating bootstraps for CRB data on 10 qubits... complete.\n",
      "Generating bootstraps for DRB data on 12 qubits... complete.\n",
      "Generating bootstraps for CRB data on 12 qubits... complete.\n",
      "Generating bootstraps for DRB data on 14 qubits... complete.\n",
      "Generating bootstraps for CRB data on 14 qubits... complete.\n"
     ]
    }
   ],
   "source": [
    "# Generates bootstrapped datasets.\n",
    "bootstraps = 2000\n",
    "for n in nlist:\n",
    "    for rbtype in ['DRB','CRB']:\n",
    "        print(\"Generating bootstraps for {} data on {} qubits... \".format(rbtype,n),end='')\n",
    "        data[rbtype,n].add_bootstrapped_datasets(bootstraps)\n",
    "        print(\"complete.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Analyzing DRB data on 2 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 2 qubits... complete. (failcount = 0).\n",
      "Analyzing DRB data on 4 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 4 qubits... complete. (failcount = 0).\n",
      "Analyzing DRB data on 6 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 6 qubits... complete. (failcount = 0).\n",
      "Analyzing DRB data on 8 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 8 qubits... complete. (failcount = 0).\n",
      "Analyzing DRB data on 10 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 10 qubits... complete. (failcount = 0).\n",
      "Analyzing DRB data on 12 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 12 qubits... complete. (failcount = 0).\n",
      "Analyzing DRB data on 14 qubits... complete. (failcount = 0).\n",
      "Analyzing CRB data on 14 qubits... complete. (failcount = 0).\n"
     ]
    }
   ],
   "source": [
    "# Seeds for B and p in A + Bp^m\n",
    "seed = {}\n",
    "# DRB seeds\n",
    "seed['DRB',2] = [0.99, 0.997]\n",
    "seed['DRB',4] = [0.9, 0.994]\n",
    "seed['DRB',6] = [0.8,  0.991]\n",
    "seed['DRB',8] = [0.6,  0.988]\n",
    "seed['DRB',10] = [0.5,  0.985]\n",
    "seed['DRB',12] = [0.32, 0.982]\n",
    "seed['DRB',14] = [0.23,  0.979]\n",
    "# CRB seeds\n",
    "seed['CRB',2] = [0.99, 0.99]\n",
    "seed['CRB',4] = [0.9, 0.9]\n",
    "seed['CRB',6] = [0.8, 0.8]\n",
    "seed['CRB',8] = [0.5, 0.5]\n",
    "seed['CRB',10] = [0.3, 0.4]\n",
    "seed['CRB',12] = [0.1, 0.2]\n",
    "seed['CRB',14] = [0.05, 0.2]\n",
    "\n",
    "# Dicts for storing information about the fit\n",
    "estimates = {}\n",
    "bootstrapped_r = {}\n",
    "fitfailcount = {}\n",
    "r = {}\n",
    "r_std = {}\n",
    "for n in nlist:\n",
    "    for rbtype in ['DRB','CRB']:\n",
    "        print(\"Analyzing {} data on {} qubits... \".format(rbtype,n),end='')\n",
    "        # Fit the data, with the asymptotes fixed to 1/2^n\n",
    "        lengths = data[rbtype,n].lengths\n",
    "        ASPs = data[rbtype,n].ASPs\n",
    "        fit = rb.analysis.std_least_squares_data_fitting(lengths, ASPs, n, seed=seed[rbtype,n], \n",
    "                                                                   asymptote=1/2**n, ftype='FA')\n",
    "        if not fit['success']:\n",
    "            print(\"Fit failed!\")\n",
    "        estimates[rbtype,n] = fit['estimates']\n",
    "        \n",
    "        # Repeat the analysis on the boostrapped data\n",
    "        bootstrapped_r[rbtype,n] = []\n",
    "        fitfailcount[rbtype,n] = 0\n",
    "        for i in range(bootstraps):\n",
    "            \n",
    "            ASPs = data[rbtype,n].bootstraps[i].ASPs\n",
    "            bsfit = rb.analysis.std_least_squares_data_fitting(lengths, ASPs, n, seed=seed[rbtype,n], \n",
    "                                                                   asymptote=1/2**n, ftype='FA')\n",
    "            \n",
    "            if bsfit['success']:\n",
    "                bootstrapped_r[rbtype,n].append(bsfit['estimates']['r'])\n",
    "            else:\n",
    "                fitfailcount[rbtype,n] += 1\n",
    "                \n",
    "        r[rbtype,n] = estimates[rbtype,n]['r']\n",
    "        r_std[rbtype,n] = np.std(np.array(bootstrapped_r[rbtype,n]))\n",
    "        print('complete. (failcount = {}).'.format(fitfailcount[rbtype,n]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DRB on 2 qubits, r = 0.00292 +/-  0.00013\n",
      "DRB on 4 qubits, r = 0.00589 +/-  0.00019\n",
      "DRB on 6 qubits, r = 0.00872 +/-  0.00028\n",
      "DRB on 8 qubits, r = 0.0117 +/-  0.00042\n",
      "DRB on 10 qubits, r = 0.0146 +/-  0.00061\n",
      "DRB on 12 qubits, r = 0.0168 +/-  0.0011\n",
      "DRB on 14 qubits, r = 0.022 +/-  0.0019\n",
      "\n",
      "CRB on 2 qubits, r = 0.0176 +/-  0.0021\n",
      "CRB on 4 qubits, r = 0.0988 +/-  0.0037\n",
      "CRB on 6 qubits, r = 0.222 +/-  0.0069\n",
      "CRB on 8 qubits, r = 0.38 +/-  0.015\n",
      "CRB on 10 qubits, r = 0.588 +/-  0.035\n",
      "CRB on 12 qubits, r = 0.668 +/-  0.054\n",
      "CRB on 14 qubits, r = 0.891 +/-  0.069\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# Prints the results\n",
    "for rbtype in ['DRB','CRB']:\n",
    "    for n in nlist:    \n",
    "        print(\"{} on {} qubits, r = {:0.3} +/-  {:0.2}\".format(rbtype,n,r[rbtype,n],r_std[rbtype,n]))\n",
    "    print('')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Data plotting function\n",
    "def plot_data(data, estimates=None, size=(6,2), ylim=None):\n",
    "    \n",
    "    plt.figure(figsize=size)\n",
    "    plt.plot(data.lengths,data.ASPs,'o')\n",
    "    lengths = np.linspace(0,max(data.lengths),200)\n",
    "    \n",
    "    if estimates is not None:\n",
    "        A = estimates['A']\n",
    "        B = estimates['B']\n",
    "        p = estimates['p']\n",
    "        plt.plot(lengths,A+B*p**lengths)\n",
    "    plt.violinplot(list(data.success_probabilities),data.lengths,points=10, widths=1., showmeans=True, \n",
    "                   showextrema=False, showmedians=False)\n",
    "    \n",
    "    plt.ylabel(\"Success probability\")\n",
    "    plt.xlabel(\"Seqence length\")\n",
    "    plt.ylim(ylim)\n",
    "    \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can look at the data + bootstraps for any RB-type / qubit-number pair"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "rbtype = 'CRB'\n",
    "n = 14"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# For CRB, sequence length m consists of m + 2 cliffords.\n",
    "# For DRB, sequence length m consists of a length m circuit in between the prep/measure circuits\n",
    "plot_data(data[rbtype,n], estimates[rbtype,n], size=(6,2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(bootstrapped_r[rbtype,n],bins=30)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now compare the results to the true error probability per random native gate sampled accord to the DRB sampling distribution.\n",
    "\n",
    "Let $\\epsilon_2$ denote the CNOT error probability, and let $\\epsilon_1$ denote the error probability of a 2-qubit gate consisting of two parallel 1-qubit gates. With the sampling used here, the qubits are paired up (there are an even number of qubits) and a CNOT is applied to a pair with probability $0.5$, with 1-qubit gates being applied to each qubit otherwise. So, an $n$-qubit gate containing $m$ CNOTs is sampled with probability $ {n/2 \\choose m}0.5^{m}0.5^{n/2-m}$ and that gate has an error rate of $ 1-(1-\\epsilon_{1})^{m-n/2}(1-\\epsilon_{2})^{m}$ . so the sampling-averaged error rate is\n",
    "\\begin{equation}\n",
    "\\epsilon = \\sum_{m=0}^{n/2} {n/2 \\choose m}0.5^{m}0.5^{n/2-m}\\left[ 1-(1-\\epsilon_{1})^{m-n/2}(1-\\epsilon_{2})^{m}\\right] \n",
    "= 1 - \\left[\\frac{1}{2}(1-\\epsilon_{1}) + \\frac{1}{2}(1-\\epsilon_{2})\\right]^{n/2}.\n",
    "\\end{equation}\n",
    "In the following cell, we calculate $\\epsilon$ (for each $n$) using this formula."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "DRB on 2 qubits, error rate eps = 0.002997, (r - eps)/eps = -0.026207111344113326 \n",
      "DRB on 4 qubits, error rate eps = 0.005985, (r - eps)/eps = -0.015452534874508064 \n",
      "DRB on 6 qubits, error rate eps = 0.008963, (r - eps)/eps = -0.027272632543123152 \n",
      "DRB on 8 qubits, error rate eps = 0.01193, (r - eps)/eps = -0.016002029080828015 \n",
      "DRB on 10 qubits, error rate eps = 0.01489, (r - eps)/eps = -0.016808820663412473 \n",
      "DRB on 12 qubits, error rate eps = 0.01785, (r - eps)/eps = -0.058193586277715134 \n",
      "DRB on 14 qubits, error rate eps = 0.02079, (r - eps)/eps = 0.060077220818467454 \n"
     ]
    }
   ],
   "source": [
    "cnotprob = 0.5\n",
    "cnot_error_rate = 1-(1-perQ_cnot_er)**2\n",
    "two_oneQ_gates_error_rate = 1 - (1-oneq_er)**2\n",
    "predicted_drb_r = {}\n",
    "for n in nlist:\n",
    "    temp = (1-cnotprob)*(1-two_oneQ_gates_error_rate) + cnotprob*(1-cnot_error_rate)\n",
    "    predicted_drb_r[n] = 1-(temp)**(n/2)\n",
    "    print(\"DRB on {} qubits, error rate eps = {:0.4}, (r - eps)/eps = {} \".format(n,predicted_drb_r[n],(r['DRB',n]-predicted_drb_r[n])/predicted_drb_r[n]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Rescaled CRB error rates."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2-qubit CRB r rescaled by mean Clifford depth = 0.001627 +/- 0.00019\n",
      "2-qubit CRB r rescaled by mean CNOT count per Clifford = 0.00831 +/- 0.00098\n",
      "\n",
      "4-qubit CRB r rescaled by mean Clifford depth = 0.003916 +/- 0.00016\n",
      "4-qubit CRB r rescaled by mean CNOT count per Clifford = 0.01024 +/- 0.00041\n",
      "\n",
      "6-qubit CRB r rescaled by mean Clifford depth = 0.00532 +/- 0.00019\n",
      "6-qubit CRB r rescaled by mean CNOT count per Clifford = 0.009887 +/- 0.00035\n",
      "\n",
      "8-qubit CRB r rescaled by mean Clifford depth = 0.006509 +/- 0.00034\n",
      "8-qubit CRB r rescaled by mean CNOT count per Clifford = 0.009679 +/- 0.0005\n",
      "\n",
      "10-qubit CRB r rescaled by mean Clifford depth = 0.00866 +/- 0.00085\n",
      "10-qubit CRB r rescaled by mean CNOT count per Clifford = 0.01089 +/- 0.0011\n",
      "\n",
      "12-qubit CRB r rescaled by mean Clifford depth = 0.008266 +/- 0.0013\n",
      "12-qubit CRB r rescaled by mean CNOT count per Clifford = 0.009074 +/- 0.0014\n",
      "\n",
      "14-qubit CRB r rescaled by mean Clifford depth = 0.01335 +/- 0.012\n",
      "14-qubit CRB r rescaled by mean CNOT count per Clifford = 0.01304 +/- 0.011\n",
      "\n"
     ]
    }
   ],
   "source": [
    "alpha_depth = {}\n",
    "alpha_cnotcount = {}\n",
    "for n in nlist:\n",
    "    alpha_depth[n] = rb.analysis.rescaling_factor(data['CRB',n].lengths, \n",
    "                                               data['CRB',n].circuit_depths, offset=2)\n",
    "    alpha_cnotcount[n] = rb.analysis.rescaling_factor(data['CRB',n].lengths, \n",
    "                                               data['CRB',n].circuit_twoQgate_counts, offset=2)\n",
    "\n",
    "crb_r_depth_rescaled = {}\n",
    "crb_r_cnotcount_rescaled = {}\n",
    "crb_r_depth_rescaled_std = {}\n",
    "crb_r_cnotcount_rescaled_std = {}\n",
    "for n in nlist:\n",
    "    \n",
    "    p = rb.analysis.r_to_p(r['CRB',n],2**n)\n",
    "    crb_r_depth_rescaled[n] = rb.analysis.p_to_r(p**(1/alpha_depth[n]),2**n)\n",
    "    crb_r_cnotcount_rescaled[n] = rb.analysis.p_to_r(p**(1/alpha_cnotcount[n]),2**n)\n",
    "    \n",
    "    crb_r_depth_rescaled_std[n] = []\n",
    "    crb_r_cnotcount_rescaled_std[n] = []\n",
    "\n",
    "    for i in range(bootstraps):\n",
    "        p = rb.analysis.r_to_p(bootstrapped_r['CRB',n][i],2**n)\n",
    "        crb_r_depth_rescaled_std[n].append(rb.analysis.p_to_r(p**(1/alpha_depth[n]),2**n))\n",
    "        crb_r_cnotcount_rescaled_std[n].append(rb.analysis.p_to_r(p**(1/alpha_cnotcount[n]),2**n))\n",
    "    \n",
    "    crb_r_depth_rescaled_std[n] = np.std(np.array(crb_r_depth_rescaled_std[n]))\n",
    "    crb_r_cnotcount_rescaled_std[n] = np.std(np.array(crb_r_cnotcount_rescaled_std[n]))   \n",
    "                                                         \n",
    "    print(\"{}-qubit CRB r rescaled by mean Clifford depth = {:0.4} +/- {:0.2}\".format(n,crb_r_depth_rescaled[n],crb_r_depth_rescaled_std[n]))\n",
    "    print(\"{}-qubit CRB r rescaled by mean CNOT count per Clifford = {:0.4} +/- {:0.2}\".format(n,crb_r_cnotcount_rescaled[n],crb_r_cnotcount_rescaled_std[n]))\n",
    "    print(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/simulations/main_simulation_data_CRB_on_10_qubits.txt <==
# Number of qubits
10
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 11 40 182 169
0 9 40 166 157
0 10 40 197 172
0 9 40 184 165
0 12 40 178 158
0 10 40 196 165
0 14 40 179 160
0 7 40 201 172
0 10 40 168 158
0 10 40 198 161
0 7 40 193 165
0 8 40 182 171
0 7 40 183 161
0 10 40 179 154
0 12 40 189 166
0 11 40 196 168
0 8 40 192 167
0 9 40 190 168
0 9 40 180 155
0 10 40 201 169
0 8 40 173 159
0 6 40 190 164
0 8 40 193 171
0 8 40 174 157
0 12 40 193 165
0 15 40 175 149
0 13 40 197 165
0 8 40 191 170
0 12 40 187 165
0 7 40 179 164
1 0 40 271 231
1 4 40 282 244
1 0 40 287 247
1 3 40 275 246
1 6 40 277 253
1 5 40 292 243
1 4 40 270 241
1 2 40 293 245
1 3 40 286 243
1 8 40 274 242
1 4 40 286 247
1 6 40 274 252
1 4 40 270 236
1 5 40 288 259
1 5 40 280 246
1 3 40 277 252
1 4 40 285 241
1 2 40 286 251
1 2 40 302 261
1 2 40 268 235
1 6 40 282 240
1 4 40 275 224
1 5 40 289 244
1 5 40 289 241
1 5 40 292 239
1 4 40 282 255
1 2 40 294 251
1 3 40 296 241
1 6 40 278 247
1 4 40 251 228
2 1 40 375 320
2 2 40 400 315
2 2 40 388 321
2 1 40 412 326
2 3 40 365 313
2 4 40 382 313
2 2 40 404 334
2 1 40 411 328
2 1 40 353 312
2 3 40 354 305
2 1 40 397 335
2 0 40 399 330
2 0 40 397 324
2 1 40 368 306
2 1 40 373 326
2 2 40 392 330
2 2 40 391 334
2 1 40 388 311
2 0 40 399 322
2 6 40 357 315
2 2 40 394 327
2 2 40 369 316
2 1 40 380 329
2 1 40 368 318
2 1 40 351 311
2 4 40 396 322
2 1 40 393 325
2 2 40 382 318
2 3 40 366 333
2 0 40 362 316
3 0 40 540 401
3 1 40 471 385
3 1 40 512 401
3 2 40 493 411
3 1 40 498 419
3 0 40 488 407
3 0 40 507 397
3 0 40 492 410
3 1 40 505 403
3 1 40 485 406
3 0 40 510 402
3 1 40 483 404
3 2 40 486 393
3 0 40 500 402
3 2 40 504 404
3 0 40 479 401
3 2 40 483 406
3 0 40 502 421
3 1 40 494 402
3 0 40 482 416
3 0 40 506 410
3 1 40 475 382
3 0 40 496 399
3 1 40 505 388
3 3 40 465 395
3 0 40 495 403
3 0 40 505 409
3 2 40 511 416
3 2 40 484 404
3 1 40 512 405
4 0 40 640 482
4 0 40 578 480
4 0 40 635 491
4 0 40 614 492
4 0 40 606 477
4 0 40 608 497
4 1 40 641 486
4 0 40 583 476
4 0 40 599 484
4 0 40 585 476
4 0 40 569 483
4 0 40 624 480
4 0 40 607 497
4 1 40 618 487
4 1 40 626 477
4 1 40 626 489
4 0 40 615 484
4 0 40 618 489
4 1 40 611 477
4 1 40 613 485
4 0 40 597 488
4 1 40 599 497
4 1 40 598 470
4 1 40 627 494
4 1 40 577 476
4 1 40 610 484
4 2 40 619 493
4 1 40 645 496
4 0 40 600 475
4 1 40 614 491
5 0 40 774 582
5 0 40 704 550
5 0 40 683 562
5 0 40 714 560
5 1 40 738 572
5 0 40 751 568
5 0 40 789 593
5 0 40 733 571
5 0 40 697 563
5 0 40 705 556
5 0 40 712 559
5 1 40 744 564
5 1 40 713 560
5 0 40 755 562
5 0 40 731 550
5 0 40 763 572
5 0 40 729 556
5 0 40 732 570
5 0 40 743 577
5 0 40 742 556
5 0 40 754 557
5 0 40 708 560
5 0 40 724 573
5 0 40 782 583
5 0 40 742 563
5 0 40 737 576
5 0 40 697 550
5 0 40 737 573
5 0 40 744 576
5 0 40 713 570
6 0 40 875 646
6 0 40 869 676
6 0 40 857 643
6 0 40 845 631
6 0 40 837 650
6 0 40 849 630
6 0 40 868 641
6 0 40 848 641
6 0 40 881 646
6 0 40 885 670
6 0 40 814 650
6 0 40 844 642
6 0 40 842 649
6 0 40 862 643
6 0 40 864 645
6 0 40 833 652
6 0 40 868 664
6 0 40 859 662
6 0 40 878 647
6 0 40 867 647
6 0 40 836 642
6 0 40 831 648
6 0 40 896 642
6 0 40 876 638
6 0 40 858 656
6 0 40 838 645
6 0 40 892 653
6 1 40 868 641
6 0 40 879 662
6 0 40 813 638
7 0 40 1015 745
7 0 40 914 725
7 0 40 1028 715
7 0 40 988 727
7 0 40 1001 729
7 0 40 1007 712
7 0 40 1015 730
7 0 40 970 724
7 0 40 1016 729
7 0 40 992 743
7 1 40 992 729
7 0 40 981 725
7 0 40 978 740
7 0 40 1059 748
7 0 40 988 719
7 0 40 1019 734
7 0 40 962 724
7 0 40 997 726
7 0 40 1001 721
7 0 40 985 715
7 0 40 1018 718
7 0 40 965 727
7 0 40 1026 725
7 1 40 998 703
7 0 40 997 740
7 0 40 1019 740
7 0 40 974 741
7 0 40 984 729
7 0 40 1002 728
7 0 40 962 719
8 0 40 1118 816
8 0 40 1120 814
8 0 40 1095 811
8 0 40 1115 788
8 0 40 1108 804
8 0 40 1100 814
8 0 40 1089 808
8 0 40 1117 805
8 1 40 1144 815
8 0 40 1151 824
8 0 40 1091 794
8 0 40 1062 787
8 0 40 1094 810
8 0 40 1111 798
8 0 40 1137 793
8 0 40 1134 829
8 0 40 1104 809
8 0 40 1135 819
8 0 40 1050 815
8 0 40 1137 820
8 0 40 1110 797
8 0 40 1133 814
8 0 40 1115 812
8 0 40 1115 816
8 0 40 1095 807
8 0 40 1075 814
8 0 40 1108 811
8 0 40 1104 826
8 0 40 1125 784
8 0 40 1108 800


==> anc/simulations/main_simulation_data_CRB_on_12_qubits.txt <==
# Number of qubits
12
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 5 40 252 245
0 2 40 247 246
0 5 40 254 225
0 5 40 251 251
0 9 40 232 234
0 3 40 241 237
0 2 40 253 240
0 3 40 244 258
0 4 40 238 235
0 1 40 253 254
0 4 40 254 237
0 4 40 257 245
0 5 40 240 225
0 1 40 250 250
0 5 40 233 229
0 2 40 246 242
0 4 40 220 227
0 3 40 251 246
0 5 40 255 246
0 9 40 231 239
0 5 40 260 252
0 11 40 255 234
0 1 40 234 243
0 1 40 240 242
0 2 40 246 228
0 6 40 242 244
0 4 40 251 241
0 4 40 241 246
0 3 40 229 245
0 4 40 262 250
1 3 40 374 361
1 2 40 369 358
1 1 40 364 370
1 1 40 376 362
1 1 40 360 357
1 1 40 388 360
1 1 40 380 367
1 2 40 376 366
1 1 40 373 359
1 1 40 372 362
1 0 40 375 359
1 0 40 365 354
1 2 40 361 351
1 0 40 370 370
1 1 40 398 379
1 3 40 373 368
1 2 40 384 370
1 4 40 375 366
1 1 40 373 372
1 1 40 358 347
1 1 40 362 344
1 0 40 382 364
1 1 40 367 360
1 1 40 377 348
1 1 40 367 361
1 4 40 373 358
1 3 40 383 363
1 2 40 372 380
1 1 40 390 365
1 2 40 406 381
2 1 40 501 482
2 0 40 486 483
2 0 40 502 480
2 0 40 522 495
2 0 40 495 458
2 0 40 497 466
2 0 40 529 506
2 0 40 502 491
2 0 40 498 473
2 0 40 518 480
2 0 40 511 488
2 1 40 506 493
2 0 40 507 490
2 1 40 514 482
2 0 40 527 487
2 0 40 509 483
2 2 40 517 493
2 0 40 508 474
2 1 40 514 496
2 1 40 505 482
2 0 40 492 489
2 1 40 514 492
2 0 40 519 494
2 0 40 546 495
2 0 40 532 496
2 0 40 509 491
2 0 40 500 489
2 1 40 500 477
2 0 40 500 482
2 2 40 497 497
3 0 40 658 602
3 0 40 668 609
3 0 40 639 607
3 0 40 651 594
3 0 40 653 620
3 1 40 627 588
3 0 40 663 602
3 0 40 639 585
3 0 40 657 615
3 1 40 647 612
3 0 40 638 619
3 0 40 633 588
3 0 40 656 597
3 0 40 653 591
3 0 40 628 602
3 0 40 635 599
3 0 40 667 613
3 0 40 641 591
3 0 40 668 601
3 0 40 678 610
3 0 40 623 606
3 0 40 673 613
3 0 40 649 607
3 0 40 689 619
3 0 40 654 603
3 0 40 647 601
3 0 40 657 607
3 0 40 627 603
3 0 40 657 608
3 0 40 657 596
4 0 40 821 739
4 0 40 798 738
4 0 40 776 723
4 0 40 772 742
4 0 40 791 723
4 0 40 811 730
4 0 40 765 725
4 0 40 771 717
4 0 40 790 731
4 0 40 799 744
4 0 40 774 705
4 0 40 783 715
4 0 40 779 709
4 0 40 776 720
4 0 40 785 722
4 0 40 797 726
4 0 40 800 738
4 0 40 777 712
4 0 40 808 730
4 0 40 814 739
4 0 40 779 714
4 0 40 771 718
4 0 40 791 707
4 0 40 793 722
4 0 40 782 719
4 0 40 785 716
4 0 40 794 716
4 0 40 784 742
4 0 40 801 736
4 0 40 815 744
5 0 40 966 861
5 0 40 972 860
5 0 40 976 837
5 0 40 962 840
5 0 40 962 858
5 0 40 933 848
5 0 40 944 870
5 0 40 932 856
5 0 40 939 839
5 0 40 951 852
5 0 40 939 850
5 0 40 943 836
5 0 40 965 853
5 0 40 941 834
5 0 40 984 859
5 0 40 920 863
5 0 40 969 841
5 0 40 939 833
5 0 40 946 863
5 0 40 949 825
5 0 40 953 849
5 0 40 980 845
5 0 40 924 835
5 0 40 951 881
5 0 40 956 841
5 0 40 947 853
5 0 40 925 851
5 0 40 981 869
5 0 40 963 836
5 0 40 945 829
6 0 40 1079 950
6 0 40 1094 966
6 0 40 1103 956
6 0 40 1086 948
6 0 40 1074 979
6 0 40 1121 950
6 0 40 1111 956
6 0 40 1098 974
6 0 40 1063 962
6 0 40 1137 988
6 0 40 1121 983
6 0 40 1107 964
6 0 40 1135 969
6 0 40 1058 927
6 0 40 1128 980
6 0 40 1137 970
6 0 40 1110 974
6 0 40 1102 959
6 0 40 1132 975
6 0 40 1095 952
6 0 40 1079 964
6 0 40 1083 954
6 0 40 1128 981
6 0 40 1126 958
6 0 40 1130 967
6 0 40 1075 959
6 0 40 1116 958
6 0 40 1118 985
6 0 40 1124 986
6 0 40 1111 981
7 0 40 1238 1093
7 0 40 1246 1090
7 0 40 1275 1071
7 0 40 1290 1082
7 0 40 1246 1085
7 0 40 1258 1064
7 0 40 1295 1104
7 0 40 1252 1096
7 0 40 1268 1098
7 0 40 1192 1068
7 0 40 1293 1082
7 0 40 1272 1098
7 0 40 1260 1080
7 0 40 1290 1098
7 0 40 1270 1072
7 0 40 1298 1094
7 0 40 1329 1074
7 0 40 1275 1089
7 0 40 1298 1097
7 0 40 1288 1099
7 0 40 1247 1076
7 0 40 1243 1061
7 0 40 1272 1102
7 0 40 1253 1063
7 0 40 1277 1090
7 0 40 1262 1093
7 0 40 1217 1058
7 0 40 1296 1097
7 0 40 1302 1108
7 0 40 1230 1077
8 0 40 1402 1214
8 0 40 1463 1229
8 0 40 1419 1184
8 0 40 1418 1216
8 0 40 1455 1206
8 0 40 1443 1206
8 0 40 1463 1231
8 0 40 1416 1209
8 0 40 1407 1214
8 0 40 1385 1200
8 0 40 1396 1189
8 0 40 1459 1225
8 0 40 1421 1183
8 0 40 1432 1220
8 0 40 1435 1215
8 0 40 1413 1207
8 0 40 1468 1201
8 0 40 1449 1201
8 0 40 1453 1219
8 0 40 1478 1232
8 0 40 1444 1213
8 0 40 1488 1224
8 0 40 1392 1217
8 0 40 1432 1213
8 0 40 1482 1206
8 0 40 1374 1199
8 0 40 1429 1212
8 0 40 1433 1216
8 0 40 1445 1220
8 0 40 1429 1202


==> anc/simulations/main_simulation_data_CRB_on_14_qubits.txt <==
# Number of qubits
14
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 2 40 297 339
0 1 40 316 343
0 3 40 303 328
0 0 40 295 345
0 2 40 317 333
0 2 40 308 338
0 4 40 307 316
0 1 40 302 327
0 3 40 299 319
0 0 40 284 329
0 2 40 313 341
0 2 40 308 332
0 3 40 316 334
0 2 40 311 339
0 0 40 301 338
0 0 40 287 332
0 3 40 303 341
0 1 40 313 347
0 2 40 314 346
0 1 40 314 336
0 1 40 294 337
0 2 40 300 343
0 2 40 309 340
0 1 40 311 335
0 2 40 319 347
0 2 40 320 342
0 2 40 303 344
0 0 40 334 339
0 2 40 313 344
0 0 40 314 330
1 0 40 441 504
1 0 40 459 501
1 0 40 473 516
1 0 40 472 506
1 1 40 473 508
1 0 40 479 524
1 0 40 461 509
1 0 40 459 510
1 0 40 462 505
1 0 40 474 504
1 0 40 485 513
1 1 40 481 504
1 0 40 471 510
1 0 40 485 515
1 0 40 477 515
1 0 40 458 499
1 0 40 474 502
1 0 40 470 508
1 0 40 475 520
1 0 40 482 514
1 0 40 477 503
1 1 40 474 506
1 1 40 445 494
1 0 40 446 498
1 0 40 472 507
1 0 40 453 507
1 0 40 465 498
1 0 40 482 502
1 1 40 452 501
1 0 40 446 508
2 1 40 634 669
2 1 40 613 662
2 0 40 619 686
2 0 40 636 672
2 0 40 618 664
2 0 40 638 669
2 0 40 616 666
2 0 40 611 657
2 0 40 647 685
2 0 40 654 695
2 0 40 633 686
2 0 40 627 676
2 0 40 645 664
2 0 40 615 650
2 0 40 640 680
2 0 40 624 672
2 0 40 641 670
2 0 40 620 653
2 0 40 637 684
2 0 40 666 683
2 0 40 640 692
2 0 40 644 678
2 0 40 641 677
2 0 40 634 675
2 0 40 631 685
2 0 40 607 641
2 0 40 634 672
2 0 40 627 656
2 0 40 604 682
2 0 40 612 677
3 0 40 822 842
3 0 40 812 848
3 0 40 804 840
3 0 40 810 840
3 0 40 817 839
3 0 40 799 842
3 0 40 824 842
3 0 40 811 844
3 0 40 801 836
3 0 40 832 838
3 0 40 801 842
3 0 40 829 838
3 0 40 800 848
3 0 40 833 854
3 0 40 789 830
3 0 40 800 838
3 0 40 828 848
3 0 40 810 852
3 0 40 831 858
3 0 40 791 845
3 0 40 792 851
3 0 40 773 836
3 0 40 791 855
3 0 40 812 850
3 0 40 801 824
3 0 40 819 842
3 0 40 822 849
3 0 40 806 842
3 0 40 815 850
3 0 40 811 826
4 0 40 973 997
4 0 40 1020 1024
4 0 40 991 1025
4 0 40 974 1025
4 0 40 1023 1040
4 0 40 980 1025
4 0 40 973 1010
4 0 40 1024 1014
4 0 40 953 1014
4 0 40 1005 1022
4 0 40 996 1031
4 0 40 998 1006
4 0 40 961 1015
4 0 40 971 994
4 0 40 961 1000
4 0 40 991 1004
4 0 40 1007 1005
4 0 40 997 1002
4 0 40 967 1008
4 0 40 1012 1030
4 0 40 963 1028
4 0 40 976 1007
4 0 40 997 1012
4 0 40 999 1009
4 0 40 1024 1023
4 0 40 1001 998
4 0 40 984 1019
4 0 40 951 1011
4 0 40 978 994
4 0 40 1024 1033
5 0 40 1221 1179
5 0 40 1212 1200
5 0 40 1187 1196
5 0 40 1183 1187
5 0 40 1123 1190
5 0 40 1158 1182
5 0 40 1220 1205
5 0 40 1207 1186
5 0 40 1206 1191
5 0 40 1158 1182
5 0 40 1177 1184
5 0 40 1217 1193
5 0 40 1131 1177
5 0 40 1151 1173
5 0 40 1142 1175
5 0 40 1186 1194
5 0 40 1178 1169
5 0 40 1193 1163
5 0 40 1177 1181
5 0 40 1155 1181
5 0 40 1214 1192
5 0 40 1139 1156
5 0 40 1173 1169
5 0 40 1220 1206
5 0 40 1245 1190
5 0 40 1175 1166
5 0 40 1156 1187
5 0 40 1193 1171
5 0 40 1176 1204
5 0 40 1127 1198
6 0 40 1405 1387
6 0 40 1339 1367
6 0 40 1319 1328
6 0 40 1369 1359
6 0 40 1399 1355
6 0 40 1343 1344
6 0 40 1354 1355
6 0 40 1349 1351
6 0 40 1387 1372
6 0 40 1380 1366
6 0 40 1401 1357
6 0 40 1337 1357
6 0 40 1352 1367
6 0 40 1380 1343
6 0 40 1324 1343
6 0 40 1397 1343
6 0 40 1384 1347
6 0 40 1351 1381
6 0 40 1348 1325
6 0 40 1362 1342
6 0 40 1357 1340
6 0 40 1327 1357
6 0 40 1390 1374
6 0 40 1425 1329
6 0 40 1434 1363
6 0 40 1383 1378
6 0 40 1348 1359
6 0 40 1390 1367
6 0 40 1342 1385
6 0 40 1342 1342
7 0 40 1569 1548
7 0 40 1518 1519
7 0 40 1573 1560
7 0 40 1569 1518
7 0 40 1513 1508
7 0 40 1560 1546
7 0 40 1609 1522
7 0 40 1609 1502
7 0 40 1522 1521
7 0 40 1574 1512
7 0 40 1577 1516
7 0 40 1578 1518
7 0 40 1568 1512
7 0 40 1509 1514
7 0 40 1583 1523
7 0 40 1548 1501
7 0 40 1577 1537
7 0 40 1532 1509
7 0 40 1580 1540
7 0 40 1561 1534
7 0 40 1552 1493
7 0 40 1632 1536
7 0 40 1605 1541
7 0 40 1547 1496
7 0 40 1612 1548
7 0 40 1577 1543
7 0 40 1577 1540
7 0 40 1502 1526
7 0 40 1562 1517
7 0 40 1563 1534
8 0 40 1787 1697
8 0 40 1758 1703
8 0 40 1788 1700
8 0 40 1744 1688
8 0 40 1764 1682
8 0 40 1709 1689
8 0 40 1849 1686
8 0 40 1793 1699
8 0 40 1829 1689
8 0 40 1825 1692
8 0 40 1802 1687
8 0 40 1789 1699
8 0 40 1803 1688
8 0 40 1780 1717
8 0 40 1738 1681
8 0 40 1774 1702
8 0 40 1847 1711
8 0 40 1809 1682
8 0 40 1753 1668
8 0 40 1757 1681
8 0 40 1762 1674
8 0 40 1817 1706
8 0 40 1709 1684
8 0 40 1749 1686
8 0 40 1760 1675
8 0 40 1769 1700
8 0 40 1794 1683
8 0 40 1735 1685
8 0 40 1746 1690
8 0 40 1791 1717


==> anc/simulations/main_simulation_data_CRB_on_2_qubits.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 40 40 15 5
0 40 40 18 4
0 39 40 17 4
0 39 40 24 5
0 40 40 15 6
0 39 40 25 5
0 38 40 18 5
0 40 40 22 5
0 38 40 25 6
0 40 40 23 7
0 37 40 29 6
0 36 40 29 6
0 40 40 25 6
0 39 40 23 3
0 38 40 20 5
0 37 40 26 7
0 39 40 25 6
0 38 40 21 2
0 39 40 20 4
0 36 40 16 2
0 39 40 22 5
0 37 40 26 6
0 40 40 20 4
0 40 40 17 2
0 40 40 18 6
0 36 40 20 6
0 40 40 24 5
0 39 40 25 7
0 38 40 16 4
0 37 40 21 3
1 39 40 28 6
1 40 40 28 8
1 38 40 27 4
1 40 40 25 8
1 40 40 25 5
1 38 40 31 6
1 40 40 32 5
1 40 40 25 5
1 38 40 36 6
1 40 40 33 5
1 38 40 35 9
1 37 40 32 6
1 36 40 36 7
1 39 40 34 6
1 39 40 26 8
1 36 40 34 9
1 38 40 35 9
1 40 40 24 5
1 37 40 27 6
1 40 40 30 6
1 37 40 26 4
1 37 40 38 6
1 38 40 34 7
1 40 40 29 5
1 40 40 22 6
1 38 40 31 7
1 39 40 21 6
1 38 40 35 8
1 39 40 34 7
1 39 40 18 0
2 39 40 40 8
2 40 40 42 7
2 37 40 55 12
2 36 40 33 5
2 36 40 44 10
2 38 40 47 11
2 39 40 49 9
2 35 40 45 10
2 36 40 47 9
2 38 40 30 7
2 36 40 39 11
2 35 40 52 8
2 39 40 40 9
2 40 40 38 8
2 37 40 48 8
2 39 40 48 10
2 38 40 44 10
2 39 40 40 9
2 37 40 47 8
2 37 40 58 11
2 36 40 36 6
2 39 40 40 5
2 35 40 47 9
2 36 40 51 11
2 36 40 45 8
2 38 40 26 8
2 40 40 30 6
2 36 40 44 11
2 38 40 41 7
2 39 40 47 6
3 38 40 64 14
3 35 40 64 10
3 38 40 49 12
3 34 40 56 12
3 40 40 52 8
3 38 40 43 11
3 38 40 73 12
3 37 40 47 8
3 38 40 51 10
3 35 40 60 13
3 36 40 65 15
3 35 40 54 15
3 35 40 66 15
3 35 40 56 12
3 38 40 68 12
3 36 40 47 9
3 37 40 44 8
3 38 40 49 11
3 36 40 56 9
3 36 40 68 14
3 33 40 59 13
3 38 40 42 8
3 38 40 61 12
3 38 40 48 7
3 38 40 64 12
3 36 40 49 11
3 36 40 64 13
3 38 40 65 14
3 37 40 56 14
3 36 40 61 11
4 35 40 79 12
4 38 40 64 14
4 37 40 74 17
4 34 40 64 10
4 38 40 79 16
4 37 40 68 14
4 39 40 61 8
4 38 40 65 8
4 38 40 53 10
4 36 40 77 10
4 34 40 71 14
4 38 40 50 12
4 33 40 83 18
4 38 40 61 14
4 36 40 55 11
4 35 40 63 12
4 36 40 67 13
4 38 40 72 14
4 38 40 57 13
4 34 40 74 15
4 34 40 73 11
4 40 40 58 11
4 36 40 60 12
4 36 40 71 15
4 34 40 63 15
4 38 40 54 10
4 38 40 58 12
4 37 40 64 11
4 38 40 50 9
4 35 40 59 8
5 35 40 99 18
5 36 40 79 12
5 34 40 90 13
5 34 40 74 13
5 32 40 85 14
5 35 40 97 20
5 36 40 82 13
5 36 40 65 14
5 37 40 88 18
5 35 40 66 11
5 38 40 66 10
5 36 40 93 16
5 35 40 85 13
5 36 40 80 11
5 37 40 65 14
5 39 40 73 16
5 37 40 74 14
5 32 40 75 14
5 36 40 89 12
5 35 40 79 17
5 39 40 92 15
5 35 40 88 16
5 33 40 86 18
5 36 40 77 20
5 37 40 86 18
5 39 40 74 11
5 37 40 83 15
5 39 40 73 17
5 36 40 68 7
5 35 40 84 18
6 34 40 91 16
6 36 40 93 14
6 33 40 106 15
6 37 40 70 14
6 35 40 90 21
6 36 40 69 18
6 38 40 93 13
6 37 40 86 13
6 34 40 98 18
6 37 40 85 14
6 35 40 85 16
6 36 40 66 16
6 37 40 72 16
6 37 40 107 18
6 38 40 87 16
6 36 40 77 14
6 37 40 89 17
6 38 40 95 14
6 36 40 74 14
6 35 40 89 16
6 37 40 87 16
6 32 40 91 14
6 31 40 97 17
6 36 40 79 15
6 31 40 77 16
6 37 40 87 18
6 37 40 84 13
6 39 40 91 12
6 36 40 98 18
6 34 40 106 20
7 37 40 88 17
7 33 40 105 21
7 36 40 101 20
7 35 40 104 18
7 30 40 119 20
7 38 40 92 21
7 36 40 107 18
7 34 40 89 16
7 34 40 104 15
7 34 40 119 18
7 34 40 86 16
7 33 40 106 20
7 37 40 98 15
7 33 40 96 19
7 35 40 104 20
7 35 40 114 22
7 36 40 106 19
7 34 40 106 21
7 32 40 97 17
7 35 40 97 19
7 37 40 107 21
7 33 40 106 20
7 37 40 92 18
7 33 40 82 21
7 38 40 101 19
7 36 40 75 14
7 38 40 88 10
7 38 40 108 20
7 32 40 120 24
7 38 40 82 13
8 33 40 105 20
8 33 40 108 19
8 33 40 126 22
8 34 40 126 26
8 35 40 130 19
8 33 40 111 19
8 36 40 122 18
8 36 40 99 18
8 38 40 135 23
8 36 40 128 25
8 30 40 115 23
8 31 40 104 23
8 38 40 100 20
8 37 40 118 18
8 34 40 134 26
8 36 40 129 27
8 31 40 113 20
8 35 40 82 15
8 36 40 104 18
8 37 40 115 20
8 31 40 95 24
8 34 40 124 19
8 34 40 103 20
8 36 40 99 23
8 39 40 130 21
8 38 40 127 25
8 38 40 112 16
8 35 40 106 22
8 34 40 88 17
8 33 40 84 20


==> anc/simulations/main_simulation_data_CRB_on_4_qubits.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 38 40 47 21
0 37 40 50 23
0 34 40 43 19
0 32 40 43 22
0 34 40 47 20
0 35 40 36 15
0 38 40 26 16
0 31 40 56 23
0 32 40 52 22
0 34 40 48 23
0 31 40 46 19
0 36 40 54 21
0 38 40 43 19
0 35 40 43 18
0 32 40 50 19
0 36 40 41 19
0 33 40 46 22
0 33 40 51 22
0 36 40 43 21
0 34 40 43 20
0 36 40 36 15
0 33 40 52 21
0 36 40 53 19
0 33 40 50 22
0 35 40 48 19
0 33 40 52 26
0 34 40 49 22
0 33 40 46 20
0 39 40 38 19
0 37 40 49 22
1 33 40 71 29
1 34 40 69 33
1 28 40 76 30
1 33 40 72 34
1 33 40 61 29
1 34 40 83 32
1 32 40 71 30
1 32 40 70 32
1 32 40 72 33
1 33 40 80 28
1 29 40 67 26
1 29 40 77 31
1 31 40 87 34
1 31 40 64 23
1 36 40 68 30
1 35 40 71 32
1 27 40 79 29
1 32 40 69 33
1 31 40 69 31
1 35 40 63 30
1 31 40 72 32
1 32 40 62 30
1 32 40 66 28
1 37 40 75 32
1 34 40 60 28
1 31 40 80 31
1 31 40 62 28
1 34 40 53 24
1 32 40 69 31
1 31 40 75 34
2 30 40 92 44
2 33 40 97 40
2 33 40 97 38
2 31 40 121 47
2 30 40 102 43
2 29 40 99 43
2 30 40 91 35
2 32 40 102 45
2 30 40 95 34
2 35 40 97 35
2 31 40 99 41
2 30 40 98 40
2 29 40 103 41
2 33 40 105 42
2 27 40 103 43
2 29 40 106 42
2 30 40 102 40
2 29 40 89 40
2 30 40 108 45
2 30 40 108 40
2 30 40 92 38
2 33 40 95 39
2 27 40 96 43
2 28 40 100 40
2 33 40 88 39
2 30 40 84 34
2 28 40 107 37
2 27 40 107 48
2 27 40 105 41
2 32 40 99 39
3 30 40 123 51
3 24 40 118 51
3 27 40 125 47
3 24 40 121 51
3 24 40 134 54
3 32 40 125 50
3 24 40 133 46
3 27 40 133 51
3 27 40 115 44
3 28 40 138 48
3 23 40 150 52
3 25 40 130 50
3 24 40 162 51
3 31 40 124 46
3 28 40 134 50
3 29 40 140 55
3 27 40 149 51
3 29 40 126 52
3 31 40 127 45
3 23 40 144 53
3 31 40 139 49
3 28 40 125 47
3 28 40 132 57
3 27 40 132 43
3 28 40 125 52
3 28 40 143 50
3 28 40 136 55
3 24 40 143 50
3 31 40 125 46
3 27 40 141 54
4 23 40 172 64
4 19 40 156 55
4 24 40 155 63
4 24 40 166 59
4 27 40 167 54
4 21 40 168 60
4 21 40 152 65
4 24 40 162 64
4 21 40 173 62
4 26 40 162 57
4 26 40 146 52
4 28 40 167 66
4 20 40 183 63
4 28 40 147 58
4 24 40 168 60
4 25 40 145 53
4 22 40 171 63
4 23 40 149 64
4 24 40 159 58
4 27 40 140 54
4 26 40 148 59
4 18 40 153 58
4 22 40 169 60
4 18 40 148 61
4 23 40 158 62
4 23 40 150 51
4 22 40 160 56
4 24 40 174 63
4 20 40 158 62
4 21 40 165 61
5 24 40 193 79
5 20 40 206 74
5 20 40 203 72
5 26 40 195 73
5 18 40 223 73
5 19 40 196 70
5 22 40 196 68
5 25 40 179 72
5 20 40 179 64
5 25 40 187 67
5 22 40 202 76
5 20 40 196 72
5 25 40 193 72
5 26 40 210 73
5 19 40 184 69
5 25 40 191 72
5 13 40 234 75
5 22 40 178 64
5 22 40 190 67
5 19 40 199 77
5 24 40 195 70
5 26 40 192 71
5 21 40 195 72
5 20 40 215 77
5 18 40 205 64
5 22 40 189 74
5 20 40 225 77
5 23 40 183 64
5 21 40 198 81
5 22 40 218 78
6 18 40 241 83
6 15 40 258 87
6 20 40 226 85
6 16 40 230 81
6 21 40 212 75
6 16 40 227 85
6 19 40 231 87
6 21 40 206 75
6 18 40 215 80
6 22 40 256 88
6 19 40 233 81
6 23 40 213 83
6 15 40 219 80
6 23 40 223 80
6 17 40 216 82
6 20 40 235 80
6 19 40 223 80
6 16 40 239 86
6 25 40 209 80
6 17 40 222 85
6 21 40 202 78
6 18 40 218 78
6 26 40 218 83
6 22 40 220 83
6 18 40 253 92
6 23 40 235 86
6 22 40 217 79
6 20 40 248 86
6 18 40 225 72
6 20 40 205 81
7 15 40 289 95
7 22 40 279 102
7 21 40 260 92
7 20 40 252 84
7 20 40 260 93
7 17 40 243 88
7 14 40 281 99
7 18 40 237 84
7 16 40 284 98
7 19 40 257 88
7 21 40 232 82
7 15 40 276 87
7 18 40 238 86
7 17 40 262 98
7 14 40 274 100
7 13 40 259 96
7 16 40 285 99
7 18 40 258 90
7 21 40 239 78
7 21 40 268 86
7 13 40 248 92
7 15 40 262 99
7 19 40 270 92
7 11 40 258 92
7 24 40 232 79
7 20 40 260 93
7 14 40 278 89
7 22 40 276 98
7 22 40 250 89
7 15 40 253 92
8 17 40 294 108
8 23 40 272 105
8 22 40 277 100
8 15 40 302 108
8 17 40 316 102
8 15 40 289 106
8 14 40 281 101
8 19 40 273 90
8 21 40 293 99
8 17 40 311 102
8 18 40 279 99
8 18 40 273 94
8 15 40 241 102
8 19 40 259 99
8 20 40 280 97
8 14 40 270 105
8 23 40 299 101
8 16 40 277 98
8 16 40 303 97
8 19 40 285 98
8 18 40 284 91
8 21 40 282 103
8 14 40 266 97
8 15 40 302 103
8 14 40 279 93
8 19 40 302 96
8 15 40 308 109
8 16 40 295 95
8 19 40 296 103
8 18 40 295 104


==> anc/simulations/main_simulation_data_CRB_on_6_qubits.txt <==
# Number of qubits
6
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 24 40 81 43
0 30 40 74 52
0 27 40 90 51
0 32 40 82 50
0 31 40 72 48
0 25 40 70 47
0 27 40 79 54
0 29 40 84 50
0 23 40 78 48
0 26 40 83 57
0 30 40 76 46
0 25 40 86 52
0 31 40 71 46
0 25 40 80 51
0 28 40 88 46
0 24 40 74 54
0 29 40 83 48
0 23 40 73 44
0 30 40 77 50
0 31 40 78 50
0 23 40 81 48
0 24 40 78 54
0 28 40 83 50
0 29 40 84 53
0 25 40 89 52
0 24 40 79 50
0 26 40 88 52
0 28 40 79 52
0 27 40 78 50
0 31 40 78 49
1 18 40 120 78
1 16 40 130 78
1 26 40 133 77
1 22 40 111 68
1 23 40 127 73
1 24 40 119 66
1 19 40 117 78
1 20 40 132 75
1 14 40 106 66
1 24 40 130 75
1 20 40 125 69
1 25 40 136 75
1 28 40 128 69
1 23 40 133 78
1 24 40 125 70
1 20 40 143 80
1 22 40 129 75
1 23 40 123 77
1 18 40 137 80
1 21 40 135 78
1 20 40 132 74
1 16 40 143 84
1 18 40 122 75
1 20 40 139 77
1 28 40 135 76
1 21 40 121 77
1 23 40 125 72
1 23 40 125 70
1 16 40 140 77
1 26 40 135 78
2 18 40 183 96
2 16 40 163 92
2 19 40 183 99
2 20 40 163 101
2 16 40 192 101
2 14 40 171 101
2 11 40 166 100
2 17 40 177 105
2 21 40 144 84
2 11 40 182 101
2 20 40 170 99
2 16 40 190 103
2 15 40 189 114
2 20 40 176 99
2 18 40 187 106
2 19 40 186 103
2 14 40 185 107
2 13 40 177 102
2 18 40 173 105
2 17 40 185 101
2 20 40 151 93
2 18 40 170 95
2 18 40 169 105
2 20 40 164 106
2 15 40 185 105
2 19 40 175 101
2 19 40 165 106
2 20 40 179 106
2 16 40 192 107
2 21 40 170 99
3 12 40 240 128
3 13 40 227 123
3 12 40 236 131
3 16 40 244 132
3 13 40 237 126
3 8 40 247 129
3 17 40 255 132
3 13 40 230 129
3 17 40 227 119
3 16 40 226 131
3 11 40 235 127
3 14 40 241 136
3 16 40 251 128
3 18 40 220 121
3 18 40 207 126
3 7 40 264 139
3 15 40 228 124
3 9 40 205 117
3 11 40 232 123
3 11 40 227 123
3 9 40 246 129
3 11 40 235 135
3 10 40 218 119
3 12 40 241 126
3 11 40 230 129
3 16 40 209 119
3 11 40 221 124
3 15 40 198 113
3 11 40 250 138
3 14 40 225 121
4 10 40 295 157
4 13 40 277 149
4 12 40 294 155
4 15 40 249 141
4 15 40 284 152
4 14 40 272 152
4 8 40 277 150
4 10 40 263 138
4 10 40 291 145
4 9 40 282 155
4 11 40 289 148
4 14 40 282 147
4 12 40 279 145
4 12 40 289 153
4 11 40 291 158
4 6 40 264 143
4 9 40 270 145
4 5 40 287 164
4 11 40 257 148
4 9 40 309 145
4 13 40 293 149
4 14 40 300 150
4 17 40 300 157
4 17 40 286 162
4 10 40 293 154
4 13 40 265 143
4 8 40 286 148
4 8 40 290 164
4 11 40 293 152
4 12 40 285 153
5 6 40 355 178
5 10 40 348 187
5 8 40 338 180
5 9 40 335 179
5 10 40 373 179
5 8 40 353 185
5 8 40 354 190
5 5 40 321 177
5 9 40 331 162
5 8 40 342 182
5 11 40 328 171
5 13 40 344 175
5 6 40 371 181
5 6 40 353 182
5 7 40 329 178
5 5 40 362 175
5 12 40 321 184
5 6 40 370 179
5 8 40 338 176
5 4 40 363 177
5 13 40 376 187
5 12 40 317 171
5 8 40 320 171
5 5 40 376 181
5 10 40 337 171
5 6 40 326 173
5 7 40 348 170
5 9 40 333 168
5 8 40 383 180
5 11 40 330 176
6 7 40 382 192
6 4 40 370 204
6 4 40 408 199
6 9 40 397 205
6 8 40 394 205
6 4 40 420 200
6 9 40 396 198
6 12 40 409 214
6 8 40 401 187
6 9 40 411 210
6 7 40 404 206
6 8 40 444 208
6 4 40 404 204
6 4 40 374 204
6 7 40 437 206
6 3 40 403 202
6 7 40 431 221
6 5 40 439 203
6 7 40 405 203
6 8 40 430 206
6 6 40 392 191
6 6 40 437 215
6 4 40 389 212
6 6 40 435 215
6 8 40 425 218
6 9 40 387 205
6 6 40 393 196
6 5 40 436 201
6 10 40 391 200
6 3 40 407 197
7 6 40 510 227
7 6 40 467 233
7 4 40 471 233
7 4 40 449 232
7 4 40 443 225
7 9 40 429 223
7 5 40 471 231
7 5 40 469 229
7 2 40 450 224
7 4 40 454 229
7 6 40 464 228
7 8 40 474 235
7 4 40 453 233
7 2 40 433 218
7 4 40 444 222
7 4 40 440 219
7 3 40 460 226
7 6 40 441 220
7 4 40 444 225
7 5 40 478 232
7 4 40 468 223
7 1 40 486 225
7 7 40 468 241
7 2 40 517 233
7 3 40 474 233
7 7 40 406 215
7 7 40 483 233
7 4 40 478 226
7 6 40 460 240
7 7 40 426 224
8 5 40 513 251
8 2 40 517 248
8 3 40 551 267
8 2 40 535 265
8 2 40 517 262
8 3 40 540 264
8 2 40 512 249
8 1 40 525 262
8 5 40 491 246
8 6 40 516 253
8 5 40 503 265
8 5 40 521 256
8 5 40 503 258
8 1 40 520 252
8 3 40 505 249
8 6 40 526 264
8 3 40 494 267
8 6 40 518 262
8 0 40 517 261
8 0 40 528 256
8 6 40 545 246
8 2 40 503 246
8 4 40 542 264
8 5 40 529 251
8 3 40 497 242
8 3 40 512 241
8 1 40 534 259
8 5 40 543 265
8 6 40 540 256
8 3 40 523 260


==> anc/simulations/main_simulation_data_CRB_on_8_qubits.txt <==
# Number of qubits
8
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 16 40 131 97
0 16 40 131 101
0 15 40 121 96
0 19 40 129 91
0 17 40 148 107
0 21 40 115 88
0 13 40 140 105
0 14 40 127 97
0 16 40 142 100
0 19 40 135 102
0 16 40 125 95
0 17 40 136 96
0 19 40 120 96
0 19 40 141 104
0 17 40 126 95
0 21 40 124 100
0 12 40 134 100
0 19 40 131 95
0 20 40 119 85
0 16 40 119 94
0 15 40 139 104
0 19 40 140 101
0 13 40 128 98
0 17 40 129 102
0 12 40 128 99
0 19 40 133 98
0 19 40 132 100
0 23 40 127 94
0 18 40 134 102
0 20 40 135 102
1 13 40 202 142
1 7 40 205 152
1 16 40 192 142
1 10 40 197 148
1 10 40 206 149
1 12 40 200 145
1 9 40 208 155
1 15 40 180 138
1 9 40 193 144
1 14 40 205 151
1 13 40 201 143
1 9 40 193 149
1 6 40 213 141
1 13 40 210 144
1 9 40 194 146
1 9 40 205 152
1 10 40 211 144
1 11 40 201 152
1 12 40 185 142
1 9 40 201 151
1 13 40 191 149
1 10 40 192 149
1 6 40 179 141
1 9 40 193 147
1 10 40 193 142
1 9 40 201 146
1 20 40 203 156
1 6 40 205 152
1 9 40 197 153
1 12 40 196 135
2 10 40 287 202
2 5 40 285 196
2 7 40 279 201
2 12 40 276 201
2 11 40 275 196
2 10 40 287 181
2 10 40 280 187
2 7 40 294 208
2 6 40 252 189
2 8 40 279 200
2 5 40 285 197
2 7 40 255 198
2 10 40 253 182
2 10 40 263 196
2 9 40 289 209
2 4 40 274 196
2 7 40 290 200
2 2 40 282 195
2 6 40 294 204
2 5 40 259 190
2 5 40 279 199
2 6 40 278 184
2 4 40 275 189
2 8 40 279 195
2 7 40 267 194
2 6 40 284 203
2 5 40 293 194
2 9 40 286 209
2 4 40 263 192
2 9 40 282 198
3 6 40 356 247
3 5 40 363 240
3 5 40 339 228
3 4 40 360 245
3 5 40 368 250
3 4 40 364 263
3 5 40 390 248
3 4 40 346 248
3 5 40 369 250
3 7 40 334 232
3 4 40 353 246
3 8 40 345 245
3 6 40 356 239
3 2 40 335 246
3 4 40 345 235
3 1 40 377 249
3 5 40 337 246
3 2 40 375 253
3 3 40 350 238
3 8 40 382 256
3 4 40 372 239
3 2 40 342 250
3 2 40 374 262
3 6 40 360 249
3 5 40 331 250
3 7 40 346 251
3 0 40 357 249
3 3 40 333 223
3 5 40 342 251
3 4 40 352 240
4 5 40 434 298
4 3 40 456 298
4 3 40 428 290
4 5 40 457 308
4 0 40 452 300
4 4 40 405 285
4 2 40 460 296
4 1 40 431 298
4 3 40 422 292
4 0 40 441 292
4 5 40 462 303
4 1 40 437 286
4 1 40 420 287
4 3 40 468 300
4 3 40 441 275
4 3 40 439 303
4 1 40 434 294
4 1 40 441 299
4 2 40 445 301
4 6 40 439 298
4 2 40 434 292
4 4 40 412 303
4 3 40 435 287
4 0 40 438 296
4 1 40 403 292
4 2 40 459 306
4 2 40 410 294
4 3 40 432 301
4 4 40 455 293
4 1 40 441 299
5 2 40 522 345
5 2 40 544 346
5 2 40 521 337
5 1 40 537 353
5 1 40 513 334
5 2 40 547 342
5 2 40 553 353
5 1 40 520 342
5 1 40 526 321
5 2 40 560 351
5 1 40 543 341
5 1 40 526 347
5 2 40 516 337
5 1 40 570 347
5 5 40 505 334
5 2 40 514 335
5 2 40 526 359
5 5 40 573 358
5 1 40 523 351
5 0 40 552 361
5 0 40 544 357
5 0 40 520 350
5 1 40 516 329
5 2 40 512 336
5 3 40 491 332
5 0 40 543 351
5 5 40 527 355
5 2 40 535 348
5 2 40 564 342
5 2 40 567 353
6 1 40 627 384
6 0 40 614 384
6 0 40 631 407
6 1 40 587 374
6 0 40 641 382
6 2 40 607 390
6 0 40 652 413
6 1 40 627 401
6 1 40 652 411
6 0 40 629 368
6 0 40 654 390
6 1 40 627 382
6 0 40 633 400
6 1 40 637 390
6 0 40 632 404
6 1 40 634 389
6 3 40 614 389
6 1 40 630 384
6 1 40 634 393
6 0 40 595 398
6 2 40 602 391
6 1 40 622 408
6 1 40 602 384
6 0 40 576 385
6 2 40 587 383
6 0 40 632 403
6 1 40 578 384
6 2 40 632 388
6 0 40 647 393
6 1 40 646 390
7 1 40 725 445
7 1 40 694 428
7 0 40 727 440
7 1 40 724 445
7 1 40 708 438
7 1 40 657 443
7 0 40 716 455
7 0 40 694 423
7 0 40 704 452
7 2 40 737 432
7 0 40 702 448
7 1 40 712 444
7 0 40 753 454
7 0 40 715 438
7 0 40 743 450
7 2 40 720 437
7 0 40 696 432
7 2 40 742 435
7 0 40 717 434
7 3 40 697 425
7 1 40 711 434
7 0 40 682 436
7 0 40 766 439
7 1 40 672 441
7 1 40 688 430
7 0 40 719 450
7 1 40 728 439
7 0 40 712 443
7 0 40 741 455
7 0 40 754 460
8 0 40 792 483
8 0 40 788 485
8 1 40 798 488
8 0 40 810 505
8 1 40 778 488
8 0 40 794 502
8 0 40 832 497
8 0 40 786 489
8 0 40 821 485
8 0 40 816 480
8 1 40 781 498
8 0 40 769 485
8 0 40 795 491
8 0 40 803 486
8 1 40 800 499
8 0 40 784 471
8 0 40 796 503
8 0 40 855 494
8 1 40 845 501
8 0 40 744 482
8 0 40 817 504
8 0 40 732 485
8 0 40 816 510
8 0 40 795 481
8 0 40 769 483
8 1 40 770 490
8 1 40 789 499
8 0 40 783 478
8 0 40 761 484
8 1 40 804 495


==> anc/simulations/main_simulation_data_DRB_on_10_qubits.txt <==
# Number of qubits
10
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 23 40 89 71
0 17 40 84 82
0 20 40 68 78
0 22 40 85 80
0 19 40 69 80
0 17 40 72 77
0 15 40 76 76
0 23 40 75 72
0 16 40 83 76
0 23 40 95 79
0 22 40 80 71
0 20 40 84 76
0 19 40 82 72
0 20 40 97 77
0 27 40 84 78
0 20 40 69 68
0 21 40 77 82
0 17 40 80 78
0 20 40 86 79
0 19 40 91 74
0 23 40 80 76
0 14 40 107 77
0 18 40 89 77
0 16 40 86 72
0 19 40 89 72
0 23 40 70 77
0 16 40 99 78
0 22 40 76 74
0 19 40 89 79
0 20 40 105 81
25 17 40 111 136
25 17 40 106 141
25 8 40 106 140
25 18 40 87 136
25 18 40 107 151
25 14 40 126 139
25 9 40 113 140
25 16 40 112 135
25 15 40 119 135
25 15 40 117 130
25 21 40 110 145
25 15 40 116 141
25 12 40 121 143
25 17 40 113 139
25 13 40 109 143
25 16 40 117 139
25 12 40 105 142
25 16 40 97 147
25 12 40 102 137
25 15 40 106 141
25 11 40 110 137
25 13 40 94 138
25 10 40 113 145
25 18 40 97 132
25 14 40 109 144
25 10 40 104 143
25 14 40 122 136
25 18 40 105 138
25 9 40 104 143
25 12 40 106 155
50 14 40 128 203
50 11 40 139 213
50 8 40 137 187
50 7 40 131 210
50 10 40 142 205
50 14 40 153 194
50 11 40 123 204
50 12 40 141 203
50 11 40 123 194
50 8 40 122 214
50 10 40 129 192
50 11 40 134 196
50 10 40 115 191
50 14 40 126 194
50 8 40 146 200
50 8 40 140 185
50 12 40 141 210
50 12 40 120 198
50 8 40 125 196
50 4 40 137 206
50 11 40 131 197
50 12 40 126 199
50 9 40 135 202
50 14 40 122 204
50 12 40 143 193
50 7 40 138 203
50 13 40 133 207
50 8 40 144 207
50 7 40 135 206
50 8 40 147 199
75 8 40 156 266
75 7 40 166 251
75 6 40 169 258
75 9 40 161 281
75 5 40 164 264
75 3 40 168 265
75 4 40 168 257
75 7 40 158 266
75 13 40 161 274
75 9 40 160 261
75 6 40 155 255
75 6 40 149 259
75 8 40 164 266
75 6 40 166 259
75 9 40 170 287
75 9 40 159 255
75 7 40 161 256
75 9 40 159 270
75 6 40 154 274
75 5 40 159 261
75 6 40 156 268
75 5 40 165 275
75 4 40 178 284
75 8 40 151 246
75 6 40 154 287
75 6 40 160 278
75 11 40 152 270
75 4 40 162 274
75 7 40 171 278
75 1 40 165 281
100 4 40 172 330
100 8 40 172 324
100 2 40 192 326
100 10 40 186 321
100 3 40 184 330
100 5 40 192 340
100 2 40 192 348
100 2 40 186 330
100 5 40 174 334
100 4 40 190 350
100 6 40 181 324
100 5 40 177 331
100 1 40 182 335
100 5 40 200 334
100 5 40 189 345
100 5 40 191 325
100 1 40 188 337
100 5 40 185 311
100 7 40 177 315
100 5 40 177 321
100 2 40 185 334
100 10 40 175 324
100 4 40 196 326
100 6 40 187 334
100 4 40 197 349
100 7 40 184 300
100 6 40 187 343
100 3 40 180 336
100 4 40 185 344
100 4 40 198 337
125 1 40 203 375
125 1 40 204 415
125 7 40 207 390
125 4 40 215 408
125 3 40 226 395
125 3 40 221 385
125 0 40 228 391
125 2 40 200 375
125 1 40 211 385
125 3 40 205 381
125 2 40 213 385
125 2 40 211 391
125 3 40 208 396
125 2 40 207 390
125 1 40 214 397
125 3 40 197 394
125 0 40 205 399
125 1 40 218 389
125 3 40 209 385
125 5 40 206 400
125 1 40 216 397
125 2 40 209 394
125 3 40 203 381
125 3 40 228 396
125 4 40 203 392
125 4 40 196 410
125 5 40 201 371
125 6 40 200 373
125 4 40 209 393
125 3 40 218 376
150 4 40 226 438
150 2 40 224 460
150 3 40 230 473
150 2 40 253 462
150 5 40 243 450
150 1 40 241 442
150 2 40 239 454
150 0 40 247 471
150 6 40 243 450
150 1 40 233 457
150 1 40 240 463
150 1 40 234 466
150 2 40 245 447
150 1 40 235 440
150 2 40 224 444
150 1 40 239 456
150 0 40 235 437
150 0 40 245 474
150 1 40 248 452
150 2 40 236 451
150 1 40 252 447
150 2 40 245 468
150 4 40 238 440
150 1 40 231 469
150 1 40 253 441
150 2 40 240 455
150 1 40 236 484
150 0 40 240 463
150 0 40 229 459
150 4 40 231 457
175 0 40 268 521
175 1 40 264 530
175 5 40 264 528
175 2 40 260 506
175 1 40 255 531
175 0 40 261 498
175 1 40 274 537
175 2 40 268 494
175 1 40 263 505
175 0 40 255 529
175 3 40 264 515
175 0 40 275 504
175 0 40 262 510
175 1 40 258 539
175 0 40 261 505
175 2 40 262 494
175 0 40 252 510
175 2 40 256 538
175 0 40 258 513
175 0 40 270 511
175 1 40 248 507
175 4 40 250 495
175 1 40 256 518
175 1 40 268 500
175 2 40 269 502
175 0 40 248 495
175 0 40 255 520
175 0 40 251 527
175 0 40 269 506
175 2 40 272 531
200 1 40 301 583
200 1 40 297 579
200 2 40 288 585
200 3 40 295 569
200 3 40 274 565
200 1 40 275 568
200 2 40 286 592
200 1 40 285 569
200 1 40 279 586
200 1 40 296 582
200 1 40 284 571
200 1 40 282 570
200 2 40 286 588
200 5 40 279 572
200 0 40 291 600
200 1 40 268 579
200 2 40 293 583
200 2 40 286 587
200 1 40 285 589
200 2 40 287 573
200 1 40 289 588
200 1 40 297 576
200 0 40 283 594
200 1 40 284 605
200 0 40 283 562
200 2 40 274 577
200 1 40 283 576
200 0 40 285 581
200 1 40 290 579
200 1 40 288 551


==> anc/simulations/main_simulation_data_DRB_on_12_qubits.txt <==
# Number of qubits
12
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 15 40 113 123
0 10 40 96 120
0 14 40 117 116
0 10 40 107 120
0 13 40 100 108
0 11 40 101 121
0 10 40 104 115
0 11 40 113 122
0 12 40 97 116
0 20 40 81 122
0 15 40 93 114
0 11 40 94 112
0 16 40 116 121
0 13 40 123 123
0 19 40 103 119
0 13 40 107 120
0 7 40 120 116
0 12 40 120 120
0 21 40 97 122
0 13 40 94 119
0 14 40 103 116
0 13 40 107 121
0 13 40 106 118
0 13 40 88 121
0 13 40 91 118
0 16 40 114 118
0 17 40 123 121
0 15 40 102 120
0 10 40 123 122
0 17 40 96 117
25 10 40 122 174
25 6 40 137 191
25 8 40 131 188
25 11 40 144 192
25 10 40 116 188
25 8 40 133 189
25 5 40 126 197
25 7 40 126 203
25 9 40 129 181
25 11 40 128 180
25 12 40 120 178
25 10 40 121 204
25 9 40 132 200
25 3 40 118 182
25 8 40 151 197
25 5 40 129 198
25 5 40 114 188
25 5 40 127 193
25 6 40 141 187
25 8 40 130 190
25 9 40 128 211
25 9 40 141 190
25 13 40 121 190
25 6 40 117 190
25 6 40 144 187
25 9 40 144 201
25 11 40 138 187
25 7 40 142 192
25 7 40 120 188
25 10 40 126 194
50 8 40 140 270
50 4 40 148 262
50 3 40 149 249
50 11 40 167 259
50 6 40 137 262
50 8 40 152 274
50 7 40 158 266
50 3 40 162 257
50 7 40 157 254
50 3 40 155 266
50 5 40 152 250
50 8 40 157 269
50 4 40 160 266
50 5 40 164 270
50 10 40 159 260
50 8 40 153 252
50 9 40 146 279
50 8 40 155 251
50 6 40 144 265
50 4 40 170 267
50 4 40 157 275
50 7 40 171 274
50 10 40 145 265
50 4 40 134 260
50 3 40 154 271
50 5 40 160 281
50 6 40 159 258
50 7 40 154 265
50 4 40 151 270
50 6 40 139 274
75 4 40 181 332
75 4 40 175 345
75 4 40 195 347
75 3 40 180 338
75 5 40 191 334
75 2 40 186 358
75 6 40 190 339
75 3 40 173 341
75 5 40 190 339
75 5 40 181 348
75 2 40 177 332
75 4 40 180 337
75 1 40 193 364
75 6 40 176 359
75 5 40 177 352
75 3 40 181 328
75 9 40 173 347
75 4 40 173 346
75 5 40 171 316
75 0 40 174 342
75 8 40 186 358
75 3 40 187 346
75 3 40 170 348
75 4 40 158 319
75 5 40 189 340
75 7 40 172 344
75 2 40 170 351
75 6 40 174 354
75 6 40 181 330
75 4 40 174 339
100 1 40 200 404
100 4 40 200 414
100 5 40 203 438
100 1 40 199 401
100 1 40 205 402
100 0 40 194 430
100 2 40 208 425
100 2 40 207 415
100 4 40 197 424
100 1 40 196 421
100 2 40 211 408
100 3 40 195 420
100 4 40 210 400
100 1 40 211 425
100 2 40 199 378
100 1 40 206 433
100 0 40 217 431
100 1 40 191 413
100 2 40 206 423
100 2 40 209 413
100 3 40 201 419
100 1 40 213 418
100 1 40 215 425
100 4 40 201 428
100 0 40 206 430
100 3 40 200 421
100 1 40 199 401
100 1 40 202 404
100 3 40 200 397
100 1 40 204 408
125 2 40 213 481
125 4 40 230 471
125 3 40 234 498
125 4 40 244 484
125 0 40 222 506
125 1 40 223 462
125 0 40 229 487
125 1 40 243 505
125 1 40 234 497
125 3 40 222 490
125 0 40 227 515
125 2 40 225 479
125 1 40 222 475
125 2 40 229 513
125 2 40 245 493
125 1 40 224 492
125 1 40 230 471
125 4 40 212 505
125 1 40 229 491
125 1 40 221 491
125 2 40 224 479
125 1 40 214 505
125 1 40 250 486
125 2 40 219 487
125 0 40 226 491
125 0 40 236 478
125 1 40 221 476
125 3 40 233 510
125 2 40 227 505
125 1 40 227 504
150 0 40 274 572
150 3 40 262 592
150 0 40 257 542
150 1 40 257 573
150 2 40 263 548
150 2 40 245 570
150 1 40 256 568
150 0 40 248 570
150 0 40 257 564
150 1 40 252 546
150 1 40 264 553
150 2 40 271 583
150 2 40 252 576
150 3 40 260 588
150 3 40 242 531
150 2 40 250 566
150 1 40 261 559
150 2 40 258 590
150 1 40 256 555
150 1 40 259 569
150 0 40 267 568
150 0 40 240 563
150 3 40 244 562
150 0 40 260 560
150 3 40 247 557
150 0 40 242 562
150 1 40 253 583
150 1 40 259 575
150 1 40 245 572
150 0 40 263 591
175 2 40 270 660
175 0 40 295 646
175 1 40 288 657
175 0 40 285 667
175 1 40 272 676
175 0 40 273 649
175 0 40 290 642
175 0 40 283 646
175 2 40 270 640
175 0 40 258 653
175 1 40 285 626
175 2 40 278 631
175 2 40 265 653
175 1 40 261 669
175 1 40 292 644
175 2 40 288 640
175 0 40 285 645
175 0 40 282 654
175 0 40 289 654
175 0 40 279 661
175 1 40 282 620
175 1 40 297 665
175 1 40 286 663
175 2 40 284 648
175 2 40 270 636
175 0 40 274 646
175 0 40 279 643
175 1 40 282 678
175 0 40 288 644
175 1 40 295 667
200 0 40 312 709
200 0 40 315 701
200 1 40 292 739
200 0 40 314 728
200 0 40 304 755
200 2 40 288 707
200 1 40 313 734
200 0 40 303 694
200 1 40 296 726
200 0 40 323 688
200 0 40 293 728
200 1 40 300 718
200 1 40 298 723
200 0 40 309 708
200 0 40 302 715
200 0 40 306 701
200 1 40 293 707
200 2 40 295 691
200 0 40 311 720
200 0 40 296 679
200 0 40 306 727
200 0 40 303 709
200 1 40 321 715
200 2 40 291 708
200 0 40 326 725
200 0 40 312 707
200 0 40 307 701
200 0 40 298 700
200 0 40 300 685
200 0 40 287 746


==> anc/simulations/main_simulation_data_DRB_on_14_qubits.txt <==
# Number of qubits
14
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 10 40 134 166
0 13 40 146 166
0 13 40 118 163
0 7 40 108 165
0 11 40 119 163
0 11 40 123 163
0 9 40 124 167
0 15 40 107 148
0 14 40 103 156
0 8 40 126 163
0 13 40 120 164
0 11 40 118 161
0 17 40 112 163
0 10 40 117 163
0 9 40 108 164
0 10 40 120 172
0 8 40 125 164
0 12 40 129 161
0 8 40 123 169
0 7 40 114 169
0 4 40 122 162
0 6 40 139 171
0 9 40 103 158
0 12 40 104 164
0 11 40 125 163
0 8 40 135 167
0 12 40 118 161
0 12 40 120 165
0 6 40 128 171
0 10 40 130 172
25 6 40 165 264
25 7 40 148 265
25 8 40 138 256
25 5 40 139 245
25 5 40 142 256
25 5 40 142 262
25 4 40 150 263
25 4 40 146 259
25 5 40 152 263
25 4 40 152 250
25 4 40 134 248
25 3 40 156 259
25 4 40 154 253
25 6 40 138 248
25 3 40 148 256
25 3 40 153 251
25 5 40 141 269
25 6 40 144 250
25 5 40 149 247
25 6 40 139 245
25 7 40 145 258
25 7 40 159 259
25 6 40 146 257
25 8 40 146 260
25 3 40 141 254
25 7 40 155 251
25 9 40 138 262
25 7 40 147 254
25 6 40 132 239
25 3 40 160 248
50 5 40 176 352
50 5 40 179 350
50 4 40 159 335
50 4 40 165 363
50 2 40 171 337
50 2 40 163 332
50 1 40 160 331
50 4 40 169 336
50 1 40 170 352
50 2 40 180 335
50 3 40 180 351
50 4 40 171 348
50 3 40 167 339
50 5 40 178 356
50 4 40 185 335
50 5 40 155 324
50 9 40 164 340
50 3 40 175 348
50 3 40 166 348
50 1 40 182 327
50 1 40 179 343
50 1 40 179 332
50 3 40 168 347
50 2 40 178 338
50 8 40 163 333
50 5 40 162 350
50 4 40 190 326
50 3 40 181 333
50 1 40 180 345
50 6 40 180 325
75 5 40 204 418
75 2 40 189 432
75 0 40 208 426
75 2 40 213 422
75 1 40 196 431
75 1 40 182 409
75 1 40 206 417
75 3 40 203 428
75 0 40 189 427
75 0 40 186 433
75 1 40 200 431
75 0 40 201 431
75 2 40 215 422
75 2 40 198 451
75 5 40 205 408
75 4 40 205 444
75 5 40 201 405
75 0 40 194 421
75 4 40 197 413
75 1 40 196 425
75 3 40 189 423
75 3 40 183 418
75 1 40 196 429
75 2 40 201 395
75 2 40 199 435
75 3 40 213 440
75 1 40 213 433
75 2 40 197 424
75 1 40 183 435
75 1 40 187 407
100 0 40 233 526
100 3 40 215 512
100 1 40 229 511
100 2 40 225 526
100 2 40 208 548
100 0 40 225 537
100 3 40 224 523
100 0 40 210 534
100 0 40 227 538
100 0 40 235 506
100 1 40 214 498
100 0 40 218 491
100 3 40 223 519
100 1 40 222 525
100 1 40 220 531
100 3 40 215 520
100 1 40 232 507
100 1 40 219 528
100 1 40 216 533
100 2 40 220 486
100 0 40 234 530
100 1 40 207 533
100 1 40 205 512
100 1 40 232 527
100 1 40 220 503
100 0 40 213 504
100 1 40 216 515
100 1 40 215 501
100 1 40 212 522
100 3 40 220 500
125 0 40 247 616
125 0 40 245 593
125 1 40 246 581
125 0 40 261 598
125 0 40 261 593
125 1 40 247 595
125 0 40 248 587
125 0 40 260 615
125 0 40 244 602
125 0 40 250 589
125 2 40 240 602
125 0 40 239 564
125 1 40 241 606
125 0 40 249 609
125 0 40 254 636
125 1 40 256 601
125 1 40 245 591
125 0 40 265 584
125 2 40 255 606
125 1 40 252 620
125 1 40 244 622
125 1 40 245 644
125 0 40 248 582
125 2 40 246 599
125 1 40 259 620
125 0 40 246 624
125 0 40 254 566
125 2 40 254 597
125 0 40 238 620
125 0 40 251 606
150 0 40 277 696
150 2 40 268 710
150 2 40 253 681
150 1 40 260 707
150 0 40 262 677
150 1 40 266 657
150 1 40 284 734
150 0 40 288 702
150 0 40 269 656
150 1 40 256 694
150 0 40 277 669
150 1 40 266 682
150 0 40 272 687
150 0 40 275 675
150 1 40 253 691
150 0 40 273 688
150 0 40 266 661
150 0 40 291 702
150 2 40 272 688
150 0 40 271 688
150 1 40 289 688
150 1 40 298 676
150 0 40 270 693
150 0 40 280 700
150 0 40 255 698
150 1 40 266 703
150 2 40 273 686
150 1 40 287 718
150 0 40 269 721
150 0 40 282 701
175 0 40 300 766
175 1 40 305 780
175 0 40 303 778
175 2 40 301 776
175 0 40 313 804
175 1 40 293 760
175 0 40 318 771
175 0 40 288 780
175 2 40 310 749
175 0 40 305 745
175 1 40 300 757
175 0 40 310 785
175 0 40 308 795
175 0 40 318 737
175 0 40 284 765
175 1 40 285 772
175 0 40 305 783
175 0 40 301 801
175 1 40 305 814
175 1 40 299 781
175 0 40 309 796
175 0 40 291 778
175 0 40 295 766
175 0 40 316 815
175 0 40 310 763
175 1 40 311 802
175 0 40 303 749
175 0 40 294 772
175 0 40 305 769
175 0 40 295 758
200 0 40 328 891
200 0 40 322 885
200 0 40 325 870
200 0 40 312 855
200 0 40 312 867
200 0 40 328 857
200 0 40 317 873
200 0 40 316 871
200 0 40 311 857
200 0 40 314 845
200 0 40 336 884
200 0 40 316 889
200 0 40 315 843
200 0 40 330 862
200 0 40 307 862
200 0 40 319 849
200 0 40 331 876
200 2 40 345 840
200 0 40 335 860
200 1 40 321 844
200 0 40 335 836
200 0 40 342 848
200 0 40 323 829
200 1 40 335 866
200 0 40 311 876
200 0 40 327 835
200 0 40 327 901
200 0 40 331 860
200 0 40 308 855
200 0 40 325 833


==> anc/simulations/main_simulation_data_DRB_on_2_qubits.txt <==
# Number of qubits
2
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 40 40 3 0
0 39 40 18 2
0 38 40 20 2
0 40 40 12 0
0 40 40 19 2
0 40 40 6 0
0 40 40 17 2
0 38 40 18 2
0 38 40 17 2
0 40 40 18 2
0 40 40 14 0
0 40 40 13 0
0 38 40 16 0
0 39 40 12 2
0 40 40 10 0
0 40 40 4 0
0 39 40 12 0
0 40 40 8 0
0 39 40 18 2
0 39 40 21 2
0 38 40 19 2
0 40 40 8 0
0 39 40 6 0
0 40 40 14 0
0 40 40 14 0
0 39 40 12 0
0 39 40 13 0
0 38 40 17 2
0 40 40 6 0
0 39 40 8 0
25 39 40 41 12
25 37 40 39 15
25 34 40 35 15
25 40 40 33 12
25 40 40 35 11
25 37 40 41 14
25 39 40 38 13
25 38 40 38 12
25 37 40 44 14
25 39 40 32 9
25 37 40 38 10
25 34 40 37 17
25 35 40 40 14
25 38 40 33 11
25 38 40 39 10
25 40 40 39 10
25 36 40 38 12
25 36 40 40 10
25 38 40 35 13
25 35 40 35 16
25 33 40 34 14
25 39 40 38 11
25 38 40 34 17
25 37 40 32 13
25 35 40 45 15
25 35 40 33 18
25 36 40 35 11
25 38 40 36 14
25 36 40 34 15
25 33 40 41 19
50 33 40 67 28
50 33 40 58 28
50 36 40 67 29
50 34 40 67 32
50 36 40 59 21
50 38 40 60 28
50 30 40 63 25
50 33 40 73 29
50 36 40 56 20
50 31 40 63 30
50 36 40 59 24
50 37 40 60 26
50 35 40 57 27
50 32 40 72 23
50 38 40 67 28
50 35 40 62 22
50 32 40 54 29
50 34 40 67 31
50 34 40 59 26
50 37 40 70 25
50 32 40 56 28
50 32 40 62 29
50 32 40 59 23
50 37 40 62 33
50 33 40 59 28
50 37 40 59 26
50 33 40 63 25
50 35 40 64 29
50 37 40 63 29
50 35 40 57 21
75 34 40 87 32
75 31 40 89 36
75 29 40 93 41
75 35 40 88 29
75 33 40 81 43
75 30 40 90 34
75 32 40 89 45
75 35 40 88 37
75 30 40 86 40
75 37 40 84 40
75 32 40 85 46
75 37 40 82 37
75 35 40 92 38
75 32 40 82 40
75 37 40 86 41
75 34 40 88 36
75 35 40 88 34
75 35 40 83 38
75 35 40 84 35
75 36 40 83 36
75 33 40 88 40
75 33 40 86 32
75 31 40 86 35
75 34 40 85 45
75 32 40 83 44
75 34 40 93 38
75 35 40 85 42
75 32 40 92 39
75 36 40 91 41
75 29 40 95 34
100 28 40 110 52
100 33 40 113 54
100 33 40 116 53
100 28 40 117 52
100 33 40 108 51
100 33 40 118 50
100 32 40 113 52
100 27 40 115 42
100 33 40 113 53
100 31 40 113 59
100 35 40 114 50
100 33 40 114 47
100 29 40 106 50
100 30 40 118 54
100 31 40 106 52
100 32 40 111 46
100 33 40 113 47
100 33 40 123 47
100 34 40 113 50
100 27 40 117 49
100 36 40 118 46
100 32 40 114 44
100 31 40 119 58
100 33 40 119 53
100 30 40 111 49
100 33 40 109 54
100 28 40 116 49
100 27 40 107 57
100 28 40 113 51
100 34 40 109 52
125 29 40 138 56
125 31 40 136 66
125 30 40 134 54
125 34 40 139 57
125 31 40 141 64
125 34 40 137 63
125 30 40 141 70
125 30 40 138 67
125 30 40 136 60
125 31 40 144 70
125 30 40 136 68
125 32 40 139 60
125 28 40 134 58
125 31 40 132 61
125 34 40 135 64
125 28 40 139 63
125 29 40 130 70
125 34 40 134 73
125 30 40 132 59
125 34 40 144 70
125 30 40 140 62
125 25 40 139 56
125 26 40 140 63
125 29 40 142 64
125 30 40 140 72
125 28 40 135 64
125 32 40 141 79
125 34 40 143 65
125 32 40 131 53
125 32 40 137 56
150 28 40 160 75
150 31 40 161 73
150 27 40 163 76
150 27 40 160 72
150 22 40 162 86
150 27 40 159 78
150 28 40 156 73
150 21 40 159 81
150 29 40 169 78
150 23 40 161 79
150 27 40 166 79
150 30 40 164 67
150 23 40 167 83
150 24 40 161 75
150 26 40 157 74
150 26 40 165 76
150 25 40 160 76
150 31 40 160 73
150 29 40 160 79
150 29 40 172 77
150 25 40 157 67
150 29 40 157 75
150 27 40 164 79
150 27 40 170 78
150 28 40 164 77
150 30 40 164 80
150 24 40 170 82
150 27 40 161 69
150 28 40 159 88
150 33 40 163 76
175 31 40 188 85
175 26 40 193 85
175 27 40 188 81
175 29 40 184 81
175 29 40 187 79
175 23 40 189 81
175 27 40 184 86
175 27 40 187 92
175 28 40 188 87
175 27 40 190 98
175 24 40 187 87
175 28 40 190 77
175 28 40 184 87
175 28 40 187 79
175 24 40 184 87
175 25 40 179 102
175 23 40 187 85
175 24 40 193 88
175 26 40 189 92
175 25 40 187 81
175 28 40 191 82
175 28 40 189 87
175 30 40 188 90
175 25 40 196 101
175 25 40 182 96
175 27 40 193 87
175 32 40 185 96
175 27 40 190 86
175 33 40 184 94
175 28 40 191 103
200 23 40 209 99
200 21 40 214 96
200 29 40 215 98
200 25 40 217 105
200 26 40 212 98
200 27 40 211 107
200 27 40 210 104
200 25 40 210 112
200 28 40 209 97
200 25 40 207 102
200 25 40 218 107
200 28 40 211 102
200 29 40 214 85
200 28 40 218 95
200 28 40 209 96
200 22 40 216 105
200 26 40 220 101
200 28 40 211 96
200 25 40 218 97
200 26 40 212 90
200 26 40 206 93
200 26 40 210 113
200 27 40 211 107
200 23 40 214 107
200 29 40 215 93
200 22 40 213 101
200 19 40 214 103
200 24 40 211 105
200 30 40 209 121
200 29 40 207 97


==> anc/simulations/main_simulation_data_DRB_on_4_qubits.txt <==
# Number of qubits
4
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 35 40 30 8
0 38 40 26 6
0 37 40 16 2
0 35 40 22 6
0 40 40 18 2
0 38 40 31 2
0 40 40 26 2
0 38 40 27 9
0 37 40 27 6
0 34 40 30 7
0 39 40 23 8
0 38 40 25 6
0 39 40 23 6
0 39 40 17 4
0 37 40 29 8
0 35 40 26 7
0 39 40 21 2
0 37 40 31 6
0 39 40 27 8
0 40 40 25 4
0 35 40 29 6
0 39 40 23 4
0 39 40 21 4
0 36 40 24 8
0 39 40 35 6
0 37 40 15 7
0 36 40 15 2
0 35 40 30 4
0 39 40 28 5
0 40 40 21 8
25 34 40 69 26
25 34 40 52 30
25 36 40 37 32
25 29 40 56 35
25 35 40 54 20
25 29 40 56 27
25 33 40 50 26
25 27 40 51 35
25 28 40 45 32
25 34 40 51 31
25 29 40 50 31
25 32 40 54 29
25 32 40 55 35
25 33 40 60 30
25 31 40 50 34
25 31 40 36 26
25 36 40 53 29
25 36 40 50 33
25 33 40 57 28
25 33 40 52 25
25 35 40 48 31
25 35 40 44 32
25 32 40 43 30
25 31 40 56 30
25 34 40 52 37
25 30 40 50 28
25 32 40 56 30
25 29 40 58 29
25 35 40 54 23
25 35 40 41 38
50 30 40 72 55
50 26 40 74 64
50 31 40 70 49
50 30 40 78 52
50 31 40 77 58
50 34 40 83 49
50 30 40 73 64
50 31 40 76 60
50 30 40 72 52
50 30 40 71 56
50 31 40 69 57
50 30 40 71 48
50 32 40 74 50
50 29 40 71 58
50 29 40 81 62
50 31 40 71 51
50 30 40 76 65
50 27 40 84 53
50 29 40 87 48
50 30 40 73 49
50 31 40 84 54
50 24 40 81 69
50 31 40 80 60
50 24 40 83 61
50 30 40 67 48
50 30 40 68 55
50 32 40 70 59
50 30 40 68 58
50 26 40 86 60
50 36 40 82 58
75 22 40 105 85
75 21 40 104 78
75 21 40 101 80
75 22 40 112 91
75 22 40 97 88
75 25 40 109 68
75 19 40 103 82
75 27 40 101 80
75 18 40 98 80
75 26 40 103 80
75 24 40 97 77
75 26 40 101 72
75 22 40 101 96
75 31 40 107 81
75 25 40 110 86
75 24 40 91 70
75 22 40 104 79
75 23 40 100 75
75 26 40 94 83
75 26 40 106 81
75 22 40 107 68
75 26 40 112 80
75 30 40 106 81
75 26 40 108 72
75 26 40 105 84
75 19 40 90 85
75 22 40 102 88
75 29 40 91 87
75 27 40 92 78
75 19 40 98 79
100 18 40 129 122
100 18 40 123 96
100 24 40 113 98
100 21 40 122 109
100 20 40 137 115
100 23 40 118 105
100 17 40 124 105
100 19 40 132 113
100 20 40 127 95
100 21 40 134 104
100 19 40 131 103
100 21 40 126 109
100 20 40 125 104
100 22 40 125 106
100 20 40 128 105
100 22 40 120 110
100 24 40 125 96
100 22 40 132 116
100 22 40 134 96
100 20 40 129 112
100 20 40 132 112
100 21 40 132 104
100 25 40 127 96
100 19 40 132 100
100 18 40 124 110
100 18 40 125 106
100 25 40 125 101
100 23 40 126 101
100 19 40 123 106
100 20 40 122 117
125 20 40 159 140
125 21 40 150 126
125 18 40 153 132
125 17 40 156 148
125 17 40 152 137
125 13 40 157 147
125 22 40 152 140
125 17 40 158 131
125 16 40 154 125
125 16 40 150 142
125 20 40 156 129
125 17 40 150 133
125 21 40 150 134
125 20 40 147 143
125 18 40 163 141
125 15 40 154 127
125 23 40 158 128
125 21 40 146 134
125 13 40 151 137
125 24 40 148 136
125 24 40 161 112
125 20 40 143 128
125 21 40 153 139
125 13 40 153 129
125 16 40 162 124
125 22 40 147 135
125 14 40 152 135
125 21 40 151 128
125 20 40 144 120
125 16 40 155 130
150 16 40 172 149
150 18 40 170 159
150 19 40 182 163
150 16 40 185 158
150 18 40 181 152
150 19 40 178 158
150 14 40 176 154
150 18 40 180 151
150 18 40 187 146
150 11 40 174 142
150 20 40 173 155
150 16 40 189 165
150 18 40 168 165
150 20 40 178 150
150 24 40 179 155
150 14 40 169 163
150 14 40 172 155
150 12 40 180 151
150 17 40 172 148
150 16 40 177 157
150 13 40 175 156
150 19 40 179 148
150 15 40 175 159
150 13 40 182 141
150 15 40 181 156
150 21 40 176 154
150 18 40 170 145
150 19 40 181 151
150 20 40 172 148
150 15 40 173 157
175 11 40 191 169
175 20 40 200 183
175 13 40 205 188
175 16 40 202 170
175 16 40 191 176
175 21 40 199 155
175 16 40 201 175
175 12 40 202 185
175 10 40 197 181
175 13 40 202 168
175 12 40 203 196
175 13 40 201 178
175 18 40 201 171
175 18 40 205 188
175 16 40 186 179
175 18 40 199 169
175 13 40 197 165
175 19 40 200 168
175 16 40 202 180
175 21 40 205 178
175 15 40 199 185
175 21 40 204 186
175 15 40 210 181
175 21 40 199 169
175 14 40 202 171
175 18 40 195 205
175 18 40 200 181
175 11 40 199 184
175 12 40 204 186
175 20 40 202 181
200 12 40 218 190
200 14 40 224 190
200 16 40 222 208
200 12 40 223 201
200 13 40 226 205
200 22 40 235 195
200 16 40 220 197
200 13 40 230 203
200 12 40 225 189
200 16 40 224 211
200 14 40 231 198
200 21 40 227 223
200 16 40 227 194
200 17 40 226 207
200 15 40 233 210
200 11 40 227 213
200 13 40 225 206
200 9 40 223 211
200 15 40 217 194
200 15 40 233 209
200 11 40 224 210
200 9 40 226 202
200 11 40 227 221
200 15 40 230 207
200 14 40 224 210
200 20 40 222 207
200 8 40 227 194
200 11 40 227 202
200 8 40 223 192
200 14 40 227 208


==> anc/simulations/main_simulation_data_DRB_on_6_qubits.txt <==
# Number of qubits
6
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 34 40 49 22
0 37 40 38 17
0 30 40 41 20
0 32 40 42 17
0 38 40 40 15
0 31 40 48 19
0 34 40 41 22
0 29 40 49 20
0 35 40 36 18
0 39 40 50 22
0 31 40 48 22
0 33 40 39 19
0 35 40 54 25
0 32 40 50 20
0 31 40 52 25
0 34 40 39 18
0 30 40 48 23
0 32 40 32 19
0 30 40 45 24
0 35 40 39 21
0 34 40 61 20
0 34 40 37 16
0 31 40 41 19
0 32 40 57 18
0 33 40 35 15
0 32 40 50 20
0 32 40 60 25
0 33 40 38 20
0 31 40 45 18
0 29 40 47 22
25 28 40 61 63
25 16 40 70 69
25 28 40 67 60
25 21 40 79 60
25 22 40 73 56
25 23 40 65 60
25 20 40 69 63
25 25 40 65 64
25 31 40 65 60
25 22 40 74 54
25 29 40 61 56
25 25 40 82 61
25 26 40 64 57
25 29 40 67 60
25 19 40 77 59
25 26 40 62 59
25 25 40 64 58
25 26 40 57 61
25 32 40 69 55
25 29 40 57 56
25 23 40 67 57
25 28 40 53 58
25 28 40 61 52
25 28 40 67 59
25 25 40 77 60
25 28 40 67 56
25 25 40 82 61
25 29 40 65 58
25 27 40 67 57
25 25 40 70 58
50 17 40 105 88
50 20 40 98 95
50 30 40 83 99
50 17 40 98 100
50 24 40 98 101
50 25 40 88 89
50 18 40 84 107
50 24 40 100 85
50 28 40 90 91
50 17 40 95 96
50 24 40 85 105
50 17 40 91 95
50 22 40 77 87
50 21 40 99 88
50 24 40 97 86
50 20 40 89 100
50 18 40 94 101
50 18 40 85 93
50 16 40 98 98
50 26 40 97 97
50 22 40 95 96
50 20 40 88 95
50 20 40 98 99
50 18 40 88 99
50 22 40 93 79
50 19 40 99 92
50 19 40 102 90
50 27 40 92 100
50 27 40 87 98
50 15 40 94 91
75 16 40 124 137
75 15 40 108 123
75 11 40 113 145
75 13 40 127 141
75 17 40 116 135
75 15 40 127 123
75 16 40 117 137
75 22 40 127 127
75 17 40 107 111
75 10 40 128 141
75 16 40 116 129
75 18 40 122 119
75 20 40 123 129
75 16 40 120 131
75 16 40 116 141
75 18 40 114 129
75 13 40 125 133
75 16 40 122 139
75 20 40 117 129
75 15 40 125 136
75 17 40 115 146
75 19 40 125 137
75 18 40 116 125
75 16 40 110 133
75 13 40 130 128
75 11 40 113 131
75 19 40 117 130
75 24 40 121 127
75 26 40 120 123
75 16 40 128 133
100 16 40 127 154
100 14 40 148 171
100 10 40 143 170
100 18 40 138 165
100 19 40 126 161
100 15 40 154 169
100 17 40 148 170
100 20 40 148 172
100 15 40 136 172
100 11 40 146 173
100 8 40 146 179
100 11 40 147 179
100 13 40 148 166
100 14 40 132 165
100 19 40 146 173
100 19 40 139 159
100 9 40 137 171
100 15 40 137 173
100 15 40 139 184
100 13 40 146 171
100 15 40 136 167
100 16 40 141 161
100 16 40 137 163
100 15 40 147 186
100 12 40 143 154
100 20 40 139 174
100 18 40 143 177
100 13 40 155 177
100 15 40 136 179
100 15 40 135 168
125 11 40 156 208
125 9 40 173 213
125 9 40 160 210
125 9 40 169 209
125 11 40 177 207
125 14 40 173 218
125 12 40 166 220
125 7 40 176 206
125 14 40 166 209
125 15 40 164 234
125 10 40 172 220
125 15 40 164 206
125 9 40 172 211
125 12 40 172 208
125 15 40 178 205
125 13 40 170 205
125 12 40 159 208
125 7 40 171 210
125 11 40 169 200
125 10 40 170 226
125 12 40 172 222
125 9 40 165 229
125 11 40 166 200
125 12 40 188 216
125 14 40 167 186
125 17 40 159 192
125 8 40 161 209
125 6 40 167 222
125 8 40 163 207
125 10 40 164 201
150 10 40 186 250
150 13 40 195 232
150 6 40 189 253
150 8 40 195 230
150 7 40 193 243
150 11 40 191 231
150 12 40 190 229
150 4 40 199 262
150 11 40 182 242
150 11 40 183 242
150 7 40 190 249
150 14 40 207 253
150 11 40 198 241
150 6 40 196 251
150 7 40 197 249
150 7 40 188 240
150 9 40 203 233
150 6 40 194 253
150 8 40 193 249
150 9 40 204 256
150 9 40 195 250
150 9 40 191 244
150 9 40 199 234
150 12 40 191 239
150 9 40 194 233
150 11 40 204 252
150 10 40 195 244
150 12 40 206 245
150 7 40 191 264
150 8 40 207 256
175 7 40 215 270
175 2 40 207 287
175 6 40 216 283
175 6 40 215 272
175 4 40 217 277
175 5 40 219 295
175 7 40 215 267
175 8 40 216 285
175 7 40 213 288
175 8 40 216 276
175 7 40 220 288
175 8 40 221 286
175 4 40 213 298
175 9 40 216 284
175 8 40 213 278
175 10 40 219 289
175 7 40 235 288
175 10 40 228 294
175 7 40 211 296
175 10 40 226 275
175 6 40 221 282
175 11 40 220 274
175 10 40 212 280
175 4 40 225 279
175 11 40 214 288
175 6 40 225 273
175 5 40 218 289
175 12 40 224 271
175 9 40 217 260
175 9 40 222 286
200 8 40 243 328
200 5 40 240 337
200 9 40 245 317
200 7 40 245 319
200 4 40 241 296
200 3 40 237 322
200 6 40 240 328
200 6 40 251 336
200 6 40 241 321
200 8 40 239 321
200 9 40 245 318
200 7 40 236 312
200 6 40 248 315
200 7 40 252 306
200 5 40 246 315
200 2 40 241 328
200 3 40 250 329
200 2 40 243 333
200 9 40 248 306
200 5 40 237 322
200 7 40 243 312
200 7 40 243 328
200 4 40 242 322
200 10 40 236 339
200 6 40 234 321
200 7 40 237 320
200 5 40 232 304
200 7 40 252 324
200 10 40 245 327
200 4 40 247 318


==> anc/simulations/main_simulation_data_DRB_on_8_qubits.txt <==
# Number of qubits
8
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 30 40 60 47
0 27 40 66 45
0 28 40 61 47
0 22 40 48 40
0 29 40 61 44
0 26 40 68 48
0 21 40 72 45
0 26 40 59 45
0 29 40 66 45
0 25 40 53 40
0 27 40 70 46
0 22 40 77 49
0 22 40 73 45
0 28 40 58 43
0 29 40 61 43
0 27 40 55 45
0 25 40 67 46
0 22 40 68 43
0 30 40 61 49
0 17 40 62 44
0 27 40 59 45
0 30 40 48 46
0 30 40 49 42
0 25 40 62 43
0 28 40 66 39
0 29 40 62 45
0 27 40 76 42
0 25 40 63 48
0 21 40 57 44
0 25 40 69 47
25 21 40 80 87
25 22 40 90 89
25 22 40 98 96
25 20 40 100 103
25 20 40 81 96
25 21 40 83 101
25 19 40 83 95
25 16 40 82 88
25 18 40 81 88
25 17 40 74 104
25 22 40 83 101
25 19 40 88 89
25 27 40 81 96
25 20 40 76 93
25 22 40 95 100
25 20 40 92 90
25 18 40 89 91
25 22 40 98 100
25 15 40 89 98
25 14 40 105 106
25 19 40 94 98
25 24 40 100 98
25 16 40 82 94
25 21 40 92 93
25 26 40 86 94
25 25 40 83 102
25 22 40 86 87
25 23 40 80 102
25 13 40 96 100
25 18 40 85 95
50 14 40 111 140
50 14 40 117 140
50 15 40 110 138
50 17 40 105 136
50 17 40 110 157
50 15 40 111 158
50 10 40 101 149
50 10 40 115 142
50 15 40 122 152
50 17 40 93 139
50 17 40 117 144
50 12 40 131 140
50 17 40 118 144
50 16 40 120 165
50 18 40 124 144
50 13 40 122 143
50 17 40 119 140
50 17 40 98 143
50 13 40 109 139
50 13 40 103 139
50 20 40 116 132
50 16 40 103 133
50 22 40 104 135
50 16 40 119 143
50 19 40 106 131
50 11 40 120 145
50 12 40 124 130
50 15 40 102 139
50 7 40 121 149
50 21 40 101 150
75 8 40 134 198
75 9 40 145 193
75 13 40 147 182
75 12 40 140 201
75 9 40 146 212
75 11 40 147 193
75 12 40 146 202
75 6 40 150 201
75 9 40 136 191
75 10 40 143 183
75 9 40 144 186
75 6 40 143 208
75 12 40 129 201
75 17 40 134 197
75 12 40 137 196
75 12 40 134 208
75 7 40 127 182
75 11 40 133 202
75 7 40 140 198
75 10 40 140 188
75 15 40 143 205
75 7 40 146 200
75 13 40 140 196
75 10 40 136 169
75 13 40 148 197
75 9 40 141 199
75 12 40 132 191
75 9 40 149 199
75 13 40 145 201
75 9 40 140 203
100 14 40 165 243
100 8 40 176 244
100 8 40 154 235
100 8 40 156 220
100 7 40 170 255
100 8 40 163 245
100 8 40 166 245
100 5 40 168 239
100 12 40 159 242
100 8 40 163 249
100 8 40 167 252
100 9 40 167 231
100 6 40 171 241
100 7 40 169 233
100 4 40 165 238
100 7 40 170 240
100 8 40 167 267
100 12 40 162 234
100 9 40 154 248
100 3 40 162 246
100 9 40 174 244
100 4 40 151 243
100 5 40 154 242
100 7 40 172 240
100 8 40 162 248
100 8 40 156 251
100 5 40 161 221
100 8 40 159 251
100 8 40 169 239
100 2 40 144 248
125 5 40 187 277
125 5 40 183 307
125 4 40 185 278
125 6 40 185 304
125 7 40 183 288
125 10 40 191 276
125 10 40 176 287
125 6 40 197 287
125 8 40 182 309
125 8 40 171 274
125 4 40 182 285
125 6 40 195 290
125 2 40 192 290
125 10 40 176 289
125 6 40 192 288
125 7 40 201 296
125 5 40 195 320
125 4 40 191 311
125 5 40 180 295
125 5 40 192 290
125 7 40 179 301
125 9 40 172 285
125 3 40 194 286
125 3 40 186 280
125 3 40 191 307
125 6 40 201 291
125 4 40 200 283
125 6 40 189 287
125 9 40 200 306
125 5 40 196 314
150 8 40 201 335
150 4 40 212 352
150 6 40 208 355
150 2 40 208 326
150 8 40 190 357
150 6 40 212 331
150 3 40 211 333
150 2 40 204 358
150 4 40 205 312
150 7 40 217 340
150 1 40 207 339
150 3 40 213 354
150 4 40 211 352
150 8 40 208 349
150 6 40 222 369
150 3 40 218 341
150 8 40 211 323
150 5 40 195 346
150 1 40 228 366
150 5 40 213 346
150 5 40 213 351
150 4 40 198 331
150 1 40 223 329
150 3 40 208 363
150 5 40 217 343
150 8 40 218 363
150 4 40 205 340
150 6 40 226 345
150 5 40 203 363
150 6 40 212 312
175 3 40 238 373
175 6 40 243 393
175 3 40 241 397
175 3 40 251 402
175 3 40 231 398
175 3 40 237 413
175 3 40 234 384
175 8 40 225 399
175 2 40 233 410
175 3 40 242 388
175 2 40 237 400
175 1 40 249 392
175 5 40 241 386
175 4 40 241 391
175 3 40 236 384
175 4 40 236 394
175 3 40 255 405
175 1 40 243 384
175 6 40 247 398
175 5 40 244 398
175 4 40 241 412
175 1 40 238 385
175 3 40 242 391
175 2 40 240 392
175 5 40 240 392
175 4 40 243 400
175 4 40 244 372
175 7 40 230 400
175 8 40 239 376
175 3 40 237 397
200 5 40 263 464
200 1 40 255 447
200 3 40 260 439
200 3 40 269 427
200 3 40 262 454
200 0 40 256 436
200 7 40 261 457
200 5 40 259 438
200 1 40 256 446
200 0 40 265 432
200 2 40 254 431
200 4 40 244 457
200 4 40 264 427
200 1 40 273 434
200 4 40 261 450
200 2 40 273 428
200 4 40 259 459
200 2 40 279 427
200 3 40 257 461
200 3 40 265 437
200 6 40 252 420
200 3 40 268 449
200 6 40 250 452
200 2 40 256 453
200 4 40 261 476
200 1 40 266 432
200 5 40 278 452
200 2 40 259 463
200 6 40 273 446
200 3 40 273 441


==> anc/simulations/supplemental_simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Simulations for supplemental material.\n",
    "Original version: 06/28/2018. This version: 07/29/2019 (pyGSTi compatability updates).\n",
    "\n",
    "This notebook contains code to:\n",
    "1. Generate the data used for the simulations presented in the Supplemental Material text (which is appended to the main text in the arXiv version).\n",
    "2. The data analysis we used.\n",
    "To use this notebook it is necessary to install the python package `pyGSTi` http://www.pygsti.info. This notebook should be used with `pygSTi` version 0.9.8, the latest version as of this writing.\n",
    "\n",
    "This notebook uses various features of `pyGSTi` without detailed explanations. For further information on using `pyGSTi` for DRB see: \n",
    "- The experiment data analysis notebook, in this supplemental material.\n",
    "- The RB tutorial notebooks contained within `pyGSTi`.\n",
    "- The `pyGSTi` docstrings."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Standard imports\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "\n",
    "# Imports for python2 compatability.\n",
    "from __future__ import division, print_function, absolute_import, unicode_literals\n",
    "\n",
    "# pyGSTi imports. This code requires pyGSTi version 0.9.5\n",
    "import pygsti\n",
    "from pygsti.extras import rb\n",
    "from pygsti.baseobjs import Label"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The number of qubits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "n = 5"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The parameters of the error model (see the Supplemental Material text for further information)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Error rate of the central qubit when controlling a CNOT\n",
    "central_to_outer_controlerror = 0.04\n",
    "# Error rate of outer qubit when a target of a CNOT from the central qubit\n",
    "central_to_outer_targeterror = 1-((1-0.08)/(1-0.04))**(1/4)\n",
    "# Error rate of outer qubit when spectating a CNOT from the central qubit\n",
    "central_to_outer_othertargetserror = central_to_outer_targeterror\n",
    "\n",
    "# Error rate of an outer qubit when controlling a CNOT\n",
    "outer_to_outer_controlerror = 1-(1-0.04)**(1/2)\n",
    "# Error rate of an outer qubit when the target of a CNOT on the ring\n",
    "outer_to_outer_targeterror = 1-(1-0.04)**(1/2)\n",
    "\n",
    "# 1-qubit gate error rate (not including idles)\n",
    "oneqprob = 0.001\n",
    "# idle error rate\n",
    "idleprob = 0.001\n",
    "# Measurement error probability\n",
    "spam_error = 0.02"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generating data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The specification of the device (see the `pyGSTi` docstrings for more information)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/tjproct/files/programs/pyGSTi/packages/pygsti/objects/processorspec.py:481: UserWarning:\n",
      "\n",
      "The identity should often *not* be included in the root gate names of a ProcessorSpec.\n",
      "\n"
     ]
    }
   ],
   "source": [
    "cnotedges = [(0,1),(1,2),(2,3),(3,0),(4,0),(4,1),(4,2),(4,3)]                   \n",
    "gllist = ['Gi','Gh','Gp','Gcnot']   \n",
    "availability = {'Gcnot': cnotedges} \n",
    "pspec = pygsti.obj.ProcessorSpec(n, gllist, availability=availability, verbosity=0)  "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Encodes the error model in the format required for the `pyGSTi` Pauli-errors RB simulator "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "errormodel = {}\n",
    "\n",
    "gatelabels = []\n",
    "gatenames = pspec.root_gate_names\n",
    "for gn in gatenames:\n",
    "    for qubits in pspec.availability[gn]:\n",
    "        gatelabels.append(pygsti.baseobjs.Label(gn,qubits))\n",
    "\n",
    "for gate in gatelabels:\n",
    "    errormodel[gate] = np.zeros((n,4),float)\n",
    "    errormodel[gate][:,0] = np.ones(n,float)\n",
    "    \n",
    "    # If not a CNOT, it is a 1-qubit gate / idle.\n",
    "    if gate.name != 'Gcnot':\n",
    "        # If the idle gate, use the idle error rate\n",
    "        if gate.name == 'Gi':\n",
    "            for q in gate.qubits:\n",
    "                errormodel[gate][q,:] = np.array([1-idleprob,idleprob/3,idleprob/3,idleprob/3])\n",
    "        # Otherwise, use the 1-qubit gate error rate\n",
    "        else:\n",
    "            for q in gate.qubits:\n",
    "                errormodel[gate][q,:] = np.array([1-oneqprob,oneqprob/3,oneqprob/3,oneqprob/3])\n",
    "\n",
    "    if gate.name == 'Gcnot':\n",
    "        qc = gate.qubits[0]\n",
    "        qt = gate.qubits[1]\n",
    "            \n",
    "        # Different error rates when the control is qubit 4 and when it is not\n",
    "        if qc != 4:\n",
    "            eprobc = outer_to_outer_controlerror\n",
    "            eprobt = outer_to_outer_targeterror  \n",
    "        else:\n",
    "            eprobc = central_to_outer_controlerror\n",
    "            eprobt = central_to_outer_targeterror  \n",
    "            \n",
    "        errormodel[gate][qc,:] =  np.array([1-eprobc,eprobc/3,eprobc/3,eprobc/3])\n",
    "        errormodel[gate][qt,:] =  np.array([1-eprobt,eprobt/3,eprobt/3,eprobt/3])\n",
    "            \n",
    "        # If the control is qubit 4, the gate also induces errors on spectator qubits\n",
    "        if qc == 4:\n",
    "            for q in range(n):\n",
    "                if q != qc and q != qt:\n",
    "                    eprob = central_to_outer_othertargetserror\n",
    "                    errormodel[gate][q,:] = np.array([1-eprob,eprob/3,eprob/3,eprob/3])\n",
    "\n",
    "errormodel['measure'] = [spam_error for q in range(n)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Labels for the different RB sims (DRB is implemented with 3 different samplers)\n",
    "rb_names = ['CRB','DRB1','DRB2','DRB3']\n",
    "\n",
    "# The vectors associated with the three different samplers (see main text).\n",
    "sampler_vec = {}\n",
    "sampler_vec['DRB1'] = [1,2,1]\n",
    "sampler_vec['DRB2'] = [1,1,2]\n",
    "sampler_vec['DRB3'] = [18,1,1]\n",
    "\n",
    "sampler = 'co2Qgates'\n",
    "\n",
    "# This list defines the \"sectors\" sampling used (see pyGSTi docstrings).\n",
    "co2Qgates = []\n",
    "\n",
    "# The local-gates only option. Must be a list \n",
    "co2Qgates.append([])\n",
    "\n",
    "# The 4 CNOTs on the ring are put into a list of lists\n",
    "subco2Qgates = [[Label('Gcnot',(0,1)),],[Label('Gcnot',(1,2)),],[Label('Gcnot',(2,3)),],[Label('Gcnot',(3,0))]]\n",
    "co2Qgates.append(subco2Qgates)\n",
    "\n",
    "# The 4 CNOTs from the central qubit\n",
    "subco2Qgates = [[Label('Gcnot',(4,0)),],[Label('Gcnot',(4,1)),],[Label('Gcnot',(4,2)),],[Label('Gcnot',(4,3)),]]\n",
    "co2Qgates.append(subco2Qgates)\n",
    "\n",
    "# The distribution over these co2Qgates varies with the sampler\n",
    "sdist = {}\n",
    "sdist['DRB1'] = sampler_vec['DRB1']\n",
    "sdist['DRB2'] = sampler_vec['DRB2']\n",
    "sdist['DRB3'] = sampler_vec['DRB3']\n",
    "\n",
    "samplerargs = {}\n",
    "# The arguments handed to the sample by sectors function -- along with `sampler`, defines the DRB sampling.\n",
    "samplerargs['DRB1'] = [co2Qgates,sdist['DRB1']]\n",
    "samplerargs['DRB2'] = [co2Qgates,sdist['DRB2']]\n",
    "samplerargs['DRB3'] = [co2Qgates,sdist['DRB3']]\n",
    "\n",
    "addlocal = False\n",
    "lsargs = []\n",
    "\n",
    "randomizeout = False\n",
    "\n",
    "drb_citerations = 100\n",
    "crb_citerations = 25\n",
    "\n",
    "# Optimze the stabilizer compiler for the connectivity.\n",
    "eliminateorder = [0,1,4,2,3]\n",
    "drb_compilerargs = [False, 'OCAGE', [eliminateorder,]]\n",
    "# The default Clifford compiler is our best option here.\n",
    "crb_compilerargs = []\n",
    "\n",
    "rbspec = {}\n",
    "rbspec['DRB1'] = [sampler, samplerargs['DRB1'], addlocal, lsargs, randomizeout, True, True, \n",
    "                 drb_citerations, drb_compilerargs]\n",
    "rbspec['DRB2'] = [sampler, samplerargs['DRB2'], addlocal, lsargs, randomizeout, True, True, \n",
    "                 drb_citerations, drb_compilerargs]\n",
    "rbspec['DRB3'] = [sampler, samplerargs['DRB3'], addlocal, lsargs, randomizeout, True, True, \n",
    "                 drb_citerations, drb_compilerargs]\n",
    "rbspec['CRB'] = [randomizeout, crb_citerations, crb_compilerargs]\n",
    "\n",
    "# circuits per length\n",
    "k = 50\n",
    "# counts per circuit\n",
    "N = 100\n",
    "# lengths for the DRB sims\n",
    "lengths = {}\n",
    "lengths['DRB'] = [0,          10,20,30,40,50,60,80,100,140,180,220]\n",
    "# lengths for the CRB sims\n",
    "lengths['CRB'] = [0,1,2,3,4,5,10,20,30,40,50,60,80,100,140,180,220]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The simulations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "dosims = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "if dosims:\n",
    "    base_filename = \"supplemental_simulation_newdata\"\n",
    "    for rbn in rb_names:\n",
    "        print(\"\\n ----- simulations for {} -----\".format(rbn),end='\\n\\n')\n",
    "        filename = base_filename + '_{}.txt'.format(rbn)\n",
    "        rb.simulate.rb_with_pauli_errors(pspec, errormodel, lengths[rbn[:3]], k, N, subsetQs=None, \n",
    "                                         idle1Q_placeholder='Gi', filename=filename, rbtype=rbn[:3], \n",
    "                                         rbspec=rbspec[rbn], verbosity=1)        "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Data analysis\n",
    "\n",
    "We now import and analyze the previously generated data, that we presented in the Supplemental Material text."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "label_to_filename = {}\n",
    "label_to_filename['CRB'] = 'supplemental_simulation_data_CRB.txt'\n",
    "label_to_filename['DRB1'] = 'supplemental_simulation_data_DRB1-1-2-1-sampling.txt'\n",
    "label_to_filename['DRB2'] = 'supplemental_simulation_data_DRB2-1-1-2-sampling.txt'\n",
    "label_to_filename['DRB3'] = 'supplemental_simulation_data_DRB3-18-1-1-sampling.txt'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Importing supplemental_simulation_data_CRB.txt...Complete.\n",
      "Importing supplemental_simulation_data_DRB1-1-2-1-sampling.txt...Complete.\n",
      "Importing supplemental_simulation_data_DRB2-1-1-2-sampling.txt...Complete.\n",
      "Importing supplemental_simulation_data_DRB3-18-1-1-sampling.txt...Complete.\n"
     ]
    }
   ],
   "source": [
    "data = {}\n",
    "for rbn in rb_names:\n",
    "    fn = label_to_filename[rbn]\n",
    "    data[rbn] = rb.io.import_rb_summary_data(fn)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Generating bootstraps for CRB data... complete.\n",
      "Generating bootstraps for DRB1 data... complete.\n",
      "Generating bootstraps for DRB2 data... complete.\n",
      "Generating bootstraps for DRB3 data... complete.\n"
     ]
    }
   ],
   "source": [
    "# Generates bootstrapped datasets.\n",
    "bootstraps = 2000\n",
    "for rbn in rb_names:\n",
    "    print(\"Generating bootstraps for {} data... \".format(rbn),end='')\n",
    "    data[rbn].add_bootstrapped_datasets(bootstraps)\n",
    "    print(\"complete.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Implementing fits for CRB... complete (failcount = 0).\n",
      "Implementing fits for DRB1... complete (failcount = 0).\n",
      "Implementing fits for DRB2... complete (failcount = 0).\n",
      "Implementing fits for DRB3... complete (failcount = 0).\n"
     ]
    }
   ],
   "source": [
    "# Seeds for B and p in A + Bp^m\n",
    "seed = {}\n",
    "seed['CRB'] = [0.05,0.1]\n",
    "seed['DRB1'] = [0.4,0.95]\n",
    "seed['DRB2'] = [0.4,0.9]\n",
    "seed['DRB3'] = [0.4,0.9]\n",
    "\n",
    "# Dicts for storing information about the fit\n",
    "estimates = {}\n",
    "bootstrapped_r = {}\n",
    "fitfailcount = {}\n",
    "r = {}\n",
    "r_std = {}\n",
    "for rbn in rb_names:\n",
    "    print(\"Implementing fits for {}... \".format(rbn),end='')\n",
    "    lengths = data[rbn].lengths\n",
    "    ASPs = data[rbn].ASPs\n",
    "    fit = rb.analysis.std_least_squares_data_fitting(lengths, ASPs, n, seed=seed[rbn],\n",
    "                                                     asymptote=1/2**n, ftype='FA')\n",
    "    if not fit['success']:\n",
    "        print(\"Fit failed!\")\n",
    "    estimates[rbn] = fit['estimates']\n",
    "        \n",
    "    # Repeat the analysis on the boostrapped data\n",
    "    bootstrapped_r[rbn] = []\n",
    "    fitfailcount[rbn] = 0\n",
    "    for i in range(bootstraps):            \n",
    "        ASPs = data[rbn].bootstraps[i].ASPs\n",
    "        bsfit = rb.analysis.std_least_squares_data_fitting(lengths, ASPs, n, seed=seed[rbn], \n",
    "                                                                   asymptote=1/2**n, ftype='FA')            \n",
    "        if bsfit['success']:\n",
    "            bootstrapped_r[rbn].append(bsfit['estimates']['r'])\n",
    "        else:\n",
    "            fitfailcount[rbn] += 1\n",
    "        r[rbn] = estimates[rbn]['r']\n",
    "        r_std[rbn] = np.std(np.array(bootstrapped_r[rbn]))\n",
    "    print('complete (failcount = {}).'.format(fitfailcount[rbn]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CRB has r = 0.827 +/-  0.08\n",
      "DRB1 has r = 0.0419 +/-  0.0019\n",
      "DRB2 has r = 0.0518 +/-  0.0028\n",
      "DRB3 has r = 0.0107 +/-  0.00059\n"
     ]
    }
   ],
   "source": [
    "# Prints the results\n",
    "for rbn in rb_names:    \n",
    "    print(\"{} has r = {:0.3} +/-  {:0.2}\".format(rbn,r[rbn],r_std[rbn]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Data plotting function\n",
    "def plot_data(data, estimates=None, size=(6,2), ylim=None):\n",
    "    \n",
    "    plt.figure(figsize=size)\n",
    "    plt.plot(data.lengths,data.ASPs,'o')\n",
    "    lengths = np.linspace(0,max(data.lengths),200)\n",
    "    \n",
    "    if estimates is not None:\n",
    "        A = estimates['A']\n",
    "        B = estimates['B']\n",
    "        p = estimates['p']\n",
    "        plt.plot(lengths,A+B*p**lengths)\n",
    "    plt.violinplot(list(data.success_probabilities),data.lengths,points=10, widths=1., showmeans=True, \n",
    "                   showextrema=False, showmedians=False)\n",
    "    \n",
    "    plt.ylabel(\"Success probability\")\n",
    "    plt.xlabel(\"Seqence length\")\n",
    "    plt.ylim(ylim)\n",
    "    \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "rbn = 'CRB'\n",
    "plot_data(data[rbn], estimates[rbn], size=(6,2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(bootstrapped_r[rbn],bins=30)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now compare the results to the true error probability per random native gate sampled accord to the DRB sampling distribution."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " DRB1 has observed r = 0.042 +/-  0.002\n",
      "DRB1 has predicted r = 0.0434\n",
      " DRB2 has observed r = 0.052 +/-  0.003\n",
      "DRB2 has predicted r = 0.0533\n",
      " DRB3 has observed r = 0.011 +/-  0.0006\n",
      "DRB3 has predicted r = 0.0108\n"
     ]
    }
   ],
   "source": [
    "# Error probability of 5Q gate containing only local gates\n",
    "E1 = 1 - (1-oneqprob)**5\n",
    "\n",
    "# Error probability of 5Q gate containing outer CNOT + local gate\n",
    "ring_CNOT_error_rate = 0.04\n",
    "E2 = 1 - (1-oneqprob)**3 * (1-ring_CNOT_error_rate)\n",
    "\n",
    "SP_inner_qubit = (1-0.04) \n",
    "SP_outer_target_qubit = (1-central_to_outer_targeterror)\n",
    "SP_outer_other_qubit = (1-oneqprob)*(1-central_to_outer_othertargetserror) + oneqprob*central_to_outer_othertargetserror/3\n",
    "\n",
    "# Error probability of 5Q gate containing inner -> outer CNOT + local gate.\n",
    "E3 = 1 - (SP_inner_qubit)*(SP_outer_target_qubit)*(SP_outer_other_qubit**3)\n",
    "\n",
    "gate_error_rates = np.array([E1,E2,E3])\n",
    "\n",
    "predicted_drb_r = {}\n",
    "for rbn in ['DRB1','DRB2','DRB3']:\n",
    "    predicted_drb_r[rbn] = np.dot(gate_error_rates,np.array(sampler_vec[rbn]))/np.sum(np.array(sampler_vec[rbn]))   \n",
    "    \n",
    "for rbn in ['DRB1','DRB2','DRB3']:    \n",
    "    print(\" {} has observed r = {:0.2} +/-  {:0.1}\".format(rbn,r[rbn],r_std[rbn]))\n",
    "    print(\"{} has predicted r = {:0.3}\".format(rbn,predicted_drb_r[rbn]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we estimate the $\\epsilon_1$, $\\epsilon_2$ and $\\epsilon_3$ error rates (defined in the Supplemental Material text), using simple linear algebra."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  Estimate of epsilon1: 0.0051 +/- 0.0007\n",
      "True value of epsilon1: 0.005\n",
      "\n",
      "  Estimate of epsilon2: 0.041 +/- 0.006\n",
      "True value of epsilon2: 0.043\n",
      "\n",
      "  Estimate of epsilon3: 0.081 +/- 0.008\n",
      "True value of epsilon3: 0.083\n",
      "\n"
     ]
    }
   ],
   "source": [
    "M = np.array([np.array(sampler_vec[rbn])/np.sum(np.array(sampler_vec[rbn])) for rbn in ['DRB1','DRB2','DRB3']])\n",
    "Minv = np.linalg.inv(M)\n",
    "rvec = np.array([r[rbn] for rbn in ['DRB1','DRB2','DRB3']])\n",
    "evec = np.dot(Minv,rvec)\n",
    "\n",
    "bs_evec = np.zeros((3,bootstraps))\n",
    "for i in range(bootstraps):\n",
    "    bs_rvec = np.array([bootstrapped_r[rbn][i] for rbn in ['DRB1','DRB2','DRB3']])\n",
    "    bs_evec[:,i] = np.dot(Minv,bs_rvec)\n",
    "    \n",
    "evec_std = np.std(bs_evec,axis=1)\n",
    "for i in range(3):\n",
    "    print('  Estimate of epsilon{}: {:0.2} +/- {:0.1}'.format(i+1,evec[i],evec_std[i]))\n",
    "    print('True value of epsilon{}: {:0.2}'.format(i+1,gate_error_rates[i]))\n",
    "    print('')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Then we use these estimates to estimate the error rates of: 1-qubit gates, CNOT gates on the ring, CNOT gates from the center to the ring."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1Q error rate estimate:\n",
      "0.001 +/- 0.0001\n",
      "True value:\n",
      "0.001\n",
      "CNOT on ring error rate estimate:\n",
      "0.038 +/- 0.006\n",
      "True value:\n",
      "0.04\n",
      "CNOT from center to ring error rate estimate:\n",
      "0.078 +/- 0.008\n",
      "True value:\n",
      "0.08\n"
     ]
    }
   ],
   "source": [
    "oneQ_estimate = 1 - (1 - evec[0])**(1/5)\n",
    "CNOTonring_estimate = 1- (1-evec[1])/(1-oneQ_estimate)**3\n",
    "CNOTtoring_estimate = 1- (1-evec[2])/(1-oneQ_estimate)**3\n",
    "\n",
    "bs_oneQ_estimate = []\n",
    "bs_CNOTonring_estimate = []\n",
    "bs_CNOTtoring_estimate = []\n",
    "for i in range(bootstraps):\n",
    "    bs_oneQ_estimate.append(1 - (1 - bs_evec[0,i])**(1/5))\n",
    "    bs_CNOTonring_estimate.append(1- (1-bs_evec[1,i])/(1-bs_oneQ_estimate[-1])**3)\n",
    "    bs_CNOTtoring_estimate.append(1- (1-bs_evec[2,i])/(1-bs_oneQ_estimate[-1])**3)    \n",
    "\n",
    "oneQ_estimate_std = np.std(np.array(bs_oneQ_estimate))\n",
    "CNOTonring_estimate_std = np.std(np.array(bs_CNOTonring_estimate))\n",
    "CNOTtoring_estimate_std = np.std(np.array(bs_CNOTtoring_estimate))\n",
    "print('1Q error rate estimate:')\n",
    "print('{:0.2} +/- {:0.1}'.format(oneQ_estimate,oneQ_estimate_std))\n",
    "print('True value:')\n",
    "print(0.001)\n",
    "print('CNOT on ring error rate estimate:')\n",
    "print('{:0.2} +/- {:0.1}'.format(CNOTonring_estimate,CNOTonring_estimate_std))\n",
    "print('True value:')\n",
    "print(0.04)\n",
    "print('CNOT from center to ring error rate estimate:')\n",
    "print('{:0.2} +/- {:0.1}'.format(CNOTtoring_estimate,CNOTtoring_estimate_std))\n",
    "print('True value:')\n",
    "print(0.08)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/simulations/supplemental_simulation_data_CRB.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 8 100 109 40
0 9 100 134 48
0 12 100 149 55
0 10 100 126 50
0 9 100 133 48
0 10 100 101 37
0 15 100 89 31
0 16 100 148 49
0 11 100 117 39
0 9 100 114 40
0 14 100 107 46
0 8 100 121 41
0 8 100 147 49
0 9 100 135 52
0 5 100 159 62
0 8 100 119 42
0 3 100 104 39
0 7 100 127 50
0 8 100 98 34
0 9 100 116 42
0 13 100 123 45
0 10 100 116 43
0 14 100 91 36
0 7 100 153 55
0 7 100 135 50
0 12 100 148 41
0 7 100 105 42
0 4 100 128 54
0 17 100 112 39
0 6 100 135 52
1 1 100 198 73
1 2 100 202 73
1 5 100 163 66
1 5 100 188 68
1 8 100 191 73
1 2 100 192 68
1 4 100 194 74
1 1 100 201 73
1 0 100 217 72
1 2 100 199 70
1 9 100 165 64
1 3 100 196 71
1 3 100 170 61
1 5 100 185 66
1 5 100 178 67
1 3 100 215 71
1 3 100 190 71
1 5 100 181 65
1 3 100 207 74
1 5 100 198 80
1 8 100 217 84
1 6 100 217 75
1 2 100 177 73
1 8 100 188 65
1 4 100 190 72
1 6 100 193 64
1 3 100 189 71
1 5 100 237 81
1 6 100 186 67
1 5 100 179 70
2 1 100 264 87
2 3 100 255 98
2 5 100 251 92
2 4 100 256 98
2 3 100 254 87
2 2 100 260 101
2 2 100 308 99
2 1 100 264 88
2 7 100 258 90
2 4 100 239 82
2 4 100 227 90
2 2 100 256 88
2 7 100 264 89
2 2 100 244 103
2 2 100 252 95
2 5 100 232 84
2 3 100 283 104
2 6 100 243 89
2 4 100 263 101
2 5 100 235 91
2 3 100 265 97
2 5 100 233 83
2 3 100 246 92
2 0 100 282 105
2 2 100 249 103
2 2 100 250 89
2 8 100 266 92
2 2 100 260 99
2 2 100 268 96
2 1 100 251 89
3 2 100 292 109
3 7 100 343 124
3 3 100 324 125
3 5 100 340 126
3 1 100 348 122
3 3 100 324 111
3 2 100 331 121
3 5 100 305 117
3 3 100 283 110
3 4 100 350 130
3 4 100 343 123
3 3 100 310 116
3 2 100 300 116
3 6 100 326 115
3 4 100 304 114
3 2 100 351 116
3 2 100 354 122
3 3 100 326 123
3 1 100 301 119
3 6 100 343 115
3 3 100 335 125
3 4 100 299 110
3 0 100 330 117
3 5 100 281 105
3 1 100 317 118
3 3 100 307 119
3 1 100 280 105
3 0 100 316 116
3 2 100 325 112
3 3 100 322 129
4 2 100 358 137
4 4 100 388 120
4 4 100 370 138
4 3 100 370 137
4 2 100 385 142
4 2 100 408 138
4 2 100 384 138
4 5 100 373 130
4 2 100 425 153
4 2 100 406 154
4 1 100 390 133
4 0 100 373 139
4 2 100 394 132
4 4 100 349 127
4 2 100 390 138
4 6 100 388 142
4 2 100 374 130
4 4 100 389 131
4 0 100 335 134
4 3 100 430 147
4 6 100 363 141
4 0 100 393 138
4 3 100 432 155
4 5 100 365 123
4 3 100 390 145
4 6 100 387 140
4 4 100 408 143
4 1 100 402 140
4 5 100 410 143
4 2 100 404 139
5 5 100 443 160
5 2 100 484 164
5 6 100 438 161
5 1 100 453 162
5 1 100 443 170
5 6 100 415 158
5 2 100 418 159
5 5 100 464 161
5 1 100 478 175
5 2 100 493 169
5 5 100 481 157
5 3 100 489 166
5 3 100 457 167
5 3 100 416 144
5 5 100 421 148
5 5 100 475 165
5 2 100 488 159
5 5 100 487 170
5 5 100 455 166
5 2 100 472 165
5 1 100 419 147
5 1 100 464 173
5 2 100 506 167
5 6 100 477 174
5 4 100 462 158
5 2 100 496 162
5 8 100 429 154
5 3 100 484 165
5 3 100 413 143
5 3 100 480 176
10 2 100 907 315
10 3 100 744 282
10 4 100 794 279
10 3 100 749 272
10 5 100 722 271
10 2 100 874 297
10 3 100 857 313
10 5 100 803 281
10 1 100 829 307
10 4 100 776 266
10 4 100 716 262
10 1 100 833 288
10 3 100 829 286
10 2 100 747 258
10 3 100 747 265
10 1 100 804 279
10 1 100 731 258
10 2 100 749 281
10 2 100 800 283
10 3 100 744 262
10 2 100 797 275
10 0 100 814 283
10 2 100 731 260
10 2 100 742 275
10 2 100 755 261
10 2 100 828 299
10 4 100 790 282
10 5 100 793 292
10 6 100 759 277
10 5 100 762 274
20 6 100 1461 538
20 4 100 1453 514
20 4 100 1437 492
20 2 100 1386 514
20 3 100 1434 500
20 3 100 1520 532
20 2 100 1338 476
20 3 100 1442 504
20 6 100 1483 507
20 6 100 1498 533
20 0 100 1456 497
20 4 100 1459 523
20 3 100 1439 505
20 3 100 1397 494
20 4 100 1404 501
20 3 100 1452 518
20 3 100 1439 498
20 3 100 1367 496
20 4 100 1470 530
20 5 100 1464 491
20 3 100 1463 503
20 3 100 1406 488
20 8 100 1489 530
20 1 100 1497 512
20 4 100 1468 526
20 3 100 1422 499
20 3 100 1437 517
20 3 100 1449 533
20 5 100 1509 492
20 1 100 1442 500
30 3 100 2033 714
30 3 100 2068 721
30 1 100 2079 728
30 5 100 2088 706
30 1 100 2018 714
30 3 100 2133 773
30 2 100 2039 731
30 3 100 2086 746
30 2 100 2012 721
30 1 100 1963 723
30 1 100 2032 735
30 3 100 1977 746
30 5 100 2110 740
30 1 100 2031 730
30 1 100 2111 769
30 3 100 2066 720
30 3 100 2027 733
30 1 100 2138 734
30 1 100 2166 774
30 7 100 2062 734
30 2 100 2066 749
30 6 100 2119 758
30 5 100 2063 721
30 1 100 2246 802
30 3 100 2226 761
30 4 100 2021 729
30 3 100 2044 737
30 0 100 2201 773
30 3 100 2026 730
30 8 100 2094 696
40 1 100 2751 989
40 5 100 2646 951
40 1 100 2760 991
40 3 100 2751 944
40 6 100 2759 974
40 1 100 2768 976
40 5 100 2738 967
40 5 100 2783 962
40 2 100 2817 1005
40 1 100 2660 955
40 2 100 2745 1001
40 9 100 2736 952
40 4 100 2809 1028
40 1 100 2772 997
40 0 100 2925 1050
40 2 100 2832 1007
40 4 100 2855 1024
40 0 100 2736 995
40 5 100 2777 958
40 6 100 2703 980
40 2 100 2826 986
40 1 100 2668 942
40 1 100 2910 1019
40 4 100 2703 976
40 1 100 2833 1004
40 3 100 2915 1039
40 4 100 2669 962
40 1 100 2889 1040
40 2 100 2761 984
40 3 100 2791 986
50 6 100 3320 1177
50 4 100 3560 1192
50 6 100 3438 1219
50 4 100 3393 1215
50 1 100 3366 1180
50 3 100 3552 1217
50 6 100 3484 1216
50 1 100 3502 1267
50 3 100 3392 1182
50 4 100 3370 1156
50 4 100 3443 1193
50 0 100 3447 1232
50 7 100 3453 1218
50 2 100 3475 1257
50 7 100 3423 1204
50 5 100 3362 1203
50 1 100 3402 1209
50 4 100 3377 1202
50 1 100 3354 1128
50 4 100 3274 1182
50 0 100 3515 1235
50 4 100 3391 1167
50 5 100 3433 1214
50 4 100 3462 1208
50 1 100 3575 1248
50 3 100 3398 1242
50 4 100 3419 1230
50 5 100 3507 1238
50 4 100 3428 1232
50 1 100 3418 1187
60 5 100 4081 1442
60 3 100 4132 1445
60 2 100 4073 1452
60 1 100 4114 1453
60 6 100 3905 1379
60 5 100 3985 1375
60 3 100 4135 1478
60 2 100 4100 1492
60 3 100 4084 1465
60 7 100 4153 1455
60 5 100 4107 1467
60 4 100 4109 1475
60 3 100 4081 1441
60 4 100 4053 1422
60 3 100 4013 1403
60 5 100 4015 1388
60 1 100 4184 1460
60 4 100 4162 1461
60 2 100 4038 1424
60 4 100 4023 1440
60 3 100 3922 1387
60 7 100 3913 1399
60 5 100 4091 1443
60 4 100 4082 1438
60 3 100 4199 1493
60 1 100 4147 1476
60 1 100 4084 1427
60 2 100 4006 1429
60 2 100 4113 1459
60 4 100 4186 1514
80 2 100 5475 1951
80 4 100 5307 1872
80 4 100 5492 1904
80 2 100 5588 1921
80 2 100 5478 1918
80 5 100 5516 1894
80 5 100 5484 1899
80 3 100 5436 1933
80 1 100 5315 1856
80 2 100 5314 1854
80 1 100 5223 1845
80 3 100 5511 1927
80 1 100 5236 1854
80 1 100 5463 1932
80 4 100 5348 1901
80 2 100 5577 1991
80 5 100 5383 1908
80 8 100 5450 1925
80 3 100 5222 1867
80 6 100 5335 1895
80 1 100 5520 1951
80 1 100 5416 1940
80 3 100 5433 1928
80 3 100 5284 1852
80 2 100 5459 1966
80 2 100 5374 1833
80 3 100 5307 1909
80 5 100 5369 1902
80 3 100 5338 1852
80 3 100 5380 1916
100 4 100 6961 2426
100 3 100 6800 2319
100 4 100 6651 2316
100 0 100 6896 2359
100 3 100 6553 2327
100 3 100 6722 2372
100 3 100 6845 2402
100 0 100 6802 2388
100 3 100 6638 2330
100 2 100 6816 2382
100 2 100 6783 2373
100 2 100 6904 2452
100 5 100 6542 2391
100 4 100 6754 2341
100 3 100 6625 2354
100 4 100 6659 2380
100 3 100 6682 2335
100 6 100 6570 2300
100 4 100 6781 2356
100 3 100 6645 2328
100 4 100 6905 2427
100 3 100 6587 2317
100 4 100 6804 2404
100 5 100 6692 2360
100 2 100 6483 2317
100 4 100 6799 2363
100 4 100 6717 2351
100 2 100 6714 2342
100 0 100 6714 2306
100 1 100 6832 2422
140 1 100 9383 3298
140 3 100 9147 3250
140 2 100 9219 3261
140 1 100 9462 3351
140 1 100 9691 3432
140 4 100 9364 3292
140 5 100 9075 3233
140 6 100 9403 3321
140 2 100 9468 3333
140 4 100 9214 3267
140 0 100 9386 3320
140 4 100 9435 3292
140 2 100 9445 3344
140 3 100 9634 3385
140 5 100 9600 3388
140 5 100 9449 3281
140 4 100 9459 3276
140 4 100 9368 3281
140 3 100 9369 3281
140 3 100 9588 3359
140 4 100 9409 3300
140 4 100 9297 3341
140 3 100 9507 3334
140 3 100 9487 3318
140 4 100 9308 3268
140 2 100 9415 3331
140 2 100 9371 3303
140 3 100 9242 3280
140 6 100 9262 3304
140 2 100 9451 3285
180 2 100 11904 4134
180 3 100 12046 4191
180 2 100 11840 4206
180 5 100 12275 4293
180 1 100 11874 4217
180 3 100 12156 4263
180 7 100 11979 4195
180 2 100 12211 4315
180 6 100 12168 4247
180 7 100 11783 4186
180 4 100 12179 4314
180 6 100 12143 4225
180 4 100 11955 4211
180 4 100 11946 4210
180 3 100 11784 4233
180 5 100 11846 4169
180 3 100 12019 4339
180 2 100 11997 4223
180 1 100 11817 4219
180 2 100 12075 4314
180 2 100 12135 4300
180 3 100 12443 4370
180 4 100 12189 4326
180 4 100 12342 4313
180 4 100 11880 4159
180 2 100 12227 4287
180 3 100 12052 4206
180 3 100 12004 4216
180 4 100 11816 4217
180 2 100 12124 4336
220 1 100 14805 5171
220 5 100 14763 5141
220 2 100 14814 5081
220 6 100 14424 5038
220 1 100 14951 5190
220 6 100 14337 5034
220 8 100 15007 5242
220 2 100 14641 5228
220 3 100 14471 5131
220 4 100 14618 5203
220 5 100 14521 5187
220 1 100 14927 5252
220 6 100 14406 5063
220 2 100 14813 5181
220 4 100 14665 5182
220 5 100 14548 5151
220 4 100 14550 5156
220 1 100 14763 5268
220 2 100 14436 5086
220 1 100 14770 5157
220 3 100 14619 5154
220 4 100 14709 5174
220 1 100 14710 5077
220 2 100 14850 5252
220 3 100 14372 5115
220 0 100 14802 5203
220 2 100 14664 5178
220 4 100 14714 5139
220 3 100 14459 5151
220 5 100 14497 5083


==> anc/simulations/supplemental_simulation_data_DRB1-1-2-1-sampling.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 35 100 29 14
0 34 100 44 15
0 34 100 34 14
0 40 100 28 13
0 47 100 37 13
0 38 100 36 15
0 39 100 37 11
0 36 100 38 14
0 36 100 44 16
0 40 100 29 15
0 34 100 35 15
0 43 100 40 17
0 23 100 48 16
0 41 100 33 13
0 51 100 36 11
0 46 100 37 15
0 50 100 25 10
0 36 100 33 12
0 30 100 46 19
0 50 100 34 12
0 34 100 33 15
0 33 100 34 16
0 37 100 40 14
0 34 100 34 12
0 30 100 47 17
0 37 100 33 15
0 36 100 34 14
0 50 100 30 9
0 31 100 44 17
0 41 100 47 14
10 27 100 48 23
10 33 100 50 23
10 30 100 43 25
10 28 100 42 21
10 23 100 51 21
10 28 100 40 23
10 32 100 46 17
10 32 100 43 22
10 28 100 42 23
10 17 100 40 20
10 34 100 40 15
10 19 100 46 24
10 27 100 45 18
10 27 100 53 23
10 30 100 47 19
10 31 100 40 21
10 26 100 45 22
10 37 100 36 17
10 26 100 47 17
10 22 100 50 23
10 35 100 42 18
10 19 100 52 22
10 27 100 44 20
10 20 100 53 25
10 24 100 48 22
10 23 100 37 18
10 29 100 39 17
10 23 100 45 24
10 18 100 48 23
10 33 100 39 18
20 14 100 62 28
20 21 100 54 28
20 16 100 58 32
20 24 100 56 30
20 15 100 59 29
20 20 100 57 29
20 19 100 57 29
20 8 100 61 30
20 23 100 49 22
20 11 100 69 36
20 15 100 64 32
20 17 100 47 27
20 19 100 55 29
20 9 100 55 30
20 40 100 39 18
20 18 100 51 28
20 22 100 56 28
20 19 100 68 27
20 15 100 59 29
20 12 100 58 32
20 25 100 56 29
20 17 100 54 28
20 17 100 57 32
20 22 100 51 25
20 14 100 62 31
20 23 100 51 22
20 26 100 51 27
20 21 100 64 28
20 18 100 53 30
20 22 100 52 27
30 13 100 66 33
30 15 100 66 33
30 16 100 57 31
30 15 100 65 34
30 8 100 72 39
30 18 100 62 26
30 13 100 80 40
30 16 100 55 31
30 12 100 59 35
30 10 100 76 40
30 11 100 65 38
30 16 100 68 42
30 11 100 64 39
30 18 100 69 36
30 13 100 71 36
30 7 100 65 40
30 12 100 62 36
30 15 100 58 32
30 14 100 64 33
30 7 100 66 42
30 8 100 67 35
30 10 100 62 34
30 12 100 61 35
30 15 100 75 40
30 17 100 60 29
30 13 100 68 35
30 13 100 56 34
30 6 100 75 42
30 11 100 68 40
30 10 100 67 36
40 11 100 76 44
40 8 100 71 41
40 9 100 77 46
40 8 100 76 42
40 14 100 74 38
40 8 100 76 47
40 7 100 75 42
40 7 100 81 43
40 4 100 81 47
40 10 100 73 48
40 9 100 82 41
40 17 100 73 41
40 12 100 84 41
40 11 100 67 46
40 13 100 74 42
40 9 100 81 41
40 9 100 79 44
40 8 100 79 44
40 7 100 83 44
40 7 100 83 46
40 14 100 72 44
40 6 100 83 48
40 10 100 69 38
40 7 100 78 46
40 10 100 84 45
40 12 100 71 42
40 5 100 74 44
40 7 100 85 49
40 8 100 80 53
40 11 100 74 42
50 7 100 87 45
50 6 100 87 54
50 8 100 87 49
50 7 100 89 47
50 8 100 80 49
50 3 100 84 48
50 6 100 100 57
50 6 100 90 51
50 11 100 92 52
50 10 100 89 46
50 3 100 91 53
50 5 100 87 55
50 4 100 92 55
50 4 100 86 51
50 5 100 90 56
50 11 100 86 45
50 9 100 81 52
50 5 100 84 51
50 9 100 82 42
50 11 100 88 45
50 8 100 94 54
50 3 100 92 51
50 7 100 91 53
50 4 100 89 52
50 6 100 92 52
50 9 100 83 49
50 9 100 90 50
50 12 100 83 46
50 9 100 82 55
50 13 100 85 46
60 2 100 93 51
60 2 100 110 59
60 11 100 107 57
60 8 100 97 60
60 2 100 101 51
60 8 100 80 54
60 4 100 106 57
60 6 100 93 57
60 9 100 91 56
60 4 100 96 56
60 7 100 102 64
60 6 100 97 55
60 5 100 110 63
60 4 100 96 57
60 6 100 92 56
60 6 100 109 59
60 6 100 91 53
60 9 100 94 56
60 8 100 101 49
60 4 100 96 55
60 6 100 105 59
60 4 100 99 63
60 4 100 97 59
60 7 100 101 62
60 4 100 115 66
60 1 100 94 62
60 8 100 105 57
60 7 100 101 62
60 1 100 102 57
60 4 100 98 60
80 5 100 122 68
80 2 100 118 78
80 5 100 125 76
80 1 100 114 67
80 6 100 129 81
80 3 100 128 71
80 5 100 107 75
80 6 100 115 73
80 3 100 129 72
80 2 100 115 74
80 2 100 112 67
80 2 100 111 77
80 5 100 113 79
80 3 100 130 77
80 2 100 122 78
80 7 100 117 70
80 2 100 126 77
80 3 100 114 77
80 5 100 126 69
80 3 100 125 73
80 5 100 119 67
80 9 100 123 74
80 3 100 120 68
80 3 100 129 75
80 2 100 115 73
80 6 100 127 72
80 5 100 131 79
80 1 100 116 77
80 10 100 123 68
80 3 100 116 71
100 5 100 143 88
100 1 100 148 96
100 4 100 151 94
100 5 100 143 90
100 3 100 144 94
100 3 100 138 88
100 2 100 144 94
100 6 100 135 84
100 1 100 158 100
100 2 100 142 91
100 5 100 135 97
100 3 100 135 86
100 1 100 142 78
100 7 100 131 80
100 1 100 140 83
100 3 100 140 92
100 6 100 136 93
100 5 100 128 88
100 2 100 151 94
100 1 100 139 81
100 2 100 135 91
100 4 100 147 96
100 7 100 141 94
100 4 100 138 91
100 1 100 143 96
100 3 100 140 84
100 5 100 137 89
100 2 100 140 89
100 4 100 139 93
100 2 100 132 90
140 2 100 188 128
140 4 100 184 123
140 6 100 194 110
140 2 100 169 112
140 7 100 171 123
140 1 100 188 120
140 6 100 176 114
140 1 100 187 115
140 1 100 180 126
140 3 100 175 122
140 1 100 180 116
140 2 100 185 108
140 5 100 187 120
140 1 100 183 110
140 2 100 176 122
140 1 100 179 117
140 1 100 185 127
140 1 100 183 118
140 3 100 176 112
140 1 100 189 120
140 4 100 182 108
140 3 100 187 124
140 4 100 176 111
140 5 100 179 116
140 6 100 179 123
140 0 100 184 122
140 2 100 180 117
140 4 100 177 117
140 2 100 177 115
140 2 100 177 120
180 2 100 212 156
180 2 100 220 149
180 3 100 211 145
180 6 100 224 152
180 4 100 223 149
180 1 100 225 148
180 3 100 231 157
180 1 100 216 147
180 2 100 215 148
180 2 100 220 144
180 2 100 209 149
180 6 100 215 154
180 1 100 216 145
180 5 100 215 152
180 6 100 224 150
180 3 100 215 152
180 3 100 228 147
180 3 100 226 152
180 6 100 210 142
180 3 100 219 155
180 1 100 218 149
180 3 100 226 147
180 3 100 222 151
180 2 100 228 156
180 4 100 218 144
180 2 100 225 167
180 3 100 227 141
180 3 100 232 149
180 3 100 216 139
180 4 100 222 162
220 4 100 249 187
220 1 100 268 180
220 1 100 266 173
220 4 100 268 188
220 1 100 269 175
220 5 100 256 181
220 3 100 257 175
220 1 100 258 179
220 1 100 260 157
220 6 100 269 187
220 1 100 264 191
220 2 100 257 172
220 3 100 267 180
220 1 100 261 178
220 3 100 273 185
220 3 100 254 176
220 6 100 256 178
220 1 100 263 167
220 2 100 256 180
220 3 100 257 192
220 3 100 265 182
220 3 100 259 182
220 5 100 256 182
220 1 100 264 167
220 3 100 257 185
220 5 100 269 191
220 4 100 266 197
220 4 100 259 191
220 5 100 262 178
220 3 100 251 169


==> anc/simulations/supplemental_simulation_data_DRB2-1-1-2-sampling.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 29 100 45 17
0 36 100 47 18
0 31 100 42 14
0 36 100 34 12
0 34 100 37 15
0 40 100 35 16
0 30 100 39 18
0 42 100 34 9
0 39 100 28 10
0 31 100 40 16
0 43 100 28 8
0 44 100 30 11
0 50 100 28 10
0 32 100 42 17
0 44 100 29 10
0 40 100 36 11
0 39 100 21 10
0 44 100 33 10
0 31 100 41 17
0 29 100 39 15
0 25 100 46 16
0 51 100 27 11
0 38 100 37 14
0 39 100 36 16
0 40 100 33 12
0 60 100 25 6
0 36 100 31 13
0 45 100 33 10
0 47 100 23 8
0 46 100 40 14
10 16 100 54 21
10 25 100 47 24
10 33 100 39 17
10 20 100 53 22
10 27 100 40 18
10 22 100 58 25
10 23 100 48 21
10 20 100 49 26
10 19 100 46 19
10 21 100 49 23
10 21 100 45 21
10 16 100 52 23
10 17 100 51 26
10 19 100 46 21
10 15 100 47 21
10 25 100 45 21
10 25 100 48 18
10 26 100 37 21
10 21 100 44 20
10 17 100 45 24
10 25 100 50 24
10 26 100 47 20
10 49 100 39 16
10 28 100 34 16
10 15 100 48 25
10 26 100 36 16
10 27 100 39 22
10 14 100 53 24
10 27 100 45 20
10 33 100 39 16
20 17 100 56 29
20 12 100 57 28
20 10 100 60 31
20 11 100 63 31
20 17 100 47 28
20 22 100 64 25
20 20 100 50 26
20 22 100 60 28
20 15 100 51 25
20 18 100 70 27
20 24 100 48 25
20 10 100 46 28
20 12 100 52 32
20 17 100 61 28
20 8 100 69 33
20 10 100 48 27
20 21 100 48 21
20 15 100 57 30
20 17 100 54 29
20 16 100 60 29
20 11 100 54 26
20 15 100 60 30
20 14 100 52 30
20 15 100 70 29
20 12 100 55 28
20 11 100 63 32
20 17 100 59 24
20 19 100 56 27
20 24 100 57 28
20 11 100 61 26
30 9 100 76 35
30 9 100 67 31
30 14 100 66 36
30 16 100 69 37
30 8 100 78 39
30 8 100 76 41
30 7 100 76 41
30 7 100 69 36
30 10 100 76 40
30 14 100 58 34
30 7 100 72 42
30 9 100 77 38
30 8 100 72 38
30 6 100 71 38
30 15 100 62 30
30 10 100 57 31
30 5 100 67 38
30 15 100 63 36
30 10 100 64 35
30 13 100 69 33
30 16 100 66 38
30 20 100 77 35
30 10 100 70 33
30 9 100 61 35
30 11 100 65 37
30 17 100 77 36
30 8 100 73 38
30 6 100 67 37
30 12 100 57 33
30 13 100 65 38
40 10 100 81 49
40 2 100 84 47
40 7 100 78 41
40 10 100 77 44
40 6 100 78 44
40 8 100 73 45
40 5 100 78 45
40 12 100 67 38
40 6 100 76 43
40 7 100 74 43
40 4 100 77 45
40 3 100 86 50
40 8 100 71 44
40 5 100 75 39
40 11 100 76 45
40 8 100 80 43
40 13 100 69 41
40 5 100 78 42
40 11 100 84 44
40 6 100 76 42
40 6 100 81 46
40 4 100 83 47
40 12 100 66 40
40 6 100 78 47
40 7 100 86 48
40 5 100 89 46
40 4 100 72 40
40 10 100 80 43
40 6 100 85 45
40 10 100 73 36
50 3 100 93 54
50 5 100 86 52
50 3 100 85 51
50 9 100 79 47
50 1 100 97 52
50 4 100 93 48
50 6 100 85 50
50 6 100 79 48
50 11 100 93 52
50 3 100 79 51
50 2 100 93 58
50 8 100 87 55
50 7 100 88 47
50 7 100 70 50
50 5 100 88 51
50 10 100 87 49
50 8 100 97 48
50 8 100 87 54
50 4 100 85 48
50 5 100 85 51
50 7 100 84 45
50 4 100 87 51
50 5 100 79 51
50 9 100 76 50
50 6 100 85 54
50 4 100 90 52
50 8 100 85 51
50 10 100 84 50
50 7 100 89 46
50 3 100 88 50
60 4 100 98 64
60 6 100 106 62
60 4 100 96 60
60 7 100 86 49
60 3 100 94 55
60 6 100 107 59
60 5 100 96 56
60 4 100 100 57
60 3 100 96 62
60 9 100 100 57
60 3 100 94 56
60 2 100 95 61
60 12 100 94 48
60 1 100 103 58
60 4 100 99 65
60 4 100 92 55
60 4 100 89 58
60 10 100 113 53
60 8 100 94 49
60 2 100 111 60
60 5 100 98 48
60 3 100 99 62
60 7 100 90 60
60 7 100 85 49
60 4 100 101 57
60 4 100 95 53
60 4 100 95 52
60 4 100 103 55
60 7 100 111 65
60 9 100 97 61
80 5 100 120 66
80 0 100 117 66
80 3 100 117 79
80 3 100 113 71
80 4 100 124 72
80 6 100 121 75
80 4 100 120 77
80 2 100 121 75
80 3 100 114 78
80 5 100 118 72
80 1 100 129 71
80 1 100 110 82
80 5 100 115 68
80 3 100 121 79
80 5 100 121 71
80 3 100 112 74
80 5 100 126 76
80 1 100 111 76
80 3 100 122 80
80 1 100 123 77
80 1 100 118 72
80 6 100 114 76
80 4 100 119 81
80 4 100 113 64
80 3 100 119 70
80 4 100 119 78
80 1 100 117 77
80 6 100 120 82
80 0 100 122 71
80 6 100 129 72
100 5 100 151 91
100 2 100 140 97
100 4 100 145 91
100 4 100 143 88
100 0 100 132 88
100 7 100 127 87
100 5 100 158 88
100 3 100 128 85
100 4 100 144 89
100 5 100 140 91
100 4 100 145 86
100 3 100 138 91
100 3 100 135 87
100 3 100 137 87
100 6 100 137 87
100 1 100 134 96
100 4 100 144 89
100 3 100 141 90
100 3 100 132 81
100 3 100 133 89
100 2 100 135 89
100 2 100 133 97
100 2 100 134 87
100 3 100 134 93
100 2 100 143 97
100 1 100 137 87
100 6 100 142 89
100 3 100 134 88
100 4 100 135 84
100 4 100 139 84
140 1 100 186 120
140 3 100 193 118
140 2 100 181 114
140 4 100 187 115
140 4 100 173 123
140 2 100 181 121
140 1 100 181 121
140 1 100 178 118
140 2 100 169 112
140 1 100 184 111
140 3 100 179 125
140 0 100 184 109
140 2 100 163 121
140 3 100 190 127
140 4 100 179 115
140 3 100 173 118
140 0 100 179 121
140 4 100 179 114
140 4 100 167 108
140 4 100 170 109
140 5 100 179 121
140 3 100 180 119
140 3 100 183 123
140 3 100 179 122
140 4 100 185 114
140 4 100 184 116
140 2 100 181 127
140 5 100 189 112
140 4 100 173 119
140 7 100 168 110
180 1 100 220 143
180 5 100 230 150
180 1 100 218 155
180 3 100 227 149
180 5 100 212 142
180 3 100 208 151
180 5 100 226 141
180 4 100 204 151
180 4 100 223 141
180 2 100 229 151
180 1 100 222 158
180 2 100 223 151
180 0 100 219 138
180 1 100 221 155
180 4 100 216 143
180 0 100 207 148
180 6 100 226 153
180 4 100 222 137
180 4 100 218 137
180 0 100 214 162
180 2 100 210 141
180 3 100 233 155
180 4 100 224 158
180 0 100 220 136
180 2 100 213 151
180 2 100 238 157
180 5 100 218 149
180 1 100 226 155
180 3 100 217 149
180 4 100 226 149
220 1 100 257 167
220 3 100 255 189
220 1 100 245 170
220 4 100 247 174
220 0 100 255 172
220 1 100 255 195
220 5 100 266 185
220 1 100 254 180
220 2 100 254 165
220 3 100 271 177
220 2 100 259 175
220 2 100 266 172
220 2 100 253 181
220 3 100 258 179
220 0 100 266 175
220 5 100 261 173
220 2 100 257 186
220 3 100 262 182
220 5 100 255 167
220 3 100 255 178
220 3 100 263 177
220 2 100 255 182
220 4 100 249 186
220 5 100 269 189
220 5 100 270 180
220 7 100 257 172
220 5 100 270 182
220 3 100 265 183
220 1 100 259 180
220 6 100 271 167


==> anc/simulations/supplemental_simulation_data_DRB3-18-1-1-sampling.txt <==
# Number of qubits
5
# RB length // Success counts // Total counts // Circuit depth // Circuit two-qubit gate count
0 36 100 50 14
0 46 100 41 12
0 51 100 44 11
0 50 100 39 12
0 31 100 37 13
0 24 100 43 15
0 42 100 53 15
0 40 100 37 14
0 38 100 62 16
0 37 100 48 13
0 62 100 29 5
0 54 100 49 10
0 48 100 27 12
0 31 100 51 17
0 55 100 37 8
0 42 100 40 13
0 37 100 44 15
0 43 100 27 11
0 26 100 47 16
0 48 100 27 10
0 32 100 42 13
0 38 100 46 14
0 25 100 41 15
0 33 100 40 14
0 35 100 35 16
0 28 100 50 14
0 36 100 39 14
0 35 100 43 15
0 44 100 32 11
0 43 100 44 16
10 28 100 47 15
10 35 100 44 15
10 38 100 53 11
10 28 100 55 17
10 34 100 51 14
10 46 100 49 15
10 26 100 68 16
10 43 100 39 12
10 39 100 62 17
10 62 100 45 8
10 47 100 42 8
10 28 100 52 17
10 42 100 58 11
10 29 100 71 19
10 43 100 55 11
10 36 100 46 15
10 41 100 46 15
10 33 100 58 16
10 33 100 68 18
10 47 100 44 11
10 38 100 61 14
10 24 100 59 15
10 42 100 54 14
10 24 100 52 16
10 34 100 64 13
10 11 100 63 21
10 35 100 60 13
10 34 100 66 18
10 26 100 48 19
10 44 100 46 10
20 36 100 53 16
20 24 100 74 20
20 26 100 73 17
20 28 100 58 15
20 32 100 59 12
20 32 100 59 16
20 32 100 58 16
20 34 100 66 16
20 32 100 55 12
20 16 100 58 18
20 49 100 54 10
20 31 100 63 16
20 18 100 67 22
20 37 100 71 16
20 34 100 59 16
20 23 100 67 14
20 36 100 62 12
20 32 100 62 17
20 28 100 74 18
20 44 100 60 14
20 29 100 60 18
20 23 100 74 18
20 30 100 79 17
20 25 100 77 15
20 42 100 59 13
20 22 100 62 14
20 26 100 62 14
20 27 100 67 16
20 43 100 57 10
20 19 100 63 19
30 20 100 80 20
30 37 100 71 14
30 16 100 73 19
30 17 100 81 20
30 27 100 86 17
30 29 100 74 16
30 37 100 73 12
30 23 100 79 21
30 30 100 72 15
30 31 100 69 14
30 33 100 81 13
30 18 100 79 20
30 29 100 66 15
30 19 100 87 21
30 25 100 62 16
30 31 100 73 16
30 42 100 68 11
30 12 100 95 23
30 13 100 77 19
30 24 100 85 17
30 25 100 71 17
30 24 100 73 22
30 25 100 74 21
30 19 100 76 22
30 20 100 73 17
30 28 100 75 19
30 37 100 76 15
30 36 100 68 18
30 28 100 73 19
30 18 100 76 21
40 19 100 94 19
40 26 100 90 22
40 38 100 82 16
40 16 100 73 20
40 14 100 91 19
40 30 100 78 17
40 26 100 101 16
40 29 100 79 19
40 21 100 75 18
40 16 100 93 20
40 21 100 83 16
40 24 100 84 17
40 34 100 74 18
40 37 100 81 16
40 27 100 99 21
40 29 100 86 15
40 30 100 71 19
40 30 100 77 14
40 35 100 75 14
40 31 100 76 17
40 18 100 86 20
40 23 100 90 20
40 27 100 83 16
40 29 100 89 18
40 27 100 98 12
40 25 100 88 18
40 18 100 90 20
40 32 100 88 18
40 23 100 79 19
40 29 100 84 14
50 22 100 107 19
50 18 100 99 20
50 39 100 74 11
50 16 100 99 19
50 30 100 80 17
50 30 100 84 16
50 22 100 89 22
50 17 100 99 29
50 31 100 100 14
50 18 100 99 20
50 27 100 103 19
50 25 100 95 19
50 26 100 92 18
50 17 100 106 22
50 23 100 95 15
50 35 100 93 17
50 20 100 102 22
50 31 100 87 14
50 26 100 93 18
50 17 100 94 23
50 29 100 93 18
50 29 100 84 18
50 21 100 96 20
50 13 100 86 22
50 26 100 95 15
50 24 100 88 22
50 16 100 98 19
50 17 100 90 16
50 22 100 90 15
50 22 100 88 21
60 20 100 134 24
60 17 100 128 24
60 31 100 100 16
60 25 100 109 18
60 15 100 99 21
60 31 100 94 13
60 24 100 99 17
60 14 100 104 24
60 18 100 117 26
60 25 100 104 16
60 15 100 110 18
60 20 100 104 22
60 21 100 100 19
60 15 100 108 25
60 31 100 106 16
60 22 100 106 20
60 20 100 99 19
60 23 100 104 22
60 15 100 102 23
60 24 100 111 20
60 22 100 116 21
60 29 100 111 20
60 21 100 101 14
60 11 100 110 27
60 27 100 103 20
60 20 100 114 22
60 24 100 97 18
60 12 100 107 22
60 23 100 107 19
60 12 100 107 23
80 21 100 128 19
80 29 100 126 18
80 14 100 126 20
80 14 100 119 19
80 18 100 138 21
80 18 100 121 21
80 17 100 128 20
80 22 100 118 23
80 19 100 134 23
80 40 100 121 12
80 21 100 125 19
80 18 100 120 22
80 12 100 123 23
80 19 100 143 26
80 11 100 112 26
80 16 100 118 25
80 23 100 121 19
80 16 100 119 19
80 23 100 121 15
80 13 100 128 23
80 22 100 124 19
80 26 100 114 20
80 18 100 123 20
80 15 100 125 22
80 19 100 130 20
80 28 100 121 21
80 11 100 135 25
80 14 100 129 23
80 13 100 128 20
80 24 100 118 16
100 3 100 154 28
100 15 100 143 22
100 19 100 142 19
100 12 100 151 27
100 15 100 155 26
100 28 100 153 22
100 18 100 146 24
100 10 100 138 31
100 9 100 165 33
100 14 100 138 17
100 24 100 142 25
100 18 100 147 23
100 16 100 148 21
100 16 100 149 22
100 10 100 138 26
100 18 100 146 20
100 13 100 154 21
100 13 100 141 25
100 17 100 144 20
100 15 100 141 19
100 10 100 150 25
100 16 100 154 31
100 19 100 152 29
100 13 100 145 23
100 23 100 139 18
100 18 100 138 21
100 19 100 142 20
100 22 100 137 19
100 17 100 144 22
100 20 100 155 21
140 12 100 192 28
140 7 100 194 34
140 12 100 182 25
140 10 100 183 29
140 11 100 181 33
140 17 100 157 22
140 16 100 187 25
140 8 100 183 35
140 8 100 191 24
140 11 100 181 23
140 10 100 175 20
140 17 100 181 24
140 14 100 179 30
140 8 100 191 30
140 12 100 178 23
140 8 100 191 28
140 19 100 177 22
140 9 100 186 27
140 10 100 177 29
140 11 100 185 30
140 10 100 194 33
140 19 100 172 21
140 9 100 192 29
140 7 100 189 27
140 10 100 185 29
140 8 100 180 28
140 15 100 181 26
140 9 100 179 28
140 8 100 192 30
140 8 100 190 28
180 7 100 239 37
180 14 100 244 29
180 9 100 217 30
180 6 100 211 30
180 8 100 235 32
180 6 100 232 32
180 7 100 217 29
180 15 100 222 23
180 14 100 231 29
180 9 100 234 32
180 5 100 232 29
180 2 100 226 33
180 16 100 226 28
180 8 100 219 30
180 7 100 221 32
180 6 100 235 28
180 10 100 223 30
180 6 100 230 29
180 10 100 221 28
180 7 100 216 28
180 12 100 212 26
180 6 100 225 32
180 11 100 225 31
180 5 100 223 38
180 12 100 222 32
180 10 100 236 32
180 13 100 217 29
180 3 100 232 31
180 6 100 227 38
180 14 100 226 25
220 3 100 259 35
220 5 100 268 42
220 4 100 263 38
220 5 100 268 37
220 9 100 260 33
220 8 100 264 43
220 3 100 264 32
220 5 100 261 35
220 9 100 268 29
220 7 100 261 36
220 6 100 267 33
220 4 100 266 35
220 7 100 269 36
220 4 100 270 26
220 7 100 264 42
220 4 100 262 34
220 12 100 259 36
220 6 100 271 38
220 13 100 265 29
220 5 100 256 25
220 4 100 279 33
220 7 100 263 31
220 9 100 270 33
220 9 100 260 28
220 6 100 277 39
220 7 100 277 39
220 8 100 257 33
220 7 100 268 29
220 8 100 264 35
220 5 100 272 30

